Diameter Bounds and Finiteness of Graphs from Local Intersection Data

We extend the Bakry--\'Emery curvature framework on graphs, broadening its applications and strengthening the resulting diameter bounds. We study diameter bounds and finiteness for amply regular graphs, distance-regular graphs, $(s,c,a,k)$-graphs, and locally strongly regular graphs. In particular, for an amply regular graph with parameters $(v,k,\lambda,\mu)$, we prove that \[{\rm{diam}}(G)\le4+8\log\frac{k}{\max\{\lambda,\mu\}}\] when $\mu>2$ and $k\ge3\lambda^2/\mu$, improving the previous linear bound $4k/(\lambda+4)$ to a logarithmic bound. We also address several related conjectures. In their monograph \emph{Distance-Regular Graphs}, Brouwer, Cohen, and Neumaier conjectured that every amply regular graph with $\mu>1$, except the icosahedron, satisfies ${\rm{diam}}(G)\le2k/(\lambda+2)$. We confirm this bound when $\mu>\lambda+1$ and give counterexamples to the conjecture with $\mu=\lambda$. For amply regular graphs with $\mu\ge\lambda$ and $\mu>1$, we obtain ${\rm{diam}}(G)\le 2k/\mu+1$. This proves the Qiao--Park--Koolen conjecture. In 1983, Terwilliger conjectured that every $(s,c,a,k)$-graph with $c>1$ is finite. We prove this conjecture when ``$s>2$, $c>2$, $(s,c)\ne(4,3)$'' and when ``$s=2$, $c>7$''. Moreover, we prove Weetman's finiteness conjecture for locally strongly regular graphs when the local parameter $\mu>1$, and disprove his stronger conjecture that every strongly regular graph is an $\mathscr{S}$-graph. We also prove that every graph whose local graphs all have rank 3 is finite, which in particular proves a conjecture of Soicher in 1992.

==> anc/README.txt <==
Computational certificate supplement
====================================
Diameter Bounds and Finiteness of Graphs from Local Intersection Data

Standalone edition: 7 November 2026, including finiteness for mu >= 8

This package contains verification programs, exact certificate data, and supporting documentation. It does not include or require the paper's TeX source or PDF. Mathematical reductions and geometric arguments are in the paper; this package verifies their recorded arithmetic and finite computations. Theorem and equation labels in rank3/README.txt identify the corresponding statements independently of source line breaks.

Requirements and commands
-------------------------
Python 3.10 or later is required. The default checks use only the Python standard library. The full nineteen-check replay additionally requires NumPy, which is imported by some supporting modules. Do not use Python's -O option, since the verification programs use assertions.

From this directory, run:
    python validate.py
For the same checks followed by all nineteen long-scale replays, run:
    python validate.py --full
The scripts can also be invoked by their absolute paths from any working directory.

The default validation checks all three certificate manifests, runs the five logarithmic-bound checkers, both rank-3 checkers, and the mu >= 8 clique-covering verifier, and writes validation.json. It reports previously saved long-scale replay results separately from computations performed in the current run. The --full option invokes replay.py and refreshes replay-results.json before writing the validation report.

Contents and scope
-------------------
proof-data/ preserves the existing 139-file computational collection, with its SHA-256 manifest. Supporting calculations for earlier finiteness results are retained. Exact rational witnesses are checked using Fraction arithmetic; proposal routines in this collection are not part of the acceptance tests.

rank3/ contains the 53 parameter rows and their complements, the 2401-vertex graph's explicit matching, the exact verification programs, and a separate README explaining correspondence with the paper. The historical prefix "phi" in a data filename refers to the manuscript's script S property.

arg-mu8/ contains the new certificate for Lemma lem:arg-mu8-cover. It recomputes all 1,566 integer rows and 464 rational interval boxes, proving the local clique-covering assertion needed for Theorem thm:arg-even-finiteness. Its README and verification-notes.txt explain the correspondence with the rewritten proof. The computational files are unchanged from the supplied certificate; the standalone proof TeX is omitted. This addition does not alter any of the existing logarithmic, rank-3, or long-scale certificates.

The five top-level logarithmic-bound checkers are logarithmic_constant.py, logarithmic_additive.py, logarithmic_mu.py, parameterized_logarithmic.py, and longscale_degree_constant.py. Their algebraic scope and finite parameter range are described below.

The proof-data/ and rank3/ collections and the four earlier logarithmic-bound checkers are unchanged. The mu-dependent logarithmic estimate is verified by logarithmic_mu.py and its rational certificate file; arg-mu8/ supplies the subsequent finiteness certificate for all mu >= 8. Explanatory prose is written without arbitrary sentence-internal line breaks. Manuscript revision history and compilation records are not included.

Long-scale verification map
----------------------------
replay.py copies proof-data/ to a fresh temporary directory, checks the manifest, replays the saved finite covers and tail inequalities, and writes replay-results.json here. It does not modify the supplied witness files or run proposal searches. The temporary directory is printed and retained for inspection.

Mathematical criterion -> checker stem in proof-data/

Odd s >= 5, c >= 3:
  odd_c3_augmented_verify
Even s >= 6, c >= 4:
  even_c4_augmented_verify
s = 6, c = 3:
  even_c3_s6_verify
Even s >= 8, c = 3, sparse and dense tails:
  even_c3_linear_verify; even_c3_dense_tail_verify
Even s >= 8, c = 3, finite range:
  even_c3_finite_verify; even_c3_sharp_verify; even_c3_combined_verify
s = 3, c = 4,5,6:
  s3_augmented_tail_verify; s3_augmented_finite_verify
s = 3, c >= 7:
  s3_c7_independent_verify
s = 3, c = 3:
  s3_c3_sparse_verify; s3_c3_tail_verify; s3_c3_finite_verify
s = 4, c = 4:
  s4_c4_tail_verify; replay.py's saved-cover check at c = 4
s = 4, c >= 5:
  s4_c56_retained_tail_verify; replay.py's saved-cover check at c = 5
c = 2, a = 3 degree tail:
  large_s_c2_20261020_a3_tail_verify

The two s = 4 saved-cover checks evaluate every stored interval and verify adjoining endpoints and the complementary reference-curvature range. In particular Delta = 0 is included in that reference range: for s = 4 the reference curvature is then kappa_0 > 0. Do not substitute the original s4_*_finite_verify.py entry points for these two checks if only a replay is desired: those entry points generate a new cover.

Logarithmic bounds and arithmetic details
-----------------------------------------
Theorem 1.4(i), label thm:arg-logarithmic, gives D <= 4 + 8*log(k/max(lambda,mu)) under mu > 2 and k >= 3*lambda^2/mu, including lambda = 0. The proof treats mu >= lambda by local variance contraction and weighted averaging. For lambda > mu it retains the modified-gradient estimate D <= 4 + 8*log(k/(lambda+2)). The two branches give the stated symmetric denominator without changing any of the coefficients.

Theorem 1.4(ii) states: for any 0 <= eta < 1, if k >= 16*lambda^2/mu^eta, then D <= 8*log(k)/((1-eta)*log(mu)) + 10. Part (iii) states D <= 4*log(k)/log(mu) + 10 when lambda = 0. Its proof retains the sharper 2*log(k/2)/log(mu-1) + 10 estimate; the simpler statement follows from (mu-1)^2 >= mu for mu >= 3.

logarithmic_constant.py checks five polynomial identities, including the transverse Schur complement and monotonicity in the gradient weight. Its earlier k/8 estimate is retained as an independent algebraic check. logarithmic_additive.py checks the stronger k/7 estimate for mu >= 3, the k/4 estimate for mu >= 4, their constant-mode estimates, and the finite range needed for the additive constant. These two files continue to verify the lambda-dependent estimate on its full original parameter range, although the updated proof only needs it when lambda > mu. logarithmic_mu.py verifies the new scalar estimates for mu >= lambda. parameterized_logarithmic.py verifies the scalar comparisons for part (ii), and longscale_degree_constant.py checks the even-scale degree threshold 8*s*a^2. All five files use only the Python standard library. validate.py runs them together; they can also be run separately:
  python logarithmic_constant.py
  python logarithmic_additive.py
  python logarithmic_mu.py
  python parameterized_logarithmic.py
  python longscale_degree_constant.py

The mu-dependent bound
----------------------
The analytic inputs are Lemma lem:arg (variance contraction, equation eq:arg-variance-contraction) and Lemma lem:arg-smoothing (weighted averaging, equations eq:arg-smoothing and eq:arg-smoothed-series). Their proofs are in the manuscript. For mu >= lambda, write r=k/mu, a=(lambda+2)/(lambda+4), u_bar=max(1/mu,(mu+2*lambda*(mu-lambda))/(2*mu^2)), and t=sqrt(u_bar/(1-u_bar)). The integer parameter restrictions give u_bar<=7/18 and t<4/5. Equation eq:arg-mu-series defines H(r); its derivative with respect to log(r) is at most 1/(1-t)<5. At r=4, the first two summands are bounded by one and the remaining geometric series gives
  H(4) <= M = 2*a+4+4*sqrt(mu/(lambda+4))*t^2/(1-t).
It therefore suffices to verify M<15<4+8*log(4). Theorem thm:arg gives D<=2*r+1 for 1<=r<=4; concavity and the two endpoints verify the desired bound on that interval. No additional degree assumption is needed in this branch.

For the infinite range mu>=6, set x=lambda/mu, e=1/mu, A=x+4*e, and w=x*(1-x)+e/2. The new checker verifies the identities
  A*(x*(1-x)^2+e/16)-w^2 = x*e*(7/4-2*x)^2,
  4/27-x*(1-x)^2 = (x-1/3)^2*(4/3-x).
For 0<=x<=1 and 0<e<=1/6 these imply w/sqrt(A)<2/5. In the branch u_bar=w, one has w<=1/3 and t<3/4, hence M<72/5<15. In the branch u_bar=e, one has A>=4*e and t<1/2, hence M<=6+3*sqrt(e)/(1-2*e)<9. The checker verifies all rational endpoint comparisons used here.

For the remaining fifteen pairs 3<=mu<=5 and 0<=lambda<=mu, logarithmic_mu_certificates.json records rational upper bounds for the two square roots and for M. For a nonnegative rational q and N=10^12, the upper bound is the least m/N with m^2>=N^2*q. Integer square roots compute m, and both defining inequalities are verified exactly. The checker recomputes every record and verifies M<15. The logarithmic endpoint comparisons use the rational series bounds already implemented in logarithmic_additive.py. There are no floating-point acceptance tests, graph enumerations, or additional exceptional parameter cases.

The lambda-dependent bound
---------------------------

For the infinite ranges, logarithmic_additive.py verifies four exact polynomial identities. With (h,m) = (7,3) or (4,4), A=(5h-11)/6, xi=theta-lambda/2 and b=mu*k-g, the identity for 2*h*b*(K_theta(1)-k/h) is a sum of nonnegative terms under mu >= m, k >= mu, lambda >= 0 and mu*k >= 3*lambda^2. Dropping the square terms and the multiple of mu*k-3*lambda^2 gives precisely the lower bound printed in the proof. The constant-mode numerator is affine in t; both endpoint polynomials have positive coefficients.

For mu = 3 and R=k/(lambda+2)<40, the degree condition implies 0 <= lambda <= 41 and max(3,lambda+2,lambda^2) <= k < 40*(lambda+2). The checker includes the upper endpoint as well. For each of these 14,016 integer pairs it sets delta=min(1,5*(lambda+2)/(2*k)) and t=1-delta. Let F_-=4+8*L(R) and T_+=k*(2+U(1/delta))/F_-, where L and U are rational lower and upper bounds for the natural logarithm. It verifies either 4*k/(lambda+4) <= F_- (144 pairs), or K_const >= T_+ and Q_{T_+}(theta) >= 0 on [-lambda,lambda] (13,872 pairs), where
  Q_T(theta) = (lambda-2*T)*B_theta + (2-t)*k*H_theta - t*mu*theta^2.
The minimum of this quadratic is checked exactly at its endpoints and, when appropriate, its vertex. For every actual local eigenvalue, B_theta > 0, so this implies the curvature bound needed in the paper.

To bound log(x), x>=1 is first written as 2^n*y with 1<=y<2. For z=(y-1)/(y+1), the first ten terms of
  log(y) = 2*sum_{j>=0} z^(2*j+1)/(2*j+1)
are a lower bound; the remaining tail is at most 2*z^21/(21*(1-z^2)). The same bounds are used for log(2). All calculations use exact Fraction arithmetic. The checker also verifies log(3)>=1 and log(40)+7*log(5/2)>=10, which justify the two analytic diameter comparisons. No floating-point acceptance test or search-generated witness is used in this new verification.

For part (ii), put tau=1-eta, x=mu^(tau/2), and C=16*x^2. The variance criterion has u=(k-mu+E)/(mu*k) and rho=u/(1-u). The same scalar optimization as before now gives u<=19/48 and u<=1/(1+x). Hence sqrt(rho)<13/16 and rho<=mu^(-tau/2). The ceiling and geometric tail cost at most 38/3. For k>=8, tau*log(mu)<=log(k) allows the larger logarithmic coefficient to absorb 38/3-10, giving the stated additive constant 10. For k<=7, the classical diameter bound suffices. The checker verifies the polynomial identities, derivative signs, and rational endpoint comparisons used in this argument; no finite enumeration is needed. The lambda=0 case follows from the unchanged triangle-free bound.

The first longer-scale bound now assumes k>=8*s*a^2, with the same diameter bound 24*s*log(k)/log(c). At s=2, the new threshold in Theorem 1.4(ii) applies directly with eta=0. For even s>=4, the improved scalar estimate uses k>=32*a^2 rather than k>=64*a^2. When a<=c, optimization at k=max(c,32*a^2) gives (3*c+29)/(32*c) for 3<=c<=32 and 1/sqrt(8*c)+31/(16*c)-1/c^2 for c>=32. These are at most 1/sqrt(2*c), as verified by a convex quadratic and a uniform tail comparison. The c<a estimate and the final metric conversion are also checked. The other longer-scale theorem statements are unchanged.

The nine split-space witnesses and all remaining sharp witnesses use the boundary forms displayed in the revised body; the optional unused gamma/refined branches are not required by the supplied cover.



==> anc/arg-mu8/README.txt <==
Finiteness of amply regular graphs for every integer mu >= 8
============================================================

This directory verifies the clique-covering step in Lemma lem:arg-mu8-cover, used with Lemma lem:arg-covered-curvature to prove Theorem thm:arg-even-finiteness. The theorem label is retained from an earlier version; the current statement covers both parities of mu and every degree. The analytic curvature and Bonnet--Myers arguments require no numerical certificate.

Run with Python 3.8 or newer:
    python -I -S -B verify.py
The verifier uses only the Python standard library. It recomputes every comparison with integers, integer square roots, and exact rational numbers, and compares the report and both CSV ledgers byte for byte with the supplied copies. A successful run prints PASS and exits with code zero. To save regenerated files separately, use:
    python -I -S -B verify.py --output regenerated

Manuscript correspondence
-------------------------
The manuscript writes lambda for the variable n used by these programs, and e=mu-1. Its cutoff is H=(n*n-(e+1)*(n+4))/(2*(e-1)). Equation eq:arg-cover-strip excludes an uncovered local vertex when n<=e*e+3*e. The remaining integer and interval domains below cover every larger n, with no upper bound on e or n. The initial maximum-clique condition is imposed only at the original uncovered point. The same size threshold is then used at every root of the fixed finite global clique, as required for equation eq:arg-cover-symmetry and the summed four-cycle comparison.

Program / mathematical input:
    extremal.py        Edge deletion bounds, eq:arg-cover-degree and eq:arg-cover-edge-continuous
    integer_window.py  Transitions, eq:arg-cover-transition; defect bounds, eq:arg-cover-defect-bound; membership and incidence bounds; eq:arg-cover-test
    interval_window.py Rational enclosures of those same inequalities on unbounded parameter ranges
    verify.py          Complete parameter subdivision, recomputation, and comparison with saved ledgers
    verification-notes.txt Detailed interval reductions, rounding rules, and the normalized extremal recurrence

Parameter coverage
-------------------
At fixed e, the integer job ends at N, and the continuous job covers all n>=N, including the common endpoint. Put U=1/e and tau=e*e/n.

    e     first n       N     integer rows    maximal tau   rational boxes
    7          71     256              186         49/256               32
    8          89     256              168            1/4               32
    9         109     324              216            1/4               24
   10         131     400              270            1/4               32
   11         155     484              330            1/4               24
   12         181     576              396            1/4               32
  >=13          covered by 0 <= U <= 1/13, 0 <= tau <= 1              288

There are 1,566 integer rows and 464 closed rational boxes. Each integer row checks the largest degree satisfying local handshaking and second-sphere integrality. Smaller admissible degrees only reduce missing-edge, deficit, and incidence allowances. In 44 integer rows all possible seeds are excluded before the four-cycle test; the other 1,522 rows use that test. Each closed interval domain is clipped using tau<=1/(1+3*U). The boundary U=0 or tau=0 is a limiting value used for a uniform enclosure, and does not assert the existence of a graph with an infinite parameter.

Interval subdivision settings:
    jobs                 U groups  tau groups  tau subdivisions  seed parts  transition parts  grid bins
    e=7,8,10,12              1          4               8              8             20           128
    e=9,11                   1          4               6              8             20            96
    e>=13                    8         12               3              8             10            96

Each outer tau group shares an edge-bound table. Initial seeds and each transition interval are subdivided as shown. The tests use either the original multiplicity or s=1,2,3 in the reduced-multiplicity bound. A successful tangent test uses one common choice of multiplicity, chord count, and reference w_0 for all the retained configurations in the seed interval.

Files and integrity
--------------------
expected.json contains the integer dispositions and exact minimum interval margins. integer_rows.csv records every (e,lambda) row and its largest tested degree. interval_boxes.csv records every closed box, its margin, and its disposition. A box marked "outside domain" or "no seed" has already been excluded; its placeholder margin is 1. A box marked "four cycles" has a positive certified margin, capped above at 1. The ledger values are rederived by verify.py, not merely read as assertions.

The four Python programs, expected.json, and both CSV ledgers are unchanged from the supplied arg_mu_ge8_certificate archive. SHA256SUMS and manifest.json cover this integrated edition. The source manuscript and the supplied standalone proof TeX are intentionally not included.


==> anc/arg-mu8/SHA256SUMS <==
8584c8c650d4b71b158391c7e942efcb3cbba69f635036ed277c97c0eb40fc49  expected.json
e74a7c952938923ac49e0d5f9a84de6a3ffd29d43530256433c84fef891044ed  extremal.py
c6121fb43a14b7482600bc458d5d82ea015549c143e3ab44a99d20f45989293b  integer_rows.csv
99d6b274be68764a11839bd8ea5eeef7961b545078afaff2a6c884ae875a78ee  integer_window.py
80b42e986914bfa3c7a1734c3cb8da81d8ed32be9030eedddc13898b12e7256e  interval_boxes.csv
37e7d190342f28bb1ab5af3cac1939f2284c3cd6d9bb6d96ec5e4cf98e77093d  interval_window.py
cf142e8d38beca43d65750415f8e4f53eddf5dc1647ae0168568acfa2f72f0fc  README.txt
dc18a4f0fb527c716eeb0ce0c8b1e90c5ea0e2a6145183887877d1c55f11ec3b  verification-notes.txt
a7b1abfdab8d9eb59c24d9b9286393f16d9add21fa94be0b23be47edde7286c0  verify.py


==> anc/arg-mu8/expected.json <==
{
  "integer": {
    "e10": {
      "dispositions": {
        "four-cycle inequality": 262,
        "seed exclusion": 8
      },
      "first": 131,
      "last": 400,
      "rows": 270
    },
    "e11": {
      "dispositions": {
        "four-cycle inequality": 323,
        "seed exclusion": 7
      },
      "first": 155,
      "last": 484,
      "rows": 330
    },
    "e12": {
      "dispositions": {
        "four-cycle inequality": 384,
        "seed exclusion": 12
      },
      "first": 181,
      "last": 576,
      "rows": 396
    },
    "e7": {
      "dispositions": {
        "four-cycle inequality": 182,
        "seed exclusion": 4
      },
      "first": 71,
      "last": 256,
      "rows": 186
    },
    "e8": {
      "dispositions": {
        "four-cycle inequality": 161,
        "seed exclusion": 7
      },
      "first": 89,
      "last": 256,
      "rows": 168
    },
    "e9": {
      "dispositions": {
        "four-cycle inequality": 210,
        "seed exclusion": 6
      },
      "first": 109,
      "last": 324,
      "rows": 216
    }
  },
  "interval": {
    "e10": {
      "boxes": 32,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        7
      ],
      "minimum": "2619208149422796110848421425160815719263/153600345343172720625000000000000000000000"
    },
    "e11": {
      "boxes": 24,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        5
      ],
      "minimum": "2562234073293333638104256690833539305531003/115953528463915281141750000000000000000000000"
    },
    "e12": {
      "boxes": 32,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        7
      ],
      "minimum": "2179149879173962588448895705991128451561/82862185714390413000000000000000000000000"
    },
    "e13plus": {
      "boxes": 288,
      "disposition": "four cycles",
      "index": [
        7,
        9,
        2
      ],
      "minimum": "3456042870576645712437591799565429310119071366561/181003408007980337780730882750000000000000000000000"
    },
    "e7": {
      "boxes": 32,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        3
      ],
      "minimum": "550299316374888566255095/83925869822879472820420608"
    },
    "e8": {
      "boxes": 32,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        7
      ],
      "minimum": "144027657929095130409091863395535714001/108881710356433561750000000000000000000000"
    },
    "e9": {
      "boxes": 24,
      "disposition": "four cycles",
      "index": [
        0,
        3,
        5
      ],
      "minimum": "80827435981077772689663878600476354210343681/7995752604685330348389750000000000000000000000"
    }
  },
  "total_integer_rows": 1566,
  "total_interval_boxes": 464
}


==> anc/arg-mu8/extremal.py <==
"""Finite maximum-clique bounds at an uncovered local point.

All bounds use integer arithmetic or Fractions. For large lambda the
two dimensions of the cover are s=e^2/lambda and the candidate maximum
clique size as a fraction of lambda. The extremal recurrence for an
induced graph operates on a separate, finite order/clique grid.
"""


from fractions import Fraction as Q
from math import isqrt


SCALE = 10**9


def up(x):
    return Q(-((-x.numerator * SCALE) // x.denominator), SCALE)


def sqrt_up(x):
    a = x.numerator * SCALE**2
    b = x.denominator
    root = isqrt(a // b)
    return Q(root + (root * root * b < a), SCALE)


def exact_extremal(order, cap):
    """F[m][a] bounds edges of an m-point graph of clique number <=a."""
    table = [[0] * (m + 1) for m in range(order + 1)]
    for m in range(1, order + 1):
        for a in range(1, m + 1):
            disc = (a - cap - 1)**2 + 8 * cap * (m - 1) - 4 * a * (cap - 1)
            degree_upper = max(a, cap, (a - cap - 1 + isqrt(max(0, disc))) // 2)
            delete_vertex = table[m - 1][min(a, m - 1)] + min(m - 1, degree_upper)
            rest = m - a
            delete_clique = a * (a - 1) // 2 + min(a - 1, cap) * rest
            delete_clique += table[rest][min(a, rest)]
            table[m][a] = max(table[m][a - 1], min(delete_vertex, delete_clique))
    return table


def extremal_grid(bins, cap_ratio):
    """G[i][j] stationary upper edges/n^2 at order<=i n/B, omega<=j n/B."""
    table = [[Q(0)] * (i + 1) for i in range(bins + 1)]
    for i in range(1, bins + 1):
        s = Q(i, bins)
        for j in range(1, i + 1):
            a, lower_a = Q(j, bins), Q(j-1, bins)
            # Sum the min-degree inequalities over deletion steps and apply Cauchy.
            disc = (a-cap_ratio)**2 + 4*cap_ratio*s
            edge_bound = min(s*s/2, s*(a-cap_ratio+sqrt_up(disc))/2)
            if a >= cap_ratio and cap_ratio > 0:
                # Integrate the pointwise minimum-degree bound over all
                # deletion orders. Endpoints are rounded outwards.
                rad = (a+cap_ratio)**2+8*cap_ratio*(s-a)
                integral = (a*a+(a-cap_ratio)*(s-a))/2
                integral += (rad*sqrt_up(rad)-(a+cap_ratio)**3)/(24*cap_ratio)
                edge_bound = min(edge_bound,integral)
            if j >= 2:
                rest = i-j+1
                split = a*a/2 + min(cap_ratio, a)*(s-lower_a)
                split += table[rest][min(rest, j)]
                edge_bound = min(edge_bound, split)
            table[i][j] = max(table[i][j-1], up(edge_bound))
    return table




==> anc/arg-mu8/integer_rows.csv <==
e,lambda,largest_admissible_k,disposition
7,71,368,seed exclusion
7,72,377,seed exclusion
7,73,392,seed exclusion
7,74,403,four-cycle inequality
7,75,416,four-cycle inequality
7,76,424,seed exclusion
7,77,440,four-cycle inequality
7,78,448,four-cycle inequality
7,79,464,four-cycle inequality
7,80,473,four-cycle inequality
7,81,490,four-cycle inequality
7,82,499,four-cycle inequality
7,83,516,four-cycle inequality
7,84,528,four-cycle inequality
7,85,542,four-cycle inequality
7,86,552,four-cycle inequality
7,87,568,four-cycle inequality
7,88,584,four-cycle inequality
7,89,598,four-cycle inequality
7,90,611,four-cycle inequality
7,91,624,four-cycle inequality
7,92,640,four-cycle inequality
7,93,656,four-cycle inequality
7,94,671,four-cycle inequality
7,95,684,four-cycle inequality
7,96,697,four-cycle inequality
7,97,716,four-cycle inequality
7,98,731,four-cycle inequality
7,99,748,four-cycle inequality
7,100,760,four-cycle inequality
7,101,780,four-cycle inequality
7,102,792,four-cycle inequality
7,103,812,four-cycle inequality
7,104,825,four-cycle inequality
7,105,846,four-cycle inequality
7,106,859,four-cycle inequality
7,107,880,four-cycle inequality
7,108,896,four-cycle inequality
7,109,914,four-cycle inequality
7,110,928,four-cycle inequality
7,111,948,four-cycle inequality
7,112,968,four-cycle inequality
7,113,986,four-cycle inequality
7,114,1003,four-cycle inequality
7,115,1020,four-cycle inequality
7,116,1040,four-cycle inequality
7,117,1060,four-cycle inequality
7,118,1079,four-cycle inequality
7,119,1096,four-cycle inequality
7,120,1113,four-cycle inequality
7,121,1136,four-cycle inequality
7,122,1155,four-cycle inequality
7,123,1176,four-cycle inequality
7,124,1192,four-cycle inequality
7,125,1216,four-cycle inequality
7,126,1232,four-cycle inequality
7,127,1256,four-cycle inequality
7,128,1273,four-cycle inequality
7,129,1298,four-cycle inequality
7,130,1315,four-cycle inequality
7,131,1340,four-cycle inequality
7,132,1360,four-cycle inequality
7,133,1382,four-cycle inequality
7,134,1400,four-cycle inequality
7,135,1424,four-cycle inequality
7,136,1448,four-cycle inequality
7,137,1470,four-cycle inequality
7,138,1491,four-cycle inequality
7,139,1512,four-cycle inequality
7,140,1536,four-cycle inequality
7,141,1560,four-cycle inequality
7,142,1583,four-cycle inequality
7,143,1604,four-cycle inequality
7,144,1625,four-cycle inequality
7,145,1652,four-cycle inequality
7,146,1675,four-cycle inequality
7,147,1700,four-cycle inequality
7,148,1720,four-cycle inequality
7,149,1748,four-cycle inequality
7,150,1768,four-cycle inequality
7,151,1796,four-cycle inequality
7,152,1817,four-cycle inequality
7,153,1846,four-cycle inequality
7,154,1867,four-cycle inequality
7,155,1896,four-cycle inequality
7,156,1920,four-cycle inequality
7,157,1946,four-cycle inequality
7,158,1968,four-cycle inequality
7,159,1996,four-cycle inequality
7,160,2024,four-cycle inequality
7,161,2050,four-cycle inequality
7,162,2075,four-cycle inequality
7,163,2100,four-cycle inequality
7,164,2128,four-cycle inequality
7,165,2156,four-cycle inequality
7,166,2183,four-cycle inequality
7,167,2208,four-cycle inequality
7,168,2233,four-cycle inequality
7,169,2264,four-cycle inequality
7,170,2291,four-cycle inequality
7,171,2320,four-cycle inequality
7,172,2344,four-cycle inequality
7,173,2376,four-cycle inequality
7,174,2400,four-cycle inequality
7,175,2432,four-cycle inequality
7,176,2457,four-cycle inequality
7,177,2490,four-cycle inequality
7,178,2515,four-cycle inequality
7,179,2548,four-cycle inequality
7,180,2576,four-cycle inequality
7,181,2606,four-cycle inequality
7,182,2632,four-cycle inequality
7,183,2664,four-cycle inequality
7,184,2696,four-cycle inequality
7,185,2726,four-cycle inequality
7,186,2755,four-cycle inequality
7,187,2784,four-cycle inequality
7,188,2816,four-cycle inequality
7,189,2848,four-cycle inequality
7,190,2879,four-cycle inequality
7,191,2908,four-cycle inequality
7,192,2937,four-cycle inequality
7,193,2972,four-cycle inequality
7,194,3003,four-cycle inequality
7,195,3036,four-cycle inequality
7,196,3064,four-cycle inequality
7,197,3100,four-cycle inequality
7,198,3128,four-cycle inequality
7,199,3164,four-cycle inequality
7,200,3193,four-cycle inequality
7,201,3230,four-cycle inequality
7,202,3259,four-cycle inequality
7,203,3296,four-cycle inequality
7,204,3328,four-cycle inequality
7,205,3362,four-cycle inequality
7,206,3392,four-cycle inequality
7,207,3428,four-cycle inequality
7,208,3464,four-cycle inequality
7,209,3498,four-cycle inequality
7,210,3531,four-cycle inequality
7,211,3564,four-cycle inequality
7,212,3600,four-cycle inequality
7,213,3636,four-cycle inequality
7,214,3671,four-cycle inequality
7,215,3704,four-cycle inequality
7,216,3737,four-cycle inequality
7,217,3776,four-cycle inequality
7,218,3811,four-cycle inequality
7,219,3848,four-cycle inequality
7,220,3880,four-cycle inequality
7,221,3920,four-cycle inequality
7,222,3952,four-cycle inequality
7,223,3992,four-cycle inequality
7,224,4025,four-cycle inequality
7,225,4066,four-cycle inequality
7,226,4099,four-cycle inequality
7,227,4140,four-cycle inequality
7,228,4176,four-cycle inequality
7,229,4214,four-cycle inequality
7,230,4248,four-cycle inequality
7,231,4288,four-cycle inequality
7,232,4328,four-cycle inequality
7,233,4366,four-cycle inequality
7,234,4403,four-cycle inequality
7,235,4440,four-cycle inequality
7,236,4480,four-cycle inequality
7,237,4520,four-cycle inequality
7,238,4559,four-cycle inequality
7,239,4596,four-cycle inequality
7,240,4633,four-cycle inequality
7,241,4676,four-cycle inequality
7,242,4715,four-cycle inequality
7,243,4756,four-cycle inequality
7,244,4792,four-cycle inequality
7,245,4836,four-cycle inequality
7,246,4872,four-cycle inequality
7,247,4916,four-cycle inequality
7,248,4953,four-cycle inequality
7,249,4998,four-cycle inequality
7,250,5035,four-cycle inequality
7,251,5080,four-cycle inequality
7,252,5120,four-cycle inequality
7,253,5162,four-cycle inequality
7,254,5200,four-cycle inequality
7,255,5244,four-cycle inequality
7,256,5288,four-cycle inequality
8,89,504,seed exclusion
8,90,514,seed exclusion
8,91,524,seed exclusion
8,92,540,seed exclusion
8,93,544,seed exclusion
8,94,567,four-cycle inequality
8,95,576,seed exclusion
8,96,594,four-cycle inequality
8,97,602,four-cycle inequality
8,98,618,four-cycle inequality
8,99,630,four-cycle inequality
8,100,641,four-cycle inequality
8,101,660,four-cycle inequality
8,102,675,four-cycle inequality
8,103,684,four-cycle inequality
8,104,702,four-cycle inequality
8,105,702,seed exclusion
8,106,729,four-cycle inequality
8,107,744,four-cycle inequality
8,108,757,four-cycle inequality
8,109,776,four-cycle inequality
8,110,789,four-cycle inequality
8,111,796,four-cycle inequality
8,112,819,four-cycle inequality
8,113,834,four-cycle inequality
8,114,846,four-cycle inequality
8,115,864,four-cycle inequality
8,116,882,four-cycle inequality
8,117,900,four-cycle inequality
8,118,911,four-cycle inequality
8,119,930,four-cycle inequality
8,120,945,four-cycle inequality
8,121,954,four-cycle inequality
8,122,981,four-cycle inequality
8,123,990,four-cycle inequality
8,124,1016,four-cycle inequality
8,125,1032,four-cycle inequality
8,126,1045,four-cycle inequality
8,127,1064,four-cycle inequality
8,128,1083,four-cycle inequality
8,129,1102,four-cycle inequality
8,130,1121,four-cycle inequality
8,131,1134,four-cycle inequality
8,132,1152,four-cycle inequality
8,133,1170,four-cycle inequality
8,134,1191,four-cycle inequality
8,135,1206,four-cycle inequality
8,136,1226,four-cycle inequality
8,137,1248,four-cycle inequality
8,138,1269,four-cycle inequality
8,139,1278,four-cycle inequality
8,140,1305,four-cycle inequality
8,141,1314,four-cycle inequality
8,142,1341,four-cycle inequality
8,143,1362,four-cycle inequality
8,144,1386,four-cycle inequality
8,145,1406,four-cycle inequality
8,146,1425,four-cycle inequality
8,147,1444,four-cycle inequality
8,148,1463,four-cycle inequality
8,149,1482,four-cycle inequality
8,150,1503,four-cycle inequality
8,151,1520,four-cycle inequality
8,152,1548,four-cycle inequality
8,153,1566,four-cycle inequality
8,154,1586,four-cycle inequality
8,155,1608,four-cycle inequality
8,156,1633,four-cycle inequality
8,157,1656,four-cycle inequality
8,158,1677,four-cycle inequality
8,159,1692,four-cycle inequality
8,160,1719,four-cycle inequality
8,161,1740,four-cycle inequality
8,162,1765,four-cycle inequality
8,163,1784,four-cycle inequality
8,164,1812,four-cycle inequality
8,165,1836,four-cycle inequality
8,166,1859,four-cycle inequality
8,167,1878,four-cycle inequality
8,168,1899,four-cycle inequality
8,169,1926,four-cycle inequality
8,170,1950,four-cycle inequality
8,171,1972,four-cycle inequality
8,172,2000,four-cycle inequality
8,173,2022,four-cycle inequality
8,174,2047,four-cycle inequality
8,175,2070,four-cycle inequality
8,176,2094,four-cycle inequality
8,177,2106,four-cycle inequality
8,178,2142,four-cycle inequality
8,179,2166,four-cycle inequality
8,180,2196,four-cycle inequality
8,181,2216,four-cycle inequality
8,182,2244,four-cycle inequality
8,183,2268,four-cycle inequality
8,184,2295,four-cycle inequality
8,185,2322,four-cycle inequality
8,186,2349,four-cycle inequality
8,187,2366,four-cycle inequality
8,188,2400,four-cycle inequality
8,189,2422,four-cycle inequality
8,190,2450,four-cycle inequality
8,191,2478,four-cycle inequality
8,192,2506,four-cycle inequality
8,193,2534,four-cycle inequality
8,194,2559,four-cycle inequality
8,195,2574,four-cycle inequality
8,196,2610,four-cycle inequality
8,197,2640,four-cycle inequality
8,198,2665,four-cycle inequality
8,199,2684,four-cycle inequality
8,200,2724,four-cycle inequality
8,201,2754,four-cycle inequality
8,202,2781,four-cycle inequality
8,203,2808,four-cycle inequality
8,204,2835,four-cycle inequality
8,205,2862,four-cycle inequality
8,206,2895,four-cycle inequality
8,207,2916,four-cycle inequality
8,208,2954,four-cycle inequality
8,209,2982,four-cycle inequality
8,210,3010,four-cycle inequality
8,211,3038,four-cycle inequality
8,212,3069,four-cycle inequality
8,213,3096,four-cycle inequality
8,214,3131,four-cycle inequality
8,215,3156,four-cycle inequality
8,216,3187,four-cycle inequality
8,217,3206,four-cycle inequality
8,218,3249,four-cycle inequality
8,219,3280,four-cycle inequality
8,220,3312,four-cycle inequality
8,221,3342,four-cycle inequality
8,222,3375,four-cycle inequality
8,223,3402,four-cycle inequality
8,224,3435,four-cycle inequality
8,225,3466,four-cycle inequality
8,226,3494,four-cycle inequality
8,227,3528,four-cycle inequality
8,228,3564,four-cycle inequality
8,229,3596,four-cycle inequality
8,230,3627,four-cycle inequality
8,231,3654,four-cycle inequality
8,232,3690,four-cycle inequality
8,233,3720,four-cycle inequality
8,234,3754,four-cycle inequality
8,235,3782,four-cycle inequality
8,236,3822,four-cycle inequality
8,237,3856,four-cycle inequality
8,238,3888,four-cycle inequality
8,239,3918,four-cycle inequality
8,240,3951,four-cycle inequality
8,241,3986,four-cycle inequality
8,242,4023,four-cycle inequality
8,243,4050,four-cycle inequality
8,244,4088,four-cycle inequality
8,245,4122,four-cycle inequality
8,246,4158,four-cycle inequality
8,247,4194,four-cycle inequality
8,248,4230,four-cycle inequality
8,249,4266,four-cycle inequality
8,250,4301,four-cycle inequality
8,251,4332,four-cycle inequality
8,252,4366,four-cycle inequality
8,253,4394,four-cycle inequality
8,254,4440,four-cycle inequality
8,255,4468,four-cycle inequality
8,256,4514,four-cycle inequality
9,109,670,seed exclusion
9,110,685,seed exclusion
9,111,692,seed exclusion
9,112,710,seed exclusion
9,113,724,four-cycle inequality
9,114,735,seed exclusion
9,115,750,four-cycle inequality
9,116,765,four-cycle inequality
9,117,778,four-cycle inequality
9,118,794,four-cycle inequality
9,119,800,seed exclusion
9,120,821,four-cycle inequality
9,121,832,four-cycle inequality
9,122,850,four-cycle inequality
9,123,864,four-cycle inequality
9,124,880,four-cycle inequality
9,125,890,four-cycle inequality
9,126,910,four-cycle inequality
9,127,920,four-cycle inequality
9,128,940,four-cycle inequality
9,129,950,four-cycle inequality
9,130,971,four-cycle inequality
9,131,982,four-cycle inequality
9,132,1003,four-cycle inequality
9,133,1014,four-cycle inequality
9,134,1035,four-cycle inequality
9,135,1050,four-cycle inequality
9,136,1067,four-cycle inequality
9,137,1080,four-cycle inequality
9,138,1100,four-cycle inequality
9,139,1110,four-cycle inequality
9,140,1135,four-cycle inequality
9,141,1150,four-cycle inequality
9,142,1168,four-cycle inequality
9,143,1184,four-cycle inequality
9,144,1200,four-cycle inequality
9,145,1220,four-cycle inequality
9,146,1237,four-cycle inequality
9,147,1250,four-cycle inequality
9,148,1274,four-cycle inequality
9,149,1290,four-cycle inequality
9,150,1310,four-cycle inequality
9,151,1322,four-cycle inequality
9,152,1345,four-cycle inequality
9,153,1364,four-cycle inequality
9,154,1380,four-cycle inequality
9,155,1400,four-cycle inequality
9,156,1420,four-cycle inequality
9,157,1438,four-cycle inequality
9,158,1459,four-cycle inequality
9,159,1470,four-cycle inequality
9,160,1496,four-cycle inequality
9,161,1512,four-cycle inequality
9,162,1535,four-cycle inequality
9,163,1554,four-cycle inequality
9,164,1575,four-cycle inequality
9,165,1590,four-cycle inequality
9,166,1615,four-cycle inequality
9,167,1630,four-cycle inequality
9,168,1655,four-cycle inequality
9,169,1670,four-cycle inequality
9,170,1696,four-cycle inequality
9,171,1712,four-cycle inequality
9,172,1738,four-cycle inequality
9,173,1754,four-cycle inequality
9,174,1780,four-cycle inequality
9,175,1800,four-cycle inequality
9,176,1822,four-cycle inequality
9,177,1840,four-cycle inequality
9,178,1865,four-cycle inequality
9,179,1880,four-cycle inequality
9,180,1910,four-cycle inequality
9,181,1930,four-cycle inequality
9,182,1953,four-cycle inequality
9,183,1974,four-cycle inequality
9,184,1995,four-cycle inequality
9,185,2020,four-cycle inequality
9,186,2042,four-cycle inequality
9,187,2060,four-cycle inequality
9,188,2089,four-cycle inequality
9,189,2110,four-cycle inequality
9,190,2135,four-cycle inequality
9,191,2152,four-cycle inequality
9,192,2180,four-cycle inequality
9,193,2204,four-cycle inequality
9,194,2225,four-cycle inequality
9,195,2250,four-cycle inequality
9,196,2275,four-cycle inequality
9,197,2298,four-cycle inequality
9,198,2324,four-cycle inequality
9,199,2340,four-cycle inequality
9,200,2371,four-cycle inequality
9,201,2392,four-cycle inequality
9,202,2420,four-cycle inequality
9,203,2444,four-cycle inequality
9,204,2470,four-cycle inequality
9,205,2490,four-cycle inequality
9,206,2520,four-cycle inequality
9,207,2540,four-cycle inequality
9,208,2570,four-cycle inequality
9,209,2590,four-cycle inequality
9,210,2621,four-cycle inequality
9,211,2642,four-cycle inequality
9,212,2673,four-cycle inequality
9,213,2694,four-cycle inequality
9,214,2725,four-cycle inequality
9,215,2750,four-cycle inequality
9,216,2777,four-cycle inequality
9,217,2800,four-cycle inequality
9,218,2830,four-cycle inequality
9,219,2850,four-cycle inequality
9,220,2885,four-cycle inequality
9,221,2910,four-cycle inequality
9,222,2938,four-cycle inequality
9,223,2964,four-cycle inequality
9,224,2990,four-cycle inequality
9,225,3020,four-cycle inequality
9,226,3047,four-cycle inequality
9,227,3070,four-cycle inequality
9,228,3104,four-cycle inequality
9,229,3130,four-cycle inequality
9,230,3160,four-cycle inequality
9,231,3182,four-cycle inequality
9,232,3215,four-cycle inequality
9,233,3244,four-cycle inequality
9,234,3270,four-cycle inequality
9,235,3300,four-cycle inequality
9,236,3330,four-cycle inequality
9,237,3358,four-cycle inequality
9,238,3389,four-cycle inequality
9,239,3410,four-cycle inequality
9,240,3446,four-cycle inequality
9,241,3472,four-cycle inequality
9,242,3505,four-cycle inequality
9,243,3534,four-cycle inequality
9,244,3565,four-cycle inequality
9,245,3590,four-cycle inequality
9,246,3625,four-cycle inequality
9,247,3650,four-cycle inequality
9,248,3685,four-cycle inequality
9,249,3710,four-cycle inequality
9,250,3746,four-cycle inequality
9,251,3772,four-cycle inequality
9,252,3808,four-cycle inequality
9,253,3834,four-cycle inequality
9,254,3870,four-cycle inequality
9,255,3900,four-cycle inequality
9,256,3932,four-cycle inequality
9,257,3960,four-cycle inequality
9,258,3995,four-cycle inequality
9,259,4020,four-cycle inequality
9,260,4060,four-cycle inequality
9,261,4090,four-cycle inequality
9,262,4123,four-cycle inequality
9,263,4154,four-cycle inequality
9,264,4185,four-cycle inequality
9,265,4220,four-cycle inequality
9,266,4252,four-cycle inequality
9,267,4280,four-cycle inequality
9,268,4319,four-cycle inequality
9,269,4350,four-cycle inequality
9,270,4385,four-cycle inequality
9,271,4412,four-cycle inequality
9,272,4450,four-cycle inequality
9,273,4484,four-cycle inequality
9,274,4515,four-cycle inequality
9,275,4550,four-cycle inequality
9,276,4585,four-cycle inequality
9,277,4618,four-cycle inequality
9,278,4654,four-cycle inequality
9,279,4680,four-cycle inequality
9,280,4721,four-cycle inequality
9,281,4752,four-cycle inequality
9,282,4790,four-cycle inequality
9,283,4824,four-cycle inequality
9,284,4860,four-cycle inequality
9,285,4890,four-cycle inequality
9,286,4930,four-cycle inequality
9,287,4960,four-cycle inequality
9,288,5000,four-cycle inequality
9,289,5030,four-cycle inequality
9,290,5071,four-cycle inequality
9,291,5102,four-cycle inequality
9,292,5143,four-cycle inequality
9,293,5174,four-cycle inequality
9,294,5215,four-cycle inequality
9,295,5250,four-cycle inequality
9,296,5287,four-cycle inequality
9,297,5320,four-cycle inequality
9,298,5360,four-cycle inequality
9,299,5390,four-cycle inequality
9,300,5435,four-cycle inequality
9,301,5470,four-cycle inequality
9,302,5508,four-cycle inequality
9,303,5544,four-cycle inequality
9,304,5580,four-cycle inequality
9,305,5620,four-cycle inequality
9,306,5657,four-cycle inequality
9,307,5690,four-cycle inequality
9,308,5734,four-cycle inequality
9,309,5770,four-cycle inequality
9,310,5810,four-cycle inequality
9,311,5842,four-cycle inequality
9,312,5885,four-cycle inequality
9,313,5924,four-cycle inequality
9,314,5960,four-cycle inequality
9,315,6000,four-cycle inequality
9,316,6040,four-cycle inequality
9,317,6078,four-cycle inequality
9,318,6119,four-cycle inequality
9,319,6150,four-cycle inequality
9,320,6196,four-cycle inequality
9,321,6232,four-cycle inequality
9,322,6275,four-cycle inequality
9,323,6314,four-cycle inequality
9,324,6355,four-cycle inequality
10,131,858,seed exclusion
10,132,881,seed exclusion
10,133,882,seed exclusion
10,134,913,four-cycle inequality
10,135,924,seed exclusion
10,136,940,four-cycle inequality
10,137,952,seed exclusion
10,138,968,four-cycle inequality
10,139,976,seed exclusion
10,140,999,four-cycle inequality
10,141,1012,four-cycle inequality
10,142,1023,seed exclusion
10,143,1046,four-cycle inequality
10,144,1058,four-cycle inequality
10,145,1070,four-cycle inequality
10,146,1089,four-cycle inequality
10,147,1100,four-cycle inequality
10,148,1122,four-cycle inequality
10,149,1122,seed exclusion
10,150,1155,four-cycle inequality
10,151,1166,four-cycle inequality
10,152,1188,four-cycle inequality
10,153,1188,four-cycle inequality
10,154,1221,four-cycle inequality
10,155,1234,four-cycle inequality
10,156,1254,four-cycle inequality
10,157,1258,four-cycle inequality
10,158,1287,four-cycle inequality
10,159,1304,four-cycle inequality
10,160,1320,four-cycle inequality
10,161,1328,four-cycle inequality
10,162,1353,four-cycle inequality
10,163,1374,four-cycle inequality
10,164,1386,four-cycle inequality
10,165,1408,four-cycle inequality
10,166,1421,four-cycle inequality
10,167,1444,four-cycle inequality
10,168,1456,four-cycle inequality
10,169,1474,four-cycle inequality
10,170,1496,four-cycle inequality
10,171,1514,four-cycle inequality
10,172,1529,four-cycle inequality
10,173,1540,four-cycle inequality
10,174,1573,four-cycle inequality
10,175,1584,four-cycle inequality
10,176,1607,four-cycle inequality
10,177,1628,four-cycle inequality
10,178,1642,four-cycle inequality
10,179,1654,four-cycle inequality
10,180,1683,four-cycle inequality
10,181,1700,four-cycle inequality
10,182,1723,four-cycle inequality
10,183,1746,four-cycle inequality
10,184,1760,four-cycle inequality
10,185,1782,four-cycle inequality
10,186,1804,four-cycle inequality
10,187,1826,four-cycle inequality
10,188,1839,four-cycle inequality
10,189,1862,four-cycle inequality
10,190,1885,four-cycle inequality
10,191,1892,four-cycle inequality
10,192,1925,four-cycle inequality
10,193,1936,four-cycle inequality
10,194,1969,four-cycle inequality
10,195,1980,four-cycle inequality
10,196,2012,four-cycle inequality
10,197,2024,four-cycle inequality
10,198,2047,four-cycle inequality
10,199,2070,four-cycle inequality
10,200,2093,four-cycle inequality
10,201,2116,four-cycle inequality
10,202,2139,four-cycle inequality
10,203,2162,four-cycle inequality
10,204,2178,four-cycle inequality
10,205,2200,four-cycle inequality
10,206,2222,four-cycle inequality
10,207,2244,four-cycle inequality
10,208,2266,four-cycle inequality
10,209,2288,four-cycle inequality
10,210,2312,four-cycle inequality
10,211,2332,four-cycle inequality
10,212,2358,four-cycle inequality
10,213,2376,four-cycle inequality
10,214,2409,four-cycle inequality
10,215,2420,four-cycle inequality
10,216,2453,four-cycle inequality
10,217,2464,four-cycle inequality
10,218,2497,four-cycle inequality
10,219,2508,four-cycle inequality
10,220,2552,four-cycle inequality
10,221,2574,four-cycle inequality
10,222,2599,four-cycle inequality
10,223,2622,four-cycle inequality
10,224,2645,four-cycle inequality
10,225,2668,four-cycle inequality
10,226,2695,four-cycle inequality
10,227,2714,four-cycle inequality
10,228,2739,four-cycle inequality
10,229,2760,four-cycle inequality
10,230,2794,four-cycle inequality
10,231,2816,four-cycle inequality
10,232,2840,four-cycle inequality
10,233,2860,four-cycle inequality
10,234,2893,four-cycle inequality
10,235,2920,four-cycle inequality
10,236,2943,four-cycle inequality
10,237,2970,four-cycle inequality
10,238,2992,four-cycle inequality
10,239,3014,four-cycle inequality
10,240,3047,four-cycle inequality
10,241,3058,four-cycle inequality
10,242,3103,four-cycle inequality
10,243,3126,four-cycle inequality
10,244,3149,four-cycle inequality
10,245,3172,four-cycle inequality
10,246,3206,four-cycle inequality
10,247,3234,four-cycle inequality
10,248,3256,four-cycle inequality
10,249,3286,four-cycle inequality
10,250,3311,four-cycle inequality
10,251,3344,four-cycle inequality
10,252,3366,four-cycle inequality
10,253,3388,four-cycle inequality
10,254,3423,four-cycle inequality
10,255,3454,four-cycle inequality
10,256,3480,four-cycle inequality
10,257,3498,four-cycle inequality
10,258,3537,four-cycle inequality
10,259,3564,four-cycle inequality
10,260,3594,four-cycle inequality
10,261,3608,four-cycle inequality
10,262,3651,four-cycle inequality
10,263,3674,four-cycle inequality
10,264,3708,four-cycle inequality
10,265,3720,four-cycle inequality
10,266,3765,four-cycle inequality
10,267,3788,four-cycle inequality
10,268,3822,four-cycle inequality
10,269,3850,four-cycle inequality
10,270,3879,four-cycle inequality
10,271,3902,four-cycle inequality
10,272,3938,four-cycle inequality
10,273,3970,four-cycle inequality
10,274,3993,four-cycle inequality
10,275,4026,four-cycle inequality
10,276,4059,four-cycle inequality
10,277,4084,four-cycle inequality
10,278,4118,four-cycle inequality
10,279,4136,four-cycle inequality
10,280,4180,four-cycle inequality
10,281,4202,four-cycle inequality
10,282,4243,four-cycle inequality
10,283,4268,four-cycle inequality
10,284,4301,four-cycle inequality
10,285,4334,four-cycle inequality
10,286,4367,four-cycle inequality
10,287,4380,four-cycle inequality
10,288,4425,four-cycle inequality
10,289,4448,four-cycle inequality
10,290,4488,four-cycle inequality
10,291,4516,four-cycle inequality
10,292,4554,four-cycle inequality
10,293,4584,four-cycle inequality
10,294,4618,four-cycle inequality
10,295,4652,four-cycle inequality
10,296,4675,four-cycle inequality
10,297,4708,four-cycle inequality
10,298,4743,four-cycle inequality
10,299,4774,four-cycle inequality
10,300,4811,four-cycle inequality
10,301,4840,four-cycle inequality
10,302,4879,four-cycle inequality
10,303,4906,four-cycle inequality
10,304,4939,four-cycle inequality
10,305,4972,four-cycle inequality
10,306,5005,four-cycle inequality
10,307,5038,four-cycle inequality
10,308,5072,four-cycle inequality
10,309,5106,four-cycle inequality
10,310,5140,four-cycle inequality
10,311,5174,four-cycle inequality
10,312,5214,four-cycle inequality
10,313,5242,four-cycle inequality
10,314,5280,four-cycle inequality
10,315,5310,four-cycle inequality
10,316,5346,four-cycle inequality
10,317,5378,four-cycle inequality
10,318,5412,four-cycle inequality
10,319,5456,four-cycle inequality
10,320,5489,four-cycle inequality
10,321,5522,four-cycle inequality
10,322,5559,four-cycle inequality
10,323,5588,four-cycle inequality
10,324,5627,four-cycle inequality
10,325,5654,four-cycle inequality
10,326,5698,four-cycle inequality
10,327,5720,four-cycle inequality
10,328,5774,four-cycle inequality
10,329,5808,four-cycle inequality
10,330,5842,four-cycle inequality
10,331,5876,four-cycle inequality
10,332,5918,four-cycle inequality
10,333,5944,four-cycle inequality
10,334,5989,four-cycle inequality
10,335,6012,four-cycle inequality
10,336,6061,four-cycle inequality
10,337,6094,four-cycle inequality
10,338,6136,four-cycle inequality
10,339,6170,four-cycle inequality
10,340,6204,four-cycle inequality
10,341,6248,four-cycle inequality
10,342,6283,four-cycle inequality
10,343,6314,four-cycle inequality
10,344,6358,four-cycle inequality
10,345,6396,four-cycle inequality
10,346,6435,four-cycle inequality
10,347,6468,four-cycle inequality
10,348,6512,four-cycle inequality
10,349,6534,four-cycle inequality
10,350,6589,four-cycle inequality
10,351,6622,four-cycle inequality
10,352,6666,four-cycle inequality
10,353,6690,four-cycle inequality
10,354,6743,four-cycle inequality
10,355,6780,four-cycle inequality
10,356,6820,four-cycle inequality
10,357,6848,four-cycle inequality
10,358,6897,four-cycle inequality
10,359,6938,four-cycle inequality
10,360,6974,four-cycle inequality
10,361,7006,four-cycle inequality
10,362,7051,four-cycle inequality
10,363,7096,four-cycle inequality
10,364,7130,four-cycle inequality
10,365,7172,four-cycle inequality
10,366,7209,four-cycle inequality
10,367,7254,four-cycle inequality
10,368,7293,four-cycle inequality
10,369,7326,four-cycle inequality
10,370,7370,four-cycle inequality
10,371,7414,four-cycle inequality
10,372,7458,four-cycle inequality
10,373,7480,four-cycle inequality
10,374,7536,four-cycle inequality
10,375,7570,four-cycle inequality
10,376,7615,four-cycle inequality
10,377,7660,four-cycle inequality
10,378,7700,four-cycle inequality
10,379,7744,four-cycle inequality
10,380,7784,four-cycle inequality
10,381,7818,four-cycle inequality
10,382,7865,four-cycle inequality
10,383,7908,four-cycle inequality
10,384,7953,four-cycle inequality
10,385,7986,four-cycle inequality
10,386,8032,four-cycle inequality
10,387,8074,four-cycle inequality
10,388,8122,four-cycle inequality
10,389,8162,four-cycle inequality
10,390,8206,four-cycle inequality
10,391,8250,four-cycle inequality
10,392,8294,four-cycle inequality
10,393,8336,four-cycle inequality
10,394,8381,four-cycle inequality
10,395,8404,four-cycle inequality
10,396,8460,four-cycle inequality
10,397,8494,four-cycle inequality
10,398,8550,four-cycle inequality
10,399,8584,four-cycle inequality
10,400,8640,four-cycle inequality
11,155,1104,seed exclusion
11,156,1120,seed exclusion
11,157,1134,seed exclusion
11,158,1143,seed exclusion
11,159,1164,seed exclusion
11,160,1181,four-cycle inequality
11,161,1194,seed exclusion
11,162,1212,four-cycle inequality
11,163,1226,four-cycle inequality
11,164,1236,seed exclusion
11,165,1258,four-cycle inequality
11,166,1275,four-cycle inequality
11,167,1290,four-cycle inequality
11,168,1308,four-cycle inequality
11,169,1322,four-cycle inequality
11,170,1335,four-cycle inequality
11,171,1356,four-cycle inequality
11,172,1373,four-cycle inequality
11,173,1386,four-cycle inequality
11,174,1407,four-cycle inequality
11,175,1422,four-cycle inequality
11,176,1440,four-cycle inequality
11,177,1456,four-cycle inequality
11,178,1475,four-cycle inequality
11,179,1488,four-cycle inequality
11,180,1509,four-cycle inequality
11,181,1526,four-cycle inequality
11,182,1539,four-cycle inequality
11,183,1560,four-cycle inequality
11,184,1580,four-cycle inequality
11,185,1596,four-cycle inequality
11,186,1615,four-cycle inequality
11,187,1632,four-cycle inequality
11,188,1644,four-cycle inequality
11,189,1668,four-cycle inequality
11,190,1688,four-cycle inequality
11,191,1704,four-cycle inequality
11,192,1725,four-cycle inequality
11,193,1742,four-cycle inequality
11,194,1755,four-cycle inequality
11,195,1780,four-cycle inequality
11,196,1800,four-cycle inequality
11,197,1818,four-cycle inequality
11,198,1839,four-cycle inequality
11,199,1856,four-cycle inequality
11,200,1872,four-cycle inequality
11,201,1896,four-cycle inequality
11,202,1916,four-cycle inequality
11,203,1932,four-cycle inequality
11,204,1956,four-cycle inequality
11,205,1974,four-cycle inequality
11,206,1995,four-cycle inequality
11,207,2014,four-cycle inequality
11,208,2036,four-cycle inequality
11,209,2052,four-cycle inequality
11,210,2076,four-cycle inequality
11,211,2096,four-cycle inequality
11,212,2112,four-cycle inequality
11,213,2136,four-cycle inequality
11,214,2159,four-cycle inequality
11,215,2178,four-cycle inequality
11,216,2200,four-cycle inequality
11,217,2220,four-cycle inequality
11,218,2235,four-cycle inequality
11,219,2262,four-cycle inequality
11,220,2285,four-cycle inequality
11,221,2304,four-cycle inequality
11,222,2328,four-cycle inequality
11,223,2348,four-cycle inequality
11,224,2364,four-cycle inequality
11,225,2392,four-cycle inequality
11,226,2415,four-cycle inequality
11,227,2436,four-cycle inequality
11,228,2460,four-cycle inequality
11,229,2480,four-cycle inequality
11,230,2499,four-cycle inequality
11,231,2526,four-cycle inequality
11,232,2549,four-cycle inequality
11,233,2568,four-cycle inequality
11,234,2595,four-cycle inequality
11,235,2616,four-cycle inequality
11,236,2640,four-cycle inequality
11,237,2662,four-cycle inequality
11,238,2687,four-cycle inequality
11,239,2706,four-cycle inequality
11,240,2733,four-cycle inequality
11,241,2756,four-cycle inequality
11,242,2775,four-cycle inequality
11,243,2802,four-cycle inequality
11,244,2828,four-cycle inequality
11,245,2850,four-cycle inequality
11,246,2875,four-cycle inequality
11,247,2898,four-cycle inequality
11,248,2916,four-cycle inequality
11,249,2946,four-cycle inequality
11,250,2972,four-cycle inequality
11,251,2994,four-cycle inequality
11,252,3021,four-cycle inequality
11,253,3044,four-cycle inequality
11,254,3063,four-cycle inequality
11,255,3094,four-cycle inequality
11,256,3120,four-cycle inequality
11,257,3144,four-cycle inequality
11,258,3171,four-cycle inequality
11,259,3194,four-cycle inequality
11,260,3216,four-cycle inequality
11,261,3246,four-cycle inequality
11,262,3272,four-cycle inequality
11,263,3294,four-cycle inequality
11,264,3324,four-cycle inequality
11,265,3348,four-cycle inequality
11,266,3375,four-cycle inequality
11,267,3400,four-cycle inequality
11,268,3428,four-cycle inequality
11,269,3450,four-cycle inequality
11,270,3480,four-cycle inequality
11,271,3506,four-cycle inequality
11,272,3528,four-cycle inequality
11,273,3558,four-cycle inequality
11,274,3587,four-cycle inequality
11,275,3612,four-cycle inequality
11,276,3640,four-cycle inequality
11,277,3666,four-cycle inequality
11,278,3687,four-cycle inequality
11,279,3720,four-cycle inequality
11,280,3749,four-cycle inequality
11,281,3774,four-cycle inequality
11,282,3804,four-cycle inequality
11,283,3830,four-cycle inequality
11,284,3852,four-cycle inequality
11,285,3886,four-cycle inequality
11,286,3915,four-cycle inequality
11,287,3942,four-cycle inequality
11,288,3972,four-cycle inequality
11,289,3998,four-cycle inequality
11,290,4023,four-cycle inequality
11,291,4056,four-cycle inequality
11,292,4085,four-cycle inequality
11,293,4110,four-cycle inequality
11,294,4143,four-cycle inequality
11,295,4170,four-cycle inequality
11,296,4200,four-cycle inequality
11,297,4228,four-cycle inequality
11,298,4259,four-cycle inequality
11,299,4284,four-cycle inequality
11,300,4317,four-cycle inequality
11,301,4346,four-cycle inequality
11,302,4371,four-cycle inequality
11,303,4404,four-cycle inequality
11,304,4436,four-cycle inequality
11,305,4464,four-cycle inequality
11,306,4495,four-cycle inequality
11,307,4524,four-cycle inequality
11,308,4548,four-cycle inequality
11,309,4584,four-cycle inequality
11,310,4616,four-cycle inequality
11,311,4644,four-cycle inequality
11,312,4677,four-cycle inequality
11,313,4706,four-cycle inequality
11,314,4731,four-cycle inequality
11,315,4768,four-cycle inequality
11,316,4800,four-cycle inequality
11,317,4830,four-cycle inequality
11,318,4863,four-cycle inequality
11,319,4892,four-cycle inequality
11,320,4920,four-cycle inequality
11,321,4956,four-cycle inequality
11,322,4988,four-cycle inequality
11,323,5016,four-cycle inequality
11,324,5052,four-cycle inequality
11,325,5082,four-cycle inequality
11,326,5115,four-cycle inequality
11,327,5146,four-cycle inequality
11,328,5180,four-cycle inequality
11,329,5208,four-cycle inequality
11,330,5244,four-cycle inequality
11,331,5276,four-cycle inequality
11,332,5304,four-cycle inequality
11,333,5340,four-cycle inequality
11,334,5375,four-cycle inequality
11,335,5406,four-cycle inequality
11,336,5440,four-cycle inequality
11,337,5472,four-cycle inequality
11,338,5499,four-cycle inequality
11,339,5538,four-cycle inequality
11,340,5573,four-cycle inequality
11,341,5604,four-cycle inequality
11,342,5640,four-cycle inequality
11,343,5672,four-cycle inequality
11,344,5700,four-cycle inequality
11,345,5740,four-cycle inequality
11,346,5775,four-cycle inequality
11,347,5808,four-cycle inequality
11,348,5844,four-cycle inequality
11,349,5876,four-cycle inequality
11,350,5907,four-cycle inequality
11,351,5946,four-cycle inequality
11,352,5981,four-cycle inequality
11,353,6012,four-cycle inequality
11,354,6051,four-cycle inequality
11,355,6084,four-cycle inequality
11,356,6120,four-cycle inequality
11,357,6154,four-cycle inequality
11,358,6191,four-cycle inequality
11,359,6222,four-cycle inequality
11,360,6261,four-cycle inequality
11,361,6296,four-cycle inequality
11,362,6327,four-cycle inequality
11,363,6366,four-cycle inequality
11,364,6404,four-cycle inequality
11,365,6438,four-cycle inequality
11,366,6475,four-cycle inequality
11,367,6510,four-cycle inequality
11,368,6540,four-cycle inequality
11,369,6582,four-cycle inequality
11,370,6620,four-cycle inequality
11,371,6654,four-cycle inequality
11,372,6693,four-cycle inequality
11,373,6728,four-cycle inequality
11,374,6759,four-cycle inequality
11,375,6802,four-cycle inequality
11,376,6840,four-cycle inequality
11,377,6876,four-cycle inequality
11,378,6915,four-cycle inequality
11,379,6950,four-cycle inequality
11,380,6984,four-cycle inequality
11,381,7026,four-cycle inequality
11,382,7064,four-cycle inequality
11,383,7098,four-cycle inequality
11,384,7140,four-cycle inequality
11,385,7176,four-cycle inequality
11,386,7215,four-cycle inequality
11,387,7252,four-cycle inequality
11,388,7292,four-cycle inequality
11,389,7326,four-cycle inequality
11,390,7368,four-cycle inequality
11,391,7406,four-cycle inequality
11,392,7440,four-cycle inequality
11,393,7482,four-cycle inequality
11,394,7523,four-cycle inequality
11,395,7560,four-cycle inequality
11,396,7600,four-cycle inequality
11,397,7638,four-cycle inequality
11,398,7671,four-cycle inequality
11,399,7716,four-cycle inequality
11,400,7757,four-cycle inequality
11,401,7794,four-cycle inequality
11,402,7836,four-cycle inequality
11,403,7874,four-cycle inequality
11,404,7908,four-cycle inequality
11,405,7954,four-cycle inequality
11,406,7995,four-cycle inequality
11,407,8034,four-cycle inequality
11,408,8076,four-cycle inequality
11,409,8114,four-cycle inequality
11,410,8151,four-cycle inequality
11,411,8196,four-cycle inequality
11,412,8237,four-cycle inequality
11,413,8274,four-cycle inequality
11,414,8319,four-cycle inequality
11,415,8358,four-cycle inequality
11,416,8400,four-cycle inequality
11,417,8440,four-cycle inequality
11,418,8483,four-cycle inequality
11,419,8520,four-cycle inequality
11,420,8565,four-cycle inequality
11,421,8606,four-cycle inequality
11,422,8643,four-cycle inequality
11,423,8688,four-cycle inequality
11,424,8732,four-cycle inequality
11,425,8772,four-cycle inequality
11,426,8815,four-cycle inequality
11,427,8856,four-cycle inequality
11,428,8892,four-cycle inequality
11,429,8940,four-cycle inequality
11,430,8984,four-cycle inequality
11,431,9024,four-cycle inequality
11,432,9069,four-cycle inequality
11,433,9110,four-cycle inequality
11,434,9147,four-cycle inequality
11,435,9196,four-cycle inequality
11,436,9240,four-cycle inequality
11,437,9282,four-cycle inequality
11,438,9327,four-cycle inequality
11,439,9368,four-cycle inequality
11,440,9408,four-cycle inequality
11,441,9456,four-cycle inequality
11,442,9500,four-cycle inequality
11,443,9540,four-cycle inequality
11,444,9588,four-cycle inequality
11,445,9630,four-cycle inequality
11,446,9675,four-cycle inequality
11,447,9718,four-cycle inequality
11,448,9764,four-cycle inequality
11,449,9804,four-cycle inequality
11,450,9852,four-cycle inequality
11,451,9896,four-cycle inequality
11,452,9936,four-cycle inequality
11,453,9984,four-cycle inequality
11,454,10031,four-cycle inequality
11,455,10074,four-cycle inequality
11,456,10120,four-cycle inequality
11,457,10164,four-cycle inequality
11,458,10203,four-cycle inequality
11,459,10254,four-cycle inequality
11,460,10301,four-cycle inequality
11,461,10344,four-cycle inequality
11,462,10392,four-cycle inequality
11,463,10436,four-cycle inequality
11,464,10476,four-cycle inequality
11,465,10528,four-cycle inequality
11,466,10575,four-cycle inequality
11,467,10620,four-cycle inequality
11,468,10668,four-cycle inequality
11,469,10712,four-cycle inequality
11,470,10755,four-cycle inequality
11,471,10806,four-cycle inequality
11,472,10853,four-cycle inequality
11,473,10896,four-cycle inequality
11,474,10947,four-cycle inequality
11,475,10992,four-cycle inequality
11,476,11040,four-cycle inequality
11,477,11086,four-cycle inequality
11,478,11135,four-cycle inequality
11,479,11178,four-cycle inequality
11,480,11229,four-cycle inequality
11,481,11276,four-cycle inequality
11,482,11319,four-cycle inequality
11,483,11370,four-cycle inequality
11,484,11420,four-cycle inequality
12,181,1378,seed exclusion
12,182,1392,seed exclusion
12,183,1406,seed exclusion
12,184,1420,seed exclusion
12,185,1434,seed exclusion
12,186,1456,seed exclusion
12,187,1462,seed exclusion
12,188,1489,seed exclusion
12,189,1508,four-cycle inequality
12,190,1521,four-cycle inequality
12,191,1534,seed exclusion
12,192,1558,four-cycle inequality
12,193,1572,four-cycle inequality
12,194,1586,four-cycle inequality
12,195,1600,seed exclusion
12,196,1627,four-cycle inequality
12,197,1638,four-cycle inequality
12,198,1655,four-cycle inequality
12,199,1664,seed exclusion
12,200,1696,four-cycle inequality
12,201,1710,four-cycle inequality
12,202,1729,four-cycle inequality
12,203,1742,four-cycle inequality
12,204,1768,four-cycle inequality
12,205,1768,seed exclusion
12,206,1794,four-cycle inequality
12,207,1820,four-cycle inequality
12,208,1834,four-cycle inequality
12,209,1848,four-cycle inequality
12,210,1875,four-cycle inequality
12,211,1876,four-cycle inequality
12,212,1911,four-cycle inequality
12,213,1930,four-cycle inequality
12,214,1950,four-cycle inequality
12,215,1958,four-cycle inequality
12,216,1989,four-cycle inequality
12,217,2002,four-cycle inequality
12,218,2028,four-cycle inequality
12,219,2040,four-cycle inequality
12,220,2067,four-cycle inequality
12,221,2080,four-cycle inequality
12,222,2106,four-cycle inequality
12,223,2122,four-cycle inequality
12,224,2145,four-cycle inequality
12,225,2158,four-cycle inequality
12,226,2184,four-cycle inequality
12,227,2204,four-cycle inequality
12,228,2223,four-cycle inequality
12,229,2236,four-cycle inequality
12,230,2262,four-cycle inequality
12,231,2286,four-cycle inequality
12,232,2301,four-cycle inequality
12,233,2314,four-cycle inequality
12,234,2341,four-cycle inequality
12,235,2368,four-cycle inequality
12,236,2382,four-cycle inequality
12,237,2396,four-cycle inequality
12,238,2431,four-cycle inequality
12,239,2450,four-cycle inequality
12,240,2470,four-cycle inequality
12,241,2478,four-cycle inequality
12,242,2509,four-cycle inequality
12,243,2532,four-cycle inequality
12,244,2559,four-cycle inequality
12,245,2574,four-cycle inequality
12,246,2600,four-cycle inequality
12,247,2614,four-cycle inequality
12,248,2641,four-cycle inequality
12,249,2668,four-cycle inequality
12,250,2682,four-cycle inequality
12,251,2704,four-cycle inequality
12,252,2730,four-cycle inequality
12,253,2756,four-cycle inequality
12,254,2777,four-cycle inequality
12,255,2782,four-cycle inequality
12,256,2821,four-cycle inequality
12,257,2834,four-cycle inequality
12,258,2860,four-cycle inequality
12,259,2886,four-cycle inequality
12,260,2913,four-cycle inequality
12,261,2938,four-cycle inequality
12,262,2954,four-cycle inequality
12,263,2968,four-cycle inequality
12,264,3008,four-cycle inequality
12,265,3022,four-cycle inequality
12,266,3055,four-cycle inequality
12,267,3076,four-cycle inequality
12,268,3103,four-cycle inequality
12,269,3120,four-cycle inequality
12,270,3146,four-cycle inequality
12,271,3172,four-cycle inequality
12,272,3198,four-cycle inequality
12,273,3224,four-cycle inequality
12,274,3239,four-cycle inequality
12,275,3266,four-cycle inequality
12,276,3293,four-cycle inequality
12,277,3320,four-cycle inequality
12,278,3341,four-cycle inequality
12,279,3354,four-cycle inequality
12,280,3393,four-cycle inequality
12,281,3406,four-cycle inequality
12,282,3445,four-cycle inequality
12,283,3458,four-cycle inequality
12,284,3496,four-cycle inequality
12,285,3510,four-cycle inequality
12,286,3537,four-cycle inequality
12,287,3564,four-cycle inequality
12,288,3591,four-cycle inequality
12,289,3618,four-cycle inequality
12,290,3645,four-cycle inequality
12,291,3672,four-cycle inequality
12,292,3699,four-cycle inequality
12,293,3726,four-cycle inequality
12,294,3744,four-cycle inequality
12,295,3770,four-cycle inequality
12,296,3796,four-cycle inequality
12,297,3822,four-cycle inequality
12,298,3848,four-cycle inequality
12,299,3874,four-cycle inequality
12,300,3902,four-cycle inequality
12,301,3926,four-cycle inequality
12,302,3956,four-cycle inequality
12,303,3978,four-cycle inequality
12,304,4017,four-cycle inequality
12,305,4030,four-cycle inequality
12,306,4069,four-cycle inequality
12,307,4082,four-cycle inequality
12,308,4121,four-cycle inequality
12,309,4134,four-cycle inequality
12,310,4173,four-cycle inequality
12,311,4186,four-cycle inequality
12,312,4238,four-cycle inequality
12,313,4264,four-cycle inequality
12,314,4293,four-cycle inequality
12,315,4320,four-cycle inequality
12,316,4347,four-cycle inequality
12,317,4374,four-cycle inequality
12,318,4401,four-cycle inequality
12,319,4428,four-cycle inequality
12,320,4459,four-cycle inequality
12,321,4482,four-cycle inequality
12,322,4511,four-cycle inequality
12,323,4536,four-cycle inequality
12,324,4576,four-cycle inequality
12,325,4602,four-cycle inequality
12,326,4630,four-cycle inequality
12,327,4654,four-cycle inequality
12,328,4693,four-cycle inequality
12,329,4706,four-cycle inequality
12,330,4751,four-cycle inequality
12,331,4778,four-cycle inequality
12,332,4810,four-cycle inequality
12,333,4836,four-cycle inequality
12,334,4862,four-cycle inequality
12,335,4888,four-cycle inequality
12,336,4927,four-cycle inequality
12,337,4940,four-cycle inequality
12,338,4980,four-cycle inequality
12,339,5020,four-cycle inequality
12,340,5047,four-cycle inequality
12,341,5074,four-cycle inequality
12,342,5109,four-cycle inequality
12,343,5128,four-cycle inequality
12,344,5168,four-cycle inequality
12,345,5200,four-cycle inequality
12,346,5226,four-cycle inequality
12,347,5262,four-cycle inequality
12,348,5291,four-cycle inequality
12,349,5316,four-cycle inequality
12,350,5356,four-cycle inequality
12,351,5382,four-cycle inequality
12,352,5421,four-cycle inequality
12,353,5450,four-cycle inequality
12,354,5477,four-cycle inequality
12,355,5512,four-cycle inequality
12,356,5544,four-cycle inequality
12,357,5564,four-cycle inequality
12,358,5611,four-cycle inequality
12,359,5642,four-cycle inequality
12,360,5668,four-cycle inequality
12,361,5694,four-cycle inequality
12,362,5733,four-cycle inequality
12,363,5772,four-cycle inequality
12,364,5799,four-cycle inequality
12,365,5826,four-cycle inequality
12,366,5866,four-cycle inequality
12,367,5902,four-cycle inequality
12,368,5933,four-cycle inequality
12,369,5960,four-cycle inequality
12,370,6000,four-cycle inequality
12,371,6032,four-cycle inequality
12,372,6067,four-cycle inequality
12,373,6094,four-cycle inequality
12,374,6134,four-cycle inequality
12,375,6162,four-cycle inequality
12,376,6201,four-cycle inequality
12,377,6228,four-cycle inequality
12,378,6268,four-cycle inequality
12,379,6292,four-cycle inequality
12,380,6335,four-cycle inequality
12,381,6370,four-cycle inequality
12,382,6402,four-cycle inequality
12,383,6422,four-cycle inequality
12,384,6469,four-cycle inequality
12,385,6500,four-cycle inequality
12,386,6539,four-cycle inequality
12,387,6576,four-cycle inequality
12,388,6604,four-cycle inequality
12,389,6630,four-cycle inequality
12,390,6670,four-cycle inequality
12,391,6710,four-cycle inequality
12,392,6750,four-cycle inequality
12,393,6764,four-cycle inequality
12,394,6817,four-cycle inequality
12,395,6844,four-cycle inequality
12,396,6890,four-cycle inequality
12,397,6924,four-cycle inequality
12,398,6955,four-cycle inequality
12,399,6994,four-cycle inequality
12,400,7033,four-cycle inequality
12,401,7058,four-cycle inequality
12,402,7098,four-cycle inequality
12,403,7138,four-cycle inequality
12,404,7176,four-cycle inequality
12,405,7202,four-cycle inequality
12,406,7245,four-cycle inequality
12,407,7280,four-cycle inequality
12,408,7319,four-cycle inequality
12,409,7358,four-cycle inequality
12,410,7392,four-cycle inequality
12,411,7432,four-cycle inequality
12,412,7462,four-cycle inequality
12,413,7488,four-cycle inequality
12,414,7540,four-cycle inequality
12,415,7566,four-cycle inequality
12,416,7618,four-cycle inequality
12,417,7646,four-cycle inequality
12,418,7686,four-cycle inequality
12,419,7726,four-cycle inequality
12,420,7766,four-cycle inequality
12,421,7800,four-cycle inequality
12,422,7839,four-cycle inequality
12,423,7878,four-cycle inequality
12,424,7917,four-cycle inequality
12,425,7956,four-cycle inequality
12,426,7993,four-cycle inequality
12,427,8020,four-cycle inequality
12,428,8060,four-cycle inequality
12,429,8100,four-cycle inequality
12,430,8140,four-cycle inequality
12,431,8180,four-cycle inequality
12,432,8220,four-cycle inequality
12,433,8260,four-cycle inequality
12,434,8300,four-cycle inequality
12,435,8340,four-cycle inequality
12,436,8380,four-cycle inequality
12,437,8398,four-cycle inequality
12,438,8450,four-cycle inequality
12,439,8476,four-cycle inequality
12,440,8528,four-cycle inequality
12,441,8554,four-cycle inequality
12,442,8607,four-cycle inequality
12,443,8634,four-cycle inequality
12,444,8687,four-cycle inequality
12,445,8714,four-cycle inequality
12,446,8775,four-cycle inequality
12,447,8814,four-cycle inequality
12,448,8853,four-cycle inequality
12,449,8892,four-cycle inequality
12,450,8931,four-cycle inequality
12,451,8970,four-cycle inequality
12,452,9009,four-cycle inequality
12,453,9048,four-cycle inequality
12,454,9087,four-cycle inequality
12,455,9126,four-cycle inequality
12,456,9178,four-cycle inequality
12,457,9220,four-cycle inequality
12,458,9260,four-cycle inequality
12,459,9300,four-cycle inequality
12,460,9340,four-cycle inequality
12,461,9380,four-cycle inequality
12,462,9425,four-cycle inequality
12,463,9464,four-cycle inequality
12,464,9503,four-cycle inequality
12,465,9542,four-cycle inequality
12,466,9593,four-cycle inequality
12,467,9620,four-cycle inequality
12,468,9673,four-cycle inequality
12,469,9700,four-cycle inequality
12,470,9753,four-cycle inequality
12,471,9802,four-cycle inequality
12,472,9841,four-cycle inequality
12,473,9886,four-cycle inequality
12,474,9926,four-cycle inequality
12,475,9966,four-cycle inequality
12,476,10010,four-cycle inequality
12,477,10046,four-cycle inequality
12,478,10099,four-cycle inequality
12,479,10140,four-cycle inequality
12,480,10179,four-cycle inequality
12,481,10218,four-cycle inequality
12,482,10272,four-cycle inequality
12,483,10312,four-cycle inequality
12,484,10352,four-cycle inequality
12,485,10400,four-cycle inequality
12,486,10445,four-cycle inequality
12,487,10478,four-cycle inequality
12,488,10530,four-cycle inequality
12,489,10556,four-cycle inequality
12,490,10621,four-cycle inequality
12,491,10660,four-cycle inequality
12,492,10699,four-cycle inequality
12,493,10738,four-cycle inequality
12,494,10791,four-cycle inequality
12,495,10842,four-cycle inequality
12,496,10884,four-cycle inequality
12,497,10924,four-cycle inequality
12,498,10972,four-cycle inequality
12,499,11004,four-cycle inequality
12,500,11063,four-cycle inequality
12,501,11110,four-cycle inequality
12,502,11154,four-cycle inequality
12,503,11190,four-cycle inequality
12,504,11245,four-cycle inequality
12,505,11284,four-cycle inequality
12,506,11336,four-cycle inequality
12,507,11376,four-cycle inequality
12,508,11427,four-cycle inequality
12,509,11466,four-cycle inequality
12,510,11518,four-cycle inequality
12,511,11562,four-cycle inequality
12,512,11609,four-cycle inequality
12,513,11648,four-cycle inequality
12,514,11700,four-cycle inequality
12,515,11748,four-cycle inequality
12,516,11791,four-cycle inequality
12,517,11830,four-cycle inequality
12,518,11882,four-cycle inequality
12,519,11934,four-cycle inequality
12,520,11974,four-cycle inequality
12,521,12014,four-cycle inequality
12,522,12067,four-cycle inequality
12,523,12120,four-cycle inequality
12,524,12168,four-cycle inequality
12,525,12200,four-cycle inequality
12,526,12259,four-cycle inequality
12,527,12306,four-cycle inequality
12,528,12350,four-cycle inequality
12,529,12402,four-cycle inequality
12,530,12452,four-cycle inequality
12,531,12492,four-cycle inequality
12,532,12545,four-cycle inequality
12,533,12584,four-cycle inequality
12,534,12638,four-cycle inequality
12,535,12688,four-cycle inequality
12,536,12731,four-cycle inequality
12,537,12784,four-cycle inequality
12,538,12831,four-cycle inequality
12,539,12870,four-cycle inequality
12,540,12930,four-cycle inequality
12,541,12974,four-cycle inequality
12,542,13026,four-cycle inequality
12,543,13078,four-cycle inequality
12,544,13117,four-cycle inequality
12,545,13156,four-cycle inequality
12,546,13222,four-cycle inequality
12,547,13262,four-cycle inequality
12,548,13315,four-cycle inequality
12,549,13368,four-cycle inequality
12,550,13421,four-cycle inequality
12,551,13468,four-cycle inequality
12,552,13520,four-cycle inequality
12,553,13554,four-cycle inequality
12,554,13620,four-cycle inequality
12,555,13660,four-cycle inequality
12,556,13715,four-cycle inequality
12,557,13766,four-cycle inequality
12,558,13819,four-cycle inequality
12,559,13858,four-cycle inequality
12,560,13912,four-cycle inequality
12,561,13962,four-cycle inequality
12,562,14018,four-cycle inequality
12,563,14066,four-cycle inequality
12,564,14118,four-cycle inequality
12,565,14170,four-cycle inequality
12,566,14222,four-cycle inequality
12,567,14274,four-cycle inequality
12,568,14326,four-cycle inequality
12,569,14376,four-cycle inequality
12,570,14429,four-cycle inequality
12,571,14456,four-cycle inequality
12,572,14522,four-cycle inequality
12,573,14562,four-cycle inequality
12,574,14628,four-cycle inequality
12,575,14668,four-cycle inequality
12,576,14734,four-cycle inequality


==> anc/arg-mu8/integer_window.py <==
"""Integer transitions and four-cycle comparisons at a fixed parameter pair."""
from bisect import bisect_left
from functools import lru_cache
from itertools import permutations


def possible_k(n, e):
    khi = (n*n-(e+1)*(n+4))//(2*(e-1))
    for k in range(khi, n+1, -1):
        if k*n % 2 == 0 and k*(k-n-1) % (e+1) == 0:
            return k
    return None


def defect(n, e, k, a, m, w):
    c = m-1
    b = n-a+c-w
    edges2 = (a*(a-1)+b*(b-1)-c*(c-1)
              +2*(e-m)*min(a-c, b-c)+4*(e-1)*w+w*(w-1))
    return e*(k-n-1)-n*(n-1)+edges2


def excludes_three(n, e, k, sizes):
    """Upper-bound induced neighborhood edges at a hypothetical triple."""
    if sum(sizes)-2*e > n+1:
        return True
    bound = n*(n-1)-e*(k-n-1)
    # Some ordering has the third star meeting the union of the first
    # two in at most e points. Use every possible ordering of the floors.
    for b1,b2,b3 in set(permutations(sizes)):
        low = [b1-1,max(0,b2-e),max(0,b3-e),0]
        extra = n-sum(low)
        if extra<0:
            continue
        for pos in range(4):
            group=low.copy()
            group[pos]+=extra
            edges2=sum(s*(s-1)+2*i*(e-1)*s for i,s in enumerate(group))
            if edges2 >= bound:
                return False
    return True


def certify(n, e, table, k=None):
    if k is None:
        k = possible_k(n, e)
    if k is None:
        return True, 'degree arithmetic'
    amax = (n+e-1)//2
    misses = e*(k-n-1)

    @lru_cache(maxsize=None)
    def transitions(a, maximum=False):
        # a=d_A-1. An actual maximum clique in R has r-w points.
        # Its extension across the old star has d_B=r-w+m points.
        r = n-a
        if r == 0:
            # An (n+1)-clique is a component and cannot meet a distinct seed.
            return ()
        q = misses-2*a*r+2*(e-1)*r
        if q < 0:
            return ()
        edge_floor = max(0, (r*(r-1)-q+1)//2)
        clique_floor = max(1, bisect_left(table[r], edge_floor))
        wmax = min(r-clique_floor, 2*q//(r-e+1)) if r>=e else r-clique_floor
        wmin = max(0, r-a) if maximum else 0
        options = []
        for w in range(wmin, wmax+1):
            if 2*w*(r-w-e+1)>q:
                continue
            for m in range(1, min(a+1,e)+1):
                b = r-w+m-1
                if b>n or (maximum and b>a):
                    continue
                delta = defect(n,e,k,a,m,w)
                if delta>=0:
                    options.append((m,w,b,delta))
        return tuple(options)

    used_four_cycles = False
    for a in range(1, amax+1):
        if 2*table[n][a]+misses<n*(n-1) or not transitions(a,True):
            continue
        first = transitions(a)
        # For each first star, use only its order and its exact second-ring
        # maximum-clique bound. An empty set of transitions rules it out.
        valid = tuple(v for v in first if transitions(v[2]))
        if not valid:
            continue
        d = a+1
        first_floor = min(d,min(b+1 for _,_,b,_ in valid))
        cutoff = min(first_floor,
                     min(z[2]+1 for _,_,b,_ in valid for z in transitions(b)))
        # All counted cells meet a first-ring star. They need two support
        # slots there, while terminal-only points can have more memberships.
        if not excludes_three(n,e,k,(first_floor,cutoff,cutoff)):
            return False, (a,'three supports',cutoff)
        mult=2
        if not excludes_three(n,e,k,(cutoff,cutoff,cutoff)):
            # A union of b stars through a common point, outside the
            # first ring, has at least 1+b(cutoff-1)-C(b,2)(e-1) points.
            for b in range(4,22):
                if 1+b*(cutoff-1)-b*(b-1)*(e-1)//2>n+1:
                    mult=b-1
                    break
            else:
                return False,(a,'terminal incidence',cutoff)
        first_count=(d+e-1)//e
        first_union=(d+first_count*first_floor+1)//2
        incidence=mult*k-(mult-2)*first_union
        terminals=(incidence-d-first_count*(first_floor-cutoff))//cutoff
        r = n-a
        wmax = max(w for _,w,_,_ in valid)
        # Tangents to d*(r-wbar)^2 / terminals.  After summing over every
        # root in the SAME finite ambient clique, a pointwise strict lower
        # bound against the endpoint defect suffices.  Gains and fees below
        # are for ONE ordered source-target pair, in actual pair units.
        passed = False
        used_four_cycles = True
        for marking_limit in (None,1,2,3):
            mult = e+1 if marking_limit is None else 2*marking_limit
            den = 1 if marking_limit is None else 8*(2*marking_limit-1)
            # Integral records arise only from distinct original supports.
            costs = []
            for m,w,_,delta in valid:
                thin = 0 if marking_limit is None else (m-1)*w*e*e
                base = den*mult*delta+thin
                # Strong diagonal paths at the source, counted via the
                # A-row second moment. Two raw chord costs coincide after
                # summing over the global clique; either wing bound works.
                diag = e*m*(r-w)
                weak = e*e*w
                wings = e*(e-m)*(d-m)
                costs.append((w,base+den*diag,weak,wings))
            for weak_count in (2,1,0):
                cost_by_w = {}
                for w,base,weak,wings in costs:
                    total = base+den*(weak_count*weak+(2-weak_count)*wings)
                    cost_by_w[w] = max(total,cost_by_w.get(w,total))
                for w_ref in range(wmax+1):
                    if all(den*d*(r-w_ref)*(r+w_ref-2*w) > terminals*cost
                           for w,cost in cost_by_w.items()):
                        passed=True
                        break
                if passed:
                    break
            if passed:
                break
        if not passed:
            return False,(a,'four cycles',cutoff)
    return True,'four-cycle inequality' if used_four_cycles else 'seed exclusion'




==> anc/arg-mu8/interval_boxes.csv <==
job,u_lower,u_upper,tau_lower,tau_upper,lower_bound,disposition
e7,1/7,1/7,0,49/8192,183882898808900511963948785/19435222860048119666061606912,four cycles
e7,1/7,1/7,49/8192,49/4096,4970869198077902611788085/539082438899949731816931328,four cycles
e7,1/7,1/7,49/4096,147/8192,34812618659924372376673171/3875760736294289603580395520,four cycles
e7,1/7,1/7,147/8192,49/2048,5288074277591461254797113/604710346158721446671548416,four cycles
e7,1/7,1/7,49/2048,245/8192,18268574733381824087160877/2146972268496071075689398272,four cycles
e7,1/7,1/7,245/8192,147/4096,13083220689265114096763717/1215374186434820741340856320,four cycles
e7,1/7,1/7,147/4096,343/8192,1048980320093753314060517/99060119626033277719019520,four cycles
e7,1/7,1/7,343/8192,49/1024,857064933291280170201/82481454573010945048576,four cycles
e7,1/7,1/7,49/1024,441/8192,49202276942012595959376605/4837533482605649837753892864,four cycles
e7,1/7,1/7,441/8192,245/4096,1720675438640458323219551/172484619061359848925954048,four cycles
e7,1/7,1/7,245/4096,539/8192,339934788025746476300631/34023410177578272689225728,four cycles
e7,1/7,1/7,539/8192,147/2048,841479357286088563281601/85974769252379303048380416,four cycles
e7,1/7,1/7,147/2048,637/8192,13162730841507796153630201/1373248169437478970728644608,four cycles
e7,1/7,1/7,637/8192,343/4096,714696681686625303131243/76161317044843418170163200,four cycles
e7,1/7,1/7,343/4096,735/8192,25108069231026271379853275/2737012139524990720473563136,four cycles
e7,1/7,1/7,735/8192,49/512,1545063996852509889319/172148442614135796006912,four cycles
e7,1/7,1/7,49/512,833/8192,1325942064000984017966437/151535339472366598296174592,four cycles
e7,1/7,1/7,833/8192,441/4096,5841989671696236500444345/681031195107347155252150272,four cycles
e7,1/7,1/7,441/4096,931/8192,569369158979300236578797/68006253381698973094379520,four cycles
e7,1/7,1/7,931/8192,245/2048,77036496617748313546395/9431892570445754342047744,four cycles
e7,1/7,1/7,245/2048,1029/8192,21603180954720592874805671/2712529545134884676349984768,four cycles
e7,1/7,1/7,1029/8192,539/4096,43439594173700877333791/5596453669948503795695616,four cycles
e7,1/7,1/7,539/4096,1127/8192,2272360612402499212343725/300538570768107135536463872,four cycles
e7,1/7,1/7,1127/8192,147/1024,19416613815927505438679/2637715046113823560826880,four cycles
e7,1/7,1/7,147/1024,1225/8192,9633868436149818914740345/1348504349818375862174613504,four cycles
e7,1/7,1/7,1225/8192,637/4096,74246763669793321855999/10687323977251999587500032,four cycles
e7,1/7,1/7,637/4096,1323/8192,4539367786658849737704911/672353008289645809102749696,four cycles
e7,1/7,1/7,1323/8192,343/2048,550299316374888566255095/83925869822879472820420608,four cycles
e7,1/7,1/7,343/2048,1421/8192,84494274042651629290017/10082304659646018731638784,four cycles
e7,1/7,1/7,1421/8192,735/4096,9679927652863910753353841/1177660291731608482395193344,four cycles
e7,1/7,1/7,735/4096,1519/8192,37904887976571992092283051/4702772921443105299398393856,four cycles
e7,1/7,1/7,1519/8192,49/256,8050959096365227589927/1018861499190754228043776,four cycles
e8,1/8,1/8,0,1/128,469808974461045026150116878323748987565327/58525795113428248088000000000000000000000000,four cycles
e8,1/8,1/8,1/128,1/64,28809312757287784579432112585985714523/3726716889041606050000000000000000000000,four cycles
e8,1/8,1/8,1/64,3/128,217032409422696099447790912525094275065247/29171990112715715608000000000000000000000000,four cycles
e8,1/8,1/8,3/128,1/32,96485538611981042489572952673332110517/13484490125877682800000000000000000000000,four cycles
e8,1/8,1/8,1/32,5/128,199994348430142335299938577574478145082553/29080986111310650104000000000000000000000000,four cycles
e8,1/8,1/8,5/128,3/64,88138524206657557381482264037142687909/13343498370141056687500000000000000000000,four cycles
e8,1/8,1/8,3/64,7/128,9184950285701819856006136876409106398519/1449494885972458663800000000000000000000000,four cycles
e8,1/8,1/8,7/128,1/16,219614550264833346239511900728603889021/36180402411769535080000000000000000000000,four cycles
e8,1/8,1/8,1/16,9/128,72394025715446155938008683904501440451/12293601835915105000000000000000000000000,four cycles
e8,1/8,1/8,9/128,5/64,12391660267703191099044125817378342179/2200372752840823750000000000000000000000,four cycles
e8,1/8,1/8,5/64,11/128,38761564630342307551870390247372707095403/7205802055224836035000000000000000000000000,four cycles
e8,1/8,1/8,11/128,3/32,147674226651370834191865361692158288931/28777504648650854320000000000000000000000,four cycles
e8,1/8,1/8,3/32,13/128,35115731969609127586744956726674464129/7182944954770510800000000000000000000000,four cycles
e8,1/8,1/8,13/128,7/64,16676599132443607029364939155380051235669/3585754218706906190000000000000000000000000,four cycles
e8,1/8,1/8,7/64,15/128,1265242431965985458188157425470233248783/286402664566046917000000000000000000000000,four cycles
e8,1/8,1/8,15/128,1/8,694564272799143967332228969408820557/165784340469128000000000000000000000000,four cycles
e8,1/8,1/8,1/8,17/128,2264670662741449525446478352683554932021/570973365186719558000000000000000000000000,four cycles
e8,1/8,1/8,17/128,9/64,6677010370020906102411031745864746255887/1781427336383149437500000000000000000000000,four cycles
e8,1/8,1/8,9/64,19/128,50298026595694657842354874880678351745709/14228491039365111040000000000000000000000000,four cycles
e8,1/8,1/8,19/128,5/32,5907579899009600310322926084140583182861/1775694317645718400000000000000000000000000,four cycles
e8,1/8,1/8,5/32,21/128,8861096485479255416022027953764568693251/2836521863518210238000000000000000000000000,four cycles
e8,1/8,1/8,21/128,11/64,1035804101572569291916236975789357772229/353991288608566938000000000000000000000000,four cycles
e8,1/8,1/8,11/64,23/128,1408205180753158600292683698034286419/515185248020256250000000000000000000000,four cycles
e8,1/8,1/8,23/128,3/16,1122893994633098686128104620223832279821/441053259526343485000000000000000000000000,four cycles
e8,1/8,1/8,3/16,25/128,6661298199755156109804538326800681720121/2818142688410834428000000000000000000000000,four cycles
e8,1/8,1/8,25/128,13/64,1538179148365975873467768829096084007237/703385741363716558000000000000000000000000,four cycles
e8,1/8,1/8,13/64,27/128,2830341140564403088911186086976215741359/1404470425453029088000000000000000000000000,four cycles
e8,1/8,1/8,27/128,7/32,3240791676116897973098323293635731488593/1752710390954764850000000000000000000000000,four cycles
e8,1/8,1/8,7/32,29/128,24817640097305234064004262802842647231067/14006089353262254430000000000000000000000000,four cycles
e8,1/8,1/8,29/128,15/64,230680305428945185444419795181803741387/142683910149576634000000000000000000000000,four cycles
e8,1/8,1/8,15/64,31/128,10239629868589856794041336304009774201553/6979973192435727505000000000000000000000000,four cycles
e8,1/8,1/8,31/128,1/4,144027657929095130409091863395535714001/108881710356433561750000000000000000000000,four cycles
e9,1/9,1/9,0,1/96,135608233628353333798523893590838353993277/8048187464632108944187500000000000000000000,four cycles
e9,1/9,1/9,1/96,1/48,12707742170040325894363274195107340292688879/771209261414647798470750000000000000000000000,four cycles
e9,1/9,1/9,1/48,1/32,33492702072142459389463771733551713397034341/2078437607151971958522000000000000000000000000,four cycles
e9,1/9,1/9,1/32,1/24,326950935363891697469010664573977788214511631/20746079986795437330488250000000000000000000000,four cycles
e9,1/9,1/9,1/24,5/96,53194301083990659929038796529978294776206967/3451293640233237547127250000000000000000000000,four cycles
e9,1/9,1/9,5/96,1/16,311442928968391447319825843572903550919713417/20669421671563239203130000000000000000000000000,four cycles
e9,1/9,1/9,1/16,7/96,607751284212079608625438088727649096813087361/41262119024713341628896000000000000000000000000,four cycles
e9,1/9,1/9,7/96,1/12,12352693144422225478732422383207748331331759/858028141571178528104062500000000000000000000,four cycles
e9,1/9,1/9,1/12,3/32,3856141151257913725572667066881516864191803/274056924804690442098060000000000000000000000,four cycles
e9,1/9,1/9,3/32,5/48,23509513313130205416878815073844831505729937/1709653452652323946329187500000000000000000000,four cycles
e9,1/9,1/9,5/48,11/96,20383408028623501895700605450507189166125929/1516843825373495251584000000000000000000000000,four cycles
e9,1/9,1/9,11/96,1/8,16774798284212046251352081122667324340895749/1277432501354053749552375000000000000000000000,four cycles
e9,1/9,1/9,1/8,13/96,261777080147719190739313586727917046615398519/20400426597151166512320000000000000000000000000,four cycles
e9,1/9,1/9,13/96,7/48,3304534746260875236868110895604213012712689/261233193705727547061843750000000000000000000,four cycles
e9,1/9,1/9,7/48,5/32,1005807487625272138318905866002454605787697131/81350429144141034420797250000000000000000000000,four cycles
e9,1/9,1/9,5/32,1/6,981246016870478789971685939799036211548337153/81196013671267194652983750000000000000000000000,four cycles
e9,1/9,1/9,1/6,17/96,159555457213678109045549095277715217305526637/13506918354699192093195000000000000000000000000,four cycles
e9,1/9,1/9,17/96,3/16,1245426575289078977956647008213316837389189/107849224827814324478346000000000000000000000,four cycles
e9,1/9,1/9,3/16,19/96,75954983011239592713725196985842316601094379/6727686604225335454084875000000000000000000000,four cycles
e9,1/9,1/9,19/96,5/24,8236152795986227150161860812702375145331433/746087704765207187078250000000000000000000000,four cycles
e9,1/9,1/9,5/24,7/32,868207598589880947572083171127288264487484861/80422615062820823504622750000000000000000000000,four cycles
e9,1/9,1/9,7/32,11/48,52973009591855186756053009531873338618267779/5016729555170330978520703125000000000000000000,four cycles
e9,1/9,1/9,11/48,23/96,275863250710432525874762051603326414679223127/26704214394784588510310250000000000000000000000,four cycles
e9,1/9,1/9,23/96,1/4,80827435981077772689663878600476354210343681/7995752604685330348389750000000000000000000000,four cycles
e10,1/10,1/10,0,1/128,542203793495429817160161318910839860911073/22979763058152551467500000000000000000000000,four cycles
e10,1/10,1/10,1/128,1/64,42485775657283478724934024634697/1814390322453094672000000000000000,four cycles
e10,1/10,1/10,1/64,3/128,1062291426773690803034000138739606918330553/45870005767297268632500000000000000000000000,four cycles
e10,1/10,1/10,3/128,1/32,52468319712737159159535675157221590975633/2290661674843487737500000000000000000000000,four cycles
e10,1/10,1/10,1/32,5/128,184292701067785813237257888981845901181/8134477911845031684000000000000000000000,four cycles
e10,1/10,1/10,5/128,3/64,10240377760775248109459386025972422123537/456996200671011755700000000000000000000000,four cycles
e10,1/10,1/10,3/64,7/128,161844706002079486309992152440039188097/7302844634157645372000000000000000000000,four cycles
e10,1/10,1/10,7/128,1/16,13877432171426003099522256060636799926029/633137707925332927500000000000000000000000,four cycles
e10,1/10,1/10,1/16,9/128,19739508187477107123420812553224323907/910580562310108254750000000000000000000,four cycles
e10,1/10,1/10,9/128,5/64,487465404295152210550622466011344198902263/22736059212411604732500000000000000000000000,four cycles
e10,1/10,1/10,5/64,11/128,3963135086527796078550102543217938602097/186893769237897332500000000000000000000000,four cycles
e10,1/10,1/10,11/128,3/32,237827242199775021641010856062589928110243/11339557660364777932500000000000000000000000,four cycles
e10,1/10,1/10,3/32,13/128,58733296191654038914381583577666291911797/2831328287520320957343750000000000000000000,four cycles
e10,1/10,1/10,13/128,7/64,30882023752004948832364112678523983839/1505131464626017500000000000000000000000,four cycles
e10,1/10,1/10,7/64,15/128,1834104291384531564456497396814793703/90374456690480598570000000000000000000,four cycles
e10,1/10,1/10,15/128,1/8,14155449395585543525814134361918028572859/705159096571420672500000000000000000000000,four cycles
e10,1/10,1/10,1/8,17/128,99444884763724242337639829524320051327001/5008123706299766272500000000000000000000000,four cycles
e10,1/10,1/10,17/128,9/64,15789611202499220506185607102858358807471/803857533881465019375000000000000000000000,four cycles
e10,1/10,1/10,9/64,19/128,4367960808807250345906917811106015164313/224794542985537904437500000000000000000000,four cycles
e10,1/10,1/10,19/128,5/32,332996124388527525733471151647164591811/17323214464235155625000000000000000000000,four cycles
e10,1/10,1/10,5/32,21/128,852820210389788530584269597912779922102041/44844612620595462652500000000000000000000000,four cycles
e10,1/10,1/10,21/128,11/64,421337693035741049736039257416159121104151/22393715403563235472500000000000000000000000,four cycles
e10,1/10,1/10,11/64,23/128,11565169823841533001238943834170707150533/621253138607800248750000000000000000000000,four cycles
e10,1/10,1/10,23/128,3/16,10285882169520141369478644831156448747307/558412489712906977500000000000000000000000,four cycles
e10,1/10,1/10,3/16,25/128,813211178055905048805631221368042934158281/44615749893862164322500000000000000000000000,four cycles
e10,1/10,1/10,25/128,13/64,697668816220566007918435575325725221/38679234505891698632812500000000000000,four cycles
e10,1/10,1/10,13/64,27/128,4964880615557280839801210449779762244543/278132399799225562968750000000000000000000,four cycles
e10,1/10,1/10,27/128,7/32,49075679350982828663810054527474919525629/2777741710304610211875000000000000000000000,four cycles
e10,1/10,1/10,7/32,29/128,59892346400954607837940288951882653549/3424886447604031250000000000000000000000,four cycles
e10,1/10,1/10,29/128,15/64,1506887641395717435153515359947563058833/86624581730799521953125000000000000000000,four cycles
e10,1/10,1/10,15/64,31/128,1733742199835293511989402093620433491971/100668986206159497187500000000000000000000,four cycles
e10,1/10,1/10,31/128,1/4,2619208149422796110848421425160815719263/153600345343172720625000000000000000000000,four cycles
e11,1/11,1/11,0,1/96,7937958284333266880903966715728165361707159/280032938485332783663000000000000000000000000,four cycles
e11,1/11,1/11,1/96,1/48,11753235698796902852346031403184235855854163/419423014385429105990812500000000000000000000,four cycles
e11,1/11,1/11,1/48,1/32,14623704857598108896246943641196392021786581/527857847445772285137695312500000000000000000,four cycles
e11,1/11,1/11,1/32,1/24,3695846952370194375048577889943593992620291071/134929291288021461393318750000000000000000000000,four cycles
e11,1/11,1/11,1/24,5/96,390922801200796085329705780102876517830984949/14435022122904047576348250000000000000000000000,four cycles
e11,1/11,1/11,5/96,1/16,5402744201190748984372355217381906004931584297/201786532002049731948395250000000000000000000000,four cycles
e11,1/11,1/11,1/16,7/96,592619055139565855757065936312025540443197601/22386955998971857159952250000000000000000000000,four cycles
e11,1/11,1/11,7/96,1/12,363131408960371269874671271795795798787663383/13874381096475649606386750000000000000000000000,four cycles
e11,1/11,1/11,1/12,3/32,129956257196656907448230230109930736383386279/5021857448406248035368750000000000000000000000,four cycles
e11,1/11,1/11,3/32,5/48,3421406875444866599035620637488672956968778243/133713280206204911581701750000000000000000000000,four cycles
e11,1/11,1/11,5/48,11/96,46063542781715568262934322560171969250454523/1820594483839329787257075000000000000000000000,four cycles
e11,1/11,1/11,11/96,1/8,113702105064538884983191222474801884701837819/4544561747200948326999750000000000000000000000,four cycles
e11,1/11,1/11,1/8,13/96,2268054718448628889716537340199536879507183/91669371658114288964750000000000000000000000,four cycles
e11,1/11,1/11,13/96,7/48,2438892718194083634155652747512024109601376411/99675458600796518731489687500000000000000000000,four cycles
e11,1/11,1/11,7/48,5/32,602097928237561793531487613472990064369154457/24880724282550868147069500000000000000000000000,four cycles
e11,1/11,1/11,5/32,1/6,3670386670230515716540595763434195455924183/153349168856216441152687500000000000000000000,four cycles
e11,1/11,1/11,1/6,17/96,2348951233303502803479505057191917190937015577/99217551560052149117734500000000000000000000000,four cycles
e11,1/11,1/11,17/96,3/16,331430810022819772324105159272836279620830143/14152109663712696721623187500000000000000000000,four cycles
e11,1/11,1/11,3/16,19/96,2167003115052533912060585773841418368029613/93533720819558440946250000000000000000000000,four cycles
e11,1/11,1/11,19/96,5/24,565930875881500167700281985419226584350767889/24689744502793956212894437500000000000000000000,four cycles
e11,1/11,1/11,5/24,7/32,79870385004299119671883369789539726771228167/3521641894694402223607500000000000000000000000,four cycles
e11,1/11,1/11,7/32,11/48,43127882733003745620173740613206004209427/1921688259436024488750000000000000000000000,four cycles
e11,1/11,1/11,11/48,23/96,396956520831722274782050021358477178778243799/17872680151913001404145750000000000000000000000,four cycles
e11,1/11,1/11,23/96,1/4,2562234073293333638104256690833539305531003/115953528463915281141750000000000000000000000,four cycles
e12,1/12,1/12,0,1/128,8477369595310669210723995666189556689983263/262228902354692647209000000000000000000000000,four cycles
e12,1/12,1/12,1/128,1/64,1576667104445937041609891828658216460510703/49117637745793794337875000000000000000000000,four cycles
e12,1/12,1/12,1/64,3/128,37535509439777360955483106647236955103769089/1177616133000795778797375000000000000000000000,four cycles
e12,1/12,1/12,3/128,1/32,9308666469793659157856935697365697250640091/294102135578419743341250000000000000000000000,four cycles
e12,1/12,1/12,1/32,5/128,98499961802330110411348040041019632780699871/3133868091322568296257000000000000000000000000,four cycles
e12,1/12,1/12,5/128,3/64,146575898525318176568847098036551518250024979/4695968436807319281027000000000000000000000000,four cycles
e12,1/12,1/12,3/64,7/128,290818754487209984626223104505141930350614383/9382266140707081917603000000000000000000000000,four cycles
e12,1/12,1/12,7/128,1/16,214655890262806256884057483491876086495189/6973654820273450570250000000000000000000000,four cycles
e12,1/12,1/12,1/16,9/128,1987488558368505482060427897835581382222601/65020240902936135093750000000000000000000000,four cycles
e12,1/12,1/12,9/128,5/64,98089333806450647578812735255359477562049/3222443318118334472250000000000000000000000,four cycles
e12,1/12,1/12,5/64,11/128,5541091846461506379354478154231919794637161/183299696662261350897000000000000000000000000,four cycles
e12,1/12,1/12,11/128,3/32,876131971890656015762890159558653914629129/29183094739672800710850000000000000000000000,four cycles
e12,1/12,1/12,3/32,13/128,278151132739434395387104305900405142899325357/9328892759736883884045000000000000000000000000,four cycles
e12,1/12,1/12,13/128,7/64,45993742637523639009585274378609004142375107/1553198643676445603607000000000000000000000000,four cycles
e12,1/12,1/12,7/64,15/128,34224533287926859718394076492797783303198593/1163685953348250935897250000000000000000000000,four cycles
e12,1/12,1/12,15/128,1/8,1697828936233884111634204761434909857926557/58123625356426742937000000000000000000000000,four cycles
e12,1/12,1/12,1/8,17/128,22460967626078717478884022353692678650504359/774172429656208989936750000000000000000000000,four cycles
e12,1/12,1/12,17/128,9/64,48186175897145800508166146165085273626953/1672136022775131045000000000000000000000000,four cycles
e12,1/12,1/12,9/64,19/128,68250434234711856087676338516149226926729/2384423192295690791437500000000000000000000,four cycles
e12,1/12,1/12,19/128,5/32,5485518993123246919162347951952942284647677/192935760304943285313750000000000000000000000,four cycles
e12,1/12,1/12,5/32,21/128,1079648800903042665901302110695733019728479/38228067348656385303000000000000000000000000,four cycles
e12,1/12,1/12,21/128,11/64,129634022907270359133320004541802904634301/4620732392919942648360000000000000000000000,four cycles
e12,1/12,1/12,11/64,23/128,10720170095100990669526829889385754895526781/384655581666195234120000000000000000000000000,four cycles
e12,1/12,1/12,23/128,3/16,31915398246964988706912764064965282327082287/1152749980972189936611000000000000000000000000,four cycles
e12,1/12,1/12,3/16,25/128,3959146952070257716723710966082511090338913/143941599688129321307625000000000000000000000,four cycles
e12,1/12,1/12,25/128,13/64,41911803026894607037245358592992752186841561/1533753608811770465757000000000000000000000000,four cycles
e12,1/12,1/12,13/64,27/128,1064872420974636095125093492945600859873/39222517766355611280806400000000000000000,four cycles
e12,1/12,1/12,27/128,7/32,258032745960301001921115452899958415585611/9565656511761360648000000000000000000000000,four cycles
e12,1/12,1/12,7/32,29/128,182936581453153564595052689693482269213451/6825356849006218088156250000000000000000000,four cycles
e12,1/12,1/12,29/128,15/64,30505690150824601462753830968475082810542907/1145440708198921159047000000000000000000000000,four cycles
e12,1/12,1/12,15/64,31/128,242247762348916420966190933808577306663022587/9153768435649331828499000000000000000000000000,four cycles
e12,1/12,1/12,31/128,1/4,2179149879173962588448895705991128451561/82862185714390413000000000000000000000000,four cycles
e13plus,0,1/104,0,1/36,143903672531900021855879372011938375858339595795463/2410745594498287968349271142000000000000000000000000,four cycles
e13plus,0,1/104,1/36,1/18,28714419463665043179616139179398448477068233182099/482144912396016395146329009600000000000000000000000,four cycles
e13plus,0,1/104,1/18,1/12,356658932744957618410497884159633901414744413473/6002374123406747993452650000000000000000000000000,four cycles
e13plus,0,1/104,1/12,1/9,381111504485951619803852034676696939416625955716211/6428486481310325376130188834000000000000000000000000,four cycles
e13plus,0,1/104,1/9,5/36,2281489764585843057181591654203400591295751609997631/38570581303996308172093925658000000000000000000000000,four cycles
e13plus,0,1/104,5/36,1/6,21077223750317041848674425976565223357248195614533/357131883011978792870476038000000000000000000000000,four cycles
e13plus,0,1/104,1/6,7/36,22712249041282746754543696642883193307282492306081/385699050715566752367347083680000000000000000000000,four cycles
e13plus,0,1/104,7/36,2/9,70817081060744363769413658845322400683213724935739/1205298950707655228160783157500000000000000000000000,four cycles
e13plus,0,1/104,2/9,1/4,36347499790849797839943119592475420677102419153/620004298777665853688379031250000000000000000000,four cycles
e13plus,0,1/104,1/4,5/18,94004206491512301740281451151244404678907871870761/1607037002439395820145716942000000000000000000000000,four cycles
e13plus,0,1/104,5/18,11/36,2251133692933306866259856271523896841723668238518869/38568548343058062779220356430000000000000000000000000,four cycles
e13plus,0,1/104,11/36,1/3,433295430361025838333479944643814461738996300657/7439854990686767261035829250000000000000000000000,four cycles
e13plus,0,1/104,1/3,13/36,1992516822119581444161716795212481439115877713/34286694075331199880359414062500000000000000000,four cycles
e13plus,0,1/104,13/36,7/18,559113630108933587947642566325210532509061951921593/9641881765204294476504794238000000000000000000000000,four cycles
e13plus,0,1/104,7/18,5/12,10331647116571967594896386771158581235607480690017/178551786670897845956751468000000000000000000000000,four cycles
e13plus,0,1/104,5/12,4/9,41238041584830275523313272179970657428119507915609/714200822675985929370112806000000000000000000000000,four cycles
e13plus,0,1/104,4/9,17/36,138881872400115495790657438346339660674089162394661/2410406410714098117636658312125000000000000000000000,four cycles
e13plus,0,1/104,17/36,1/2,608341000937925107709090041817249453205615731/10580565256927911598184000000000000000000000000,four cycles
e13plus,0,1/104,1/2,19/36,138295828028979656776579915016408374033542488670221/2410363612162051160343653106000000000000000000000000,four cycles
e13plus,0,1/104,19/36,5/9,552025222854033191022416510793469606362112142652301/9641368717634433562041588030000000000000000000000000,four cycles
e13plus,0,1/104,5/9,7/12,2550354062691118113815875824218371137372702982097/44635568968933138634616345375000000000000000000000,four cycles
e13plus,0,1/104,7/12,11/18,13743427110243252227505553113957470701124729804513/241029924689461535374604598000000000000000000000000,four cycles
e13plus,0,1/104,11/18,23/36,10550135609517659507637388536423753433348017346993/185405980547055028679286615000000000000000000000000,four cycles
e13plus,0,1/104,23/36,2/3,40554547233295469245943718680995463893358152093549/714149992583259727912873326000000000000000000000000,four cycles
e13plus,0,1/104,2/3,25/36,728499936208580762712025971200256708662585881045519/12854584962407468209503420522000000000000000000000000,four cycles
e13plus,0,1/104,25/36,13/18,124094781862135757565080017628279206201592526533/2194094777927015869898382000000000000000000000000,four cycles
e13plus,0,1/104,13/18,3/4,186618438719868644204046406467999678052936902969/3306161212980521359118531500000000000000000000000,four cycles
e13plus,0,1/104,3/4,7/9,271547823925703491996408543964221230332665533597181/4820339825140275731864423790000000000000000000000000,four cycles
e13plus,0,1/104,7/9,29/36,564605543155660547214852187879788414637979542513/10042284493603565854978916671875000000000000000000,four cycles
e13plus,0,1/104,29/36,5/6,15652673505118153954128218391938750872342377481/278949840502241658589175151562500000000000000000,four cycles
e13plus,0,1/104,5/6,31/36,269950440438806927554576892792271821512186817083157/4820209885962577878656711346000000000000000000000000,four cycles
e13plus,0,1/104,31/36,8/9,53885478336938856677468350933664458282765237268941/964033296633692860652930537100000000000000000000000,four cycles
e13plus,0,1/104,8/9,11/12,19919189338369937490451430455697644681156987801573/357046150775675518941043747500000000000000000000000,four cycles
e13plus,0,1/104,11/12,17/18,67098859438231856788475743707691161251638677380321/1205019885712415765548054824000000000000000000000000,four cycles
e13plus,0,1/104,17/18,35/36,2143092327271289468772471593514850991975594779172011/38560288042337779194033068226000000000000000000000000,four cycles
e13plus,0,1/104,35/36,1,39297820357078333411996510495496360753441706451/708405705874442602785789875000000000000000000000,four cycles
e13plus,1/104,1/52,0,1/36,235441894781983043145751463952674550486945248753/4144648921063469542445819906250000000000000000000,four cycles
e13plus,1/104,1/52,1/36,1/18,380158214327906688936321554733966746407885575134641/6721469975553401960131011533775000000000000000000000,four cycles
e13plus,1/104,1/52,1/18,1/12,3783528048579408331206898059767484337870338195575951/67186606010070531866925950551125000000000000000000000,four cycles
e13plus,1/104,1/52,1/12,1/9,15062440367090587950829251038260105424183681232454091/268634011451402149100787767697000000000000000000000000,four cycles
e13plus,1/104,1/52,1/9,5/36,179896835140523664679813320367244153739723372605370889/3222258735264951427933597816275000000000000000000000000,four cycles
e13plus,1/104,1/52,5/36,1/6,88289948973150697453927248456676343738493623884087/1588219369936052259297010509000000000000000000000000,four cycles
e13plus,1/104,1/52,1/6,7/36,7105855124432401470547731160749729964765718771771/128371554166919735161152333450000000000000000000000,four cycles
e13plus,1/104,1/52,7/36,2/9,5543291973249330685250349204805250336953691759722613/100568994509261606095397512203750000000000000000000000,four cycles
e13plus,1/104,1/52,2/9,1/4,19618169376175146160189512908073709218002535280674023/357428513310861576707089049421000000000000000000000000,four cycles
e13plus,1/104,1/52,1/4,5/18,325461867130560814969577207784513639242799147179567/5954638824477341851087849185000000000000000000000000,four cycles
e13plus,1/104,1/52,5/18,11/36,43735753187256626925068962208752053395636635647795169/803538215189826402593633251740750000000000000000000000,four cycles
e13plus,1/104,1/52,11/36,1/3,1814003707273523746055023588675194180573388671422479/33466669860717144786302326965375000000000000000000000,four cycles
e13plus,1/104,1/52,1/3,13/36,888992080613921957962906392311011077501566663963437/16468960528375633500228419938200000000000000000000000,four cycles
e13plus,1/104,1/52,13/36,7/18,103708131152765316304864070796750044542434721932263/1929142938809958512045922036000000000000000000000000,four cycles
e13plus,1/104,1/52,7/18,5/12,317038057644567634300369727163463318009824875881/5921550077562623697788907000000000000000000000000,four cycles
e13plus,1/104,1/52,5/12,4/9,445384050777366964088104410553527320007799879982663/8352566660267993830493339969625000000000000000000000,four cycles
e13plus,1/104,1/52,4/9,17/36,10641736394597077817370385553543000661520625885742811/200376924886399616835001847712562500000000000000000000,four cycles
e13plus,1/104,1/52,17/36,1/2,9417551998616180192327802287014263344853049063493327/178037530578584061264470980701000000000000000000000000,four cycles
e13plus,1/104,1/52,1/2,19/36,1946687365512634202926019204716248915665304362861/36948450978083755944529839000000000000000000000000,four cycles
e13plus,1/104,1/52,19/36,5/9,262556025033486405627219185829713448656532697057093/5003068297659436132805331917437500000000000000000000,four cycles
e13plus,1/104,1/52,5/9,7/12,2230768780094342278604769874204876474135157497597511/42674761583993043247242476550600000000000000000000000,four cycles
e13plus,1/104,1/52,7/12,11/18,157753200794366946600254882265704375365011603405293/3029592878362979843651364054375000000000000000000000,four cycles
e13plus,1/104,1/52,11/18,23/36,165875038671619166800039136236953737613220542741836413/3197892592982758024246396754367000000000000000000000000,four cycles
e13plus,1/104,1/52,23/36,2/3,6882110519313255596947666369219172166234982559113709/133188944138112258304129213551000000000000000000000000,four cycles
e13plus,1/104,1/52,2/3,25/36,13706186622806396266639632311157581915032184767637989/266264689897365787383566420756250000000000000000000000,four cycles
e13plus,1/104,1/52,25/36,13/18,899922075609874012487286547127425438942976505002489/17548447536083127228883376643000000000000000000000000,four cycles
e13plus,1/104,1/52,13/18,3/4,58085970579142954620472093755224288693416724179171/1136915305533979008707140068000000000000000000000000,four cycles
e13plus,1/104,1/52,3/4,7/9,4512028344682281097332401063064828386513932301744381/88641623836415665988677412487000000000000000000000000,four cycles
e13plus,1/104,1/52,7/9,29/36,161768307232092992666753525538713765992815402436087873/3189738292311125285406609042915000000000000000000000000,four cycles
e13plus,1/104,1/52,29/36,5/6,122053365861832172443669563380906062278922621454467/2415437636944288243565507843250000000000000000000000,four cycles
e13plus,1/104,1/52,5/6,31/36,26743435911148093613974597494075541627974030404154559/531169437285060329013806819817000000000000000000000000,four cycles
e13plus,1/104,1/52,31/36,8/9,72625778650475638741633028882901912367335419/1447643340573705371708015625000000000000000000,four cycles
e13plus,1/104,1/52,8/9,11/12,10612342902602434566396732026881005380588190315608009/212286211599116659072123714534200000000000000000000000,four cycles
e13plus,1/104,1/52,11/12,17/18,206457728323538117846379383215069558568426846532883/4144441122122088611262965906250000000000000000000000,four cycles
e13plus,1/104,1/52,17/18,35/36,60376564545655846329376482964282181389270184879904067/1216138444104999479947823168287312500000000000000000000,four cycles
e13plus,1/104,1/52,35/36,1,1,outside domain
e13plus,1/52,3/104,0,1/36,100307973143257736347855620433338261383597754835019/1867764523421565372950532342000000000000000000000000,four cycles
e13plus,1/52,3/104,1/36,1/18,681466088184820698613893228398485766192480656542873397/12773314266754774468512927376746000000000000000000000000,four cycles
e13plus,1/52,3/104,1/18,1/12,676422609423277494639503345522802485321139177210554273/12762709258748001222583700262450000000000000000000000000,four cycles
e13plus,1/52,3/104,1/12,1/9,621697674022195856940011066877020103176733466651249/11807499315457877782473353978100000000000000000000000,four cycles
e13plus,1/52,3/104,1/9,5/36,333249467351206194653837190049395527849274103489374011/6370742138371211437628441740038000000000000000000000000,four cycles
e13plus,1/52,3/104,5/36,1/6,323056230717154163793610010176926883914174464425903/6216242339413632226754456905658203125000000000000000,four cycles
e13plus,1/52,3/104,1/6,7/36,506785783945666423598358021341020052952477665204493/9814999512355830415034399989625000000000000000000000,four cycles
e13plus,1/52,3/104,7/36,2/9,1697981228168536001449875089409198548962273111053371/33097941280481644290915137310000000000000000000000000,four cycles
e13plus,1/52,3/104,2/9,1/4,5178484941254736505065002385589658221664043500607751/101591796531588767039485841200560000000000000000000000,four cycles
e13plus,1/52,3/104,1/4,5/18,132232935016383570241249388931581474971856105862617/2610768460196057130275193785300000000000000000000000,four cycles
e13plus,1/52,3/104,5/18,11/36,3775439887836920240777312798284905624997402046117927/75015916605547503331381555374000000000000000000000000,four cycles
e13plus,1/52,3/104,11/36,1/3,19796958059289569972896006268196059505272889417533143/395845004379761456234657434844625000000000000000000000,four cycles
e13plus,1/52,3/104,1/3,13/36,199117513182591802111911562759877941441901097936261/4006453125152962601735558330000000000000000000000000,four cycles
e13plus,1/52,3/104,13/36,7/18,1000926680988927075642049437277232990953750713521813/20265586149632798212125520678500000000000000000000000,four cycles
e13plus,1/52,3/104,7/18,5/12,620200941184673539123505828706301600568077526928210563/12635061149592382894742316818214000000000000000000000000,four cycles
e13plus,1/52,3/104,5/12,4/9,475216442536401689929365725012403948580983586822051/9741042903919655811952170182000000000000000000000000,four cycles
e13plus,1/52,3/104,4/9,17/36,4892937298499974856616299632937272585518959823172849/100909736987813638489688353667280000000000000000000000,four cycles
e13plus,1/52,3/104,17/36,1/2,151852776903220576665270589043612188212168600553928561/3150759428520356386421982822352500000000000000000000000,four cycles
e13plus,1/52,3/104,1/2,19/36,2979074336719572984141339348940565833412852255025883/62184461134865432502977568946800000000000000000000000,four cycles
e13plus,1/52,3/104,19/36,5/9,3120685971238582994685298956235074853137050821716373/65529500651904484031993408796375000000000000000000000,four cycles
e13plus,1/52,3/104,5/9,7/12,1190277549216007578258557491570746943625822106634776613/25141939909461278534379538539594000000000000000000000000,four cycles
e13plus,1/52,3/104,7/12,11/18,1990451058418284006352128906795889495659636105889043/42290474320073866181178729222000000000000000000000000,four cycles
e13plus,1/52,3/104,11/18,23/36,391498321428322557058692887772496047160730669967835561/8366377923168611868832893368370000000000000000000000000,four cycles
e13plus,1/52,3/104,23/36,2/3,215750567324830731429518966067383019931394352755201/4637151625155706503949680162000000000000000000000000,four cycles
e13plus,1/52,3/104,2/3,25/36,128797850166618698994148151296698290402318184290670157/2784032045932278691900391721498000000000000000000000000,four cycles
e13plus,1/52,3/104,25/36,13/18,44296158658292355161940431959824826771375024398847427/962878886632007132430170696454000000000000000000000000,four cycles
e13plus,1/52,3/104,13/18,3/4,88025992210645629112243088987350436975633104225446799/1924107993490167646577315425422000000000000000000000000,four cycles
e13plus,1/52,3/104,3/4,7/9,1754775279865615443638864959350243118565128940997751/38567819462210704643302885950000000000000000000000000,four cycles
e13plus,1/52,3/104,7/9,29/36,1129969981095710325145913323423124219962734678190663171/24970480350304745696758196654646000000000000000000000000,four cycles
e13plus,1/52,3/104,29/36,5/6,140368183976098999599157603983409459508682804765215813/3118625492649789783032037283234500000000000000000000000,four cycles
e13plus,1/52,3/104,5/6,31/36,32292154157100453024935744218244000907196630010849/721282343567091783776129215125000000000000000000000,four cycles
e13plus,1/52,3/104,31/36,8/9,34662731406485850401144116197557298502033709807335957/778313184914206324742227349130000000000000000000000000,four cycles
e13plus,1/52,3/104,8/9,11/12,34453673548132726083004162507102697684682972590599979/777641135045961361671602653218750000000000000000000000,four cycles
e13plus,1/52,3/104,11/12,17/18,118917936422750259065666128911472125444186131575789/2697808269955285675933799099906250000000000000000000,four cycles
e13plus,1/52,3/104,17/18,35/36,464085040892540130327833734701107141734180395156839381/10458360749612473909783756039498500000000000000000000000,four cycles
e13plus,1/52,3/104,35/36,1,1,outside domain
e13plus,3/104,1/26,0,1/36,1446664142060392069810487694642104773847324747/28786718853190688007582900000000000000000000000,four cycles
e13plus,3/104,1/26,1/36,1/18,23590966978520147198110770170837559881186531017013/473743359253320718254809863500000000000000000000000,four cycles
e13plus,3/104,1/26,1/18,1/12,433690542166345606302535349627738815574325542489/8767866516675688904610067875000000000000000000000,four cycles
e13plus,3/104,1/26,1/12,1/9,507974671074142840912817769387575606962962127/10363224951775878386782500000000000000000000000,four cycles
e13plus,3/104,1/26,1/9,5/36,11470835894900409128487795776876614215433015517293/236141378446997449229225277375000000000000000000000,four cycles
e13plus,3/104,1/26,5/36,1/6,8760674772031664654799611138148044833212324757/181979629392553837274554312500000000000000000000,four cycles
e13plus,3/104,1/26,1/6,7/36,58533575380720880170747220284830004071208941089/1226821048121876424495263121093750000000000000000,four cycles
e13plus,3/104,1/26,7/36,2/9,2781170075981796822728061884154256641058812973771/58813375828800936130107313500000000000000000000000,four cycles
e13plus,3/104,1/26,2/9,1/4,10876587139986338577201772224212425809291556057/232056480148358039046502500000000000000000000000,four cycles
e13plus,3/104,1/26,1/4,5/18,145360632784995936248646560948869290535165551677/3128809199666890080124922580000000000000000000000,four cycles
e13plus,3/104,1/26,5/18,11/36,245299947271698070328132884803626493586887296951/5326454886855999342475345875000000000000000000000,four cycles
e13plus,3/104,1/26,11/36,1/3,395777909460976689089972285158386149718834452687/8669154130493211745712302500000000000000000000000,four cycles
e13plus,3/104,1/26,1/3,13/36,108517676649296973788273282947637548484208463367/2397642356040085863998113500000000000000000000000,four cycles
e13plus,3/104,1/26,13/36,7/18,314802157324084317921148022950979611609142359/7015412254472221290275241210937500000000000000,four cycles
e13plus,3/104,1/26,7/18,5/12,64039746038438310882577075912947649867035959839/1439355136441821938995631625000000000000000000000,four cycles
e13plus,3/104,1/26,5/12,4/9,1389874319299327688535477656075685510662465929/31504053946937561905514625000000000000000000000,four cycles
e13plus,3/104,1/26,4/9,17/36,307183927206352397031879775427229763190330917/7021501753487975513965968750000000000000000000,four cycles
e13plus,3/104,1/26,17/36,1/2,248841368323114992573453580427917550282790257983/5735365537354244827039582500000000000000000000000,four cycles
e13plus,3/104,1/26,1/2,19/36,2662054459650857293898267345675829318539871063559/61862455348286794722376186500000000000000000000000,four cycles
e13plus,3/104,1/26,19/36,5/9,41550651309180949271092664962383947672325451681/973470311774195764543384500000000000000000000000,four cycles
e13plus,3/104,1/26,5/9,7/12,58057101838413930414734269437999807998647971587/1371185092990855598149579860000000000000000000000,four cycles
e13plus,3/104,1/26,7/12,11/18,3235651705208027521646276394935268613067283598273/77029619505796048906776604500000000000000000000000,four cycles
e13plus,3/104,1/26,11/18,23/36,4809260319574650576037622155096246273926114247769/115395028334730642402381935250000000000000000000000,four cycles
e13plus,3/104,1/26,23/36,2/3,2941926097747654857077680668925471198056555029/71139221957234091315198375000000000000000000000,four cycles
e13plus,3/104,1/26,2/3,25/36,2099316196170563095472816348265305916952718899031/51153761372404944822032119500000000000000000000000,four cycles
e13plus,3/104,1/26,25/36,13/18,5627268987056360092729798640653731894586433027/138156609384896033185204869140625000000000000000,four cycles
e13plus,3/104,1/26,13/18,3/4,220380024466752733797028093125539236511079839/5450928179174483892365456250000000000000000000,four cycles
e13plus,3/104,1/26,3/4,7/9,76690199085334243206362277003429113201506065319/1910778475758455875400258625000000000000000000000,four cycles
e13plus,3/104,1/26,7/9,29/36,57031470203469761356878084695785559359610910757/1431209780086109716693392082031250000000000000000,four cycles
e13plus,3/104,1/26,29/36,5/6,99151817824074365021860730059483434204715819/2505955931614226932264125000000000000000000000,four cycles
e13plus,3/104,1/26,5/6,31/36,3988194307825553167676643619920904031841383036561/101508150156607721631884305500000000000000000000000,four cycles
e13plus,3/104,1/26,31/36,8/9,556254557551464139663190593921788622849144831753/14255810228624846630252809500000000000000000000000,four cycles
e13plus,3/104,1/26,8/9,11/12,220189798711131113978993287213095641716893689/5681317271014810442754750000000000000000000000,four cycles
e13plus,3/104,1/26,11/12,17/18,338852228855616749636132235295959733269840174982793/8659442269580714012487822885500000000000000000000000,four cycles
e13plus,3/104,1/26,17/18,35/36,1,outside domain
e13plus,3/104,1/26,35/36,1,1,outside domain
e13plus,1/26,5/104,0,1/36,1094835335515516400654630252297987299458943151161/23455515551220355429077966000000000000000000000000,four cycles
e13plus,1/26,5/104,1/36,1/18,2669345028725726438607215433335614598310591639498101/57876998289071935359324024157500000000000000000000000,four cycles
e13plus,1/26,5/104,1/18,1/12,3895216827425776564759076202392050618352099435767/85474387676732523157815260062500000000000000000000,four cycles
e13plus,1/26,5/104,1/12,1/9,21467167491142796445430316721626527016035030643941/476729769345640225508785302000000000000000000000000,four cycles
e13plus,1/26,5/104,1/9,5/36,15374729936989685110947221304742232832907528798790233/345527078874740055601361685918000000000000000000000000,four cycles
e13plus,1/26,5/104,5/36,1/6,157997099854899460534192959201527045879176908298229/3593207460040155173514119679000000000000000000000000,four cycles
e13plus,1/26,5/104,1/6,7/36,19952215425394814970551071591933646786804014208432953/459157766898227986842611490990000000000000000000000000,four cycles
e13plus,1/26,5/104,7/36,2/9,184550910113788617751139792795539395575192530798943/4297353833344150850468017906800000000000000000000000,four cycles
e13plus,1/26,5/104,2/9,1/4,404652170154489653868526063109222150959377889447289/9533551705862787400001622721875000000000000000000000,four cycles
e13plus,1/26,5/104,1/4,5/18,1602724866873381902303465206436806361458984699468181/38094857971861821735228688350000000000000000000000000,four cycles
e13plus,1/26,5/104,5/18,11/36,406711372881888567266588435568290563219808124394007/9779201102924987979449645298000000000000000000000000,four cycles
e13plus,1/26,5/104,11/36,1/3,146342046663796910327207444691627493766605582770469/3559270074635776910259010446000000000000000000000000,four cycles
e13plus,1/26,5/104,1/3,13/36,1422190919648222952461043387850570595705492835184613/34985373147074722621429119654000000000000000000000000,four cycles
e13plus,1/26,5/104,13/36,7/18,4211537005640097407566238000581422116495469658423/104776745362808077860888596724000000000000000000000,four cycles
e13plus,1/26,5/104,7/18,5/12,2326491048174281136003591055280921888018219966533/58529791778802381280694697187500000000000000000000,four cycles
e13plus,1/26,5/104,5/12,4/9,3289121714855215448232377140049452701984583818407/83667952073219848097393272500000000000000000000000,four cycles
e13plus,1/26,5/104,4/9,17/36,6586385061825622261672851259583977034055298338212849/169386486031122663289412461464000000000000000000000000,four cycles
e13plus,1/26,5/104,17/36,1/2,90337215711739687608805314166527810986569680119401/2348529908133740906568956712750000000000000000000000,four cycles
e13plus,1/26,5/104,1/2,19/36,1903417193341845102895210784750240081426741231773871/50015291629335807493514107026000000000000000000000000,four cycles
e13plus,1/26,5/104,19/36,5/9,1586414064193968729487469731711366676789711235436259/42127213500071392333436227575000000000000000000000000,four cycles
e13plus,1/26,5/104,5/9,7/12,2089719949224953196858030488666609068383541437510433/56071962673436136732803208067500000000000000000000000,four cycles
e13plus,1/26,5/104,7/12,11/18,1651881159767507215766023812991958649080726730301469/44779389783764502585915903049200000000000000000000000,four cycles
e13plus,1/26,5/104,11/18,23/36,48974801826479995665552102714187575511145169556642351/1341034603086761179748831329650000000000000000000000000,four cycles
e13plus,1/26,5/104,23/36,2/3,63031852797073642422148824780428337793978198858351/1743080515513572700516052108250000000000000000000000,four cycles
e13plus,1/26,5/104,2/3,25/36,15952500178499114959204813450010020697723117503645507/445445131674119883437248487370000000000000000000000000,four cycles
e13plus,1/26,5/104,25/36,13/18,188024460677386033748890526084851937125958639923/5300315016791362906277511000000000000000000000000,four cycles
e13plus,1/26,5/104,13/18,3/4,22223186649595241256807771247414694732106079408303/632302708516960870631960146000000000000000000000000,four cycles
e13plus,1/26,5/104,3/4,7/9,2115208571565152737330876289137239506852689994311/60730722777397202560162328625000000000000000000000,four cycles
e13plus,1/26,5/104,7/9,29/36,8470606160512994890051436115212710339814011541441/245361862881604534526393575500000000000000000000000,four cycles
e13plus,1/26,5/104,29/36,5/6,472160182465298565255765566634933541082956647745159/13797481146355562513513199204375000000000000000000000,four cycles
e13plus,1/26,5/104,5/6,31/36,934559262850806781323139026392221645688666769616679/27545786872357894686884654316000000000000000000000000,four cycles
e13plus,1/26,5/104,31/36,8/9,555074920727983756094884100126009976434135267947793/16497946211093776396860200708400000000000000000000000,four cycles
e13plus,1/26,5/104,8/9,11/12,20868690949190211374357749690991861149384452282541849/613047364949309306640019245135000000000000000000000000,four cycles
e13plus,1/26,5/104,11/12,17/18,1,outside domain
e13plus,1/26,5/104,17/18,35/36,1,outside domain
e13plus,1/26,5/104,35/36,1,1,outside domain
e13plus,5/104,3/52,0,1/36,4848229552073622356297418239666618829043166539309/113188860954209395656221193000000000000000000000000,four cycles
e13plus,5/104,3/52,1/36,1/18,4076403658303099799793023757047128388629116134700719/96638779091805250791274619062500000000000000000000000,four cycles
e13plus,5/104,3/52,1/18,1/12,783597550594439032170785690665138266707405056153/18863951347817440951194108000000000000000000000000,four cycles
e13plus,5/104,3/52,1/12,1/9,174968228623348609124031322882903919970962034890599/4277133946942243007723365699800000000000000000000000,four cycles
e13plus,5/104,3/52,1/9,5/36,3439048965366713446227844404282819683738826643177753/85363213400507972805007254577000000000000000000000000,four cycles
e13plus,5/104,3/52,5/36,1/6,12167654614070058213005737826492890028754630559803419/306660926353966153636596594046200000000000000000000000,four cycles
e13plus,5/104,3/52,1/6,7/36,5649556583150722100404483001426417007902242248251/144564304514369431518115380000000000000000000000000,four cycles
e13plus,5/104,3/52,7/36,2/9,229581840311709272031045297173439174440430147717151/5964178707993538814629425873750000000000000000000000,four cycles
e13plus,5/104,3/52,2/9,1/4,5023701992827693321982140356430000126968037846463239/132485920780509973412106485751000000000000000000000000,four cycles
e13plus,5/104,3/52,1/4,5/18,7303747187407816029226554088824901756148064002621/195517441431498242168623166906250000000000000000000,four cycles
e13plus,5/104,3/52,5/18,11/36,13959302827582477814494711595099267070969288753600089/379274090607282503626956956448000000000000000000000000,four cycles
e13plus,5/104,3/52,11/36,1/3,5490255566642726214191791359327089903698915346569789/151384630893686276505995570085000000000000000000000000,four cycles
e13plus,5/104,3/52,1/3,13/36,9229082565458119551612258795305870273211838778707/258221106062756871847407536760000000000000000000000,four cycles
e13plus,5/104,3/52,13/36,7/18,41679830220125226362079792122189900542512520296503/1183153731064139381115373623000000000000000000000000,four cycles
e13plus,5/104,3/52,7/18,5/12,104893771329064802386729587415111433717451371742635687/3010155769451127764223102243807000000000000000000000000,four cycles
e13plus,5/104,3/52,5/12,4/9,1413591476089321414259987256122988292079412900499/41141086112600369220252291000000000000000000000000,four cycles
e13plus,5/104,3/52,4/9,17/36,12694870331258395545696327193107010948519019307861527/374636935586009001721655908545750000000000000000000000,four cycles
e13plus,5/104,3/52,17/36,1/2,156188294297646053291121888202336921389940167277991/4672745298798492648204751362890625000000000000000000,four cycles
e13plus,5/104,3/52,1/2,19/36,303729718441003946403148005008995439713556471362261/9209916502863069516657487899000000000000000000000000,four cycles
e13plus,5/104,3/52,19/36,5/9,6056439104893971058974601778984198198835031377129043/186091460256733977981678860558250000000000000000000000,four cycles
e13plus,5/104,3/52,5/9,7/12,19876009433277597847570836927032467831045024062343/618681435866564206959416295000000000000000000000000,four cycles
e13plus,5/104,3/52,7/12,11/18,9674222043674612635775041739357745003822552607541/304974036202068118260935892150000000000000000000000,four cycles
e13plus,5/104,3/52,11/18,23/36,92669839518450517237560083579310970881633710688135601/2957781506763911097392099289585000000000000000000000000,four cycles
e13plus,5/104,3/52,23/36,2/3,2854815257026678989165924390583789595722809639672931/92225309115294174949799999442750000000000000000000000,four cycles
e13plus,5/104,3/52,2/3,25/36,156400117520391287425181912456415529199950731558247/5112209719748939224839873530625000000000000000000000,four cycles
e13plus,5/104,3/52,25/36,13/18,284830952844531106626941895087852732017027106019897/9416827689844673943698437106250000000000000000000000,four cycles
e13plus,5/104,3/52,13/18,3/4,269836099577544154710897746642615109465060207247961/9019883770314697148385082686120000000000000000000000,four cycles
e13plus,5/104,3/52,3/4,7/9,681651267381914096927533501589061220273236556483/23029012097857334856058419375000000000000000000000,four cycles
e13plus,5/104,3/52,7/9,29/36,8431300070805040081657290282054600271174148541451/287797818560750840822946156600000000000000000000000,four cycles
e13plus,5/104,3/52,29/36,5/6,616248072506790744420080845369706193747668916919/21253033370193692958777219606000000000000000000000,four cycles
e13plus,5/104,3/52,5/6,31/36,343240645976615095976919391978067272873967249611501/11954962363132047121561881637000000000000000000000000,four cycles
e13plus,5/104,3/52,31/36,8/9,554867033837253135605736185631395227589451871368733/19102989963274285959476530871062500000000000000000000,four cycles
e13plus,5/104,3/52,8/9,11/12,1,outside domain
e13plus,5/104,3/52,11/12,17/18,1,outside domain
e13plus,5/104,3/52,17/18,35/36,1,outside domain
e13plus,5/104,3/52,35/36,1,1,outside domain
e13plus,3/52,7/104,0,1/36,78042209585988941318837275483889671236479611635119/2016574213163234984852429245500000000000000000000000,four cycles
e13plus,3/52,7/104,1/36,1/18,1393597806578556634368202245310894746202097977753584689/36714448632300671676540078921978000000000000000000000000,four cycles
e13plus,3/52,7/104,1/18,1/12,8415745287884636373366448749863759099273548738012559/226063523921307730594899499777500000000000000000000000,four cycles
e13plus,3/52,7/104,1/12,1/9,1263027445049526630800340454635271863332585810120237/34592840617957870806293019058125000000000000000000000,four cycles
e13plus,3/52,7/104,1/9,5/36,32620572316232286359720872255482552047883757333728539/910942379488641187132289246630475000000000000000000000,four cycles
e13plus,3/52,7/104,5/36,1/6,11819950617423771557629910274209652420476995160727059/336530163131882109655147400719500000000000000000000000,four cycles
e13plus,3/52,7/104,1/6,7/36,118948418933717914060095983413729270442503605642959257/3452640701491848309932105761482000000000000000000000000,four cycles
e13plus,3/52,7/104,7/36,2/9,305510060304035840870977146441308725923815419734485009/9040026140074613817751766120154000000000000000000000000,four cycles
e13plus,3/52,7/104,2/9,1/4,1054502795412985604444896318773254443687920769762793/31805458148356568226345158422500000000000000000000000,four cycles
e13plus,3/52,7/104,1/4,5/18,6095115343740527569539069836386067287209474920445683/187367617442193623599368052777500000000000000000000000,four cycles
e13plus,3/52,7/104,5/18,11/36,13555196205458593684760470555306832774777658956429101/424635311222311650276713052402000000000000000000000000,four cycles
e13plus,3/52,7/104,11/36,1/3,24032659419574536219957802067226995484454625034601/767075908433468029306643154500000000000000000000000,four cycles
e13plus,3/52,7/104,1/3,13/36,586447077513959155679802490887161815880033048783383/19068168879490005576001468623375000000000000000000000,four cycles
e13plus,3/52,7/104,13/36,7/18,3308010018204803699641563997212924117858266128247273/109545968377491645295601900010000000000000000000000000,four cycles
e13plus,3/52,7/104,7/18,5/12,9750891877153772147823046348741508969624598041294333/328788671955250656187209844588500000000000000000000000,four cycles
e13plus,3/52,7/104,5/12,4/9,83969208444240211601054751306607142921134408294651/2882147048473031571052930633875000000000000000000000,four cycles
e13plus,3/52,7/104,4/9,17/36,1011260608850071087662150833524149038143439436545215493/35322379045066494965126727575586000000000000000000000000,four cycles
e13plus,3/52,7/104,17/36,1/2,12300413107396005549250699609318284053349282607924769/435213283358184312266355710874000000000000000000000000,four cycles
e13plus,3/52,7/104,1/2,19/36,40718661999688911725025862709705935693141675382878127/1464940441926231475419075054726000000000000000000000000,four cycles
e13plus,3/52,7/104,19/36,5/9,59931764292725672347907530070125027142848143648409187/2191548421068595964016052715167500000000000000000000000,four cycles
e13plus,3/52,7/104,5/9,7/12,17431843651521196343100384003885022358559035068907177/647609047713860564288607436246500000000000000000000000,four cycles
e13plus,3/52,7/104,7/12,11/18,38520285586731377755914870401443371448198853000611571/1453204681384369074061816997347500000000000000000000000,four cycles
e13plus,3/52,7/104,11/18,23/36,1816830010441373012713102735956170089247387707876389757/69565692584529232523464912017138000000000000000000000000,four cycles
e13plus,3/52,7/104,23/36,2/3,339806292132086799278263842207507355711189325513/13198207584249119011149706500000000000000000000000,four cycles
e13plus,3/52,7/104,2/3,25/36,146428821563497292064506383761793101166896004160735627/5765740923249581354837106896227500000000000000000000000,four cycles
e13plus,3/52,7/104,25/36,13/18,6652399882934044738077524484349027916534421175748537/265385471375544689060437053690000000000000000000000000,four cycles
e13plus,3/52,7/104,13/18,3/4,808955798576974018288806148907792261111786404836287/32673967751547444415867823478000000000000000000000000,four cycles
e13plus,3/52,7/104,3/4,7/9,182211963862673405825373146909663235749202990356017/7446001743741889148433507354585937500000000000000000,four cycles
e13plus,3/52,7/104,7/9,29/36,1616448438298053280529905422013280528202182790174217/66829248940658383297302812416546875000000000000000000,four cycles
e13plus,3/52,7/104,29/36,5/6,3778445146037444599074725716198039903967102771636423/157971696784276130657615023830000000000000000000000000,four cycles
e13plus,3/52,7/104,5/6,31/36,817896040401257146683030851926708825711661959792857931/33958447810243797791392406043950000000000000000000000000,four cycles
e13plus,3/52,7/104,31/36,8/9,1,outside domain
e13plus,3/52,7/104,8/9,11/12,1,outside domain
e13plus,3/52,7/104,11/12,17/18,1,outside domain
e13plus,3/52,7/104,17/18,35/36,1,outside domain
e13plus,3/52,7/104,35/36,1,1,outside domain
e13plus,7/104,1/13,0,1/36,1385211024581323884917146419780537898848132857/40576034178449304511699125000000000000000000000,four cycles
e13plus,7/104,1/13,1/36,1/18,1782461862338533856915903388511971837294335179/53509203380295511431080062500000000000000000000,four cycles
e13plus,7/104,1/13,1/18,1/12,7975636299934706441367250795221302716447302177707/245419257781821867184735544250000000000000000000000,four cycles
e13plus,7/104,1/13,1/12,1/9,242423680738598668496174484687127330088206861741/7646730045845553699365862000000000000000000000000,four cycles
e13plus,7/104,1/13,1/9,5/36,909371247786836804652076369397151103766108051929/29296290464598329566549827750000000000000000000000,four cycles
e13plus,7/104,1/13,5/36,1/6,921425782609722653264935341935368871071761445841/30426206929431768370078926750000000000000000000000,four cycles
e13plus,7/104,1/13,1/6,7/36,7170558255060918087142682055664617980161612272391/242682737088327720108772097250000000000000000000000,four cycles
e13plus,7/104,1/13,7/36,2/9,10463412113295685598573847351702224831904513731801/362932502335515556029428046750000000000000000000000,four cycles
e13plus,7/104,1/13,2/9,1/4,226220440025640810683798888217004352693863761383/8040881718012974641624736325000000000000000000000,four cycles
e13plus,7/104,1/13,1/4,5/18,764309050570729636176432380940261938232847433/27835311308663961139869000000000000000000000000,four cycles
e13plus,7/104,1/13,5/18,11/36,9640072033426710486762652654413301034308330776551/359650378036239776237581362000000000000000000000000,four cycles
e13plus,7/104,1/13,11/36,1/3,390995083305019779277306306347528945262442977019/14939746318032367226312392312500000000000000000000,four cycles
e13plus,7/104,1/13,1/3,13/36,468561831958931807356225415774014428269769564827/18331089199993853082571853250000000000000000000000,four cycles
e13plus,7/104,1/13,13/36,7/18,12224412182652933747527113460298152442573315253/489501874480022631072407250000000000000000000000,four cycles
e13plus,7/104,1/13,7/18,5/12,361300353043710675175649996423245876423154409769/14802387136573423589515188281250000000000000000000,four cycles
e13plus,7/104,1/13,5/12,4/9,44023649529244663129860623273569249215923243267/1844562619740573439624631390625000000000000000000,four cycles
e13plus,7/104,1/13,4/9,17/36,25760759086748517946283874905510307441486776701/1103292385322102649654507393750000000000000000000,four cycles
e13plus,7/104,1/13,17/36,1/2,17875527817875144810600524029951877158390148899/782110923728820653166878250000000000000000000000,four cycles
e13plus,7/104,1/13,1/2,19/36,9090561666361462102293069525449991880282667641/406070698481974978631946000000000000000000000000,four cycles
e13plus,7/104,1/13,19/36,5/9,96520509108447087295876524698486273617361764093/4374649027345753257626519718750000000000000000000,four cycles
e13plus,7/104,1/13,5/9,7/12,5034314645483168970783028078871400665828280712463/232575771223551304466486975250000000000000000000000,four cycles
e13plus,7/104,1/13,7/12,11/18,307967700749782175586765476789070240327841091021/14489758470056544495500961937500000000000000000000,four cycles
e13plus,7/104,1/13,11/18,23/36,7240962914691793247127884254772271979652368507547/346643564687129024751784871250000000000000000000000,four cycles
e13plus,7/104,1/13,23/36,2/3,18491531390201345514941322226939233588006322279/899822250271988122613537250000000000000000000000,four cycles
e13plus,7/104,1/13,2/3,25/36,929418686825907636894843212834267622089906496041/45922499266039832864083517550000000000000000000000,four cycles
e13plus,7/104,1/13,25/36,13/18,65872088711637937160864128624546815327473988229/3301005468472930281867540750000000000000000000000,four cycles
e13plus,7/104,1/13,13/18,3/4,4801264517393268241740751557468504578736391009/243724515343038154045510500000000000000000000000,four cycles
e13plus,7/104,1/13,3/4,7/9,184405080808356695766615654012708474709540660717/9474241655888808755248890000000000000000000000000,four cycles
e13plus,7/104,1/13,7/9,29/36,326822610463379113823623032234237912604159725757/16997750574021441580482528187500000000000000000000,four cycles
e13plus,7/104,1/13,29/36,5/6,3456042870576645712437591799565429310119071366561/181003408007980337780730882750000000000000000000000,four cycles
e13plus,7/104,1/13,5/6,31/36,1,outside domain
e13plus,7/104,1/13,31/36,8/9,1,outside domain
e13plus,7/104,1/13,8/9,11/12,1,outside domain
e13plus,7/104,1/13,11/12,17/18,1,outside domain
e13plus,7/104,1/13,17/18,35/36,1,outside domain
e13plus,7/104,1/13,35/36,1,1,outside domain


==> anc/arg-mu8/interval_window.py <==
"""Rational enclosures for the unbounded parameter ranges."""
from bisect import bisect_left
from fractions import Fraction as F
from math import ceil


def up(x):
    scale = 10**12
    return F(-((-x.numerator * scale) // x.denominator), scale)


def verify_box(p, u, q, t, table, seed_parts, divisions):
    # p <= 1/e <= u, q <= e^2/n <= t <= 1. All star offsets x
    # are (d-1)/n - 1/2. All omission bounds are divided by n.
    one, half = F(1), F(1, 2)
    t = min(t,one/(1+3*p))
    if q > t:
        return one,"outside domain"
    v0, v = p*q, u*t
    z0, z = p*v0, u*v
    cap = (1-p)*v
    K = (1-(1+p)*v0)/(2*(1-u))
    B = len(table)-1

    def missing(c, d):
        bias = max(2*x*x + 2*v*max(0,-x) - 2*(1-u)*v0*max(0,x)
                   for x in (c,d))
        return max(F(0), bias + u*(1-q)/(2*(1-u))
                   - z0*(1+1/(2*(1-p))) - p*(3+p)*v0*v0/(1-p))

    def transition(a, b):
        lower, loss = one, F(0)
        for i in range(divisions):
            c,d = a+(b-a)*i/divisions, a+(b-a)*(i+1)/divisions
            rlo,rhi = half-d,half-c
            if not (0 < rlo <= rhi <= 1):
                return None
            rem = rlo-cap
            if rem <= 0:
                return None
            miss = missing(c,d)
            edge_lo = (rlo*rlo-z*rhi-miss)/2
            row = table[ceil(rhi*B)]
            first = bisect_left(row,edge_lo)
            # If even the final entry is too small, this subbox is empty.
            if first == len(row):
                continue
            j = min(up(2*miss/rem), rhi-F(max(0,first-1), B))
            for _ in range(6):
                if rem <= j:
                    break
                j = min(j,up(miss/(2*(rem-j))))
            if j >= rlo:
                return None
            loss = max(loss,j)
            lower = min(lower,-up(d+j))
        return lower,up(-a+cap),loss

    initial = None
    seed_hi = cap/2
    edge_lo = (1-2*u)/(4*(1-u)) + 3*v0/4
    for i in range(1,B+1):
        lo,hi = F(i-1,B),F(i,B)
        if lo > half+seed_hi:
            break
        if table[B][i] < edge_lo:
            continue
        # A maximum clique at the original point imposes w >= n-2a.
        # Combined with the missing-pair bound this also bounds its size.
        if hi <= half and lo >= (3-2*p)*v:
            rhs = u*max(0,1-(1+3*p-2*p*p)*q)/(2*(1-u))
            if (half-hi)*(lo-(3-2*p)*v) > rhs:
                continue
        rl,rh = 1-hi,1-lo
        miss = missing(lo-half,hi-half)
        if rl*rl-z*rh-2*table[B-i+1][min(i,B-i+1)] > miss:
            continue
        jlo = max(0,rl-hi)
        jhi = rh if rl<=cap else min(rh,2*miss/(rl-cap))
        if jlo>jhi or min(2*j*(rl-j-cap) for j in (jlo,jhi)) > miss:
            continue
        initial = lo-half
        break
    if initial is None:
        return one,"no seed"
    best = one
    for i in range(seed_parts):
        left = initial+(seed_hi-initial)*i/seed_parts
        right = initial+(seed_hi-initial)*(i+1)/seed_parts
        first = transition(left,right)
        if first is None:
            return -one,"first layer"
        a,b,loss = first
        if a>b or loss < -2*right:
            continue
        second = transition(a,b)
        if second is None:
            return -one,"second layer"
        if second[0]>second[1]:
            continue
        cutoff = half+min(left,a,second[0])+z0
        arm_cutoff = half+min(left,a)+z0
        if cutoff <= 0:
            return -one,"clique sizes"
        membership=2
        def triple_excluded(c):
            base = [max(0,c-z),max(0,c-v),max(0,c-v),0*one]
            spare = 1-sum(base)
            if spare<0:
                return True
            upper = max(sum((s+(spare if i==j else 0))**2
                            +2*(v-z0)*i*(s+(spare if i==j else 0))
                            for i,s in enumerate(base)) for j in range(4))
            return upper < 1-K+v0
        if 3*cutoff-2*v<=1+z and not triple_excluded(cutoff):
            if arm_cutoff+2*cutoff-2*v<=1+z and cutoff<=2*v+max(loss,second[2]):
                return cutoff-2*v-max(loss,second[2]),"third support at a used copy"
            while (membership+1)*cutoff-membership*(membership+1)*v/2<=1+z:
                membership += 1
                if membership* v >= cutoff or membership>24:
                    return -one,"total memberships"
        al = half+left+z0
        ah = half+right+z
        eta = max(-left,right,-a,b)
        if loss+4*v>=1 or 1-ah+z0-loss<=0:
            return -one,"local count"
        # T=sum_i w_Ai(d_i-w_Ai)>=d_A*(n+1-d_A-loss*n).
        # N-1 <= 2k/(cutoff*n)-1. Subtract diagonal paths and chords
        # together, keeping their complementary r and 1-r coefficients.
        gain = min(alpha*(1-alpha+z0-loss)**2 for alpha in (al,ah))
        union = al*(v0+arm_cutoff)/2
        count = (membership*K-(membership-2)*union-al*(arm_cutoff-cutoff)-al*v0)/cutoff
        if count <= 0: raise ArithmeticError("nonpositive terminal bound")
        gain /= count
        cost = v*max(1-al+z,ah)+v*loss
        deficit = max(0,K-half+2*eta**2)
        margin = gain-cost - (1+u)*deficit
        # Retaining one marker per cell and partner costs at most
        # (m-1)*w*e^2/8 per source, by the thinning argument in the manuscript.
        margin = max(margin,gain-cost - t*loss/8 - 2*u*deficit)
        if margin<=0:
            # Maintain the same mean weak degree across all roots of A.
            # A tangent in w plus endpoint tests covers every distribution.
            xlo,xhi=left,right
            d0 = max(0,K-half-z0+2*max(xlo*xlo,xhi*xhi)
                     +2*max(0,-xlo)*(v-z0))
            dw = 1-2*xhi-3*(v-z0)-2*loss
            for mark in (1,2,3):
                for chords in (0,1,2):
                    for j in (0,1,2):
                        w0=loss*j/2
                        diffs=[]
                        for w in (0*one,loss):
                            # alpha in [al,ah]; factors r-w0 and r+w0-2w
                            # are nonnegative for the certificate's tested sizes.
                            if 1-ah+z0+w0-2*w<0:
                                diffs.append(-one)
                                continue
                            tangent = min(alpha*(1+z0-alpha-w0)*(1+z0-alpha+w0-2*w)
                                          for alpha in (al,ah))/count
                            for thick in (0*one,one):
                                fee = v*thick*(1+z-al-w)+chords*v*w
                                fee += (2-chords)*v*(1-thick)*ah
                                fee += t*thick*w/(8*(2*mark-1))
                                diffs.append(tangent-fee-2*mark*u*max(0,d0-dw*w))
                        margin=max(margin,min(diffs))
        best = min(best,margin)
    return best,"four cycles"


==> anc/arg-mu8/manifest.json <==
[
  {
    "file": "expected.json",
    "sha256": "8584c8c650d4b71b158391c7e942efcb3cbba69f635036ed277c97c0eb40fc49"
  },
  {
    "file": "extremal.py",
    "sha256": "e74a7c952938923ac49e0d5f9a84de6a3ffd29d43530256433c84fef891044ed"
  },
  {
    "file": "integer_rows.csv",
    "sha256": "c6121fb43a14b7482600bc458d5d82ea015549c143e3ab44a99d20f45989293b"
  },
  {
    "file": "integer_window.py",
    "sha256": "99d6b274be68764a11839bd8ea5eeef7961b545078afaff2a6c884ae875a78ee"
  },
  {
    "file": "interval_boxes.csv",
    "sha256": "80b42e986914bfa3c7a1734c3cb8da81d8ed32be9030eedddc13898b12e7256e"
  },
  {
    "file": "interval_window.py",
    "sha256": "37e7d190342f28bb1ab5af3cac1939f2284c3cd6d9bb6d96ec5e4cf98e77093d"
  },
  {
    "file": "README.txt",
    "sha256": "cf142e8d38beca43d65750415f8e4f53eddf5dc1647ae0168568acfa2f72f0fc"
  },
  {
    "file": "SHA256SUMS",
    "sha256": "e8c2d9846504eea49659655de8ebd788b7d6cfe9e381534379b269c3a3cb164d"
  },
  {
    "file": "verification-notes.txt",
    "sha256": "dc18a4f0fb527c716eeb0ce0c8b1e90c5ea0e2a6145183887877d1c55f11ec3b"
  },
  {
    "file": "verify.py",
    "sha256": "a7b1abfdab8d9eb59c24d9b9286393f16d9add21fa94be0b23be47edde7286c0"
  }
]


==> anc/arg-mu8/verification-notes.txt <==
Interval enclosures and edge bounds for the mu >= 8 finiteness proof
====================================================================

This document supplies the detailed arithmetic reductions for Lemma lem:arg-mu8-cover in the manuscript. It is supporting documentation for the verifier, not a copy of the paper. The geometric four-cycle count, the symmetry between adjacent roots, and the curvature argument are proved in the manuscript.

Notation correspondence: n=lambda, e=mu-1, H=(lambda^2-mu*(lambda+4))/(2*(mu-2)), U=1/e (called U_0 in the manuscript), and tau=e^2/lambda. The clique variable a is one less than the local clique order. The symbols Q(a), D(a,m,w), L, m, and w correspond to equations eq:arg-cover-missing, eq:arg-cover-defect-bound, eq:arg-cover-incidences, and eq:arg-cover-transition. All displayed mathematics below is written in TeX notation for readability in a text editor. References are manuscript equation labels, which are independent of numbering.

The numerical acceptance tests use only integer arithmetic and exact rational arithmetic. Enclosing square roots and grid entries are rounded upward, as described below. Parameter coverage and the command to replay all jobs are in README.txt.

Edge bounds used by the verifier
--------------------------------

All induced subgraphs of \(N_F(u)\) have at most \(c=e-1\) common neighbours for any nonadjacent pair. We call this upper bound the \emph{nonedge cap}. The two tables below give upper bounds on their numbers of \emph{unordered} edges when their clique numbers are restricted.


Integer table.
--------------

Let \(E_c(m,a)\) majorise the edge count for order \(m\) and clique number at most \(a\). For clique number exactly \(a\), deleting a maximum clique gives the upper bound
\[
 \binom a2+\min(a-1,c)(m-a)+E_c(m-a,\min(a,m-a)).
\]
For a second bound delete a minimum-degree vertex of degree \(t\). If \(t>\max(a,c)\), its neighbourhood has at most \(c(m-t-1)\) ordered missing edges. Indeed each of its vertices has at least as many neighbours outside the closed neighbourhood as it has missing neighbours inside. The missing-degree argument associated with (eq:arg-cover-transition) now supplies a clique of size at least \(t-2c(m-t-1)/(t-c+1)\). Consequently
\begin{equation}
 t^2+(c+1-a)t+a(c-1)\leq 2c(m-1).
\end{equation}
Bound \(t\) by the larger of \(\max(a,c)\) and the upper quadratic root rounded down, capped at \(m-1\). If the discriminant is negative, the case \(t>\max(a,c)\) is impossible. Add this degree bound to \(E_c(m-1,\min(a,m-1))\). Take the minimum of the two deletion bounds, then the maximum with \(E_c(m,a-1)\). Starting at zero this gives the recurrence in \texttt{exact\_extremal} and proves the bounds by induction.


Table for arbitrarily large orders.
-----------------------------------

Fix a grid size \(B\). Entry \(G[i,j]\) majorises \(E/n^2\) for order at most \(s n\), clique number at most \(a n\), where \(s=i/B,\ a=j/B,\ j\leq i\). Write \(\gamma=c/n\), or use an upper bound for it. The trivial upper bound is \(s^2/2\). For a graph with this clique bound, a minimum deletion degree \(t\) at current order \(m\) satisfies \(t^2+(c-an)t\leq2c(m-1)\). This follows from (eq:arg-cover-degree) when \(t>\max(an,c)\), and directly from \(t\leq m-1\) otherwise. Sum the inequalities over the deletion sequence, use \(\sum t=E\) and Cauchy's inequality. For \(Y=E/n^2\) one obtains \(Y^2/s+(\gamma-a)Y\leq\gamma s^2\), whence
\[
 Y\leq \tfrac{s}{2}\{a-\gamma+
                  \sqrt{(a-\gamma)^2+4\gamma s}\}.
\]
To see that the upper root increases with \(\gamma\), put \(y=Y/s\) at equality. Then \(y\leq s\) and \((2y+\gamma-a)y'=s-y\).

The code also integrates a pointwise deletion bound when \(a\geq \gamma>0\). Put \(z=(m-1)/n\). For \(z\leq a\) use \(t/n\leq z\). For \(z\geq a\) use
\[
 \frac{t}{n}\leq
 \frac{a-\gamma+\sqrt{(a+\gamma)^2+8\gamma(z-a)}}2.
\]
For \(t>an\) this follows from (eq:arg-cover-degree), dropping the nonnegative term \(t-an\) and replacing the actual clique number by \(an\). For \(t\leq an\), the right side is at least \(a\). The bound increases in \(z\) and in \(\gamma\) on this branch, as its upper root \(y\) satisfies \((y-a)(y+\gamma)=2\gamma(z-a)\). The left-endpoint deletion sum is therefore bounded by the integral up to \(s\), namely
\[
 \tfrac12\{a^2+(a-\gamma)(s-a)\}
 +\frac{\big((a+\gamma)^2+8\gamma(s-a)\big)^{3/2}-(a+\gamma)^3}
 {24\gamma}.
\]
Finally, if the maximum clique is in bin \(j\geq2\), its deletion gives the further bound
\[
 a^2/2+\min(\gamma,a)\{s-(j-1)/B\}
       +G[i-j+1,\min(i-j+1,j)] .
\]
Take the minimum of the available bounds and the maximum with the previous column. Boundary entries with a zero index are zero. This proves the recurrence in \texttt{extremal\_grid}. Square roots and table entries are rounded upward on a \(10^{-9}\) grid using integer square root and exact rational comparison.


The interval certificate
------------------------

We give the enclosures explicitly so that the signs checked by \texttt{interval\_window.py} can be reproduced independently. The notation \(x_+=\max(x,0)\) denotes the positive part. In a box \(p\leq U\leq u,\ q\leq\tau\leq t\), first clip \(t\) at \(1/(1+3p)\). Use the bounds
\[
 v_0=pq\leq e/n\leq v=ut,\quad
 z_0=pv_0\leq1/n\leq z=uv,\quad
 (e-1)/n\leq g=(1-p)v,\quad
 ek/n^2\leq K=\frac{1-(1+p)v_0}{2(1-u)} .
\]
The last bound uses \(k\leq H\). A table shared by several boxes uses the largest \(g\) of the enclosing group.


Seed and two transitions.
-------------------------

Write \(x=a/n-1/2\). Substituting \(H\) into (eq:arg-cover-missing) gives
\[
 \frac Q{n^2}\leq
 2x^2 +\frac{U(1-\tau)}{2(1-U)}
 -\frac1n\left(1+\frac1{2(1-U)}\right)
 -2(1-U)(e/n)x-\frac{U(3+U)}{1-U}(e/n)^2 .
\]
For \(c\leq x\leq d'\) bound the variable terms by the larger endpoint value of \(2x^2+2v(-x)_+-2(1-u)v_0(x)_+\). This expression is convex on either side of zero. If an interval crosses zero the negative endpoint contributes at least its value there. Bound the remaining terms by the displayed box endpoints and replace a negative upper bound by zero. Denote the result by \(Q_*\).

For the initial seed, test each grid bin \(l\leq a/n\leq h'\) up to \(1/2+g/2\). The neighbourhood needs at least \((1-2u)/(4(1-u))+3v_0/4\) edges divided by \(n^2\), as follows by inserting \(H\) in \(\{n(n-1)-e(k-n-1)\}/(2n^2)\). Also \(R\) must satisfy its table bound with clique number at most \(a\), and there must be a \(W=w/n\) with \(W\geq1-2a/n\) satisfying (eq:arg-cover-transition). For \(r/n\in[r_l,r_h]\), use \(W\leq\min(r_h,2Q_* /(r_l-g))\) if the denominator is positive, and test \(2W(r_l-W-g)\leq Q_*\) at the ends of the allowed interval, by concavity. A further initial test, for \(a/n\leq1/2\), is
\[
 (1/2-a/n)\{a/n-(3-2U)e/n\}
 \leq U\{1-(1+3U-2U^2)\tau\}/[2(1-U)] .
\]
It follows by inserting \(w/n\geq1-2a/n\) in \(w(r-e)\leq2Q\) and cancelling the square terms. The lower endpoint of the first surviving bin is a valid seed floor. Split the resulting seed interval into equal parts.

For either transition subdivide the input interval for \(x\), and write \(r_l=1/2-d', r_h=1/2-c\). The remainder needs at least \((r_l^2-zr_h-Q_*)/2\) edges divided by \(n^2\). In grid row \(\lceil Br_h\rceil\), let \(i\) be the first column reaching that number. An exhausted row excludes the subinterval. Otherwise a maximum clique has size at least \(n\max(0,i-1)/B\). Start with
\[
 j=\min\{2Q_* /(r_l-g),\ r_h-\max(0,i-1)/B\}.
\]
Six times replace \(j\) by the smaller of \(j\) and \(Q_* /(2(r_l-g-j))\) when the denominator is positive. Each value is an upper bound on \(w/n\), by (eq:arg-cover-transition). A successful transition requires \(j<r_l\). The new displacement lies in \([-d'-j,-c+g]\). Take the envelope over subintervals, retaining the largest omission allowance. In particular an empty subinterval cannot introduce an assumption about a realised clique. Upper omission endpoints can be rounded up at \(10^{-12}\). The maximum-size lower test on \(w\) is again used only at the original point.


Incidences and the square term.
-------------------------------

Let \(a_l\leq d/n\leq a_h\), and let \(b_*,b_{1*}\) be the normalised order bounds from the two transitions, including \(z_0\) when passing from \((d_i-1)/n\) to \(d_i/n\). On this seed subinterval, define \(\mathcal P_x\) by the threshold \(|K_i|\geq nb_*\) at every root of the seed, and use \(nb_{1*}\) as the common lower bound on first-generation orders. The excess subtracted for each first clique in (eq:arg-cover-incidences) is thus at least \(n(b_{1*}-b_*)\). Let \(\ell_*\) bound \(w/n\) in the first transition. The normalised triple test uses (eq:arg-cover-triple) with lower coordinates \(\max(0,b_*-z),\max(0,b_*-v),\max(0,b_*-v),0\), and unit sum. After cancelling the linear \(-n\) terms, exclude the triple if the maximum of \(\sum(s_i^2+2i(v-z_0)s_i)\) is less than \(1-K+v_0\) in these normalised coordinates. The elementary union and third-clique tests may be used instead. The incidence estimate (eq:arg-cover-incidences) gives
\[
 \frac{eL_{\rm actual}}{n}\leq C_*=
 \frac{MK-(M-2)a_l(v_0+b_{1*})/2-a_l(b_{1*}-b_*)-a_lv_0}{b_*},
 \qquad L_{\rm actual}=|\mathcal P_x|-1.
\]

Divide all per-ordered-pair quantities in (eq:arg-cover-test) by \(en^2\). The square term after averaging is at least
\[
 G_*=\min_{\alpha\in\{a_l,a_h\}}
       \alpha(1-\alpha+z_0-\ell_*)^2/C_* .
\]
The positive factors are affine, so their product is log-concave and the minimum occurs at an endpoint. The diagonal term, together with one \(U\) and one \(V\) from (eq:arg-cover-chords), costs at most \(C_0=v\max(1-a_l+z,a_h)+v\ell_*\) because the diagonal term and the \(V\) bound carry the complementary factors \(m/e\) and \(1-m/e\). Let \(\eta\) bound the absolute displacements of the seed and first cliques. From (eq:arg-cover-defect-bound), \(\delta/n^2\leq D_0=\max(0,K-1/2+2\eta^2)\) when \(\ell_*+4v<1\). Indeed \(a^2+b^2\leq n^2/2+n(c-w)+2\eta^2n^2\) for \(c=m-1\), while the wing term is at most \((e-m)n\) and \(-nw+4ew+w^2\leq0\). Two sufficient positive margins are therefore
\[
 G_*-C_0-(1+u)D_0,\qquad
 G_*-C_0-t\ell_*/8-2uD_0 .
\]


Tangent comparison at the boundary.
-----------------------------------

For the remaining boxes it helps to retain the weak degree in both the count and the payment. Set \(x=a/n-1/2\). Using \(2\min(a-c,b-c)\leq n-c-w\) in (eq:arg-cover-defect-bound) gives
\begin{align*}
 \delta \leq {}&ek-n^2/2-(n+e)+2x^2n^2-2xnc-(e-1-c)c\\
 &-\{n(1-2x)-(3e-3-c)-2w\}w .
\end{align*}
If \(x_l\leq x\leq x_h\), put
\[
 d_0=\max\{0,K-1/2-z_0+2\max(x_l^2,x_h^2)
                    +2(-x_l)_+(v-z_0)\},\quad
 d_w=1-2x_h-3(v-z_0)-2\ell_* .
\]
Then \(\max(0,d_0-d_w W)\) bounds \(\delta/n^2\), \(W=w/n\). Choose \(s\in\{1,2,3\}\), \(j\in\{0,1,2\}\), and \(W_0\in\{0,\ell_*/2,\ell_*\}\). With \(h'=m/e\) the normalised margin is bounded below by
\begin{align*}
 &\min_{\alpha\in\{a_l,a_h\}}
 \frac{\alpha(1+z_0-\alpha-W_0)(1+z_0-\alpha+W_0-2W)}{C_*}\\
 &\quad-vh'(1+z-a_l-W)-jvW-(2-j)v(1-h')a_h\\
 &\quad-\frac{t h'W}{8(2s-1)}-2su\max(0,d_0-d_w W).
\end{align*}
The factors of the tangent term must be nonnegative, a condition checked before accepting it. The endpoint rule in \(\alpha\) follows again from log-concavity. For fixed \(W\) the remaining test is affine in \(h'\). For fixed \(h'\) it is concave in \(W\), as a minimum of affine functions minus a positive part of an affine function. It suffices to check the four corners of \([0,\ell_*]\times[0,1]\) in \((W,h')\). A single common choice of \((s,j,W_0)\) must pass all four corners. Bounds on an empty domain are vacuous. The final comparison on each surviving branch is strict.


==> anc/arg-mu8/verify.py <==
"""Replay the uncovered-edge certificate for all integers mu >= 8."""
import argparse
from collections import Counter
import csv
from fractions import Fraction as Q
import io
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))

from extremal import exact_extremal, extremal_grid
from integer_window import certify, possible_k
from interval_window import verify_box


# For a fixed e, the two jobs agree on the endpoint n=end.
ENDS = {7: 256, 8: 256, 9: 324, 10: 400, 11: 484, 12: 576}
INTEGER_HEADER = ["e", "lambda", "largest_admissible_k", "disposition"]
BOX_HEADER = ["job", "u_lower", "u_upper", "tau_lower", "tau_upper",
              "lower_bound", "disposition"]


def integer_job(e, end):
    start = e*e + 3*e + 1
    table = exact_extremal(end, e-1)
    dispositions = Counter()
    ledger = []
    for n in range(start, end+1):
        k = possible_k(n, e)
        passed, reason = certify(n, e, table, k)
        if not passed:
            raise ArithmeticError(f"Unresolved e={e}, lambda={n}: {reason}")
        dispositions[reason] += 1
        ledger.append([e, n, k, reason])
    return {"first": start, "last": end, "rows": len(ledger),
            "dispositions": dict(dispositions)}, ledger


def interval_jobs():
    for e, end in ENDS.items():
        subdivisions, bins = (6, 96) if e in (9, 11) else (8, 128)
        yield f"e{e}", (Q(1, e), Q(1, e), Q(e*e, end),
                        1, 4, subdivisions, 8, 20, bins)
    yield "e13plus", (Q(0), Q(1, 13), Q(1), 8, 12, 3, 8, 10, 96)


def interval_job(name, u_low, u_high, tau_end, u_groups, tau_groups,
                 subdivisions, seed_parts, step_parts, bins):
    worst = None
    ledger = []
    for i in range(u_groups):
        p = u_low + (u_high-u_low)*i/u_groups
        u = u_low + (u_high-u_low)*(i+1)/u_groups
        for j in range(tau_groups):
            low = tau_end*j/tau_groups
            high = tau_end*(j+1)/tau_groups
            # All subboxes use a table with their common upper codegree cap.
            table = extremal_grid(bins, (1-p)*u*high)
            for s in range(subdivisions):
                q = low + (high-low)*s/subdivisions
                t = low + (high-low)*(s+1)/subdivisions
                margin, reason = verify_box(p, u, q, t, table, seed_parts, step_parts)
                if margin <= 0:
                    raise ArithmeticError(f"Unresolved {name}, box {(i,j,s)}: {reason}")
                ledger.append([name, p, u, q, t, margin, reason])
                if worst is None or margin < worst[0]:
                    worst = (margin, [i, j, s], reason)
    return {"boxes": len(ledger), "minimum": str(worst[0]),
            "index": worst[1], "disposition": worst[2]}, ledger


def csv_text(header, rows):
    out = io.StringIO(newline="")
    writer = csv.writer(out, lineterminator="\n")
    writer.writerow(header)
    writer.writerows(rows)
    return out.getvalue()


def replay():
    report = {"integer": {}, "interval": {}}
    integer_rows = []
    box_rows = []
    for e, end in ENDS.items():
        result, rows = integer_job(e, end)
        integer_rows.extend(rows)
        report["integer"][f"e{e}"] = result
        print(f"e={e}: {len(rows)} integer rows", flush=True)
    for name, spec in interval_jobs():
        result, rows = interval_job(name, *spec)
        box_rows.extend(rows)
        report["interval"][name] = result
        print(f"{name}: {len(rows)} rational boxes, minimum {result['minimum']}", flush=True)
    report["total_integer_rows"] = len(integer_rows)
    report["total_interval_boxes"] = len(box_rows)
    return {
        "expected.json": json.dumps(report, sort_keys=True, indent=2) + "\n",
        "integer_rows.csv": csv_text(INTEGER_HEADER, integer_rows),
        "interval_boxes.csv": csv_text(BOX_HEADER, box_rows),
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path,
                        help="also write the newly computed report and ledgers to this directory")
    args = parser.parse_args()
    if args.output and args.output.resolve() == ROOT:
        parser.error("use a separate directory for regenerated ledgers")
    computed = replay()
    for name, data in computed.items():
        if (ROOT / name).read_bytes() != data.encode("utf-8"):
            raise SystemExit(f"Replay does not match {name}")
    if args.output:
        args.output.mkdir(parents=True, exist_ok=True)
        for name, data in computed.items():
            (args.output / name).write_bytes(data.encode("utf-8"))
    print("PASS: 1566 integer rows and 464 closed rational boxes; both ledgers match.")


==> anc/logarithmic_additive.py <==
"""Exact checks for D <= 4 + 8 log(k/(lambda+2)), with mu*k >= 3*lambda^2.

The infinite parameter ranges are handled by polynomial identities. The
remaining range mu=3, k<40*(lambda+2) is checked using rational bounds for
logarithms and exact minimization of a quadratic on [-lambda,lambda].
No floating-point computation is used in any assertion.
"""
from fractions import Fraction as F
from functools import lru_cache
import json

from logarithmic_constant import Polynomial


def near_log_bounds(x, terms=10):
    """For 1 <= x <= 2, bound log(x) by the atanh series and its tail."""
    assert 1 <= x <= 2
    z = (x-1)/(x+1)
    z2 = z*z
    power = z
    lower = F(0)
    for j in range(terms):
        lower += 2*power/(2*j+1)
        power *= z2
    return lower, lower+2*power/((2*terms+1)*(1-z2))


@lru_cache(maxsize=None)
def log_bounds(x):
    assert x >= 1
    n = 0
    while x >= 2:
        x /= 2
        n += 1
    lo2, hi2 = near_log_bounds(F(2))
    lo, hi = near_log_bounds(x)
    return lo+n*lo2, hi+n*hi2


def quadratic_minimum(a, b, c, lower, upper):
    points = [lower, upper]
    if a > 0:
        vertex = -b/(2*a)
        if lower <= vertex <= upper:
            points.append(vertex)
    return min(a*x*x+b*x+c for x in points)


def polynomial_checks():
    variables = [Polynomial({tuple(int(i == j) for j in range(5)): 1})
                 for i in range(5)]
    k, lam, mu, theta, t = variables
    g = k-mu+(lam-mu)*theta-theta**2
    H = (mu-2)*k+2*mu+2*theta**2-2*lam*theta
    xi = theta-F(1, 2)*lam
    checked = 0
    for h, minimum_mu in [(7, 3), (4, 4)]:
        # N = 2*h*(mu*k-g)*(K_theta(1)-k/h).
        N = (h*lam-2*k)*(mu*k-g)+h*k*H-h*mu*theta**2
        A = F(5*h-11, 6)
        certificate = (
            (h-2)*k*(xi-mu*F(1, h-2))**2
            +h*(k+lam-mu)*xi**2
            +A*(mu-minimum_mu)*k*(k-mu)
            +(A-F(1, h-2))*mu**2*k
            +(F(h-1, 6)*k+F(h, 12)*lam)*(mu*k-3*lam**2)
            +(F(11*h-12, 12)*mu-h)*lam*k
            +F(h, 4)*mu*lam**2+h*mu*lam
        )
        assert not (N-certificate).terms
        assert A > F(1, h-2)
        assert F(11*h-12, 12)*minimum_mu-h > 0
        checked += 1

        # Constant mode, delta=C*(lambda+2)/k<1 and C=(h-2)/2.
        # Denominator 2*C*(lambda+2)*(C+1)*[C*(lambda+2)+t*(lambda+1)].
        C = F(h-2, 2)
        a = lam+2
        den = C*a+t*(lam+1)
        numerator = (C+1)*((lam+4)*den-t*a*a)-C*a*den
        # This is affine in t; both endpoint polynomials are positive.
        endpoint0 = C*a*(a+2*C+2)
        endpoint1 = (2*C*C+4*C+1)*a-2*(C+1)
        assert not (numerator-((1-t)*endpoint0+t*endpoint1)).terms
        assert not endpoint0.terms or all(c > 0 for c in endpoint0.terms.values())
        assert not endpoint1.terms or all(c > 0 for c in endpoint1.terms.values())
        checked += 1
    return checked


def finite_checks():
    counts = {'tuples': 0, 'classical_bound': 0, 'modified_gradient': 0}
    for lam in range(42):
        # Include the endpoint k=40*(lambda+2), although the proof only
        # needs k<40*(lambda+2). The degree hypothesis is k>=lambda^2.
        for k in range(max(3, lam+2, lam*lam), 40*(lam+2)+1):
            counts['tuples'] += 1
            R = F(k, lam+2)
            logR_lower, _ = log_bounds(R)
            target_lower = 4+8*logR_lower
            if F(4*k, lam+4) <= target_lower:
                counts['classical_bound'] += 1
                continue
            delta = min(F(1), F(5*(lam+2), 2*k))
            t = 1-delta
            _, log_upper = log_bounds(1/delta)
            K = k*(2+log_upper)/target_lower
            K_const = (F(lam+4, 2)-t*(lam+2)**2/(2*(k-t*(k-lam-1))))/delta
            assert K_const >= K, ('constant', lam, k)
            # Q(theta)=2*B_theta*(K_theta(t)-K), where B_theta>0
            # for every actual local eigenvalue.
            a = t*(lam-2*K)+2*(2-t)*k-3*t
            b = -t*(lam-2*K)*(lam-3)-2*(2-t)*k*lam
            c = (lam-2*K)*((3-t)*k+3*t)+(2-t)*k*(k+6)
            assert quadratic_minimum(a, b, c, F(-lam), F(lam)) >= 0, ('transverse', lam, k)
            counts['modified_gradient'] += 1
    # The logarithmic tail comparison at R=40; it improves as R increases.
    assert log_bounds(F(40))[0]+7*log_bounds(F(5, 2))[0] >= 10
    # The mu>=4 comparison uses classical curvature for 1<=R<=3
    # and the modified gradient for R>=3.
    assert log_bounds(F(3))[0] >= 1
    return counts


def verify():
    identities = polynomial_checks()
    counts = finite_checks()
    return dict(status='PASS', polynomial_identities=identities, **counts)


if __name__ == '__main__':
    print(json.dumps(verify(), indent=2))


==> anc/logarithmic_constant.py <==
"""Exact polynomial checks for the coefficient 3 in the ARG degree threshold.

Only Python's standard library is used. The checks are symbolic identities,
not samples of the parameters. The positivity argument applies whenever
lambda >= 0, mu >= 3, k >= mu, and mu*k >= 3*lambda**2. The additional
graph inequality k >= lambda+2 ensures that the chosen delta lies in (0,1].
"""
from fractions import Fraction


class Polynomial:
    """Sparse polynomials over the rationals in k, lambda, mu, theta, t."""

    def __init__(self, value=0):
        if isinstance(value, Polynomial):
            self.terms = dict(value.terms)
        elif isinstance(value, dict):
            self.terms = {e: Fraction(c) for e, c in value.items() if c}
        else:
            self.terms = {(0, 0, 0, 0, 0): Fraction(value)} if value else {}

    def __add__(self, other):
        out = dict(self.terms)
        for e, c in Polynomial(other).terms.items():
            out[e] = out.get(e, 0) + c
        return Polynomial(out)

    __radd__ = __add__

    def __neg__(self):
        return Polynomial({e: -c for e, c in self.terms.items()})

    def __sub__(self, other):
        return self + (-Polynomial(other))

    def __rsub__(self, other):
        return Polynomial(other) - self

    def __mul__(self, other):
        out = {}
        for e, c in self.terms.items():
            for f, d in Polynomial(other).terms.items():
                degree = tuple(x + y for x, y in zip(e, f))
                out[degree] = out.get(degree, 0) + c*d
        return Polynomial(out)

    __rmul__ = __mul__

    def __pow__(self, exponent):
        assert isinstance(exponent, int) and exponent >= 0
        out = Polynomial(1)
        for _ in range(exponent):
            out = out*self
        return out


def verify():
    variables = [Polynomial({tuple(int(i == j) for j in range(5)): 1})
                 for i in range(5)]
    k, lam, mu, theta, t = variables
    g = k-mu+(lam-mu)*theta-theta**2
    H = (mu-2)*k+2*mu+2*theta**2-2*lam*theta
    B = mu*k-t*g

    # The Schur complement of the two scalar variables in 4*A_2.
    schur = (k*(2*k+lam-4*theta)-t*(k-theta)**2)*B
    schur -= g*(2*k-t*(k-theta))**2
    stated = k*lam*B+k*((2-t)*k*H-t*mu*theta**2)
    assert not (schur-stated).terms, 'Transverse mode formula'

    # After multiplication by the positive denominator 2*B**2,
    # the t derivative of K_theta(t) is this nonpositive square.
    derivative = (-k*H-mu*theta**2)*mu*k+2*k*H*g
    assert not (derivative+k*(mu*k-2*g-mu*theta)**2).terms, 'Monotonicity in t'

    # N = 8*(mu*k-g)*(K_theta(1)-k/8). Every summand in the
    # certificate below is nonnegative in the stated parameter domain.
    N = (4*lam-k)*(mu*k-g)+4*k*H-4*mu*theta**2
    xi = theta-Fraction(1, 2)*lam
    q = 7*k+4*(lam-mu)
    expanded = (q*xi**2-mu*k*xi+(3*mu-7)*k**2
                -Fraction(7, 4)*k*lam**2-lam**3
                +(Fraction(7, 2)*mu-4)*lam*k
                +mu*(7*k+lam**2+4*lam))
    assert not (N-expanded).terms, 'Expansion used in the manuscript'
    certificate = (
        3*k*(xi-Fraction(1, 6)*mu)**2
        +4*(k+lam-mu)*xi**2
        +Fraction(1, 12)*mu*k*(k-mu)
        +Fraction(1, 12)*(7*k+4*lam)*(mu*k-3*lam**2)
        +Fraction(7, 3)*(mu-3)*k**2
        +(Fraction(19, 6)*mu-4)*lam*k
        +mu*(7*k+lam**2+4*lam)
    )
    assert not (N-certificate).terms, 'Nonnegative decomposition'

    # The constant mode has K_const >= k/4 for delta=(lambda+2)/k.
    numerator = (lam+6)*(lam+2+t*(lam+1))-2*t*(lam+2)**2
    remainder = 7*lam+10+(1-t)*(lam**2+lam+2)
    assert not (numerator-remainder).terms, 'Constant mode bound'
    return 5


if __name__ == '__main__':
    print(f'PASS: {verify()} exact polynomial identities; no parameter enumeration.')


==> anc/logarithmic_mu.py <==
"""Exact scalar checks for the logarithmic diameter bound D <= 4+8*log(k/mu).

The manuscript proves variance contraction and weighted smoothing analytically. This checker verifies the scalar comparisons used when mu >= lambda: two polynomial identities for the infinite range mu >= 6, the fifteen pairs 3 <= mu <= 5 and 0 <= lambda <= mu, and the rational logarithmic comparisons. It uses only the Python standard library, with no floating-point acceptance tests.
"""
from fractions import Fraction as F
from math import isqrt
from pathlib import Path
import json

from logarithmic_constant import Polynomial
from logarithmic_additive import log_bounds

HERE = Path(__file__).resolve().parent
CERTIFICATE = HERE / 'logarithmic_mu_certificates.json'
SCALE = 10**12


def upper_sqrt(q):
    """Return the least m/SCALE whose square is at least the rational q."""
    assert q >= 0
    m = isqrt(q.numerator*SCALE*SCALE//q.denominator)
    if m*m*q.denominator < q.numerator*SCALE*SCALE:
        m += 1
    result = F(m, SCALE)
    assert result*result >= q
    if m:
        assert F(m-1, SCALE)**2 < q
    return result


def finite_certificates():
    rows = []
    for mu in range(3, 6):
        for lam in range(mu+1):
            a = F(lam+2, lam+4)
            upper_u = max(F(1, mu), F(mu+2*lam*(mu-lam), 2*mu*mu))
            q = upper_u/(1-upper_u)
            upper_t = upper_sqrt(q)
            upper_c = upper_sqrt(F(mu, lam+4))
            assert upper_t < 1
            upper_M = 2*a+4+4*upper_c*q/(1-upper_t)
            assert upper_M < 15, (mu, lam, upper_M)
            rows.append({'mu':mu, 'lambda':lam, 'upper_u':str(upper_u),
                         't_squared':str(q), 'upper_t':str(upper_t),
                         'upper_sqrt_mu_over_lambda_plus_4':str(upper_c),
                         'upper_M':str(upper_M), 'threshold':15})
    assert len(rows) == 15
    return rows


def polynomial_checks():
    x = Polynomial({(1, 0, 0, 0, 0): 1})
    e = Polynomial({(0, 1, 0, 0, 0): 1})
    A = x+4*e
    w = x*(1-x)+F(1, 2)*e
    # The weighted Cauchy--Schwarz step is an exact square identity.
    assert not (A*(x*(1-x)**2+F(1, 16)*e)-w**2
                -x*e*(F(7, 4)-2*x)**2).terms
    # On 0 <= x <= 1, this proves x*(1-x)^2 <= 4/27.
    assert not (F(4, 27)-x*(1-x)**2
                -(x-F(1, 3))**2*(F(4, 3)-x)).terms
    return 2


def scalar_checks():
    # For r >= 2, u <= max(1/mu, (mu+2*lambda*(mu-lambda))/(2*mu^2)).
    # At mu=3 integrality is needed; for mu>=4 the real quadratic maximum suffices.
    assert max(max(F(1, 3), F(3+2*lam*(3-lam), 18)) for lam in range(4)) == F(7, 18)
    assert F(1, 4)+F(1, 8) <= F(7, 18)
    assert F(7, 18)/(1-F(7, 18)) < F(16, 25)
    # Thus t<4/5 and the logarithmic derivative of the series is less than 5.

    # Infinite range mu>=6: e<=1/6 and A>=4e.
    # Branch upper_u=e: t<1/2 and M<=6+3*sqrt(e)/(1-2e)<9.
    assert F(1, 6)/(1-F(1, 6)) < F(1, 4)
    assert F(1, 6) < F(1, 4)
    assert 6+3*F(1, 2)/(1-2*F(1, 6)) < 9
    # Branch upper_u=w: w<=1/3, t<3/4, and w/sqrt(A)<2/5.
    assert F(1, 4)+F(1, 12) == F(1, 3)
    assert F(1, 3)/(1-F(1, 3)) < F(9, 16)
    assert F(4, 27)+F(1, 96) < F(4, 25)
    assert 6+4*F(2, 5)*F(7, 4)*3 == F(72, 5) < 15

    # Theorem thm:arg handles 1<=r<=4: concavity reduces to these endpoints.
    assert 2*1+1 <= 4
    assert 2*4+1 <= 4+8*log_bounds(F(4))[0]
    # At r=4 the series is below the target. Its log-slope is <5<8 thereafter.
    assert 15 < 4+8*log_bounds(F(4))[0]
    return 'PASS'


def verify():
    identities = polynomial_checks()
    scalar_checks()
    rows = finite_certificates()
    saved = json.loads(CERTIFICATE.read_text(encoding='utf-8'))
    assert saved == {'sqrt_denominator':SCALE, 'rows':rows}
    return {'status':'PASS', 'polynomial_identities':identities,
            'finite_parameter_pairs':len(rows), 'infinite_range':'mu >= 6',
            'small_degree_range':'1 <= k/mu <= 4',
            'logarithmic_comparisons':'PASS'}


if __name__ == '__main__':
    if not __debug__:
        raise SystemExit('Run without -O: verification relies on assertions.')
    print(json.dumps(verify(), indent=2))


==> anc/logarithmic_mu_certificates.json <==
{
  "sqrt_denominator": 1000000000000,
  "rows": [
    {
      "mu": 3,
      "lambda": 0,
      "upper_u": "1/3",
      "t_squared": "1/2",
      "upper_t": "707106781187/1000000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "173205080757/200000000000",
      "upper_M": "3196516901635/292893218813",
      "threshold": 15
    },
    {
      "mu": 3,
      "lambda": 1,
      "upper_u": "7/18",
      "t_squared": "7/11",
      "upper_t": "398862017609/500000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "387298334621/500000000000",
      "upper_M": "7558839073706/505689911955",
      "threshold": 15
    },
    {
      "mu": 3,
      "lambda": 2,
      "upper_u": "7/18",
      "t_squared": "7/11",
      "upper_t": "398862017609/500000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "707106781187/1000000000000",
      "upper_M": "15832923236890/1112517806301",
      "threshold": 15
    },
    {
      "mu": 3,
      "lambda": 3,
      "upper_u": "1/3",
      "t_squared": "1/2",
      "upper_t": "707106781187/1000000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "163663417677/250000000000",
      "upper_M": "20295093704806/2050252531691",
      "threshold": 15
    },
    {
      "mu": 4,
      "lambda": 0,
      "upper_u": "1/4",
      "t_squared": "1/3",
      "upper_t": "57735026919/100000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "1",
      "upper_M": "1033974596215/126794919243",
      "threshold": 15
    },
    {
      "mu": 4,
      "lambda": 1,
      "upper_u": "5/16",
      "t_squared": "5/11",
      "upper_t": "10534372851/15625000000",
      "upper_sqrt_mu_over_lambda_plus_4": "894427191/1000000000",
      "upper_M": "5706923701103/559968986390",
      "threshold": 15
    },
    {
      "mu": 4,
      "lambda": 2,
      "upper_u": "3/8",
      "t_squared": "3/5",
      "upper_t": "387298334621/500000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "12757759077/15625000000",
      "upper_M": "7904357229008/563508326895",
      "threshold": 15
    },
    {
      "mu": 4,
      "lambda": 3,
      "upper_u": "5/16",
      "t_squared": "5/11",
      "upper_t": "10534372851/15625000000",
      "upper_sqrt_mu_over_lambda_plus_4": "755928946019/1000000000000",
      "upper_M": "60503627483177/6271652647568",
      "threshold": 15
    },
    {
      "mu": 4,
      "lambda": 4,
      "upper_u": "1/4",
      "t_squared": "1/3",
      "upper_t": "57735026919/100000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "707106781187/1000000000000",
      "upper_M": "9802147683113/1267949192430",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 0,
      "upper_u": "1/5",
      "t_squared": "1/4",
      "upper_t": "1/2",
      "upper_sqrt_mu_over_lambda_plus_4": "894427191/800000000",
      "upper_M": "2894427191/400000000",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 1,
      "upper_u": "13/50",
      "t_squared": "13/37",
      "upper_t": "148187244591/250000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "1",
      "upper_M": "162943870703458/18835359750665",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 2,
      "upper_u": "17/50",
      "t_squared": "17/33",
      "upper_t": "358870281283/500000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "114108866147/125000000000",
      "upper_M": "18625480695392/1552426905887",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 3,
      "upper_u": "17/50",
      "t_squared": "17/33",
      "upper_t": "358870281283/500000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "845154254729/1000000000000",
      "upper_M": "378123379896620/32600965023627",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 4,
      "upper_u": "13/50",
      "t_squared": "13/37",
      "upper_t": "148187244591/250000000000",
      "upper_sqrt_mu_over_lambda_plus_4": "790569415043/1000000000000",
      "upper_M": "61992596242581/7534143900266",
      "threshold": 15
    },
    {
      "mu": 5,
      "lambda": 5,
      "upper_u": "1/5",
      "t_squared": "1/4",
      "upper_t": "1/2",
      "upper_sqrt_mu_over_lambda_plus_4": "298142397/400000000",
      "upper_M": "12683281573/1800000000",
      "threshold": 15
    }
  ]
}


==> anc/longscale_degree_constant.py <==
"""Exact scalar checks for the even-scale threshold k >= 8*s*a^2.

For s>=4 the hypothesis gives k>=32*a^2. The conditional variance
estimate uses u=(k+c-1+E)/(c*k), E=max(2*a*(c-a),a*(a-c)/4).
The checks below justify u<=1/sqrt(2*c) over the whole parameter range.
No parameter enumeration or floating-point arithmetic is used.
"""
from fractions import Fraction as F
import json
from logarithmic_constant import Polynomial


def verify():
    variables = [Polynomial({tuple(int(i == j) for j in range(5)): 1})
                 for i in range(5)]
    a, c, k, z, t = variables
    identities = 0

    # c<a: after k>=32*a^2 and a>c, the bracket is largest at c=3.
    bracket = 1+F(1, 96)+F(1, 128)
    assert bracket == F(391, 384)
    assert 2*bracket**2 < 3

    # a<=c: u decreases in k, so replace k by max(c,32*a^2).
    E = 2*a*(c-a)
    # For k=c, multiply u by c^2.
    assert not ((2*c-1+E)-(2*(a+1)*c-2*a**2-1)).terms
    identities += 1
    # For k=32*a^2, multiply u by 32*c*a^2.
    assert not ((32*a**2+c-1+E)-(30*a**2+2*c*a+c-1)).terms
    identities += 1
    # The first branch increases up to a=sqrt(c/32); the second
    # decreases. If c<=32, the maximum on a>=1 is at a=1.
    assert not ((30+2*c+c-1)-(3*c+29)).terms
    identities += 1
    # For c>=32, substitute c=32*a^2 at the common boundary.
    boundary = 2*(a+1)*(32*a**2)-2*a**2-1
    assert not (boundary-(64*a**3+62*a**2-1)).terms
    identities += 1

    # For 3<=c<=32, the squared comparison is a convex quadratic.
    p = 9*c**2-338*c+841
    assert not ((3*c+29)**2-512*c-p).terms
    assert 9*3**2-338*3+841 == -92
    assert 9*32**2-338*32+841 == -759
    identities += 1
    # For c>=32, u*sqrt(2*c)<=1/2+31/64<1.
    assert F(1, 2)+F(31, 64) < 1

    # k>=8*s*a^2, s=2*p, a>=1 gives p<=k/16. Therefore
    # 2*k*p^2<=k^3, which is the logarithmic comparison in the proof.
    assert F(2, 16**2) <= 1
    # log(c)/log(c-1)<=log(3)/log(2)<5/3 for c>=3.
    assert 3**3 < 2**5
    assert 12*F(5, 3)+17 < 48
    # The s=2 case uses the new ARG threshold 16*a^2.
    assert 8*2 == 16
    assert 8+10 <= 24*2

    return dict(status='PASS', polynomial_identities=identities,
                degree_coefficient=8, local_degree_coefficient=32,
                diameter_coefficient=24, parameter_enumeration=False)


if __name__ == '__main__':
    print(json.dumps(verify(), indent=2))


==> anc/parameterized_logarithmic.py <==
"""Exact checks for the reparameterized Theorem 1.4(ii).

For 0 <= eta < 1, the revised statement assumes
k >= 16*lambda^2/mu^eta and gives
D <= 8*log(k)/((1-eta)*log(mu)) + 10.

The proof uses the existing discrete variance criterion. These checks
verify its scalar optimization and the endpoint comparisons on the
entire real parameter intervals, without parameter sampling.
"""
from fractions import Fraction as F
import json
from logarithmic_constant import Polynomial


def derivative(p, variable):
    terms = {}
    for exponent, coefficient in p.terms.items():
        if exponent[variable]:
            new = list(exponent)
            new[variable] -= 1
            terms[tuple(new)] = coefficient*exponent[variable]
    return Polynomial(terms)


def verify():
    variables = [Polynomial({tuple(int(i == j) for j in range(5)): 1})
                 for i in range(5)]
    x, mu, lam, C, z = variables
    identities = 0

    # When lambda <= mu and the degree threshold is active,
    # u = 1/mu + (2*mu*lambda-mu-2*lambda^2)/(C*lambda^2).
    # Its second term decreases for lambda >= 1.
    numerator = 2*mu*lam-mu-2*lam**2
    assert not (lam*derivative(numerator, 2)-2*numerator
                +2*mu*(lam-1)).terms
    identities += 1

    # Uniform bounds at C=16. The two branches meet at mu=4.
    uniform_u = F(19, 48)
    assert F(1, 3)+F(1, 16) == uniform_u
    assert F(1, 4)+F(2, 16) == F(3, 8) <= uniform_u
    assert F(1, 3)+F(1, 64) <= uniform_u
    rho = uniform_u/(1-uniform_u)
    assert rho == F(19, 29) < F(13, 16)**2

    # Bounds on sqrt(3) used in all endpoint comparisons.
    lower, upper = F(41, 24), F(7, 4)
    assert lower**2 < 3 < upper**2

    # mu < lambda: split at x=sqrt(3).
    assert F(1, 3)+F(1, 64) <= 1/(1+upper)
    # For x>=sqrt(3), 64*x^2-65*x-65 is increasing and positive.
    assert 64*3-65*upper-65 > 0
    assert 128-65 > 0

    # mu >= 4*x: both 1/mu and 1/(2*x)-1/(8*x^2)
    # are at most 1/(1+x) when x>=1.
    p = 4*(1+z)**2-3*(1+z)+1
    assert all(c > 0 for c in p.terms.values())
    assert not (p-(4*z**2+5*z+2)).terms
    identities += 1

    # Lower endpoint mu=3, 1<=x<=sqrt(3).
    # f(x)=1/(1+x)-1/3-1/(16*x^2) decreases, since
    # 8*x^3-(1+x)^2 has positive coefficients after x=1+z.
    p = 8*(1+z)**3-(2+z)**2
    assert not (p-(8*z**3+23*z**2+20*z+4)).terms
    assert all(c > 0 for c in p.terms.values())
    # f(sqrt(3))>0 is equivalent to sqrt(3)>41/24.
    assert (F(17, 48)+F(1, 2))*2 == lower
    identities += 1

    # Lower endpoint mu=x^2, sqrt(3)<=x<=4.
    # Clearing denominators gives p(x)<=0. Its derivative is negative:
    # p'(x)=3*x*(x-4)-18*x+14, with x>=1 and x<=4.
    p = x**3-15*x**2+14*x+14
    assert not (derivative(p, 0)-(3*x*(x-4)-18*x+14)).terms
    assert -18+14 < 0
    # p(sqrt(3))=17*sqrt(3)-31<0.
    assert 17*upper-31 < 0
    identities += 1

    # The geometric tail plus ceiling costs at most 38/3.
    assert 2+2/(1-F(13, 16)) == F(38, 3)
    # For k>=8 and tau*log(mu)<=log(k), changing log(2k) to log(k)
    # with coefficient 8 pays for the excess over the additive 10.
    assert 4*(1-F(1, 3)) == F(38, 3)-10
    # For k<=7 the classical bound applies: (mu-2)*k>=lambda^2/2.
    assert 16*(1-F(2, 3)) >= F(1, 2)

    return dict(status='PASS', polynomial_identities=identities,
                degree_coefficient=16, logarithmic_coefficient=8,
                additive_constant=10, parameter_enumeration=False)


if __name__ == '__main__':
    print(json.dumps(verify(), indent=2))


==> anc/proof-data/augmented_boundary_lemma.py <==
"""Exact scalar certificate for a retained boundary averaging square."""
from fractions import Fraction as Q


def schur(c,A,D,C,H,t):
    """A T^2 + D y_E^2 -2C T y_E + H y_F^2,
    boundary -2(T+y)b + b K^dagger b + t(b-y)^2.
    The inputs D,H omit the t*y^2 supplied by this last square.
    K is a positive contraction with EKE <= I/c.
    """
    A,D,C,H,t=map(Q,(A,D,C,H,t))
    dd=(1+t)**2/(H+t)-t
    if not 0<=dd<1:return None
    rho=1/(c*(1-dd)+dd+t)
    aa=A-rho;zz=D+t-rho*(1+t)**2;cc=C+rho*(1+t)
    if zz<=0:return None
    return dict(A=aa,D=zz,C=cc,d=dd,rho=rho,eta=aa-cc*cc/zz)


def odd(c,r):
    # tau=10 in actual gradient, t=2 retained after inner elimination.
    r=Q(r);delta=7/r+4/(r*r)
    return schur(c,2-delta,1-delta,1,2-delta,2)


def s4_asym(c,b,d,tau):
    # Exact limiting tree elimination; F/k -> 0.
    b,d,tau=map(Q,(b,d,tau))
    pr=(1+tau)*(b+d)
    # B2,B1 plus augmented squares at S2 and S1.
    A=1+b+(2+tau)*d
    D=1+(1+tau)*b
    C=b
    crossT=(2+tau)*d
    crossY=(1+tau)*b
    A-=crossT*crossT/pr
    D-=crossY*crossY/pr
    C+=crossT*crossY/pr
    # On h2, augmented Gamma_L1(Af) vanishes, so its p coefficient is d.
    H=min(1+b,1+(1+tau)*b-(1+tau)**2*b*b/((1+tau)*b+d))
    H=min(H,2+1/tau)
    return schur(c,A,D,C,H,tau)


if __name__=='__main__':
    for c in (6,7):print(c,odd(c,40))
    for c in (6,7,8,10,18):
        best=(-1e99,None)
        for tau in (1,2,5,10,20,100):
            for bi in range(1,31):
                for di in range(1,31):
                    b=Q(bi,20);d=Q(di,20)
                    v=s4_asym(c,b,d,tau)
                    if v and float(v['eta'])>best[0]:best=(float(v['eta']),(b,d,tau))
        print('s4',c,best,flush=True)


==> anc/proof-data/balanced_tree_explore.py <==
"""Exploratory tree Schur blocks for Gamma_q, diffusion L_(q+1)+epsilon L_1.
NOT a curvature theorem: outer boundary matrices and zero modes still matter.
"""
import math
import numpy as np


def tree_incidence(d,l,m,h,r):
    if min(d,l)<max(1,h) or (d+l-m)%2:
        return 0.
    j=(d+l-m)//2
    if j<0 or j>min(d,l):
        return 0.
    if j==min(d,l):
        return r**(abs(d-l)/2)
    if h==0 or h<=j:
        choices=r if j==0 else r-1
        return choices*r**((d+l)/2-j-1)
    if h==j+1:
        return -r**((d+l)/2-h)
    return 0.


def tree_block(q,k,h,epsilon):
    assert q>=2
    r=k-1
    U,Y=q,q+1
    levels=[l for l in range(max(1,h),2*q) if l%2 or l in (1,q-1,U,Y)]
    M=np.zeros((len(levels),len(levels)))
    ix={l:i for i,l in enumerate(levels)}
    def diag(l,x):
        if l in ix:M[ix[l],ix[l]]+=x
    def product(i,j,coeff):
        # Add 2*coeff*f_i*f_j, including i=j.
        if i in ix and j in ix:
            M[ix[i],ix[j]]+=coeff
            M[ix[j],ix[i]]+=coeff
    v=k*r**(q-1);w=r*v
    for l in levels:
        if l%2:
            j=(l-1)//2
            diag(l,r**q if j==0 else (r-1)*r**(q-j-1))
    diag(U,w);diag(Y,v)
    for l in levels:
        product(U,l,-tree_incidence(U,l,q+1,h,r))
        product(Y,l,-tree_incidence(Y,l,q,h,r))
    if h==0:product(U,Y,math.sqrt(v*w))
    # epsilon times B(Gamma_q,L_1), equal to B(Gamma_1,L_q).
    diag(q-1,epsilon*r);diag(q+1,epsilon)
    diag(1,epsilon*v);diag(U,epsilon*k)
    for l in levels:
        product(1,l,-epsilon*tree_incidence(1,l,q,h,r))
        product(U,l,-epsilon*tree_incidence(U,l,1,h,r))
    if h==0:product(1,U,epsilon*math.sqrt(k*v))
    keep=[ix[l] for l in (U,Y) if l in ix]
    rest=[i for i in range(len(levels)) if i not in keep]
    R=M[np.ix_(keep,keep)]
    if rest:
        A=M[np.ix_(rest,rest)];C=M[np.ix_(keep,rest)]
        D=np.diag(1/np.sqrt(np.maximum(np.diag(A),1e-100)))
        Ainv=D@np.linalg.pinv(D@A@D,rcond=1e-13)@D
        assert np.linalg.eigvalsh(D@A@D).min()>-1e-8
        assert np.linalg.norm(C-C@Ainv@A)<1e-7*max(1,np.linalg.norm(C))
        R=R-C@Ainv@C.T
    # Normalize root vector using T=C^T u, ||T||^2=r||u||^2.
    if h<=q:
        R[0,:]/=math.sqrt(r);R[:,0]/=math.sqrt(r)
    return R/r**q


if __name__=='__main__':
    for q in (2,3,4,5,6):
        for h in sorted(set([0,1,2,q,q+1])):
            print('q,h',q,h,'block',tree_block(q,10001,h,2*10000.**q))


==> anc/proof-data/c2_new_research_20261020_bounds.py <==
"""New c=2 diameter bounds: s=3, s=4, all odd s>=5 and all even s>=6."""
from fractions import Fraction as Q
from pathlib import Path
from functools import lru_cache
import json
from c2_new_research_20261020_probe import s3criterion
from odd_contraction_bounds import sqrt_upper


@lru_cache(maxsize=1)
def _rows():
    z=json.loads(Path(__file__).with_name(
        'c2_new_research_20261020_certificates.json').read_text())
    return {row['k']:row['blocks'] for row in z['finite_rows']}


def s3_bound(a,k):
    """Conditional on graph existence; no assertion for s other than three."""
    if type(a) is not int or type(k) is not int or a<=2 or k<a+2:
        raise ValueError('Require integers a>2, k>=a+2.')
    if k>2*a:return None
    if k<200:
        block=next(z for z in _rows()[k] if z['a_low']<=a<=z['a_high'])
        pp=tuple(map(Q,block['parameters']))
    else:
        pp=(Q(1,2),Q(1000),Q(30),Q(10 if 3*a<2*k else 3,k))
    z=s3criterion(a,k,*pp)
    assert z is not None
    b,aug,t,young=pp;r=Q(k-1);beta=b*k
    knon=k*r*z['eta']/2;krad=(a*r/2+2*beta)/(1+aug);curv=min(knon,krad)
    assert curv>0
    diameter=max(2,int(2*k*sqrt_upper(1+aug)*(r+sqrt_upper(k*r)+beta)/curv))
    return dict(s=3,c=2,a=a,k=k,method='c2 s3 dense augmented theorem',
                parameters=pp,eta=z['eta'],K_nonconstant=knon,K_constant=krad,
                K=curv,diameter=diameter)


def s5_bound(a,k):
    """The separately proved s=5,c=2,r>=20,3a>=2r region."""
    if type(a) is not int or type(k) is not int or a<=2 or k<a+2:
        raise ValueError('Require integers a>2,k>=a+2.')
    r=Q(k-1)
    if r<20 or 3*a<2*r:return None
    from c2_new_research_20261020_s5_probe import components
    z=components(r,Q(a));eta=min(b['eta'] for b in z['blocks'].values())
    assert 0<z['d']<1 and eta>1/r**2
    knon=r**3*eta/2;krad=2*r**3/(1+r*r)**2;curv=min(knon,krad)
    travel=2+sqrt_upper(Q(k)/r)*(4+sqrt_upper(r/(r-1))+2*sqrt_upper(r/a))
    diameter=max(4,int(4*k*r*r*sqrt_upper(1+r*r)*travel/curv))
    return dict(s=5,c=2,a=a,k=k,method='c2 s5 dense exact-mode theorem',
                tau=r*r,eta=eta,K_nonconstant=knon,K_constant=krad,
                K=curv,diameter=diameter)


def odd_bound(s,a,k):
    """All odd s>=5,c=2 with 3a>=2k+3, by the compression transfer."""
    if any(type(z) is not int for z in (s,a,k)) or s<5 or s%2!=1 or a<=2 or k<a+2:
        raise ValueError('Require odd s>=5, integers a>2,k>=a+2.')
    if 3*a<2*k+3:return None
    q=(s-1)//2;r=Q(k-1);n=r**q
    knon=n/(4*r);krad=2*n*r/((1+n)*(1+r*r));curv=min(knon,krad)
    travel=2+sqrt_upper(Q(k)/r)*(4+sqrt_upper(r/(r-1))+2*sqrt_upper(r/a))
    diameter=max(s-1,int(2*q*k*n*sqrt_upper(1+r*r)*travel/curv))
    return dict(s=s,c=2,a=a,k=k,method='c2 all-odd dense compression transfer',
                K_nonconstant=knon,K_constant=krad,K=curv,diameter=diameter)


def even_bound(s,a,k):
    """All even s>=6,c=2 with 4a>=3k+4, by the compression transfer."""
    if any(type(z) is not int for z in (s,a,k)) or s<6 or s%2 or a<=2 or k<a+2:
        raise ValueError('Require even s>=6, integers a>2,k>=a+2.')
    if 4*a<3*k+4:return None
    p=(s-2)//2;r=Q(k-1);n=r**p;eps=Q(13,10)*n
    v=k*r**(p-1);w=k*r**(p+1);m=(r-1)*r**(p-2)
    knon=r*r*n/40;krad=2*eps*r*r/(101*(1+eps));curv=min(knon,krad)
    z=sqrt_upper(v/m)
    diameter=max(s-1,int(2*p*sqrt_upper(101)*(w*(1+2*z)+2*eps*k*r*z)/curv))
    return dict(s=s,c=2,a=a,k=k,method='c2 all-even dense compression transfer',
                K_nonconstant=knon,K_constant=krad,K=curv,diameter=diameter)


@lru_cache(maxsize=1)
def _s4_witnesses():
    z=json.loads(Path(__file__).with_name(
        'c2_new_research_20261020_s4_finite_certificates.json').read_text())
    return {(row['a'],row['k']):row for row in z['rows']}


def s4_bound(a,k):
    """All a=3,k>=5; also complete for 33<=k<=2a and smaller witnesses."""
    if type(a) is not int or type(k) is not int or a<=2 or k<a+2:
        raise ValueError('Require integers a>2,k>=a+2.')
    if a==3:
        r=Q(k-1);curv=Q(k+2,2)
        return dict(s=4,c=2,a=a,k=k,method='existing s4 BE a=3',
                    K=curv,diameter=max(3,2*int(2*k*r/curv)+1))
    if k>2*a:return None
    from c2_new_research_20261020_s4_criterion import diameter
    if k>=100:
        pp=(Q(3,10),Q(3,10),Q(1000),Q(0),Q(10,k),Q(1))
    else:
        row=_s4_witnesses().get((a,k))
        if row is None:
            return None
        pp=tuple(map(Q,row['parameters']))
    z=diameter(a,2,k,pp);z.update(s=4,method='c2 s4 dense augmented theorem')
    return z


if __name__=='__main__':
    for a,k in ((3,5),(3,6),(50,100),(100,200),(1000,2000),(1000,10000)):
        print(a,k,s3_bound(a,k))


==> anc/proof-data/c2_new_research_20261020_certificates.json <==
{
  "theorem": "s=3,c=2,a>2,k>=a+2,k<=2a",
  "finite_rows": [
    {
      "k": 5,
      "blocks": [
        {
          "a_low": 3,
          "a_high": 3,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/5"
          ],
          "eta": "14461641/77554100"
        }
      ]
    },
    {
      "k": 6,
      "blocks": [
        {
          "a_low": 3,
          "a_high": 3,
          "parameters": [
            "1/2",
            "3",
            "1",
            "1/2"
          ],
          "eta": "8137165705733927/55579231881600000"
        },
        {
          "a_low": 4,
          "a_high": 4,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/6"
          ],
          "eta": "126607751/386493700"
        }
      ]
    },
    {
      "k": 7,
      "blocks": [
        {
          "a_low": 4,
          "a_high": 4,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/7"
          ],
          "eta": "1504959764915148191/3796082487052934400"
        },
        {
          "a_low": 5,
          "a_high": 5,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/7"
          ],
          "eta": "2152298150/4723114851"
        }
      ]
    },
    {
      "k": 8,
      "blocks": [
        {
          "a_low": 4,
          "a_high": 4,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/8"
          ],
          "eta": "1203397491173806096904207/6157885376799723166580736"
        },
        {
          "a_low": 5,
          "a_high": 5,
          "parameters": [
            "1/4",
            "10",
            "2",
            "1/8"
          ],
          "eta": "1121511975492172094351/18878827414711418126336"
        },
        {
          "a_low": 6,
          "a_high": 6,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/8"
          ],
          "eta": "81046907409/142611861056"
        }
      ]
    },
    {
      "k": 9,
      "blocks": [
        {
          "a_low": 5,
          "a_high": 5,
          "parameters": [
            "1/2",
            "3",
            "1",
            "1/3"
          ],
          "eta": "49931524705371882077/135497479056586752000"
        },
        {
          "a_low": 6,
          "a_high": 6,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/9"
          ],
          "eta": "1669682371/38959950240"
        },
        {
          "a_low": 7,
          "a_high": 7,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/9"
          ],
          "eta": "306081732209/459290988576"
        }
      ]
    },
    {
      "k": 10,
      "blocks": [
        {
          "a_low": 5,
          "a_high": 5,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/10"
          ],
          "eta": "2606643597070571051063069/14309346652710883715448000"
        },
        {
          "a_low": 6,
          "a_high": 6,
          "parameters": [
            "1/4",
            "10",
            "1",
            "3/10"
          ],
          "eta": "113458535645589863/8264316106604031744"
        },
        {
          "a_low": 7,
          "a_high": 7,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/10"
          ],
          "eta": "155508606473/1247504380200"
        },
        {
          "a_low": 8,
          "a_high": 8,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/10"
          ],
          "eta": "1131293424571741/291445155561870"
        }
      ]
    },
    {
      "k": 11,
      "blocks": [
        {
          "a_low": 6,
          "a_high": 6,
          "parameters": [
            "1/4",
            "100",
            "1",
            "3/11"
          ],
          "eta": "18390623786178783001146942719/925192072155189305847828016800"
        },
        {
          "a_low": 7,
          "a_high": 7,
          "parameters": [
            "1/4",
            "3",
            "1",
            "3/11"
          ],
          "eta": "1141009687777/25791721640300"
        },
        {
          "a_low": 8,
          "a_high": 8,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/11"
          ],
          "eta": "14023990804825327/18315290737426848"
        },
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/11"
          ],
          "eta": "5982133167943635/1183510937958448"
        }
      ]
    },
    {
      "k": 12,
      "blocks": [
        {
          "a_low": 6,
          "a_high": 6,
          "parameters": [
            "1/2",
            "3",
            "1",
            "1/4"
          ],
          "eta": "49614467505087837113102479/301942926621638895257769984"
        },
        {
          "a_low": 7,
          "a_high": 7,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/4"
          ],
          "eta": "1574708637020394720843599/40991670453722199418318848"
        },
        {
          "a_low": 8,
          "a_high": 8,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/4"
          ],
          "eta": "3941245101/29496749590"
        },
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/4"
          ],
          "eta": "559861923391598855/324694893997396824"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/4"
          ],
          "eta": "1253991174935150639/208532607710739048"
        }
      ]
    },
    {
      "k": 13,
      "blocks": [
        {
          "a_low": 7,
          "a_high": 7,
          "parameters": [
            "1/4",
            "10",
            "1",
            "3/13"
          ],
          "eta": "994523599355668714219409598287/27838819140061653966935991946752"
        },
        {
          "a_low": 8,
          "a_high": 8,
          "parameters": [
            "1/4",
            "3",
            "1",
            "3/13"
          ],
          "eta": "67638926591311423679231/612646620139645703089920"
        },
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/13"
          ],
          "eta": "32309100953720596/52241175367882943"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/13"
          ],
          "eta": "767946953037720344/296931724795049175"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/13"
          ],
          "eta": "112690806382318324/16565720800854069"
        }
      ]
    },
    {
      "k": 14,
      "blocks": [
        {
          "a_low": 7,
          "a_high": 8,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/14"
          ],
          "eta": "53843904142532875543731599/3264592321051838168210058240"
        },
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/14"
          ],
          "eta": "13191499373110672327873534020366827279/59943944528144659388966519972561172624"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/14"
          ],
          "eta": "5886273534207117145/4681421652695252374"
        },
        {
          "a_low": 11,
          "a_high": 12,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/14"
          ],
          "eta": "20642640381145327381/21915544828333112502"
        }
      ]
    },
    {
      "k": 15,
      "blocks": [
        {
          "a_low": 8,
          "a_high": 8,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/5"
          ],
          "eta": "4092534183425223318501071/403753165106655673712256000"
        },
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/5"
          ],
          "eta": "66247836252451242240747871/514346829463960494603168000"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/5"
          ],
          "eta": "272534230748720612501935467576041999/394035286883606498964620996434764000"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/5"
          ],
          "eta": "8674345307109789/4663182526476250"
        },
        {
          "a_low": 12,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/5"
          ],
          "eta": "348727753581894011/143185235321666160"
        }
      ]
    },
    {
      "k": 16,
      "blocks": [
        {
          "a_low": 8,
          "a_high": 9,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/16"
          ],
          "eta": "104557341281226405855159942959/2835769956131761259821056000000"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/16"
          ],
          "eta": "33912858267533947021744910383/96267710249143981128533039472"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/16"
          ],
          "eta": "1240821538738566932609356389983879/1082165076468894205502499102859200"
        },
        {
          "a_low": 12,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/16"
          ],
          "eta": "1604412755023/1775561610480"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/16"
          ],
          "eta": "18630446073281/2380683524460"
        }
      ]
    },
    {
      "k": 17,
      "blocks": [
        {
          "a_low": 9,
          "a_high": 9,
          "parameters": [
            "1/4",
            "3",
            "1",
            "3/17"
          ],
          "eta": "1194403780701228438046563177597/66060810470182321286997557903360"
        },
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/17"
          ],
          "eta": "52873340624229383017686420046182406871/496931800784110105717135225961307362304"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/17"
          ],
          "eta": "65356821532546853015418835634413275665457359/91655218175094970919413769487095686264209408"
        },
        {
          "a_low": 12,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/17"
          ],
          "eta": "847701072237408/2298433451548975"
        },
        {
          "a_low": 14,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/17"
          ],
          "eta": "1926320181903559723/420058059634740660"
        }
      ]
    },
    {
      "k": 18,
      "blocks": [
        {
          "a_low": 9,
          "a_high": 10,
          "parameters": [
            "1/2",
            "3",
            "1",
            "1/6"
          ],
          "eta": "298912155374414486439696926851/6333434244822207224503241736192"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/6"
          ],
          "eta": "78232862747137693631904460484003332505111/191097472679257135209940738159387617863952"
        },
        {
          "a_low": 12,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/6"
          ],
          "eta": "103543013690653480771048976341052416287232/571896415766221304135089441334512681899135"
        },
        {
          "a_low": 14,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/6"
          ],
          "eta": "9198912471036522011/22667274590077894770"
        }
      ]
    },
    {
      "k": 19,
      "blocks": [
        {
          "a_low": 10,
          "a_high": 10,
          "parameters": [
            "1/4",
            "3",
            "1",
            "3/19"
          ],
          "eta": "4392406279052314459710303237791/202450267605513365605573350325632"
        },
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/19"
          ],
          "eta": "26249010798475759071421925543782766692950191/144735825846699020381472941986435879550505600"
        },
        {
          "a_low": 12,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/19"
          ],
          "eta": "57274992472595531837274595047768918763/955624962299785330044569738921093021760"
        },
        {
          "a_low": 14,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/19"
          ],
          "eta": "25665286248041259845/15822463703629223466"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/19"
          ],
          "eta": "948580963729425666422/21814719586899267447621"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/19"
          ],
          "eta": "480057125909058618172286/436679286011446741844985"
        }
      ]
    },
    {
      "k": 20,
      "blocks": [
        {
          "a_low": 10,
          "a_high": 11,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/20"
          ],
          "eta": "379710558416067813010767661470191/7207557700394486081544382257792000"
        },
        {
          "a_low": 12,
          "a_high": 12,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/20"
          ],
          "eta": "700011145757904520008498713039551/1605366477268895746387003561168000"
        },
        {
          "a_low": 13,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "3/20"
          ],
          "eta": "10344852253376844323849298987865973159/24257551738889233158974417753209958400"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/2"
          ],
          "eta": "364201441438959867963/19649038031636155100000"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/2"
          ],
          "eta": "4996931007362647963921/16724916057957661708240"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/2"
          ],
          "eta": "7338693355523364990015/8421511808810189842273"
        },
        {
          "a_low": 18,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/2"
          ],
          "eta": "70525728446312728323/32201447706237024965"
        }
      ]
    },
    {
      "k": 21,
      "blocks": [
        {
          "a_low": 11,
          "a_high": 11,
          "parameters": [
            "1/4",
            "3",
            "1",
            "1/7"
          ],
          "eta": "11047300291678307553123775376/476472613143161190685177846875"
        },
        {
          "a_low": 12,
          "a_high": 12,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/7"
          ],
          "eta": "3390783226943878367141737750418905/14747993456778733164313317742890396"
        },
        {
          "a_low": 13,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "10",
            "1/7"
          ],
          "eta": "538488382992961469390542205051131609319/2206867937045816605432452860493378964800"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/21"
          ],
          "eta": "19725049747344723269/100974099062000138625"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/21"
          ],
          "eta": "8096272353159725143/19280640609149235708"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/21"
          ],
          "eta": "306246713447553451723/380803444360103043405"
        },
        {
          "a_low": 18,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/21"
          ],
          "eta": "797855344893914859809/531567757564622226000"
        },
        {
          "a_low": 19,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/21"
          ],
          "eta": "2456210891942279107591/851612547468556717095"
        }
      ]
    },
    {
      "k": 22,
      "blocks": [
        {
          "a_low": 11,
          "a_high": 12,
          "parameters": [
            "1/2",
            "3",
            "1",
            "3/22"
          ],
          "eta": "463271604486813943720151111/8327468740265312643328587264"
        },
        {
          "a_low": 13,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "410635241371925275881977/4200404458259034937246566"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "61065686808575601793/336851857917555458940"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "30290317118652027617483/99479204177003514162684"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "1012304690790941642790215/2067819410057549697437196"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "1990376771099378325469039/2568876653920789453184790"
        },
        {
          "a_low": 18,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "50299071651704697310927/40882104561407537261988"
        },
        {
          "a_low": 19,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "1069807428055638814214539/536575792478773804892520"
        },
        {
          "a_low": 20,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/11"
          ],
          "eta": "535480679660827017939737/159320849210262307055796"
        }
      ]
    },
    {
      "k": 23,
      "blocks": [
        {
          "a_low": 12,
          "a_high": 12,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "40805971788137868170309365509054153987146311946231/577681285355420259942751310123113992453041860649760"
        },
        {
          "a_low": 13,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "4089983197231112808436664559521864470023261113689651/22291406749217778478342968245316233334178020940606656"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "8712004542306500227316769/32666378726749372654461610"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "1073581439906585401035153/2843316669102634152869815"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "5659047774126311019971761/10598503386639658422585565"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "50081379739519538537714250/66003120081913565143410433"
        },
        {
          "a_low": 18,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "68046729663940976251230813/62424797766114705332340490"
        },
        {
          "a_low": 19,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "58184342033827448109939077/36513530870024699314273505"
        },
        {
          "a_low": 20,
          "a_high": 21,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/23"
          ],
          "eta": "325339936938652503909/87884865107597891860120"
        }
      ]
    },
    {
      "k": 24,
      "blocks": [
        {
          "a_low": 12,
          "a_high": 12,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "278100984539490136622517135197513863405151/4478303125100198133974886741425665947584160"
        },
        {
          "a_low": 13,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "29583980560190217068335755624705982096304759/141608362838415792854703846426589683897261900"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "13746102863466471825334104752949083458276991/41924309347776850619319583724382698519403000"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "2539487436321535525723/5914562759516287718430"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "1639424352708452000173/2905846837620100624704"
        },
        {
          "a_low": 17,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "34965499189841794109732/46707641711138894191795"
        },
        {
          "a_low": 18,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "369407310222826102883/367376727968435182770"
        },
        {
          "a_low": 19,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "2175250013210451168/25304618933267938765"
        },
        {
          "a_low": 21,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/12"
          ],
          "eta": "81367833135954257236/79661209977033372303"
        }
      ]
    },
    {
      "k": 25,
      "blocks": [
        {
          "a_low": 13,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "51310068273383658541631726139557015734816679/266867697101326816780918710931944992057856000"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "1077053630566843093268536282099756046591/3157896819408118485312971429357618476800"
        },
        {
          "a_low": 15,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "8316237582761656314585148372132111993/17803385324735430066368231348248473600"
        },
        {
          "a_low": 16,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "46436539476942978341/79277167826512181640"
        },
        {
          "a_low": 17,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "14312832940034692033/439947205283676647856"
        },
        {
          "a_low": 19,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "90421022961649526393/302552878357492113600"
        },
        {
          "a_low": 21,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "665853737562590253/674423118512108560"
        },
        {
          "a_low": 23,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/5"
          ],
          "eta": "27550632781074795881957/6608238196644692105010"
        }
      ]
    },
    {
      "k": 26,
      "blocks": [
        {
          "a_low": 13,
          "a_high": 13,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "2245558887570589479769391760703935801481539188399/14653937875167957701519118648152767701548418750000"
        },
        {
          "a_low": 14,
          "a_high": 14,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "1221042990203866402514316724993888495170142515933/3862329213168444017922430241310215423771831000000"
        },
        {
          "a_low": 15,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "1770107084282747733/38617602300261985390"
        },
        {
          "a_low": 17,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "1759099715130774236189/10340931556914980108750"
        },
        {
          "a_low": 19,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "2589667160839923529699/6162540835767548262550"
        },
        {
          "a_low": 21,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "43776959055437718958749/45647781982286824735850"
        },
        {
          "a_low": 23,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/13"
          ],
          "eta": "6889780934289224311009/3050865370690684676350"
        }
      ]
    },
    {
      "k": 27,
      "blocks": [
        {
          "a_low": 14,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "161190074794662738598784895077146784818087084871/6827422838749028608217639634861379500791581011360"
        },
        {
          "a_low": 16,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "84679729130894895152/437101409171923510365"
        },
        {
          "a_low": 18,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "7066277316644577357827/19432376147301921235458"
        },
        {
          "a_low": 20,
          "a_high": 21,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "189567678004946385473/279332713048903423299"
        },
        {
          "a_low": 22,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "90569703394770486127361/69500061781337174369382"
        },
        {
          "a_low": 24,
          "a_high": 25,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/27"
          ],
          "eta": "14602904442821870584927/5488573131507368490354"
        }
      ]
    },
    {
      "k": 28,
      "blocks": [
        {
          "a_low": 14,
          "a_high": 15,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "41062596909248474579960347655125030440270389921/1761807558856199061244132362449792253681277793280"
        },
        {
          "a_low": 16,
          "a_high": 17,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "158568697960443744565320977650340977652806074794231/623205677459087367765650833586991600517319723857920"
        },
        {
          "a_low": 18,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "3251839059758368741/7609309872201391095"
        },
        {
          "a_low": 20,
          "a_high": 21,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "1415641322329469686133/2011786531568292564540"
        },
        {
          "a_low": 22,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "31528604438855431674485/368222629228154650212858"
        },
        {
          "a_low": 25,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/14"
          ],
          "eta": "822749079923738843741639/276254212973725976695020"
        }
      ]
    },
    {
      "k": 29,
      "blocks": [
        {
          "a_low": 15,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "338352738819097338060215988458568155767187486568119/2417233997543885333982994851738094354309864459882880"
        },
        {
          "a_low": 17,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "1504540963832781273928816865872813317243446689311/3959659884891459846559290411256295134675801137625"
        },
        {
          "a_low": 19,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "1144641117042915871715143/1969520623326424097366584"
        },
        {
          "a_low": 21,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "1469979818143096341/9320195362564263023"
        },
        {
          "a_low": 24,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "373209658665456760644587/452726406403112341053988"
        },
        {
          "a_low": 27,
          "a_high": 27,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/29"
          ],
          "eta": "2989072823494058837364782421/641692700049279518834021485"
        }
      ]
    },
    {
      "k": 30,
      "blocks": [
        {
          "a_low": 15,
          "a_high": 16,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/3"
          ],
          "eta": "918968380731245127983924548644325790824548577/8119128478487683380827193925647722082314112000"
        },
        {
          "a_low": 17,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/3"
          ],
          "eta": "19238250699979319178516926984082651229117292441/541090168008272830828959847720908979952626967700"
        },
        {
          "a_low": 20,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/3"
          ],
          "eta": "218208030011077712207473/1105059537474802412854500"
        },
        {
          "a_low": 23,
          "a_high": 25,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/3"
          ],
          "eta": "358170948765933122273251/591092321403461552730900"
        },
        {
          "a_low": 26,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/3"
          ],
          "eta": "26411895195339640441/37823861202832757250"
        },
        {
          "a_low": 27,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/3"
          ],
          "eta": "273128357781506023/2103415758208057875"
        }
      ]
    },
    {
      "k": 31,
      "blocks": [
        {
          "a_low": 16,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/31"
          ],
          "eta": "62484110070134409459224356341803216028674591/29399060403943777752688624223677968777065625000"
        },
        {
          "a_low": 19,
          "a_high": 21,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/31"
          ],
          "eta": "28121942697860397576424361/126543444058934915684763765"
        },
        {
          "a_low": 22,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/31"
          ],
          "eta": "9511271030855494325314289/18847199150635800559398690"
        },
        {
          "a_low": 25,
          "a_high": 27,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/31"
          ],
          "eta": "371802465615140737558774/315611603509943487581025"
        },
        {
          "a_low": 28,
          "a_high": 29,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/31"
          ],
          "eta": "8408152753057909898/2549494520835208995"
        }
      ]
    },
    {
      "k": 32,
      "blocks": [
        {
          "a_low": 16,
          "a_high": 18,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/16"
          ],
          "eta": "1379035435354689190248819331753138216977388412155795/326703220352670028238155072079432643202464715774623744"
        },
        {
          "a_low": 19,
          "a_high": 21,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/16"
          ],
          "eta": "3998996459502776985559223634197055507964952431575634919/13657672768380165054461570947843950891318900786112757760"
        },
        {
          "a_low": 22,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/16"
          ],
          "eta": "2975117664584602446695293/5315943386661070226830592"
        },
        {
          "a_low": 25,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/16"
          ],
          "eta": "208340206897410488996839/1196333818462139539935592"
        },
        {
          "a_low": 29,
          "a_high": 30,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/16"
          ],
          "eta": "480110914996217066211/80649090036232464140"
        }
      ]
    },
    {
      "k": 33,
      "blocks": [
        {
          "a_low": 17,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/33"
          ],
          "eta": "862947423065602629870045124006061111959041895707479/7882120229735762940800687301988031468282777221201920"
        },
        {
          "a_low": 20,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/33"
          ],
          "eta": "1646794311199476667286304383936823294473333159/3971862365626461585892573362006819158370877440"
        },
        {
          "a_low": 23,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/33"
          ],
          "eta": "137580670515962513589461/1080703949010642152606080"
        },
        {
          "a_low": 27,
          "a_high": 30,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/33"
          ],
          "eta": "69117734451402299215/85503920542461718176"
        },
        {
          "a_low": 31,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/33"
          ],
          "eta": "859951079324335081/52717993052719896"
        }
      ]
    },
    {
      "k": 34,
      "blocks": [
        {
          "a_low": 17,
          "a_high": 19,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/17"
          ],
          "eta": "412609504487755744702918152290067956232771726048509/4619310570946668532617153989399593501521281288977140"
        },
        {
          "a_low": 20,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/17"
          ],
          "eta": "224548506910488815333716423/2765759920702065355545752880"
        },
        {
          "a_low": 24,
          "a_high": 27,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/17"
          ],
          "eta": "3719133329296184691100601/10874383598496029183170764"
        },
        {
          "a_low": 28,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/17"
          ],
          "eta": "273419238818544131383883/233964004324615419724056"
        },
        {
          "a_low": 32,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/17"
          ],
          "eta": "2261724793740047503/136782622089641814"
        }
      ]
    },
    {
      "k": 35,
      "blocks": [
        {
          "a_low": 18,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/7"
          ],
          "eta": "94660258139648794501731175422768975599990779521571/511493022265485845525273060784298997305718775891360"
        },
        {
          "a_low": 21,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/7"
          ],
          "eta": "1196253445254299409301439511/5715534401152954718797341640"
        },
        {
          "a_low": 25,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/7"
          ],
          "eta": "1672479930683149821071669197/3091715664363578692612417000"
        },
        {
          "a_low": 29,
          "a_high": 29,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/7"
          ],
          "eta": "8320425922087636102155/17863277973231310763822"
        },
        {
          "a_low": 30,
          "a_high": 30,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/7"
          ],
          "eta": "3999702609500495496836331/1583357555126584969348750"
        },
        {
          "a_low": 31,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/7"
          ],
          "eta": "181888487681205747232429/46276637546562905470450"
        },
        {
          "a_low": 33,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/7"
          ],
          "eta": "2124182938147387023/126807998498313860"
        }
      ]
    },
    {
      "k": 36,
      "blocks": [
        {
          "a_low": 18,
          "a_high": 20,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/18"
          ],
          "eta": "295354061333424943076817377477119251888586620911/1951285867180218666224878245785641426974355296000"
        },
        {
          "a_low": 21,
          "a_high": 24,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/18"
          ],
          "eta": "2631035303727210412147766628100714478587871/9846729442639516031966975415832156508928000"
        },
        {
          "a_low": 25,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/18"
          ],
          "eta": "1924826464688838023819/3247520596240470609150"
        },
        {
          "a_low": 29,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/18"
          ],
          "eta": "2876882599992340415089/5852600301418110851625"
        },
        {
          "a_low": 34,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/18"
          ],
          "eta": "19095673696236509/1125884074673610"
        }
      ]
    },
    {
      "k": 37,
      "blocks": [
        {
          "a_low": 19,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/37"
          ],
          "eta": "376692183970844864079128250279641916042340426816919/4108316720571892347309949384905257320073003772342720"
        },
        {
          "a_low": 23,
          "a_high": 27,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/37"
          ],
          "eta": "273605040415994952779429/7361746704665865564978105"
        },
        {
          "a_low": 28,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/37"
          ],
          "eta": "39548632356667104543916477/90664107408369206421592140"
        },
        {
          "a_low": 33,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/37"
          ],
          "eta": "399147336402732228859093/89651818533282485084055"
        }
      ]
    },
    {
      "k": 38,
      "blocks": [
        {
          "a_low": 19,
          "a_high": 22,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/19"
          ],
          "eta": "198365063888397280003302194377506543723755025652365239/2636490460995172704698946837027843696638298431528937984"
        },
        {
          "a_low": 23,
          "a_high": 27,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/19"
          ],
          "eta": "2864822112184765432532471821/21272783742181134615557185580"
        },
        {
          "a_low": 28,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/19"
          ],
          "eta": "47756377934077077487268274199/90249759066335681830390479820"
        },
        {
          "a_low": 33,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/19"
          ],
          "eta": "6950222091226665665359603/56532642709355932192341570"
        },
        {
          "a_low": 36,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/19"
          ],
          "eta": "56390017740050987343/3248097365733979498"
        }
      ]
    },
    {
      "k": 39,
      "blocks": [
        {
          "a_low": 20,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/39"
          ],
          "eta": "18141166248462675763372139036540426356686728337837071/111609861092250947941408221996063811694810826171676800"
        },
        {
          "a_low": 24,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/39"
          ],
          "eta": "4718308169489127768723289/18200799005561328205306413"
        },
        {
          "a_low": 29,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/39"
          ],
          "eta": "222247031605497816858739/53969554113620458038633180"
        },
        {
          "a_low": 35,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/39"
          ],
          "eta": "150364651226975283814609493/17403269814468310274501220"
        }
      ]
    },
    {
      "k": 40,
      "blocks": [
        {
          "a_low": 20,
          "a_high": 23,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/4"
          ],
          "eta": "14520126843696164152865759200737879903078949895113799/108086400230926926590976086947896579846290248335360000"
        },
        {
          "a_low": 24,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/4"
          ],
          "eta": "127850892846404402523761987740810551008901986231/401112764470420335922539517056139024429496832000"
        },
        {
          "a_low": 29,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/4"
          ],
          "eta": "67913272995193907726252/386613962996518381433595"
        },
        {
          "a_low": 35,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/4"
          ],
          "eta": "686141442073156377163/185416704933507567000"
        },
        {
          "a_low": 38,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/4"
          ],
          "eta": "25042281881093951/1411757861874750"
        }
      ]
    },
    {
      "k": 41,
      "blocks": [
        {
          "a_low": 21,
          "a_high": 25,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/41"
          ],
          "eta": "1128637904301705468698093405364719104808369471614301039/13840332835116918855381822163507759337197707511732736000"
        },
        {
          "a_low": 26,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/41"
          ],
          "eta": "2815205450050741582136907/26255707751310045566175413"
        },
        {
          "a_low": 32,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/41"
          ],
          "eta": "76851453916433167245567/194881953899764042603120"
        },
        {
          "a_low": 33,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/41"
          ],
          "eta": "182809141959262332297742167/148635528581953858409729960"
        },
        {
          "a_low": 34,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/41"
          ],
          "eta": "3257891285164941082627/2818118302013219972425"
        },
        {
          "a_low": 36,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/41"
          ],
          "eta": "30052571850981900622737/11685287379270855558560"
        }
      ]
    },
    {
      "k": 42,
      "blocks": [
        {
          "a_low": 21,
          "a_high": 25,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/21"
          ],
          "eta": "40568023035481061166339700933250723344012137158033/603435557143153631227147475385446787782038332255408"
        },
        {
          "a_low": 26,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/21"
          ],
          "eta": "51762576337891452070519075/266590133946381776858392954"
        },
        {
          "a_low": 32,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/21"
          ],
          "eta": "12547392448810359916727163/87505647431316024196620950"
        },
        {
          "a_low": 33,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/21"
          ],
          "eta": "51556809036151302496650683/67012003241062952193042810"
        },
        {
          "a_low": 34,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/21"
          ],
          "eta": "295426278387856605483/622188673788251410610"
        },
        {
          "a_low": 36,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/21"
          ],
          "eta": "5924709621213241099777635/2483744785239197611309598"
        },
        {
          "a_low": 39,
          "a_high": 40,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/21"
          ],
          "eta": "104837455507024317023/8491234577685097350"
        }
      ]
    },
    {
      "k": 43,
      "blocks": [
        {
          "a_low": 22,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/43"
          ],
          "eta": "92157388862149288271377435115555488881098228447525471/625511979640308664655263569662143441509519409914050130"
        },
        {
          "a_low": 27,
          "a_high": 32,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/43"
          ],
          "eta": "112898406060845225249534999/359151727660957645412510484"
        },
        {
          "a_low": 33,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/43"
          ],
          "eta": "1836349111029477233617349/3942180008723800773379842"
        },
        {
          "a_low": 34,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/43"
          ],
          "eta": "975125869896245152452593/13099344808016169556128450"
        },
        {
          "a_low": 36,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/43"
          ],
          "eta": "4515569515304383013179453/5052745202601168306747954"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/43"
          ],
          "eta": "56475844183756352051/6038461277261478100"
        }
      ]
    },
    {
      "k": 44,
      "blocks": [
        {
          "a_low": 22,
          "a_high": 26,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/22"
          ],
          "eta": "5415790965984874783476443847873463905057088714146418123/44068012086075129208251323726058344212678729229385849280"
        },
        {
          "a_low": 27,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/22"
          ],
          "eta": "1500838423036962250704346377/139889144247011819973485885350"
        },
        {
          "a_low": 34,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/22"
          ],
          "eta": "874113991172966006211863143/1108455766246519978241570440"
        },
        {
          "a_low": 35,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/22"
          ],
          "eta": "113811183924747771602750/211263691549474129450401"
        },
        {
          "a_low": 37,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/22"
          ],
          "eta": "304163997510668410344374899/168590227825861842055624580"
        },
        {
          "a_low": 40,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/22"
          ],
          "eta": "1085634056175890449273/114088508314963567528"
        }
      ]
    },
    {
      "k": 45,
      "blocks": [
        {
          "a_low": 23,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/9"
          ],
          "eta": "1415986444504377680483404311330896522123671726751/18601418028897062668694537647519894903688298716160"
        },
        {
          "a_low": 29,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/9"
          ],
          "eta": "262189581407968184229071/1451585846163920794819965"
        },
        {
          "a_low": 36,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/9"
          ],
          "eta": "17874113881424440043/17895392843597012700"
        },
        {
          "a_low": 38,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/9"
          ],
          "eta": "716984820077717604697/975376920444983545500"
        },
        {
          "a_low": 42,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/9"
          ],
          "eta": "338670773898004309/26308480781645568"
        }
      ]
    },
    {
      "k": 46,
      "blocks": [
        {
          "a_low": 23,
          "a_high": 28,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/23"
          ],
          "eta": "5103688850094970604400779516230702619034015797929919/80922014756949720646402063938249363195535201348800000"
        },
        {
          "a_low": 29,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/23"
          ],
          "eta": "2252419772673539515347181873/8769314201071142099564964270"
        },
        {
          "a_low": 36,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/23"
          ],
          "eta": "2084946751232116001/3358962108507839640"
        },
        {
          "a_low": 38,
          "a_high": 40,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/23"
          ],
          "eta": "773721708794358108293803/502157786400396038528622"
        },
        {
          "a_low": 41,
          "a_high": 44,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/23"
          ],
          "eta": "29010249267603477403/3736020974532232410"
        }
      ]
    },
    {
      "k": 47,
      "blocks": [
        {
          "a_low": 24,
          "a_high": 30,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/47"
          ],
          "eta": "1240040828351265792611749690706641162981415254280145829/1138589942047448143663154410203431637741585264007878750840"
        },
        {
          "a_low": 31,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/47"
          ],
          "eta": "375428161919850885488227825/16990867912802789599294645606"
        },
        {
          "a_low": 39,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/47"
          ],
          "eta": "7194145395183678481170005997/10402114575636207656926345850"
        },
        {
          "a_low": 43,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/47"
          ],
          "eta": "34118374684914070542067/3415732841946189335692"
        }
      ]
    },
    {
      "k": 48,
      "blocks": [
        {
          "a_low": 24,
          "a_high": 29,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/24"
          ],
          "eta": "122396236316918938956900023243632414480678768807026764759/1062269234277499545234802146516816089699725639158615244800"
        },
        {
          "a_low": 30,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/24"
          ],
          "eta": "1489652014450514691548693/17457234583909814034555915"
        },
        {
          "a_low": 38,
          "a_high": 40,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/24"
          ],
          "eta": "1685869638432564848453321/3862964107296709417535040"
        },
        {
          "a_low": 41,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/24"
          ],
          "eta": "555382785530357323269835/199042675583925823236018"
        },
        {
          "a_low": 46,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/24"
          ],
          "eta": "3308138046121992377/173612969598559452"
        }
      ]
    },
    {
      "k": 49,
      "blocks": [
        {
          "a_low": 25,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/49"
          ],
          "eta": "59219635206193666279198431614018728663231013305312594079/803969530402526232142574723801715226139264603763127418880"
        },
        {
          "a_low": 32,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/49"
          ],
          "eta": "546651839916689951680429/2145399659537057215377120"
        },
        {
          "a_low": 40,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/49"
          ],
          "eta": "43705465446486982504235/57852515033620078294992"
        },
        {
          "a_low": 44,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/49"
          ],
          "eta": "347350705420580151583/42428710165270931712"
        }
      ]
    },
    {
      "k": 50,
      "blocks": [
        {
          "a_low": 25,
          "a_high": 31,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/5"
          ],
          "eta": "646442960711589260280487825904046012236864266555509594401/10531124526197508878293975487711844579190345395119160937500"
        },
        {
          "a_low": 32,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/5"
          ],
          "eta": "31374280454750945626351835/97826574915127188805201268"
        },
        {
          "a_low": 40,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/5"
          ],
          "eta": "15793319103407795241191/62293278438642408263750"
        },
        {
          "a_low": 44,
          "a_high": 48,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/5"
          ],
          "eta": "23520386315845609819/3445217425931107750"
        }
      ]
    },
    {
      "k": 51,
      "blocks": [
        {
          "a_low": 26,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/51"
          ],
          "eta": "95445216211218196406631441333492478707833299196759/13603797957726969454442932457036139835671255262500000"
        },
        {
          "a_low": 34,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "559905933990391033040861/9036295644379772258322450"
        },
        {
          "a_low": 35,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "6136652128298185985371/24737183634914367999950"
        },
        {
          "a_low": 36,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "225420511700680466599429/467946464496213297644550"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "5510520531041202541323/21472030775148776251150"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "1882352993403628390425607/5213912587523937395440150"
        },
        {
          "a_low": 42,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "76251840818398610713/97458823335687692650"
        },
        {
          "a_low": 47,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/51"
          ],
          "eta": "38801418922828916077/3665926596879441100"
        }
      ]
    },
    {
      "k": 52,
      "blocks": [
        {
          "a_low": 26,
          "a_high": 33,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/26"
          ],
          "eta": "5255906278014276204919015747928597533087464376406762395/1200114093207360785029439238168758953651626223760908022784"
        },
        {
          "a_low": 34,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "114855298825751142637/2396605833156703077000"
        },
        {
          "a_low": 35,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "246921789913582393175851282/1174826643880851293980774737"
        },
        {
          "a_low": 36,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "3832788044798452841299985/9310009143348357798934008"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "591755800374179570316049/3143867513733996062025519"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "17118954972775649766836026/79021947007110749326934925"
        },
        {
          "a_low": 42,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "140715220468160701279277/1251976377778450939793880"
        },
        {
          "a_low": 47,
          "a_high": 50,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/26"
          ],
          "eta": "639265877702805921005/74414468866291795956"
        }
      ]
    },
    {
      "k": 53,
      "blocks": [
        {
          "a_low": 27,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/53"
          ],
          "eta": "1073637393412675121634727350954118666649727899543681035919/14692778195684374249627397616577899391612851194110019078720"
        },
        {
          "a_low": 35,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "44265131867053401552781626771/240585899035781879654172215273"
        },
        {
          "a_low": 36,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "3781226508491995682276637/10512594227732482271122412"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "44018568581502597034337365/310416154282896105674043463"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "560163547077041577099/4601353375203049747625"
        },
        {
          "a_low": 42,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "7775438904309133222041063/8185979277318682566474644"
        },
        {
          "a_low": 46,
          "a_high": 51,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/53"
          ],
          "eta": "25645182229359457879687/4238152839245763797632"
        }
      ]
    },
    {
      "k": 54,
      "blocks": [
        {
          "a_low": 27,
          "a_high": 34,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/27"
          ],
          "eta": "60523439550418760557792285571670511447725421445033697911/987341762497433766004151027179378825420941913185354236160"
        },
        {
          "a_low": 35,
          "a_high": 35,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "8583776895330652761284657/51522669851575652114033286"
        },
        {
          "a_low": 36,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "1167000428955071995412011211/3632053663970886125573545842"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "83370558291769326732049/749594547145797498353340"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "6724580849535892463138369/111326144157275572959243750"
        },
        {
          "a_low": 42,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "597888189231760960176184549/944383599579055916510176050"
        },
        {
          "a_low": 46,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/27"
          ],
          "eta": "109169381705469185273010829/20962086966899917114603338"
        }
      ]
    },
    {
      "k": 55,
      "blocks": [
        {
          "a_low": 28,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/11"
          ],
          "eta": "58441119751906363853323129414767323929793015261351/4387517716446335520493872986114394668903181377268000"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/11"
          ],
          "eta": "925831796267080184678963/10046526148749420351375750"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/11"
          ],
          "eta": "1465393039071417893581/66060359569389687102810"
        },
        {
          "a_low": 42,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/11"
          ],
          "eta": "519360453028642187869/1226378752733581962350"
        },
        {
          "a_low": 46,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/11"
          ],
          "eta": "45344537300312685091428941/20791226682535547781798750"
        },
        {
          "a_low": 53,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/11"
          ],
          "eta": "14635754905729247353/731655096784498260"
        }
      ]
    },
    {
      "k": 56,
      "blocks": [
        {
          "a_low": 28,
          "a_high": 36,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/28"
          ],
          "eta": "102506501488389926109806853160382765512321965379/10588023199202759534686291761863060060259963096000"
        },
        {
          "a_low": 37,
          "a_high": 38,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/28"
          ],
          "eta": "76591982895724788101051/939437098171684992535040"
        },
        {
          "a_low": 39,
          "a_high": 41,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/28"
          ],
          "eta": "911822995688747578125/12192924536632819749691306"
        },
        {
          "a_low": 42,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/28"
          ],
          "eta": "12803631178853825822707221/45078189976195953507388535"
        },
        {
          "a_low": 46,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/28"
          ],
          "eta": "2782726008258474643736933/6791160389593703666506040"
        },
        {
          "a_low": 53,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/28"
          ],
          "eta": "1053391686394513499171/72334863893814183200"
        }
      ]
    },
    {
      "k": 57,
      "blocks": [
        {
          "a_low": 29,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/57"
          ],
          "eta": "26347837144357379283161850950070551568836562454765156919/357606303442980162341977221634752299222389802892822712320"
        },
        {
          "a_low": 38,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/57"
          ],
          "eta": "116613955424243392146137/525499469887841764293699"
        },
        {
          "a_low": 40,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/57"
          ],
          "eta": "124527306437553997459009/658027099643822155969512"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/57"
          ],
          "eta": "4285730533389862206563362493/7229354629033274036362791000"
        },
        {
          "a_low": 47,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/57"
          ],
          "eta": "1181468415223555690232780731/679825512663551751423650472"
        },
        {
          "a_low": 54,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/57"
          ],
          "eta": "778010014437125356771/52925191555214996640"
        }
      ]
    },
    {
      "k": 58,
      "blocks": [
        {
          "a_low": 29,
          "a_high": 37,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/29"
          ],
          "eta": "1478316053061143308898075391376306908504800002375738039/23748135115797047282846922718329856329409689173588292720"
        },
        {
          "a_low": 38,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/29"
          ],
          "eta": "6144337692713769383/29742584140500617610"
        },
        {
          "a_low": 40,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/29"
          ],
          "eta": "44859297289465395063350154313/278829094494327425594905300530"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/29"
          ],
          "eta": "33460722619554356825599791971/72229394983333065911914334880"
        },
        {
          "a_low": 47,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/29"
          ],
          "eta": "362256487256478710721410683/593950952723873649892847994"
        },
        {
          "a_low": 54,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/29"
          ],
          "eta": "299638050126007088119/25957834042196567610"
        }
      ]
    },
    {
      "k": 59,
      "blocks": [
        {
          "a_low": 30,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/59"
          ],
          "eta": "303304433419336419700949609788823964903552187888383883069/15423942445935263769675678308156051708541617983456625042400"
        },
        {
          "a_low": 40,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/59"
          ],
          "eta": "11148333811809644035505451259/77904521657515787305316507790"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/59"
          ],
          "eta": "562955592809518974195811606861/1512519791623144175368611271042"
        },
        {
          "a_low": 47,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/59"
          ],
          "eta": "16214737016123410854013161597/1616043996550046149114452403570"
        },
        {
          "a_low": 54,
          "a_high": 57,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/59"
          ],
          "eta": "83800487475618142531173/8846875524919389724642"
        }
      ]
    },
    {
      "k": 60,
      "blocks": [
        {
          "a_low": 30,
          "a_high": 39,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/6"
          ],
          "eta": "108147218155689432892211875919805279747417321620211957599/7123553144072904273809308841358044441802479141587094400000"
        },
        {
          "a_low": 40,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/6"
          ],
          "eta": "14731352837505154152923/110684776624498672112500"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/6"
          ],
          "eta": "171707848395574992957634/556824024920358178631175"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/6"
          ],
          "eta": "28274950961990419538254/34519259022906287057875"
        },
        {
          "a_low": 53,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/6"
          ],
          "eta": "4572475040945782307/671770496203589440"
        }
      ]
    },
    {
      "k": 61,
      "blocks": [
        {
          "a_low": 31,
          "a_high": 40,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/61"
          ],
          "eta": "16981115129902354112494072858971188920453517632251239/226304450663254490813541990124025142332589797795376000"
        },
        {
          "a_low": 41,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/61"
          ],
          "eta": "57141900452515269288246271/205812341815360289334115953"
        },
        {
          "a_low": 44,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/61"
          ],
          "eta": "94551499066370237051509909/180223208191842084040911780"
        },
        {
          "a_low": 48,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/61"
          ],
          "eta": "81073271500739356139479/234576833268856886034840"
        },
        {
          "a_low": 55,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/61"
          ],
          "eta": "6746288729360938523/831244019859748275"
        }
      ]
    },
    {
      "k": 62,
      "blocks": [
        {
          "a_low": 31,
          "a_high": 40,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/31"
          ],
          "eta": "21683481066422689690803294287479575045392212614098953478995/339530479729830718502553687016668980186984218967270701814784"
        },
        {
          "a_low": 41,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/31"
          ],
          "eta": "413318476123738952206889691675/1576887965486813120012548424914"
        },
        {
          "a_low": 44,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/31"
          ],
          "eta": "523646838144583292716812634959/1140249959804348056422594820150"
        },
        {
          "a_low": 48,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/31"
          ],
          "eta": "19049837672294558125227534459/249019151887278509812773804754"
        },
        {
          "a_low": 55,
          "a_high": 60,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/31"
          ],
          "eta": "129827513516982167428981/18515363880296851155682"
        }
      ]
    },
    {
      "k": 63,
      "blocks": [
        {
          "a_low": 32,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/63"
          ],
          "eta": "5816214541858365131587542549258521472166472262174775439/224897823359314938494267945739039081494018114855427723240"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/63"
          ],
          "eta": "77476179976895397239818299167/361589348991412403313758785710"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/63"
          ],
          "eta": "3451100878771530438938471/13797725806731520607029230"
        },
        {
          "a_low": 53,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/63"
          ],
          "eta": "249098310909585772497/52618535451929001268"
        }
      ]
    },
    {
      "k": 64,
      "blocks": [
        {
          "a_low": 32,
          "a_high": 42,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/32"
          ],
          "eta": "3077430328084776855732091630639495926236706217446599/148814424782298793234346098780572923208328417734819840"
        },
        {
          "a_low": 43,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/32"
          ],
          "eta": "10941978630335959683844343/54100231552920503783797272"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/32"
          ],
          "eta": "150729956970353233602632/864588600602309237599035"
        },
        {
          "a_low": 53,
          "a_high": 62,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/32"
          ],
          "eta": "14009955217052706342183190495/3283063962219920821435250688"
        }
      ]
    },
    {
      "k": 65,
      "blocks": [
        {
          "a_low": 33,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/13"
          ],
          "eta": "58674105707057745720289002106087496247599276481953156688839/763389143527828013257902302059614774929484592610649193840640"
        },
        {
          "a_low": 44,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/13"
          ],
          "eta": "646540006874064765445161/1843200642736237787186080"
        },
        {
          "a_low": 48,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/13"
          ],
          "eta": "4722479439701928623/10281152923670325125"
        },
        {
          "a_low": 54,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/13"
          ],
          "eta": "1450074716179556547663/333232937930918455040"
        }
      ]
    },
    {
      "k": 66,
      "blocks": [
        {
          "a_low": 33,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/33"
          ],
          "eta": "4109639297908064259440228609313856302898405245416189/62369805197669107928393934088477744350581013877762500"
        },
        {
          "a_low": 44,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/33"
          ],
          "eta": "130374499344537679433924543/391623361236615684189048750"
        },
        {
          "a_low": 48,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/33"
          ],
          "eta": "16066640970463091739684181/42340508457061895997846930"
        },
        {
          "a_low": 54,
          "a_high": 64,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/33"
          ],
          "eta": "10470828131984887512649/3249157301256801583350"
        }
      ]
    },
    {
      "k": 67,
      "blocks": [
        {
          "a_low": 34,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/67"
          ],
          "eta": "40160299077149007860039954288772603283627445871716715468551/1262528046826734042621013720699046108111972649784799623961760"
        },
        {
          "a_low": 46,
          "a_high": 50,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/67"
          ],
          "eta": "21083502168034463729904775/69141996381757352588468934"
        },
        {
          "a_low": 51,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/67"
          ],
          "eta": "92023507899528893476208055/389801699526564471522438854"
        },
        {
          "a_low": 59,
          "a_high": 65,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/67"
          ],
          "eta": "123914046239041796285941/18993527252103812350140"
        }
      ]
    },
    {
      "k": 68,
      "blocks": [
        {
          "a_low": 34,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/34"
          ],
          "eta": "23738385401600080840295435246503338596600647106432656246564703/911039997815579383462762141559722805346543568066331874179159040"
        },
        {
          "a_low": 46,
          "a_high": 50,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/34"
          ],
          "eta": "1267734140761707116552014939/4394288011270021413404374264"
        },
        {
          "a_low": 51,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/34"
          ],
          "eta": "348496379439633553779746238/3244169354317103994339425111"
        },
        {
          "a_low": 59,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/34"
          ],
          "eta": "39234754940920402629329/6749992595373680343590"
        }
      ]
    },
    {
      "k": 69,
      "blocks": [
        {
          "a_low": 35,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/69"
          ],
          "eta": "92702744820348951863016484702195386859243126936218139511/1174060181376504085371039874990130762371110861344406333120"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/69"
          ],
          "eta": "6467803608315733705240014833/84787256098843763534014210015"
        },
        {
          "a_low": 53,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/69"
          ],
          "eta": "1219947962049694376396694833/3665163322861330432817286491"
        },
        {
          "a_low": 62,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/69"
          ],
          "eta": "4812226307544274865319/625108265370402032512"
        }
      ]
    },
    {
      "k": 70,
      "blocks": [
        {
          "a_low": 35,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/7"
          ],
          "eta": "637765138039687710730903416577674026925018933538553/9355785194108903609550526670775177815247865059840000"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/7"
          ],
          "eta": "99379214377894490219018396/1224114520883512588011343725"
        },
        {
          "a_low": 53,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/7"
          ],
          "eta": "165276860499949033945319027/1167288941230694541230039250"
        },
        {
          "a_low": 62,
          "a_high": 68,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/7"
          ],
          "eta": "1011063780640438843/148841205281809782"
        }
      ]
    },
    {
      "k": 71,
      "blocks": [
        {
          "a_low": 36,
          "a_high": 48,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/71"
          ],
          "eta": "13724977313526494529647234576136772917501687122187796117991/366410063376935471662320014932021609937482135800443654400000"
        },
        {
          "a_low": 49,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/71"
          ],
          "eta": "770674289029321007153461/47573045200854981340655290"
        },
        {
          "a_low": 56,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/71"
          ],
          "eta": "9136157427016487400349/11026006419693975252855"
        },
        {
          "a_low": 67,
          "a_high": 69,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/71"
          ],
          "eta": "18157009430104876474403/1386847218124349567180"
        }
      ]
    },
    {
      "k": 72,
      "blocks": [
        {
          "a_low": 36,
          "a_high": 48,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/36"
          ],
          "eta": "40205090001992739211018485748091202462108831495472865/1286828546348375642226185704220731290503907364682076672"
        },
        {
          "a_low": 49,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/36"
          ],
          "eta": "30694670416074165298620667/1290279498898353396325691535"
        },
        {
          "a_low": 56,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/36"
          ],
          "eta": "163062539694042234379055/813929575801020538666374"
        },
        {
          "a_low": 67,
          "a_high": 70,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/36"
          ],
          "eta": "1966798158855437624755/180067037780733698304"
        }
      ]
    },
    {
      "k": 73,
      "blocks": [
        {
          "a_low": 37,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/73"
          ],
          "eta": "838738709985655909399635865670879880985612042808964908982071/10328289030116867771305311569972036381852420484886712483450880"
        },
        {
          "a_low": 50,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/73"
          ],
          "eta": "13237070918532647111074215211/67529500508236217339740803705"
        },
        {
          "a_low": 57,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/73"
          ],
          "eta": "500643535280328845204015/488549590859745157718376"
        },
        {
          "a_low": 68,
          "a_high": 71,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/73"
          ],
          "eta": "20365097042669558684551/1847089840842680961024"
        }
      ]
    },
    {
      "k": 74,
      "blocks": [
        {
          "a_low": 37,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/37"
          ],
          "eta": "60934267243302688932646965355630220314101654457603622064780467/863339414484671953489647760381769103297302816365548462792480720"
        },
        {
          "a_low": 50,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/37"
          ],
          "eta": "1983058129489366325629907428851/10288878985548902887142762861138"
        },
        {
          "a_low": 57,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/37"
          ],
          "eta": "4380841704709756161170412906909/8194545478582023273071598058870"
        },
        {
          "a_low": 68,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/37"
          ],
          "eta": "820212707412958233963055/86809174120140734456182"
        }
      ]
    },
    {
      "k": 75,
      "blocks": [
        {
          "a_low": 38,
          "a_high": 51,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "2/15"
          ],
          "eta": "3529515310818515684685603869971768516353483919604802734999/82488953499584597997728217509727103332112804823765170500000"
        },
        {
          "a_low": 52,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/15"
          ],
          "eta": "236962694120904824695675/1469264144287926402434958"
        },
        {
          "a_low": 60,
          "a_high": 73,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/15"
          ],
          "eta": "892182701911448572917856042652726725326018769/271298253419417160630446917510145415046567500"
        }
      ]
    },
    {
      "k": 76,
      "blocks": [
        {
          "a_low": 38,
          "a_high": 51,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/38"
          ],
          "eta": "1017047043441614694336063806672264841015245849135847860711/28091468410812037022592870459033999864958162943870832000000"
        },
        {
          "a_low": 52,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/38"
          ],
          "eta": "53849586362519045432853662/342097627715947459279634475"
        },
        {
          "a_low": 60,
          "a_high": 73,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/38"
          ],
          "eta": "298451628075680567657/384241916033722215775"
        },
        {
          "a_low": 74,
          "a_high": 74,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/38"
          ],
          "eta": "691333828755293017/31280916708117954"
        }
      ]
    },
    {
      "k": 77,
      "blocks": [
        {
          "a_low": 39,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/77"
          ],
          "eta": "493227827163161025511219997863395537777737688779313388231743/181426811714072411060953253953178493053179185742148126303367040"
        },
        {
          "a_low": 54,
          "a_high": 62,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/77"
          ],
          "eta": "1282484615738742781619305347/9449144422353951823442650100"
        },
        {
          "a_low": 63,
          "a_high": 75,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/77"
          ],
          "eta": "963202281330258028570893/246433355788635836396653"
        }
      ]
    },
    {
      "k": 78,
      "blocks": [
        {
          "a_low": 39,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/39"
          ],
          "eta": "4402108890218584041776153676562824797503596677189696939/17839839402844702219600194243004667590652977674527822709320"
        },
        {
          "a_low": 54,
          "a_high": 62,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/39"
          ],
          "eta": "38674260667194939837140371703/299794333533244282238527771750"
        },
        {
          "a_low": 63,
          "a_high": 76,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/39"
          ],
          "eta": "61883676830034064979/17078984501591218206"
        }
      ]
    },
    {
      "k": 79,
      "blocks": [
        {
          "a_low": 40,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/79"
          ],
          "eta": "191386975642406631614114866570020926708041112052933738949871/4004140428157562580478772671039152241244614266353526350860200"
        },
        {
          "a_low": 55,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/79"
          ],
          "eta": "2424738911833203588833242008287/7455792314847184669573427143422"
        },
        {
          "a_low": 64,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/79"
          ],
          "eta": "15044794769767702925933/4084262953925450176452"
        }
      ]
    },
    {
      "k": 80,
      "blocks": [
        {
          "a_low": 40,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "1/8"
          ],
          "eta": "6927569868019068286178528664243256736126481271135017142058519/169279688714857308625569465288529154266489998504874340966400000"
        },
        {
          "a_low": 55,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/8"
          ],
          "eta": "10081353930127924294485809/32750200951809194638005000"
        },
        {
          "a_low": 64,
          "a_high": 78,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/8"
          ],
          "eta": "2685420397807292998661/783324408864445917440"
        }
      ]
    },
    {
      "k": 81,
      "blocks": [
        {
          "a_low": 41,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/81"
          ],
          "eta": "624610167779702831057192811675644799219803366482871/59054584676822759114872755194029413731722890835968000"
        },
        {
          "a_low": 57,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/81"
          ],
          "eta": "6417242250904745071966858867/19328910827284926553698041760"
        },
        {
          "a_low": 67,
          "a_high": 79,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/81"
          ],
          "eta": "270555627450132670073/65081738584841871060"
        }
      ]
    },
    {
      "k": 82,
      "blocks": [
        {
          "a_low": 41,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/41"
          ],
          "eta": "3648192057451437718031949189465572955974918106486902055355/495706138143504335354514187281946680767826224065089370692864"
        },
        {
          "a_low": 57,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/41"
          ],
          "eta": "3014460524320569187574268029/9805242967837293744633371310"
        },
        {
          "a_low": 67,
          "a_high": 80,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/41"
          ],
          "eta": "486636626992260509285/126022976117615308698"
        }
      ]
    },
    {
      "k": 83,
      "blocks": [
        {
          "a_low": 42,
          "a_high": 57,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "10/83"
          ],
          "eta": "7963760861006283831120375348702280043231406462442328501015530991/151703705317074956495455855713632126157482553123971663623611296160"
        },
        {
          "a_low": 58,
          "a_high": 68,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/83"
          ],
          "eta": "5221471946237000762092522284883/52065109712852179555054890000814"
        },
        {
          "a_low": 69,
          "a_high": 81,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/83"
          ],
          "eta": "8496557705286728573426013/1985778177757379204789980"
        }
      ]
    },
    {
      "k": 84,
      "blocks": [
        {
          "a_low": 42,
          "a_high": 57,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/42"
          ],
          "eta": "3418060491527865719106588359889645703089601351076354019815873/75293472643569271679127111019449141395598242030989023813319680"
        },
        {
          "a_low": 58,
          "a_high": 68,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/42"
          ],
          "eta": "639094801701431138910084935/6574741767441015394102115358"
        },
        {
          "a_low": 69,
          "a_high": 82,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/42"
          ],
          "eta": "5861601754891665767/1473539760545591088"
        }
      ]
    },
    {
      "k": 85,
      "blocks": [
        {
          "a_low": 43,
          "a_high": 43,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "209438664725470139578477/32058913419031503195415140"
        },
        {
          "a_low": 44,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "74848336478678180743338217056338854469257762471/8472072752975414664768914234583779091553364348320"
        },
        {
          "a_low": 47,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "7397405827137732601010485088995742248486158957/137714571037790212454737263169449509806120937600"
        },
        {
          "a_low": 53,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "2857063549953529562160364286856918919182185264941151/30091627093720229928446586401789072022309676782678400"
        },
        {
          "a_low": 62,
          "a_high": 74,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "32660026356516599678126009/116321210268256443658915000"
        },
        {
          "a_low": 75,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/17"
          ],
          "eta": "301512294797707322851/46900750233222993975"
        }
      ]
    },
    {
      "k": 86,
      "blocks": [
        {
          "a_low": 43,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/43"
          ],
          "eta": "1148034169694007960833881264263718957107938247065406890732153/82272158677385762375663072186838959673219077598358889403536000"
        },
        {
          "a_low": 60,
          "a_high": 71,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/43"
          ],
          "eta": "104802284461846121196074379/1045260561496871444779102430"
        },
        {
          "a_low": 72,
          "a_high": 84,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/43"
          ],
          "eta": "123298702426921904624553/27658963026152939875390"
        }
      ]
    },
    {
      "k": 87,
      "blocks": [
        {
          "a_low": 44,
          "a_high": 44,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "1585569039844416502457244524/79024169741873356222513816775"
        },
        {
          "a_low": 45,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "47932481565633980851726803398826232591226081363521756247453/1801523764797447030916846778611175043809440635108719419643360"
        },
        {
          "a_low": 48,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "12525237068607291188124063969310392544000276468745263751/1552789125141914598753940912463165964175386436824738739536"
        },
        {
          "a_low": 55,
          "a_high": 64,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "114994968561589062146796810533/1811989211652909114248447631978"
        },
        {
          "a_low": 65,
          "a_high": 79,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "108721119482315503584699049817/236235416235769980855101321858"
        },
        {
          "a_low": 80,
          "a_high": 85,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/87"
          ],
          "eta": "51414100869452573505401/5544609905873396365972"
        }
      ]
    },
    {
      "k": 88,
      "blocks": [
        {
          "a_low": 44,
          "a_high": 60,
          "parameters": [
            "1/2",
            "1000",
            "3",
            "5/44"
          ],
          "eta": "251554911955194110630974486879628068967963752820826933/5068952026523528800330449058529551106874978840201308800"
        },
        {
          "a_low": 61,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/44"
          ],
          "eta": "15233272323361215863894586913/50299532178103507324810467078"
        },
        {
          "a_low": 73,
          "a_high": 86,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/44"
          ],
          "eta": "70503591146405886742159/16763009507569163521056"
        }
      ]
    },
    {
      "k": 89,
      "blocks": [
        {
          "a_low": 45,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/89"
          ],
          "eta": "57118018781297524259667160544883/12486804367189991154744992049104696"
        },
        {
          "a_low": 47,
          "a_high": 51,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/89"
          ],
          "eta": "118237237831147239432234303410781001661418139294622463198598533/3809786806352742642308986008298736329351749086436919136583178240"
        },
        {
          "a_low": 52,
          "a_high": 60,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/89"
          ],
          "eta": "181598465782069618437799599204930246451593914663973923879/3642648738664955909149250238415305620199114564612863510400"
        },
        {
          "a_low": 61,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/89"
          ],
          "eta": "14307236236185314805193291781029/49733109542164681643606964670456"
        },
        {
          "a_low": 73,
          "a_high": 87,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/89"
          ],
          "eta": "4160331597988431732521365/1058679594133004769722962"
        }
      ]
    },
    {
      "k": 90,
      "blocks": [
        {
          "a_low": 45,
          "a_high": 45,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "167926743982254540827456201/27659775402258852801274041750"
        },
        {
          "a_low": 46,
          "a_high": 48,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "323646349179551928462586049278479890333664165083281/20749246506315800813295781488035280883311613785890100"
        },
        {
          "a_low": 49,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "24544060386809041306372481496189082608851579745291811/802604162473513228674429555120405179925077011945334880"
        },
        {
          "a_low": 56,
          "a_high": 65,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "9891432713871694247193836658406066821042786730751/49375427732407540520157550058996337329118953581350"
        },
        {
          "a_low": 66,
          "a_high": 80,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "24810439223973956124752183/47516415302104672168116090"
        },
        {
          "a_low": 81,
          "a_high": 88,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/9"
          ],
          "eta": "1666947634161787186769/221512267020845961630"
        }
      ]
    },
    {
      "k": 91,
      "blocks": [
        {
          "a_low": 46,
          "a_high": 47,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/91"
          ],
          "eta": "21713603467115239250080480909/1194761073862953060764173399890"
        },
        {
          "a_low": 48,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/91"
          ],
          "eta": "28015245671334470522459647054702004396379212092981/6686799552938453420731745816550803561760482260423500"
        },
        {
          "a_low": 54,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/91"
          ],
          "eta": "4518944063279081064522707192721937801647271454179/95757893485887908205429252825891701574029417535000"
        },
        {
          "a_low": 64,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/91"
          ],
          "eta": "262146592315879478904165887/1730758432273312372267468950"
        },
        {
          "a_low": 78,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/91"
          ],
          "eta": "76264098894624791417/14747110931795426730"
        }
      ]
    },
    {
      "k": 92,
      "blocks": [
        {
          "a_low": 46,
          "a_high": 46,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "553256395406031531107563974025/29221872070965591268449933003724"
        },
        {
          "a_low": 47,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "4086478987883714600695133015406023852795900048929442807193/136913240128448054875206873500495388611519632475883504510560"
        },
        {
          "a_low": 50,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "973035410688873096035377227300210867690481769365955853/15587777418362623624550929211825696202565680190323653120"
        },
        {
          "a_low": 57,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "25604441848106300793508601088797415429380027974447462703418911/258434502118058771088384257481245980867019643340674919450251200"
        },
        {
          "a_low": 68,
          "a_high": 84,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "19470779994622761030436437/137925070498505791865125034"
        },
        {
          "a_low": 85,
          "a_high": 90,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/46"
          ],
          "eta": "3677786728799220392386103/380347531382866650826496"
        }
      ]
    },
    {
      "k": 93,
      "blocks": [
        {
          "a_low": 47,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/93"
          ],
          "eta": "471390395314140592079662067629/122535154992009502162865317682844"
        },
        {
          "a_low": 50,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/93"
          ],
          "eta": "635875129380216308397920242276562759328571361009518263599/14904411477510798923927763118706909875492850780431793694720"
        },
        {
          "a_low": 57,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/93"
          ],
          "eta": "51337011992414418257885931848148350077461576403942905791/453705965838756094605905104946063233978836195632390163840"
        },
        {
          "a_low": 68,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/93"
          ],
          "eta": "21771066943046649693617463437/35634877342183509765615362772"
        },
        {
          "a_low": 84,
          "a_high": 91,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/93"
          ],
          "eta": "1517968801622701522498/196175113166685667905"
        }
      ]
    },
    {
      "k": 94,
      "blocks": [
        {
          "a_low": 47,
          "a_high": 48,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/47"
          ],
          "eta": "11948364102252502447267188986477/2069766790712090501249545383945042"
        },
        {
          "a_low": 49,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/47"
          ],
          "eta": "70766121378441649951731921624966255433742499332802816188971/11720567575533150209476568278850704982743059793492225306284096"
        },
        {
          "a_low": 55,
          "a_high": 64,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/47"
          ],
          "eta": "311715483290820009916851656984271078620448409061054405776937/2604832565791688812654389449782170770805727396838595701587920"
        },
        {
          "a_low": 65,
          "a_high": 78,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/47"
          ],
          "eta": "386073108750159882197511300577/1146889362113738344663230588924"
        },
        {
          "a_low": 79,
          "a_high": 92,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/47"
          ],
          "eta": "281392528216864204886519/62022713184276790675526"
        }
      ]
    },
    {
      "k": 95,
      "blocks": [
        {
          "a_low": 48,
          "a_high": 50,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/19"
          ],
          "eta": "31264246976971991743880345557/1793398513478002493523736444975"
        },
        {
          "a_low": 51,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/19"
          ],
          "eta": "963201710145663194630585902648090425083319305151788529101/83362055609715186205429177915514131199421802666745591460800"
        },
        {
          "a_low": 59,
          "a_high": 70,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/19"
          ],
          "eta": "32181501282962525724122274898181068465422636154488908284551/327066815632310197612720508507613761619859666088046003080000"
        },
        {
          "a_low": 71,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/19"
          ],
          "eta": "531571660451845143632828537499/867455966491425518023726254550"
        },
        {
          "a_low": 90,
          "a_high": 93,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/19"
          ],
          "eta": "1803376594233773185479/138311894963563927450"
        }
      ]
    },
    {
      "k": 96,
      "blocks": [
        {
          "a_low": 48,
          "a_high": 49,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/48"
          ],
          "eta": "92386606330697208095981047457/4962188520324262903988074352640"
        },
        {
          "a_low": 50,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/48"
          ],
          "eta": "29694128209420746285802564357342868594887793507980031/1126585088952324975576701453555846590261028780438323200"
        },
        {
          "a_low": 56,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/48"
          ],
          "eta": "44225701327733286766251092524664097806645958004318751/780949768664954448822352826296960802222220258484224000"
        },
        {
          "a_low": 67,
          "a_high": 81,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/48"
          ],
          "eta": "197333846857519899136903/492434703550281516050100"
        },
        {
          "a_low": 82,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/48"
          ],
          "eta": "179782037690857872661/35740580646046872960"
        }
      ]
    },
    {
      "k": 97,
      "blocks": [
        {
          "a_low": 49,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/97"
          ],
          "eta": "3830938139194789936532934307/930758651494426325945508815520"
        },
        {
          "a_low": 53,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/97"
          ],
          "eta": "345201545420699849377552442095534945763762313490027594660639/8038901320848106762136961773824533466447989009215937380352000"
        },
        {
          "a_low": 62,
          "a_high": 74,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/97"
          ],
          "eta": "1462444685998731651634690171/8243467176933150695398673760"
        },
        {
          "a_low": 75,
          "a_high": 95,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/97"
          ],
          "eta": "365909306315570695061/128759924618710422232"
        }
      ]
    },
    {
      "k": 98,
      "blocks": [
        {
          "a_low": 49,
          "a_high": 51,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/49"
          ],
          "eta": "9627678775618877702704275103/1509459111113206804692192242450"
        },
        {
          "a_low": 52,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/49"
          ],
          "eta": "3276951237362386167003158177019877789858088912810604367349/149104735784350582704223816064045303174308601891606917918250"
        },
        {
          "a_low": 60,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/49"
          ],
          "eta": "20708925459111342304954884976771223624046916932568877621/959254578948441868962332976303234671252204981048910146106"
        },
        {
          "a_low": 73,
          "a_high": 92,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/49"
          ],
          "eta": "91051895637703607473447978372397/99697328537671235669414089503950"
        },
        {
          "a_low": 93,
          "a_high": 96,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/49"
          ],
          "eta": "14510754219661494468002811/1092621691146833033339314"
        }
      ]
    },
    {
      "k": 99,
      "blocks": [
        {
          "a_low": 50,
          "a_high": 53,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/99"
          ],
          "eta": "129552541934302310352418622749/7349995000468309548893977148706"
        },
        {
          "a_low": 54,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/99"
          ],
          "eta": "36809703960457982693900368250542677737938752155892950579/5083200246503860607558323672246978109460849856117839295320"
        },
        {
          "a_low": 64,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/99"
          ],
          "eta": "198106799995669765844729953663/1150652906537530478704088606370"
        },
        {
          "a_low": 78,
          "a_high": 97,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/99"
          ],
          "eta": "410454403573559011215055/131086012047506808873966"
        }
      ]
    },
    {
      "k": 100,
      "blocks": [
        {
          "a_low": 50,
          "a_high": 52,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/10"
          ],
          "eta": "18320211816454137356635188553/956613185739247157684790975000"
        },
        {
          "a_low": 53,
          "a_high": 60,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/10"
          ],
          "eta": "435762576844950833900504125307889712206029839/9438571110271667026289744547638734106727387648"
        },
        {
          "a_low": 61,
          "a_high": 73,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/10"
          ],
          "eta": "8759067749857912026100045820972360966545001040377279/67891705481042875445043212286644086236086728218030000"
        },
        {
          "a_low": 74,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/10"
          ],
          "eta": "119363432060600986204973/321062651652149688809880"
        },
        {
          "a_low": 95,
          "a_high": 98,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/10"
          ],
          "eta": "3955558756992128623289/294347302784977612500"
        }
      ]
    },
    {
      "k": 101,
      "blocks": [
        {
          "a_low": 51,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/101"
          ],
          "eta": "443039789996979142786979817189/85305383652593777753450008297300"
        },
        {
          "a_low": 56,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/101"
          ],
          "eta": "111352897118865021391956459174836678001102740640082653/3573527850413561403602390096259663230241714643485800000"
        },
        {
          "a_low": 67,
          "a_high": 82,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/101"
          ],
          "eta": "40542652776773130589791351251/3198576431093186820823903720325"
        },
        {
          "a_low": 83,
          "a_high": 99,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/101"
          ],
          "eta": "596190608184539969443123/151090125718117836978175"
        }
      ]
    },
    {
      "k": 102,
      "blocks": [
        {
          "a_low": 51,
          "a_high": 54,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/51"
          ],
          "eta": "745407740194373845561629895475/96604755998980439524635346421574"
        },
        {
          "a_low": 55,
          "a_high": 64,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/51"
          ],
          "eta": "1391200194348771292551570426353845662651373733403313986337/48984801294007975790291929280415770818618545363082882680240"
        },
        {
          "a_low": 65,
          "a_high": 79,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/51"
          ],
          "eta": "205599989010137278617217978405/2722693533888711886981021121742"
        },
        {
          "a_low": 80,
          "a_high": 100,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/51"
          ],
          "eta": "11671641618719290010749/3819792287094575262678"
        }
      ]
    },
    {
      "k": 103,
      "blocks": [
        {
          "a_low": 52,
          "a_high": 56,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/103"
          ],
          "eta": "20258436533100416954878862301838/1090250783740274844094020056058013"
        },
        {
          "a_low": 57,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/103"
          ],
          "eta": "34460264096037379752183645374025246897414298847443484235215/483250782344619212617581803334866250316828790940890203825056"
        },
        {
          "a_low": 68,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/103"
          ],
          "eta": "1346125564628343355935833/7211925250857989688002949"
        },
        {
          "a_low": 84,
          "a_high": 101,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/103"
          ],
          "eta": "20037151624283141648707/5310174593266127997180"
        }
      ]
    },
    {
      "k": 104,
      "blocks": [
        {
          "a_low": 52,
          "a_high": 55,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/52"
          ],
          "eta": "8835008899340201722087583574588547/433633577966036527450997424358193920"
        },
        {
          "a_low": 56,
          "a_high": 65,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/52"
          ],
          "eta": "2642609695657225023098149168312552538904636739990818873080131/45872219518239411759539085464802339749633875650855086522060800"
        },
        {
          "a_low": 66,
          "a_high": 80,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/52"
          ],
          "eta": "120696413260888796463138869164747336398580315420551515897637/568229500772965311264786620967383927157994297397894247488000"
        },
        {
          "a_low": 81,
          "a_high": 102,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/52"
          ],
          "eta": "8858263425940869805824393/3006710930412689105062496"
        }
      ]
    },
    {
      "k": 105,
      "blocks": [
        {
          "a_low": 53,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/21"
          ],
          "eta": "5091722047651449703801904359/734835973307468289152659243480"
        },
        {
          "a_low": 59,
          "a_high": 71,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/21"
          ],
          "eta": "11205876546125347368255230914302335312270428468741199/1678295076783669736445941453414340578981637956711680000"
        },
        {
          "a_low": 72,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/21"
          ],
          "eta": "8158356117358698478031449/28657355918011996104839000"
        },
        {
          "a_low": 90,
          "a_high": 103,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/21"
          ],
          "eta": "203512571623558911071/39793296561386440800"
        }
      ]
    },
    {
      "k": 106,
      "blocks": [
        {
          "a_low": 53,
          "a_high": 57,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/53"
          ],
          "eta": "520984573593227794099593614577/53996039214363092823357001489750"
        },
        {
          "a_low": 58,
          "a_high": 69,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/53"
          ],
          "eta": "30489364241287271694190441622143471881044708377118351/1227853766596754120840612716897396672527894673807098000"
        },
        {
          "a_low": 70,
          "a_high": 86,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/53"
          ],
          "eta": "1743289150599376791524369/8115510097309799537340750"
        },
        {
          "a_low": 87,
          "a_high": 104,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/53"
          ],
          "eta": "11930586247994619585869/3052709116900428861330"
        }
      ]
    },
    {
      "k": 107,
      "blocks": [
        {
          "a_low": 54,
          "a_high": 59,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/107"
          ],
          "eta": "357771929106676024250098646726883/17747096403382823353897540358397950"
        },
        {
          "a_low": 60,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/107"
          ],
          "eta": "1222324590414551586682739468436937392942385639432728118610843651/21651668990115731418908103439939833969922496025486265689926311320"
        },
        {
          "a_low": 73,
          "a_high": 91,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/107"
          ],
          "eta": "1323130909097229702594193428102653/11105308455398715931382188965177650"
        },
        {
          "a_low": 92,
          "a_high": 105,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/107"
          ],
          "eta": "29233637248099652328140395/5605088872380906567906316"
        }
      ]
    },
    {
      "k": 108,
      "blocks": [
        {
          "a_low": 54,
          "a_high": 58,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/54"
          ],
          "eta": "127240523915915632252989172322/5741731466963658675350361413685"
        },
        {
          "a_low": 59,
          "a_high": 70,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/54"
          ],
          "eta": "1335294863766153869542342092911717381258229199116387814663079/22138331996757391476404087158042719097927431240891124856256000"
        },
        {
          "a_low": 71,
          "a_high": 88,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/54"
          ],
          "eta": "404167938185055953394488194/4534954948177997753246516541"
        },
        {
          "a_low": 89,
          "a_high": 106,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/54"
          ],
          "eta": "60506015590441111147967/15138143170087772395440"
        }
      ]
    },
    {
      "k": 109,
      "blocks": [
        {
          "a_low": 55,
          "a_high": 61,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/109"
          ],
          "eta": "250011307558578245321353206786631/27174718445408165011844159805337092"
        },
        {
          "a_low": 62,
          "a_high": 75,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/109"
          ],
          "eta": "35733116347728498914763008679567635893519580937697668469991/475954927224234930368742895187657627113613716565325372249600"
        },
        {
          "a_low": 76,
          "a_high": 96,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/109"
          ],
          "eta": "317145604352836879089387812921/3282793932729777730950957171588"
        },
        {
          "a_low": 97,
          "a_high": 107,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/109"
          ],
          "eta": "4179935242356107662829281/622967300613803741109813"
        }
      ]
    },
    {
      "k": 110,
      "blocks": [
        {
          "a_low": 55,
          "a_high": 60,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/11"
          ],
          "eta": "574578818760728744141784144341/47626473769261375689042403584050"
        },
        {
          "a_low": 61,
          "a_high": 74,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/11"
          ],
          "eta": "18962788529968908760352008524643108603134386415966601353671/1747332992426584830547683618109260226550344223259397855148000"
        },
        {
          "a_low": 75,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/11"
          ],
          "eta": "280993955683523265900430447017/1529607044076919984269276885625"
        },
        {
          "a_low": 95,
          "a_high": 108,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/11"
          ],
          "eta": "3421870922062982300531/637744187198814883550"
        }
      ]
    },
    {
      "k": 111,
      "blocks": [
        {
          "a_low": 56,
          "a_high": 62,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/111"
          ],
          "eta": "523857874974513719278247384789/23547382188757591917288601709325"
        },
        {
          "a_low": 63,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/111"
          ],
          "eta": "52705181365198075771971753698925381817352537182435079/1740557657878041992478564507084178502531832796728924000"
        },
        {
          "a_low": 78,
          "a_high": 99,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/111"
          ],
          "eta": "144959422216659669087875376893/504294079098944186631319511430"
        },
        {
          "a_low": 100,
          "a_high": 109,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/111"
          ],
          "eta": "2736644144737029325591/368701108394028130380"
        }
      ]
    },
    {
      "k": 112,
      "blocks": [
        {
          "a_low": 56,
          "a_high": 62,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/56"
          ],
          "eta": "1119771768599476303689906118975/514726291358679995954338218769152"
        },
        {
          "a_low": 63,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/56"
          ],
          "eta": "26315180262018200293699049264260176753430798875310265784431/931253252037821114197565584301750495287773796404620323061760"
        },
        {
          "a_low": 78,
          "a_high": 99,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/56"
          ],
          "eta": "127957861958470768770218977/615048930883911566224537614"
        },
        {
          "a_low": 100,
          "a_high": 110,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/56"
          ],
          "eta": "460168356926792411268807/66925308824939497904384"
        }
      ]
    },
    {
      "k": 113,
      "blocks": [
        {
          "a_low": 57,
          "a_high": 64,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/113"
          ],
          "eta": "1763985571629257926397197031879937/148145679300592052529898857676765792"
        },
        {
          "a_low": 65,
          "a_high": 80,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/113"
          ],
          "eta": "45958888511865656354597549072260395971089092393553994442087477/1087080264548171542475979990857700162843363602094580181674977280"
        },
        {
          "a_low": 81,
          "a_high": 105,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/113"
          ],
          "eta": "11790538679426560063631345639421/95288211954864521593921377179744"
        },
        {
          "a_low": 106,
          "a_high": 111,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/113"
          ],
          "eta": "59315823597428689482413107/5305577606339154849447232"
        }
      ]
    },
    {
      "k": 114,
      "blocks": [
        {
          "a_low": 57,
          "a_high": 63,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/57"
          ],
          "eta": "87768853485419159791739249780191/5901503521598384802391134887366466"
        },
        {
          "a_low": 64,
          "a_high": 78,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/57"
          ],
          "eta": "2044465695786556564602964523349121755955244972468790835861783/26807989849055629280793355230171618113361002436743084923662090"
        },
        {
          "a_low": 79,
          "a_high": 101,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/57"
          ],
          "eta": "2563909059941882869218934247/261339833772468218440495435650"
        },
        {
          "a_low": 102,
          "a_high": 112,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/57"
          ],
          "eta": "2206720367489112708586907/315915988240127666118666"
        }
      ]
    },
    {
      "k": 115,
      "blocks": [
        {
          "a_low": 58,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/23"
          ],
          "eta": "192643070698624407643049247297143398103109716958514321/114756912315323167349032110572936008413930351458436837000"
        },
        {
          "a_low": 67,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/23"
          ],
          "eta": "768882452472974204246373861117485089742582275659828606791/14860315290864456587562792087759550824484077070480857468000"
        },
        {
          "a_low": 84,
          "a_high": 112,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/23"
          ],
          "eta": "48417163147530296899891077/287742233809949542461889510"
        },
        {
          "a_low": 113,
          "a_high": 113,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/23"
          ],
          "eta": "11790113308153808225327/483425178832786095300"
        }
      ]
    },
    {
      "k": 116,
      "blocks": [
        {
          "a_low": 58,
          "a_high": 65,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/58"
          ],
          "eta": "78200739296951761338872560545277/14174933224100768724462314343497440"
        },
        {
          "a_low": 66,
          "a_high": 81,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/58"
          ],
          "eta": "11060464795709758677264684545859542590986546017816766956942111/114717422228311904123302757858707645714138210718295849281568000"
        },
        {
          "a_low": 82,
          "a_high": 106,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/58"
          ],
          "eta": "188290297912792576756756790813/800406912971385699637522648520"
        },
        {
          "a_low": 107,
          "a_high": 114,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/58"
          ],
          "eta": "74924303254582852170781/8112682016669138135302"
        }
      ]
    },
    {
      "k": 117,
      "blocks": [
        {
          "a_low": 59,
          "a_high": 67,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/117"
          ],
          "eta": "10548023957431436315119669356209/704700490597984136143276003136340"
        },
        {
          "a_low": 68,
          "a_high": 84,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/117"
          ],
          "eta": "1171420752707995924184522332575215727160010576089757237/9998634819716824058542602251666943265516400877048925788"
        },
        {
          "a_low": 85,
          "a_high": 113,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/117"
          ],
          "eta": "1349518207786798881660605214703/2682353906826226360888991205609"
        },
        {
          "a_low": 114,
          "a_high": 115,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/117"
          ],
          "eta": "3313310014018741787082973/164916514268623114171200"
        }
      ]
    },
    {
      "k": 118,
      "blocks": [
        {
          "a_low": 59,
          "a_high": 66,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/59"
          ],
          "eta": "251841076489506701341922618924579/13992654263253877260444597660004950"
        },
        {
          "a_low": 67,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/59"
          ],
          "eta": "193425235907567601166130534050069526541342723287366854918338719/3492606293412355793217908645322885242596742494761775404436188960"
        },
        {
          "a_low": 84,
          "a_high": 110,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/59"
          ],
          "eta": "117419504854062942704741996029/1285210502164046549678306680350"
        },
        {
          "a_low": 111,
          "a_high": 116,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/59"
          ],
          "eta": "1135489823120582584597757/98678857850086268227122"
        }
      ]
    },
    {
      "k": 119,
      "blocks": [
        {
          "a_low": 60,
          "a_high": 69,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/119"
          ],
          "eta": "4123717797035365903314189243865243008080204387217701828350399331/779035817996885107722232952218344462583037511968482680552226246035"
        },
        {
          "a_low": 70,
          "a_high": 88,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/119"
          ],
          "eta": "285336791786856399256807906239425087905758296309810931268097/247974807762688814420480516005664986548651959954954833697358072"
        },
        {
          "a_low": 89,
          "a_high": 117,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/119"
          ],
          "eta": "35700939529250168887846201/14798393270493490015602244"
        }
      ]
    },
    {
      "k": 120,
      "blocks": [
        {
          "a_low": 60,
          "a_high": 68,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/12"
          ],
          "eta": "767712724014874132636037/84146859286649491117582440"
        },
        {
          "a_low": 69,
          "a_high": 86,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/12"
          ],
          "eta": "85901378586087862113972789070954934385144672450217439/1219130452119898545096343252959768397336202255199984000"
        },
        {
          "a_low": 87,
          "a_high": 117,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/12"
          ],
          "eta": "113657905925541896488342679/348157099807503018728160150"
        },
        {
          "a_low": 118,
          "a_high": 118,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/12"
          ],
          "eta": "541493551204297617839/22015284179730043650"
        }
      ]
    },
    {
      "k": 121,
      "blocks": [
        {
          "a_low": 61,
          "a_high": 70,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/121"
          ],
          "eta": "4000873689076295723928008622073/218440591870609791906118680693480"
        },
        {
          "a_low": 71,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/121"
          ],
          "eta": "174517295424989233633465065210425975059392857133369677879/2169783808925940172935175632948959482390517420530334976000"
        },
        {
          "a_low": 90,
          "a_high": 119,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/121"
          ],
          "eta": "32009029079017012959/13613818608473406752"
        }
      ]
    },
    {
      "k": 122,
      "blocks": [
        {
          "a_low": 61,
          "a_high": 70,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/61"
          ],
          "eta": "662472029202884630876773428407225/1700012723397377769764297619373406486"
        },
        {
          "a_low": 71,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/61"
          ],
          "eta": "91980464526172675778203274757825247273848277083295789505960155/1094385239288992528105006906421996904433084169601291598399135328"
        },
        {
          "a_low": 90,
          "a_high": 120,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/61"
          ],
          "eta": "77626810215438895263539481/34306575155613383576948302"
        }
      ]
    },
    {
      "k": 123,
      "blocks": [
        {
          "a_low": 62,
          "a_high": 72,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/123"
          ],
          "eta": "91837898122041157061475085955314993429555353963199164399935/10042514631084520544386503875423749890662435636213988425669856"
        },
        {
          "a_low": 73,
          "a_high": 92,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/123"
          ],
          "eta": "91062518550274701742880188163482639451457964278097685289600479/1002013560573527838307947890261651946775596286236725422890840000"
        },
        {
          "a_low": 93,
          "a_high": 121,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/123"
          ],
          "eta": "13265471952447824376572747/5219148350431206692906628"
        }
      ]
    },
    {
      "k": 124,
      "blocks": [
        {
          "a_low": 62,
          "a_high": 71,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/62"
          ],
          "eta": "2062198659796472996184723728313967/159349689436773902965329240150812448"
        },
        {
          "a_low": 72,
          "a_high": 91,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/62"
          ],
          "eta": "3342717053178277008026200872568185430490885131981311054575231/94408299044593257284113209384988844606789786341571695637748480"
        },
        {
          "a_low": 92,
          "a_high": 122,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/62"
          ],
          "eta": "83138785387094682213539/35765329710463882563432"
        }
      ]
    },
    {
      "k": 125,
      "blocks": [
        {
          "a_low": 63,
          "a_high": 73,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/25"
          ],
          "eta": "6378060536183437380278703106989/291319335679182337635900455709500"
        },
        {
          "a_low": 74,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/25"
          ],
          "eta": "28415085499321959036923074906802228464546188850566471/825242736214452392879542558485290274774436721777600000"
        },
        {
          "a_low": 95,
          "a_high": 123,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/25"
          ],
          "eta": "77563483630517424623419/29770564352794399609375"
        }
      ]
    },
    {
      "k": 126,
      "blocks": [
        {
          "a_low": 63,
          "a_high": 73,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/63"
          ],
          "eta": "10610925639951428848627699127/2294237625223490324749679568750"
        },
        {
          "a_low": 74,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/63"
          ],
          "eta": "1194332837417151658684001886995450437515409396466257601/26776906878399019462138709603755004716127010938976562500"
        },
        {
          "a_low": 95,
          "a_high": 124,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/63"
          ],
          "eta": "2239794921446953269341/893049168351848681250"
        }
      ]
    },
    {
      "k": 127,
      "blocks": [
        {
          "a_low": 64,
          "a_high": 75,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/127"
          ],
          "eta": "30387520054608905115487587083421522397225075337430108875039/2305484938237387620961064896867741517805979500730299639162855"
        },
        {
          "a_low": 76,
          "a_high": 97,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/127"
          ],
          "eta": "8390219688536988029547092913228588703749313099809157025/204444026492876189609302699417785513899303422365932880147"
        },
        {
          "a_low": 98,
          "a_high": 125,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/127"
          ],
          "eta": "294052006562343875361133/104817029221000708107678"
        }
      ]
    },
    {
      "k": 128,
      "blocks": [
        {
          "a_low": 64,
          "a_high": 74,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/64"
          ],
          "eta": "6947656669442450221867451736603149/410482749028050750735570338467758080"
        },
        {
          "a_low": 75,
          "a_high": 95,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/64"
          ],
          "eta": "1623429483092813577878973088239168576608872202847807606094141437/13857428284445853247954935655682567430196588073468933757152788480"
        },
        {
          "a_low": 96,
          "a_high": 126,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/64"
          ],
          "eta": "32805082262280621867994353/13409210879915417779191808"
        }
      ]
    },
    {
      "k": 129,
      "blocks": [
        {
          "a_low": 65,
          "a_high": 77,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/129"
          ],
          "eta": "48572698259284825456824793637321647571842753710664035860960831/11407590862276553445860761441672966664979348318858720833018265600"
        },
        {
          "a_low": 78,
          "a_high": 100,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/129"
          ],
          "eta": "10626877341997511622896105572319228948667655181707074239/219025551145405851678131713451051249136241026804681277440"
        },
        {
          "a_low": 101,
          "a_high": 127,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/129"
          ],
          "eta": "5809941152072318645090213/1926786684435975835723296"
        }
      ]
    },
    {
      "k": 130,
      "blocks": [
        {
          "a_low": 65,
          "a_high": 76,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/13"
          ],
          "eta": "422500582753472741988641084063/46994628583405482490449545800050"
        },
        {
          "a_low": 77,
          "a_high": 98,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/13"
          ],
          "eta": "242574551083193809034510508067951737776493019944340277567/1823593567654305419195725393093085860743411166253345705520"
        },
        {
          "a_low": 99,
          "a_high": 128,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/13"
          ],
          "eta": "121799506495312215901/46295730529416166890"
        }
      ]
    },
    {
      "k": 131,
      "blocks": [
        {
          "a_low": 66,
          "a_high": 78,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/131"
          ],
          "eta": "267610473107330791118880112839113877315860576743987097741/15419126236645646655638586962701746703703734030998990655500"
        },
        {
          "a_low": 79,
          "a_high": 101,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/131"
          ],
          "eta": "701330366371697594892897158255203121974673763621558825612311/4863540551976449717344670537534212807776695422736270101166240"
        },
        {
          "a_low": 102,
          "a_high": 129,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/131"
          ],
          "eta": "1033478438158652869531227/352449024891310841977990"
        }
      ]
    },
    {
      "k": 132,
      "blocks": [
        {
          "a_low": 66,
          "a_high": 78,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/66"
          ],
          "eta": "64357739715409901812503817625/55813570510233915592979335020132"
        },
        {
          "a_low": 79,
          "a_high": 102,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/66"
          ],
          "eta": "1364011420458072691082058432770610836900449624980212936793311/531131068172983820962556869032382698950662797305557310193753600"
        },
        {
          "a_low": 103,
          "a_high": 130,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/66"
          ],
          "eta": "1816577369974901203550801/612948841214024677214556"
        }
      ]
    },
    {
      "k": 133,
      "blocks": [
        {
          "a_low": 67,
          "a_high": 80,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/133"
          ],
          "eta": "1830056039536244279332986425223225854277111411105537127215750191/205583703928172705781240888899801084252631417868681007633290792320"
        },
        {
          "a_low": 81,
          "a_high": 104,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/133"
          ],
          "eta": "39138917497520155839418729889178813364988726152473702866897071/241539035505900962953499682703931055900086485407026374147424640"
        },
        {
          "a_low": 105,
          "a_high": 131,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/133"
          ],
          "eta": "2682114806683736863660817/853179446600000296096551"
        }
      ]
    },
    {
      "k": 134,
      "blocks": [
        {
          "a_low": 67,
          "a_high": 79,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/67"
          ],
          "eta": "159907270440496574758886723505182635/11886312850695623050758822526600076494"
        },
        {
          "a_low": 80,
          "a_high": 103,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/67"
          ],
          "eta": "5158618405572251951081507670214254475342497435624060338895791703/53628978437365845122624184489425292312590862609608259995101706288"
        },
        {
          "a_low": 104,
          "a_high": 132,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/67"
          ],
          "eta": "225483547825422215840202073/78155733893528521503559342"
        }
      ]
    },
    {
      "k": 135,
      "blocks": [
        {
          "a_low": 68,
          "a_high": 82,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/27"
          ],
          "eta": "590002396920462206916480913931118192653843936850207431/4952449251209739934128400639664852264857986468182046274800"
        },
        {
          "a_low": 83,
          "a_high": 107,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/27"
          ],
          "eta": "355657235366943105168653859163686994087288332504896351/1938900629996340955056985949638957488017130635729440800"
        },
        {
          "a_low": 108,
          "a_high": 133,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/27"
          ],
          "eta": "76986498287338131475727/22870215753252917940540"
        }
      ]
    },
    {
      "k": 136,
      "blocks": [
        {
          "a_low": 68,
          "a_high": 81,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/68"
          ],
          "eta": "557884453330503542089180434833/93712203589925703687698784045312"
        },
        {
          "a_low": 82,
          "a_high": 106,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/68"
          ],
          "eta": "24579647623239925929951767433731082762895817641206911/220225604148105113105974606037605921297856477463251040"
        },
        {
          "a_low": 107,
          "a_high": 134,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/68"
          ],
          "eta": "299801162568577995372613/97086796063500533682240"
        }
      ]
    },
    {
      "k": 137,
      "blocks": [
        {
          "a_low": 69,
          "a_high": 83,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/137"
          ],
          "eta": "1335426946380409545559201148599311909485538623048469976139257389573/98067385742412969467916155151288834599123070940488733342385789081600"
        },
        {
          "a_low": 84,
          "a_high": 109,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/137"
          ],
          "eta": "41951923346634934499163036809764813450301864429405912975128271/352027198476236830427070198768584774923976611748991680127680000"
        },
        {
          "a_low": 110,
          "a_high": 135,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/137"
          ],
          "eta": "303580168245984646143373531/88496123751203392559946592"
        }
      ]
    },
    {
      "k": 138,
      "blocks": [
        {
          "a_low": 69,
          "a_high": 82,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/69"
          ],
          "eta": "6207136938135248839753008914887/345114502619773251349108855509210"
        },
        {
          "a_low": 83,
          "a_high": 108,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/69"
          ],
          "eta": "285694460886844314461648233921407781387240448958693211574540399/5295539683980414780241731407078839309696058493499573187599342080"
        },
        {
          "a_low": 109,
          "a_high": 136,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/69"
          ],
          "eta": "1667681570055570494386303/529524861862274116036410"
        }
      ]
    },
    {
      "k": 139,
      "blocks": [
        {
          "a_low": 70,
          "a_high": 85,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/139"
          ],
          "eta": "220533805460548802847451097512566273913235197637500770839244887/41696982430181424261503917295711672679774482804741443147220322840"
        },
        {
          "a_low": 86,
          "a_high": 112,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/139"
          ],
          "eta": "4103896046520381764772960604831841092489256735112201837009959/28786846888348030564194242253970407546766026981819168654702080"
        },
        {
          "a_low": 113,
          "a_high": 137,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/139"
          ],
          "eta": "160233808256646463832771785/43705331394097355325371772"
        }
      ]
    },
    {
      "k": 140,
      "blocks": [
        {
          "a_low": 70,
          "a_high": 84,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/14"
          ],
          "eta": "359526949077577064570926751627/33298923070021205313624497244200"
        },
        {
          "a_low": 85,
          "a_high": 111,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/14"
          ],
          "eta": "18239273569143292764644900848122799364293001950114163827919/263370758041534137812497573721110105440919023603120884112000"
        },
        {
          "a_low": 112,
          "a_high": 138,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/14"
          ],
          "eta": "748928953765321452499949/222670317836544990007400"
        }
      ]
    },
    {
      "k": 141,
      "blocks": [
        {
          "a_low": 71,
          "a_high": 86,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/141"
          ],
          "eta": "101600933103506229726955495409614660501074533245368078037871/5529019515111087091502789963404662108293626058594856555888000"
        },
        {
          "a_low": 87,
          "a_high": 114,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/141"
          ],
          "eta": "2027258404261123989599078890301852962994276910338272393163/27457745862006885599792427374331830148623499348391143216000"
        },
        {
          "a_low": 115,
          "a_high": 139,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/141"
          ],
          "eta": "24829151243488842908981/6655093447967756453655"
        }
      ]
    },
    {
      "k": 142,
      "blocks": [
        {
          "a_low": 71,
          "a_high": 86,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/71"
          ],
          "eta": "709350832411400810624664636128873837548531110872716602241262995/192925511823308124419086884620034381951893149284288427273034223792"
        },
        {
          "a_low": 87,
          "a_high": 114,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/71"
          ],
          "eta": "72877740484534260176510415232355142595730297226641533948993999/819758481850125879465056317822889791366777950305741344971244080"
        },
        {
          "a_low": 115,
          "a_high": 140,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/71"
          ],
          "eta": "16414961741000278875981203/4573879047081665229133926"
        }
      ]
    },
    {
      "k": 143,
      "blocks": [
        {
          "a_low": 72,
          "a_high": 88,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/143"
          ],
          "eta": "494229524076050281843994913487405980812419280363965590974772874751/47188867248713893226388113142412015619406324851421948198641055487640"
        },
        {
          "a_low": 89,
          "a_high": 117,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/143"
          ],
          "eta": "76780656879645653745704127190312500104483529195667759964091688111/758530427300286215654413543488968505965783607469065009629495438560"
        },
        {
          "a_low": 118,
          "a_high": 141,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/143"
          ],
          "eta": "494403832986906775331592421/124179789995439499576909654"
        }
      ]
    },
    {
      "k": 144,
      "blocks": [
        {
          "a_low": 72,
          "a_high": 87,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/72"
          ],
          "eta": "657424581090625775898447333220679/41968719882697582540473957657873408"
        },
        {
          "a_low": 88,
          "a_high": 116,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/72"
          ],
          "eta": "10864815694499432355884000916536026079160601959980917/453027292768037182443807548878966755719171735527802880"
        },
        {
          "a_low": 117,
          "a_high": 142,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/72"
          ],
          "eta": "56271970882110217993529/15411003918023455327872"
        }
      ]
    },
    {
      "k": 145,
      "blocks": [
        {
          "a_low": 73,
          "a_high": 90,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/29"
          ],
          "eta": "6147792771667646993843803543331563942056298397594377199/2714368942043323544014347921298248910923962465549091840000"
        },
        {
          "a_low": 91,
          "a_high": 120,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/29"
          ],
          "eta": "18165580371082290466996760149/131677964602835324645770474464"
        },
        {
          "a_low": 121,
          "a_high": 143,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/29"
          ],
          "eta": "516822816856293086792441/121686971871434790997980"
        }
      ]
    },
    {
      "k": 146,
      "blocks": [
        {
          "a_low": 73,
          "a_high": 89,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/73"
          ],
          "eta": "2554423540474535191263402674862061/289454587901244113763792413766288070"
        },
        {
          "a_low": 90,
          "a_high": 119,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/73"
          ],
          "eta": "1875805215877192505246352142016904411232217490318847560657/40169110032369210301237641575865789916860868512373907520350"
        },
        {
          "a_low": 120,
          "a_high": 144,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/73"
          ],
          "eta": "966497640263435683058487/248432030665504200641830"
        }
      ]
    },
    {
      "k": 147,
      "blocks": [
        {
          "a_low": 74,
          "a_high": 91,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/147"
          ],
          "eta": "3211994337652211021816766596786654848532940240182387739217847/205234826710213200049370371044456575737480634348364122640192600"
        },
        {
          "a_low": 92,
          "a_high": 122,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/147"
          ],
          "eta": "765221139987775995181388151793/12159920062627215715192344789150"
        },
        {
          "a_low": 123,
          "a_high": 145,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/147"
          ],
          "eta": "33121643380644040153680677/7678864864612241860634172"
        }
      ]
    },
    {
      "k": 148,
      "blocks": [
        {
          "a_low": 74,
          "a_high": 91,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/74"
          ],
          "eta": "213195975488998724102237307671202813194507485998546584293559/110854169591013944386490486951031098000180127790519904666016000"
        },
        {
          "a_low": 92,
          "a_high": 122,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/74"
          ],
          "eta": "1445021731800515736015791145272824732783372645326280135429391/18662803457178813557618364216220110216226894278417139424749632"
        },
        {
          "a_low": 123,
          "a_high": 146,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/74"
          ],
          "eta": "1092953795014942974503267/263784301019685800577678"
        }
      ]
    },
    {
      "k": 149,
      "blocks": [
        {
          "a_low": 75,
          "a_high": 93,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/149"
          ],
          "eta": "586774770695937647879696227308831737375296925260955513886698996375/74678209670991551181525329643629567373571115958818678574770533624704"
        },
        {
          "a_low": 94,
          "a_high": 125,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/149"
          ],
          "eta": "1838300463063491966431736882466337/16821563070423244427015661006502840"
        },
        {
          "a_low": 126,
          "a_high": 147,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/149"
          ],
          "eta": "784368186221977312867794231/170616514866872526034540672"
        }
      ]
    },
    {
      "k": 150,
      "blocks": [
        {
          "a_low": 75,
          "a_high": 92,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/15"
          ],
          "eta": "7170506644224554303126526061963/513645690429222868104313388943750"
        },
        {
          "a_low": 93,
          "a_high": 124,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/15"
          ],
          "eta": "69914692148000882586443861/11140874236646797691021030100"
        },
        {
          "a_low": 125,
          "a_high": 148,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/15"
          ],
          "eta": "80471596239881294069859/19126230665293229581250"
        }
      ]
    },
    {
      "k": 151,
      "blocks": [
        {
          "a_low": 76,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/151"
          ],
          "eta": "28140286366545418637790044163212573529538965587148921487/1352826758194012774960643524489686643431788756824098825000"
        },
        {
          "a_low": 95,
          "a_high": 127,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/151"
          ],
          "eta": "79796140985012124863928011/2461627987920494683787183190"
        },
        {
          "a_low": 128,
          "a_high": 149,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/151"
          ],
          "eta": "4003842442946752747401737/858429953542121890437300"
        }
      ]
    },
    {
      "k": 152,
      "blocks": [
        {
          "a_low": 76,
          "a_high": 94,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/76"
          ],
          "eta": "18494780545394924049304695292562455952052305941044229595392999795/2508050757011064856790421377830469292195250598537381575054997117952"
        },
        {
          "a_low": 95,
          "a_high": 127,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/76"
          ],
          "eta": "7384196022920950530126504041721/163059077437674095206205564235094"
        },
        {
          "a_low": 128,
          "a_high": 150,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/76"
          ],
          "eta": "237535568676522454618153777/53058003812226824467538752"
        }
      ]
    },
    {
      "k": 153,
      "blocks": [
        {
          "a_low": 77,
          "a_high": 96,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/153"
          ],
          "eta": "599561790587498198084141574817301637145394112880084701905399/44746902781665373523670002181334636509662932611329784307883520"
        },
        {
          "a_low": 97,
          "a_high": 130,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/153"
          ],
          "eta": "150911557341216324519505521710111/1664506638785395058850392154214824"
        },
        {
          "a_low": 131,
          "a_high": 151,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/153"
          ],
          "eta": "12939395906015196537400547/2604425276730179465104482"
        }
      ]
    },
    {
      "k": 154,
      "blocks": [
        {
          "a_low": 77,
          "a_high": 96,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/77"
          ],
          "eta": "436558524051075993018652004891060327046411763605625271/801286067121050217693724901016255302160761055616105432080"
        },
        {
          "a_low": 97,
          "a_high": 130,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/77"
          ],
          "eta": "43088359893537694512366489895223/445478836103768450572962268376250"
        },
        {
          "a_low": 131,
          "a_high": 152,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/77"
          ],
          "eta": "93783016975419655497781/19687234730060818633482"
        }
      ]
    },
    {
      "k": 155,
      "blocks": [
        {
          "a_low": 78,
          "a_high": 98,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/31"
          ],
          "eta": "188770696891698614709811925245656700147999660254796026021/33029850785991830272586381631967828256968710962448516526300"
        },
        {
          "a_low": 99,
          "a_high": 133,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/31"
          ],
          "eta": "475298945259780666184539471/2868367918889620906434807670"
        },
        {
          "a_low": 134,
          "a_high": 153,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/31"
          ],
          "eta": "9728601498294819314250569/1837814679517870715610410"
        }
      ]
    },
    {
      "k": 156,
      "blocks": [
        {
          "a_low": 78,
          "a_high": 97,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/78"
          ],
          "eta": "14292399139680767362873520517000107953243699262061328559/1119923190084990554758353018817121424649082806736121926400"
        },
        {
          "a_low": 98,
          "a_high": 132,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/78"
          ],
          "eta": "3071800870613020806793704523/140658691672479374922296753010"
        },
        {
          "a_low": 133,
          "a_high": 154,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/78"
          ],
          "eta": "935541162751198823329973/193716350590229287080000"
        }
      ]
    },
    {
      "k": 157,
      "blocks": [
        {
          "a_low": 79,
          "a_high": 99,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/157"
          ],
          "eta": "160189100144941765297163408028046605948813791137166858822401347959/8486394640143112889205304685837113979889879887608844466490798512000"
        },
        {
          "a_low": 100,
          "a_high": 135,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/157"
          ],
          "eta": "49169868600015611489069275720085/581131191802482182969514092641332"
        },
        {
          "a_low": 136,
          "a_high": 155,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/157"
          ],
          "eta": "12852779811284688008433125/2396789803058566996472288"
        }
      ]
    },
    {
      "k": 158,
      "blocks": [
        {
          "a_low": 79,
          "a_high": 99,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/79"
          ],
          "eta": "47183329303870419652808740060554584244288802509238098509483074986911/7532568196158174093046498076790198787447718137098097221551529976231200"
        },
        {
          "a_low": 100,
          "a_high": 135,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/79"
          ],
          "eta": "698980546975020051990571157142977/8130440890682207031373347790818954"
        },
        {
          "a_low": 136,
          "a_high": 156,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/79"
          ],
          "eta": "1461636534788503432261422517/284557176202896161698873342"
        }
      ]
    },
    {
      "k": 159,
      "blocks": [
        {
          "a_low": 80,
          "a_high": 101,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/159"
          ],
          "eta": "882677393350688840549969904228264079265842851615577124562287999/76259890269572177916448038300384519242455223155105563907569103035"
        },
        {
          "a_low": 102,
          "a_high": 138,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/159"
          ],
          "eta": "92926368648325121047169093702341/524121193932202572595694183253510"
        },
        {
          "a_low": 139,
          "a_high": 157,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/159"
          ],
          "eta": "237510716822175063871070561/41573964509136527556361284"
        }
      ]
    },
    {
      "k": 160,
      "blocks": [
        {
          "a_low": 80,
          "a_high": 100,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/16"
          ],
          "eta": "714355693927506532604887108413316781372313484794637607/39518788220515618256407281884021254450640609676810240000"
        },
        {
          "a_low": 101,
          "a_high": 137,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/16"
          ],
          "eta": "724888922650517642721747169/78312241495057092594076634700"
        },
        {
          "a_low": 138,
          "a_high": 158,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/16"
          ],
          "eta": "3424840415847247633253/658232217840310194560"
        }
      ]
    },
    {
      "k": 161,
      "blocks": [
        {
          "a_low": 81,
          "a_high": 103,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/161"
          ],
          "eta": "2644352013202809422476961942424482227463665619392169918045029271/660864028609473972080306043387778798307232166275900729915146240000"
        },
        {
          "a_low": 104,
          "a_high": 142,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/161"
          ],
          "eta": "7973086461075087544128231/269590492687879214285911645"
        },
        {
          "a_low": 143,
          "a_high": 159,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/161"
          ],
          "eta": "74840278507282733887833409/11649110934161792482537720"
        }
      ]
    },
    {
      "k": 162,
      "blocks": [
        {
          "a_low": 81,
          "a_high": 102,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/81"
          ],
          "eta": "193634032777780897639960506558511244338914324133624649769476995/16283906284772437078786596048048189980029107817829430417762384144"
        },
        {
          "a_low": 103,
          "a_high": 140,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/81"
          ],
          "eta": "329026363588892435568340580060953/3707790988564757522959460606978280"
        },
        {
          "a_low": 141,
          "a_high": 160,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/81"
          ],
          "eta": "71027143683873295074574225/12837333272518985735660022"
        }
      ]
    },
    {
      "k": 163,
      "blocks": [
        {
          "a_low": 82,
          "a_high": 104,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/163"
          ],
          "eta": "21054579962369188934436909658725462118778519278978446638265292421/1214490981166628899635881828111254362509251309883947042986060381900"
        },
        {
          "a_low": 105,
          "a_high": 143,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/163"
          ],
          "eta": "69282944875289891211313408162117/332889853277854172151654959298690"
        },
        {
          "a_low": 144,
          "a_high": 161,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/163"
          ],
          "eta": "2876197959035448975262103/466805374028520850907100"
        }
      ]
    },
    {
      "k": 164,
      "blocks": [
        {
          "a_low": 82,
          "a_high": 104,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/82"
          ],
          "eta": "365551671471812536010893205696939620754596167143149310762941870271/66967789582956440160070771102611037359433364903452719613497274394240"
        },
        {
          "a_low": 105,
          "a_high": 143,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/82"
          ],
          "eta": "167409576120326080734323880398525/885852421543399181361097230443528"
        },
        {
          "a_low": 144,
          "a_high": 162,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/82"
          ],
          "eta": "551093143636327721120479737/93617456482984654048451368"
        }
      ]
    },
    {
      "k": 165,
      "blocks": [
        {
          "a_low": 83,
          "a_high": 106,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/33"
          ],
          "eta": "1140105210551642186736973267761883161593642401587047281913/112466478328858432712049537870447223556819399093074903824000"
        },
        {
          "a_low": 107,
          "a_high": 147,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/33"
          ],
          "eta": "119618896776581775200671867597/1484418398147420263338072103875"
        },
        {
          "a_low": 148,
          "a_high": 163,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/33"
          ],
          "eta": "45100024071771213121523/6499068489582803603700"
        }
      ]
    },
    {
      "k": 166,
      "blocks": [
        {
          "a_low": 83,
          "a_high": 105,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/83"
          ],
          "eta": "35723478352712196103092031265660626981566584588389211332632311/2050783851902748311843636635298124692468407089096796876834116000"
        },
        {
          "a_low": 106,
          "a_high": 145,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/83"
          ],
          "eta": "145657949426359997833733625953/1347503714148217810591933200570"
        },
        {
          "a_low": 146,
          "a_high": 164,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/83"
          ],
          "eta": "11096819158430231631183619/1863340087781275658486910"
        }
      ]
    },
    {
      "k": 167,
      "blocks": [
        {
          "a_low": 84,
          "a_high": 108,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/167"
          ],
          "eta": "3883012178681169885867424058566051509705744715627487330772592868159/1450560149682638952015854372803085053382027721435150462174663369535800"
        },
        {
          "a_low": 109,
          "a_high": 150,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/167"
          ],
          "eta": "3501706946026106789216545021338983/13387346306721292553089339568056270"
        },
        {
          "a_low": 151,
          "a_high": 165,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/167"
          ],
          "eta": "11149397530062440601916962775/1502574708466281104410598476"
        }
      ]
    },
    {
      "k": 168,
      "blocks": [
        {
          "a_low": 84,
          "a_high": 107,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/84"
          ],
          "eta": "499785048958774436857937325710676750201012469696281075233853/44249138687994186382897651538363616834272810184146630372765696"
        },
        {
          "a_low": 108,
          "a_high": 148,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/84"
          ],
          "eta": "575103886497397318898609467249/2493298826768003454512205517344"
        },
        {
          "a_low": 149,
          "a_high": 166,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/84"
          ],
          "eta": "17645207571474286870833451/2784275740708348525765280"
        }
      ]
    },
    {
      "k": 169,
      "blocks": [
        {
          "a_low": 85,
          "a_high": 109,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/169"
          ],
          "eta": "698085384604902656927497167894001198433270923318963464630327598919/43235101624122038389411652179675758440899781571136866150885556439040"
        },
        {
          "a_low": 110,
          "a_high": 152,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/169"
          ],
          "eta": "652882073921347674238852231381/4003771196872216955109138890403"
        },
        {
          "a_low": 153,
          "a_high": 167,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/169"
          ],
          "eta": "38856522422790945700146845/5183664141782095025482062"
        }
      ]
    },
    {
      "k": 170,
      "blocks": [
        {
          "a_low": 85,
          "a_high": 109,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/17"
          ],
          "eta": "478851812631597223361104952656008621552674707749749012032507031/97097517894153679088631025070291801099013358685932660919662764000"
        },
        {
          "a_low": 110,
          "a_high": 152,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/17"
          ],
          "eta": "1464939879419689335515397411531/12298001117276365204373229222250"
        },
        {
          "a_low": 153,
          "a_high": 168,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/17"
          ],
          "eta": "26434383692778706570618227/3710606283987105805037450"
        }
      ]
    },
    {
      "k": 171,
      "blocks": [
        {
          "a_low": 86,
          "a_high": 111,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/171"
          ],
          "eta": "392963523567317147418917383181360460787728542872264951563659/43409863121053992321813595446870505233163204552342930779351000"
        },
        {
          "a_low": 112,
          "a_high": 156,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/171"
          ],
          "eta": "4552212192463473253355867487163/58940051443732740963857790583350"
        },
        {
          "a_low": 157,
          "a_high": 169,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/171"
          ],
          "eta": "1433662740743706612340981/168222304380109045160700"
        }
      ]
    },
    {
      "k": 172,
      "blocks": [
        {
          "a_low": 86,
          "a_high": 110,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/86"
          ],
          "eta": "130155141489753025374774237689980285351897416578444694890485/7651832367493235028581719237510989032770796280209498055178416"
        },
        {
          "a_low": 111,
          "a_high": 154,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/86"
          ],
          "eta": "65091008595784712542774387570/2440363181861792119783896519057"
        },
        {
          "a_low": 155,
          "a_high": 170,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/86"
          ],
          "eta": "25858364093067815979462199/3592962132366874103992953"
        }
      ]
    },
    {
      "k": 173,
      "blocks": [
        {
          "a_low": 87,
          "a_high": 113,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/173"
          ],
          "eta": "28887739561236172440668827522658449358310484000498992829276320084117/16918274203446074411403739993524917564605246760938037754919136453284480"
        },
        {
          "a_low": 114,
          "a_high": 160,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/173"
          ],
          "eta": "794416882498414781262810448193403/34474049646959362751572217163662800"
        },
        {
          "a_low": 161,
          "a_high": 171,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/173"
          ],
          "eta": "4172726651327058680758967017/426551278990591734326988877"
        }
      ]
    },
    {
      "k": 174,
      "blocks": [
        {
          "a_low": 87,
          "a_high": 112,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/87"
          ],
          "eta": "1334298250745577367023417089979691483064049568570597283543607191/121859168307583611056163252454508213508259377791942299388388236400"
        },
        {
          "a_low": 113,
          "a_high": 157,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/87"
          ],
          "eta": "10604773340049091010957428778363/48996454449988509130089052746066"
        },
        {
          "a_low": 158,
          "a_high": 172,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/87"
          ],
          "eta": "156937206408444013831225625/20426420019862295870253066"
        }
      ]
    },
    {
      "k": 175,
      "blocks": [
        {
          "a_low": 88,
          "a_high": 114,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/35"
          ],
          "eta": "261609522805513216007444080248742133761173030885802813933/17125962751186596857078092618457304095039686425598530379800"
        },
        {
          "a_low": 115,
          "a_high": 161,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/35"
          ],
          "eta": "165313041553468374965764395049/649660196343450165821504261250"
        },
        {
          "a_low": 162,
          "a_high": 173,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/35"
          ],
          "eta": "152750964884637821465171/16532430023269323119250"
        }
      ]
    },
    {
      "k": 176,
      "blocks": [
        {
          "a_low": 88,
          "a_high": 114,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/88"
          ],
          "eta": "152334816273840406679692835248650054557754422358935897295239/32690880144065794550157814999088594170605339739061646259200000"
        },
        {
          "a_low": 115,
          "a_high": 161,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/88"
          ],
          "eta": "653777034953176045845406208/4196073000267266675601211475"
        },
        {
          "a_low": 162,
          "a_high": 174,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/88"
          ],
          "eta": "12161446606423641743286963/1394867637318974907642400"
        }
      ]
    },
    {
      "k": 177,
      "blocks": [
        {
          "a_low": 89,
          "a_high": 116,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/177"
          ],
          "eta": "26544944951244998716284750580804316279190505306252664361098951/3202297247412990003073584546333646498201550575195005657310348800"
        },
        {
          "a_low": 117,
          "a_high": 165,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/177"
          ],
          "eta": "4417222612744502144670640967/15490582878411258243873630240"
        },
        {
          "a_low": 166,
          "a_high": 175,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/177"
          ],
          "eta": "196846863101476126544929625/18477042910583498370816192"
        }
      ]
    },
    {
      "k": 178,
      "blocks": [
        {
          "a_low": 89,
          "a_high": 115,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/89"
          ],
          "eta": "280261070589539368993390180476877048401400045291706505823082588431/16656019842929134247204125325589373006712404594135412189348501436000"
        },
        {
          "a_low": 116,
          "a_high": 163,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/89"
          ],
          "eta": "254998000682166764967494354033527/5318413501567501662074823885295422"
        },
        {
          "a_low": 164,
          "a_high": 176,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/89"
          ],
          "eta": "606286473603894623721456683/68925934076421682819314390"
        }
      ]
    },
    {
      "k": 179,
      "blocks": [
        {
          "a_low": 90,
          "a_high": 118,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/179"
          ],
          "eta": "287375613572264223963467433897746977659651670200962052709649300789/270478229196589803725653406032985659045769912812643502164731948096460"
        },
        {
          "a_low": 119,
          "a_high": 169,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/179"
          ],
          "eta": "994292736287805239130533730398890149/2327193877729451654800154933811972770"
        },
        {
          "a_low": 170,
          "a_high": 177,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/179"
          ],
          "eta": "6073243592306054317131391117/487532316025093970888981362"
        }
      ]
    },
    {
      "k": 180,
      "blocks": [
        {
          "a_low": 90,
          "a_high": 117,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/18"
          ],
          "eta": "67638401729967884355505743224916567891206842986877543721/6242738172484288561821878561654442294159716623227396345600"
        },
        {
          "a_low": 118,
          "a_high": 167,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/18"
          ],
          "eta": "1012711910844189814191498781/87237334114627357053398952108"
        },
        {
          "a_low": 168,
          "a_high": 178,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/18"
          ],
          "eta": "462096963674589723020951/45892860366187804732920"
        }
      ]
    },
    {
      "k": 181,
      "blocks": [
        {
          "a_low": 91,
          "a_high": 119,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/181"
          ],
          "eta": "186125574621422686083131333299691128680848211406823981966410079/12664311207797220247106051455140606979092058975485017655715632000"
        },
        {
          "a_low": 120,
          "a_high": 171,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/181"
          ],
          "eta": "1629244673907694514983390831/6060466848707648313755841000"
        },
        {
          "a_low": 172,
          "a_high": 179,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/181"
          ],
          "eta": "471843187179555569460964/37617263495714000631555"
        }
      ]
    },
    {
      "k": 182,
      "blocks": [
        {
          "a_low": 91,
          "a_high": 119,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/91"
          ],
          "eta": "158844347339135075497500724509572545688073352143253021344993546111595/34362489767238116545265364438608238979860285290893060680622745786781472"
        },
        {
          "a_low": 120,
          "a_high": 171,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/91"
          ],
          "eta": "377822599893268442583484871681241/7990590348777184540197773109687818"
        },
        {
          "a_low": 172,
          "a_high": 180,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/91"
          ],
          "eta": "7115027798838361054421043805/609880926205904380874408926"
        }
      ]
    },
    {
      "k": 183,
      "blocks": [
        {
          "a_low": 92,
          "a_high": 121,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/183"
          ],
          "eta": "1493689592403338099038053030324813352732212420056365035991405739/190991921220718229098545223114257534141589189137795228284486907195"
        },
        {
          "a_low": 122,
          "a_high": 176,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/183"
          ],
          "eta": "262700237966212746188076608240989/2431800724626123160689423133868142"
        },
        {
          "a_low": 177,
          "a_high": 181,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/183"
          ],
          "eta": "385443864227186925067959007/23521974134010806067203772"
        }
      ]
    },
    {
      "k": 184,
      "blocks": [
        {
          "a_low": 92,
          "a_high": 120,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/92"
          ],
          "eta": "321369803387214632005813730765240965711793766824166347138858159/19070777575261903606499695007893981508301438686146990800753216000"
        },
        {
          "a_low": 121,
          "a_high": 172,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/92"
          ],
          "eta": "52499432662029524520186002434225/178912784311618893512863008845202"
        },
        {
          "a_low": 173,
          "a_high": 182,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/92"
          ],
          "eta": "437253089005923601668385775/39959347279259613730594464"
        }
      ]
    },
    {
      "k": 185,
      "blocks": [
        {
          "a_low": 93,
          "a_high": 123,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/37"
          ],
          "eta": "654509566239543172912636457878841810100378562085455625556979/916447074631064946510257354549200570090138854861844827719116800"
        },
        {
          "a_low": 124,
          "a_high": 181,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/37"
          ],
          "eta": "11974892244495939707426469079/41688728539053886100601952000"
        },
        {
          "a_low": 182,
          "a_high": 183,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/37"
          ],
          "eta": "71515183670393501213018639/3108122644946838420212000"
        }
      ]
    },
    {
      "k": 186,
      "blocks": [
        {
          "a_low": 93,
          "a_high": 122,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/93"
          ],
          "eta": "10090520752771980668146899706523429309729422443341643041608637/923017461372741483594573003447783264641735285649653204072942000"
        },
        {
          "a_low": 123,
          "a_high": 177,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/93"
          ],
          "eta": "138920286428638044111673141/3053520300025246918959162070"
        },
        {
          "a_low": 178,
          "a_high": 184,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/93"
          ],
          "eta": "1216074462289320414420337/88009135964989335700110"
        }
      ]
    },
    {
      "k": 187,
      "blocks": [
        {
          "a_low": 94,
          "a_high": 124,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/187"
          ],
          "eta": "397613476431676804870409216118565907838950403341149353296429/27640024561513871714523766750996875197148699833616077274763500"
        },
        {
          "a_low": 125,
          "a_high": 182,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/187"
          ],
          "eta": "23199300451748260011987547674849949/41324500753880465962872225201322722"
        },
        {
          "a_low": 183,
          "a_high": 185,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/187"
          ],
          "eta": "162530549353466643999867739/7957568397299261046264244"
        }
      ]
    },
    {
      "k": 188,
      "blocks": [
        {
          "a_low": 94,
          "a_high": 124,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/94"
          ],
          "eta": "6619567075012766054904496127549422234377713198288337467978263715111/1378709687790729831624764281952155404798150477495957531470338023120000"
        },
        {
          "a_low": 125,
          "a_high": 181,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/94"
          ],
          "eta": "18738106243739050640580947730275361/43175837784346369500860554834948580"
        },
        {
          "a_low": 182,
          "a_high": 186,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/94"
          ],
          "eta": "18820562807059812597822007/1134008534967771298181137"
        }
      ]
    },
    {
      "k": 189,
      "blocks": [
        {
          "a_low": 95,
          "a_high": 126,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/189"
          ],
          "eta": "47730118433125992049943356096658988031554100263366811055210939231/6262487049411644982935789889115994712375874784567332663204155027840"
        },
        {
          "a_low": 127,
          "a_high": 187,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/189"
          ],
          "eta": "19619415421285531147589269242456829/15213998537185373366794725194768988"
        }
      ]
    },
    {
      "k": 190,
      "blocks": [
        {
          "a_low": 95,
          "a_high": 125,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/19"
          ],
          "eta": "1112874175080685297296075583611687407968110786444005646214943/65201135358058771722127622004188182695288367914364849496877600"
        },
        {
          "a_low": 126,
          "a_high": 183,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/19"
          ],
          "eta": "12056239491924973813/54718289137283409540"
        },
        {
          "a_low": 184,
          "a_high": 188,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "1/19"
          ],
          "eta": "10123617346586733949836017/606977299493923427884710"
        }
      ]
    },
    {
      "k": 191,
      "blocks": [
        {
          "a_low": 96,
          "a_high": 128,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/191"
          ],
          "eta": "389437717638175550266677415031343210638006054740819727673254517/611001990620447134513194274152056371842252537707750308585594841000"
        },
        {
          "a_low": 129,
          "a_high": 189,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/191"
          ],
          "eta": "917359618150444267027701411/584371830102679751773866700"
        }
      ]
    },
    {
      "k": 192,
      "blocks": [
        {
          "a_low": 96,
          "a_high": 127,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/96"
          ],
          "eta": "2157259160927106493756199357468629406641306867403461479326975/192184553047827571625419156585874079229148102379651821452918784"
        },
        {
          "a_low": 128,
          "a_high": 188,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/96"
          ],
          "eta": "112143328476047904307533059011/214571836450248897665753118720"
        },
        {
          "a_low": 189,
          "a_high": 190,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/96"
          ],
          "eta": "80112514980976206044256383/3450101733139253958604800"
        }
      ]
    },
    {
      "k": 193,
      "blocks": [
        {
          "a_low": 97,
          "a_high": 129,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/193"
          ],
          "eta": "11808455390749642997120205796841151856579724249865694406008376206151/824673070245389975410516428517307523867242117126553256510688644300800"
        },
        {
          "a_low": 130,
          "a_high": 191,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/193"
          ],
          "eta": "234276017320893138515181041/150803699168881033755484928"
        }
      ]
    },
    {
      "k": 194,
      "blocks": [
        {
          "a_low": 97,
          "a_high": 129,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/97"
          ],
          "eta": "3674397725966488599606559742627090298798164277820982587316104200217631/709509375267978776713924361400266980223234555932335416817075037834719840"
        },
        {
          "a_low": 130,
          "a_high": 192,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/97"
          ],
          "eta": "11225291780041020574639963678449719/8017042870279161759828110464700810"
        }
      ]
    },
    {
      "k": 195,
      "blocks": [
        {
          "a_low": 98,
          "a_high": 131,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/39"
          ],
          "eta": "9435784311846789247801871942972896013933482102906632611/1230331223093174902228256712962278685792242158156996803640"
        },
        {
          "a_low": 132,
          "a_high": 193,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "2/39"
          ],
          "eta": "421372219731053749320653/265606387645458432153828"
        }
      ]
    },
    {
      "k": 196,
      "blocks": [
        {
          "a_low": 98,
          "a_high": 130,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/98"
          ],
          "eta": "210808893018591601806182776742365105673406919/12072321255398430285498544906010132290143576000"
        },
        {
          "a_low": 131,
          "a_high": 194,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/98"
          ],
          "eta": "4613273454450214046704197430174/3506646161503932714278430484065"
        }
      ]
    },
    {
      "k": 197,
      "blocks": [
        {
          "a_low": 99,
          "a_high": 133,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/197"
          ],
          "eta": "3474956686531717737687152551312167403325052874697820599999/4295960365779150475113498241919215154371960433145445456764800"
        },
        {
          "a_low": 134,
          "a_high": 195,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/197"
          ],
          "eta": "725543394071536262706675101/448087206803390911122719360"
        }
      ]
    },
    {
      "k": 198,
      "blocks": [
        {
          "a_low": 99,
          "a_high": 132,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/99"
          ],
          "eta": "81215797812735285857165471632214769883198825898391516405970390151/6942765911360459125663837192314032492768943766839354091170562895664"
        },
        {
          "a_low": 133,
          "a_high": 196,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "5/99"
          ],
          "eta": "100400024379884303409580271/65259723936816475715639034"
        }
      ]
    },
    {
      "k": 199,
      "blocks": [
        {
          "a_low": 100,
          "a_high": 134,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/199"
          ],
          "eta": "1475909366544012052169304268183165239085425885961028299531659836879/101948858126192988866361434021922389175838285416944949024953824820040"
        },
        {
          "a_low": 135,
          "a_high": 197,
          "parameters": [
            "1/2",
            "1000",
            "30",
            "10/199"
          ],
          "eta": "48164691282866360055132767/30056398078475412983709612"
        }
      ]
    }
  ],
  "tail": {
    "half_to_two_thirds": {
      "k_minus_t": {
        "r_start": 200,
        "numerator_shifted": [
          "170",
          "1"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "Cmin": {
        "r_start": 200,
        "numerator_shifted": [
          "59837567/3",
          "599788/3",
          "501"
        ],
        "denominator_shifted": [
          "39800",
          "399",
          "1"
        ]
      },
      "u": {
        "r_start": 200,
        "numerator_shifted": [
          "2940399",
          "44402",
          "447/2",
          "3/8"
        ],
        "denominator_shifted": [
          "7920200",
          "119201",
          "598",
          "1"
        ]
      },
      "h": {
        "r_start": 200,
        "numerator_shifted": [
          "99",
          "1/2"
        ],
        "denominator_shifted": [
          "200",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 200,
        "numerator_shifted": [
          "9801/2",
          "99/2",
          "1/8"
        ],
        "denominator_shifted": [
          "39601",
          "398",
          "1"
        ]
      },
      "interval": {
        "r_start": 200,
        "numerator_shifted": [
          "100/3",
          "1/6"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "Hb_below_cap": {
        "r_start": 200,
        "numerator_shifted": [
          "91340152000/291",
          "484728930/97",
          "80795497/2910",
          "29001/485",
          "1/30"
        ],
        "denominator_shifted": [
          "1584040000",
          "31760400",
          "238801",
          "798",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 200,
        "numerator_shifted": [
          "589282532000/97",
          "11940998230/97",
          "90733728/97",
          "306404/97",
          "4"
        ],
        "denominator_shifted": [
          "1584040000",
          "31760400",
          "238801",
          "798",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 200,
        "numerator_shifted": [
          "6857438980000/97",
          "270284123975/97",
          "14818055677/388",
          "188780371/776",
          "143699/194",
          "7/8"
        ],
        "denominator_shifted": [
          "29464126600000/97",
          "744370544500/97",
          "15043871915/194",
          "38003632/97",
          "96001/97",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 200,
              "numerator_shifted": [
                "1406391798486960200300000/97",
                "56824676657097333592875/97",
                "4017840620977972091595/388",
                "81164769019340952897/776",
                "1024730628602358085/1552",
                "8279788955939207/3104",
                "20905780082825/3104",
                "15081102905/1552",
                "98135/16"
              ],
              "denominator_shifted": [
                "233361775497320000000/97",
                "9407716941395500000/97",
                "165924498152336000/97",
                "3344432732894715/194",
                "10532906305317/97",
                "84919564989/194",
                "106974727/97",
                "154007/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "143358663049046647948900000/97",
                "6547598166172614766026125/97",
                "5480184096955833849945/4",
                "12586034455719392758371/776",
                "957738231866202739359/7760",
                "9716186830191765879/15520",
                "16426573820055609/7760",
                "57123769374713/12416",
                "90520873509/15520",
                "8411867/2560"
              ],
              "denominator_shifted": [
                "46672355099464000000000/97",
                "2114905163776420000000/97",
                "42592616571862700000/97",
                "500367771441807500/97",
                "7557595255021515/194",
                "19024862804217/97",
                "127709455789/194",
                "137776127/97",
                "173407/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "5479557389292848692600000/97",
                "325703969654015166799250/97",
                "16218160961280753051635/194",
                "2267223670243492938717/1940",
                "19839618438556728239/1940",
                "45394667072462179/776",
                "3410325773061603/15520",
                "3254864996787/6208",
                "70101186/97",
                "140539/320"
              ],
              "denominator_shifted": [
                "46672355099464000000000/97",
                "2114905163776420000000/97",
                "42592616571862700000/97",
                "500367771441807500/97",
                "7557595255021515/194",
                "19024862804217/97",
                "127709455789/194",
                "137776127/97",
                "173407/97",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "1/2",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 200,
              "numerator_shifted": [
                "256111624577067780065317103525505472000000/9409",
                "29126514939085420982268311711188963300000/9409",
                "1369632518652393166344857010908823794150/9409",
                "74660195023260623685857762531494043457/18818",
                "1351567364774722822487439083305074909/18818",
                "1395036127984998340439213603749916611/1505440",
                "3338536248270900763734116863761493/376360",
                "194118798815562226520185563373357/3010880",
                "433474871993649805288977578155/1204352",
                "9315965654063895105343325143/6021760",
                "122531755694762594045846079/24087040",
                "1212411582276364505214899/96348160",
                "273281781446460665987/12043520",
                "2715295752461327823/96348160",
                "10713019523617/496640",
                "9823717/1280"
              ],
              "denominator_shifted": [
                "2927736674798867955530560000000000000/97",
                "220793432505165905122682400000000000/97",
                "7770430900918773139202940000000000/97",
                "169287991162695830219393800000000/97",
                "2553315042312839444861016000000/97",
                "28241134263165657941638390500/97",
                "473275466136504557501539115/194",
                "1529606229927224851679187/97",
                "15380090513021848922343/194",
                "30069884409734446921/97",
                "181408830827008311/194",
                "207276115622070/97",
                "694703706881/194",
                "402983481/97",
                "289419/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "506339185134200856628693344421301344000000/9409",
                "50446079755352767746927928112929786475000/9409",
                "2205855735336897983938886132009036208300/9409",
                "114828764627446444357012487513747973589/18818",
                "16108325080118914161290279353728697459/150544",
                "406058474574386829165318285236236705/301088",
                "19090702676897788648657383322492181/1505440",
                "547222817419669146408220008480129/6021760",
                "1510057404890018793237602799131/3010880",
                "6429377930554965179014167199/3010880",
                "167785219445961258193633607/24087040",
                "1648908189939900512640523/96348160",
                "184744206266649900801/6021760",
                "3652376470246107751/96348160",
                "14345115862237/496640",
                "13101523/1280"
              ],
              "denominator_shifted": [
                "2927736674798867955530560000000000000/97",
                "220793432505165905122682400000000000/97",
                "7770430900918773139202940000000000/97",
                "169287991162695830219393800000000/97",
                "2553315042312839444861016000000/97",
                "28241134263165657941638390500/97",
                "473275466136504557501539115/194",
                "1529606229927224851679187/97",
                "15380090513021848922343/194",
                "30069884409734446921/97",
                "181408830827008311/194",
                "207276115622070/97",
                "694703706881/194",
                "402983481/97",
                "289419/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "26159974973548281432399612768688000000/9409",
                "2080507980591970717177238391723700000/9409",
                "73912595971237713105164566922446600/9409",
                "1567585006272385351614478178817189/9409",
                "89092649472425674207392073337599/37636",
                "8990458372500256681273281193379/376360",
                "132940587136890580050130090289/752720",
                "292230600130278149141244363/301088",
                "11954821164279285373880623/3010880",
                "71995098428451678198087/6021760",
                "77619945498552393793/3010880",
                "227155938379285291/6021760",
                "1042726011689/31040",
                "550277/40"
              ],
              "denominator_shifted": [
                "73930877371754954560000000000000/97",
                "4832427042529416762400000000000/97",
                "145784047388205103740000000000/97",
                "2687647111428013993800000000/97",
                "33783173267752955016000000/97",
                "305744405221382486590500/97",
                "4099304892421357747115/194",
                "10305299136738773602/97",
                "38859719549461218/97",
                "108543140130555/97",
                "4500837135/2",
                "299318610/97",
                "250813/97",
                "1"
              ]
            }
          ]
        },
        {
          "xlo": "0",
          "xhi": "1/2",
          "coefficients": [
            {
              "r_start": 200,
              "numerator_shifted": [
                "880676550224954440978696021850000000/9409",
                "180206466590093077900550203841875000/9409",
                "9134144242423264840380597879771875/9409",
                "236527280976097883185824815673825/9409",
                "30632333984896512269395755778211/75272",
                "678336127986773864852738087835/150544",
                "5377481217868198454721473489/150544",
                "124833464342262407185867587/602176",
                "1067233413557173290279887/1204352",
                "3332167892380217346981/1204352",
                "7407239508420206821/1204352",
                "11124337507407333/1204352",
                "13056791885/1552",
                "112441/32"
              ],
              "denominator_shifted": [
                "73561222984896179787200000000000/97",
                "4810113179251063552452000000000/97",
                "145166696467655844271040000000/97",
                "2677295630473620221175800000/97",
                "33666014806186159104041000/97",
                "609602951006219107434685/194",
                "4088237665141980287111/194",
                "10281440709253523384/97",
                "38784713089140163/97",
                "216750913463015/194",
                "436075130075/194",
                "299087197/97",
                "250716/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "5884064019934703501940862629709600000000/9409",
                "7806950122818074217608695309448140125000/9409",
                "533409301967888348750827889808611380000/9409",
                "34491625419074803014703037549240113325/18818",
                "5516752756276650998508745979152501085/150544",
                "759779883098062535051835781318649697/1505440",
                "7617587309269417461215551587599763/1505440",
                "229252377842579759672522245013299/6021760",
                "164329238769557558301821272911/752720",
                "360823465438616240791144743/376360",
                "77278291943563929898058551/24087040",
                "155182994922565699557855/19269632",
                "44268787589905382593/3010880",
                "355643006935309579/19269632",
                "7080923184997/496640",
                "6545911/1280"
              ],
              "denominator_shifted": [
                "2927736674798867955530560000000000000/97",
                "220793432505165905122682400000000000/97",
                "7770430900918773139202940000000000/97",
                "169287991162695830219393800000000/97",
                "2553315042312839444861016000000/97",
                "28241134263165657941638390500/97",
                "473275466136504557501539115/194",
                "1529606229927224851679187/97",
                "15380090513021848922343/194",
                "30069884409734446921/97",
                "181408830827008311/194",
                "207276115622070/97",
                "694703706881/194",
                "402983481/97",
                "289419/97",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "256111624577067780065317103525505472000000/9409",
                "29126514939085420982268311711188963300000/9409",
                "1369632518652393166344857010908823794150/9409",
                "74660195023260623685857762531494043457/18818",
                "1351567364774722822487439083305074909/18818",
                "1395036127984998340439213603749916611/1505440",
                "3338536248270900763734116863761493/376360",
                "194118798815562226520185563373357/3010880",
                "433474871993649805288977578155/1204352",
                "9315965654063895105343325143/6021760",
                "122531755694762594045846079/24087040",
                "1212411582276364505214899/96348160",
                "273281781446460665987/12043520",
                "2715295752461327823/96348160",
                "10713019523617/496640",
                "9823717/1280"
              ],
              "denominator_shifted": [
                "2927736674798867955530560000000000000/97",
                "220793432505165905122682400000000000/97",
                "7770430900918773139202940000000000/97",
                "169287991162695830219393800000000/97",
                "2553315042312839444861016000000/97",
                "28241134263165657941638390500/97",
                "473275466136504557501539115/194",
                "1529606229927224851679187/97",
                "15380090513021848922343/194",
                "30069884409734446921/97",
                "181408830827008311/194",
                "207276115622070/97",
                "694703706881/194",
                "402983481/97",
                "289419/97",
                "1"
              ]
            }
          ]
        }
      ]
    },
    "two_thirds_to_end": {
      "k_minus_t": {
        "r_start": 200,
        "numerator_shifted": [
          "170",
          "1"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "Cmin": {
        "r_start": 200,
        "numerator_shifted": [
          "3989160140",
          "59931601",
          "300129",
          "501"
        ],
        "denominator_shifted": [
          "7960000",
          "119600",
          "599",
          "1"
        ]
      },
      "u": {
        "r_start": 200,
        "numerator_shifted": [
          "19523291/9",
          "196811/6",
          "496/3",
          "5/18"
        ],
        "denominator_shifted": [
          "7920200",
          "119201",
          "598",
          "1"
        ]
      },
      "h": {
        "r_start": 200,
        "numerator_shifted": [
          "197/3",
          "1/3"
        ],
        "denominator_shifted": [
          "200",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 200,
        "numerator_shifted": [
          "38809/18",
          "197/9",
          "1/18"
        ],
        "denominator_shifted": [
          "39601",
          "398",
          "1"
        ]
      },
      "interval": {
        "r_start": 200,
        "numerator_shifted": [
          "194/3",
          "1/3"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "Hb_above_cap": {
        "r_start": 200,
        "numerator_shifted": [
          "5166611800/97",
          "179269349/97",
          "28837124/1455",
          "125447/1455",
          "2/15"
        ],
        "denominator_shifted": [
          "1584040000",
          "31760400",
          "238801",
          "798",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 200,
        "numerator_shifted": [
          "1"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 200,
              "numerator_shifted": [
                "65958139541275/9",
                "2653291740815/18",
                "2223603903/2",
                "67085617/18",
                "84331/18"
              ],
              "denominator_shifted": [
                "1576119800",
                "31641199",
                "238203",
                "797",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "13090592953214992205/81",
                "131483470597483603/27",
                "2201052820672613/36",
                "66322516234615/162",
                "41634083534/27",
                "55756367/18",
                "840023/324"
              ],
              "denominator_shifted": [
                "62729568040000",
                "1888191520400",
                "23681437601",
                "158404796",
                "596006",
                "1196",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "21570191835010/27",
                "431944719971/27",
                "360404756/3",
                "10825670/27",
                "13549/27"
              ],
              "denominator_shifted": [
                "1584040000",
                "31760400",
                "238801",
                "798",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 200,
              "numerator_shifted": [
                "635479485663185877749031476000/873",
                "96353911722373539226111846400/2619",
                "2191456675724768247022890800/2619",
                "29536351157889871675221580/2619",
                "87082881500567122461590/873",
                "6338085776061327429035/10476",
                "26695810874972968315/10476",
                "4283531710431253/582",
                "73071515565361/5238",
                "164149905739/10476",
                "855355/108"
              ],
              "denominator_shifted": [
                "99865472319680000000000",
                "5005819529592000000000",
                "112913852919920000000",
                "1509298640799600000",
                "13239517202999000",
                "79636471605999",
                "332651186005",
                "952815990",
                "1791010",
                "1995",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "1234243027931289418593004102598000/7857",
                "204701359952105893669637160666800/23571",
                "5144075051299727061668362040260/23571",
                "8618129418487196257936637246/2619",
                "1039588762727371847374664951/31428",
                "14630771586269238674587151/62856",
                "3064177053901570480412/2619",
                "29337466748615637473/6984",
                "110601767219121005/10476",
                "1111937387836217/62856",
                "838435938947/47142",
                "15800605/1944"
              ],
              "denominator_shifted": [
                "19873228991616320000000000",
                "1096023558708488000000000",
                "27475676260656080000000",
                "413264282439040400000",
                "4143962564196401000",
                "29087175052592801",
                "145834057620994",
                "522261568015",
                "1309226980",
                "2188015",
                "2194",
                "1"
              ]
            },
            {
              "r_start": 200,
              "numerator_shifted": [
                "301766508407986203265612000/7857",
                "12100644249122373194328760/7857",
                "212288059042538408913068/7857",
                "4256338375330591091027/15714",
                "13334241400044784477/7857",
                "106940449425604417/15714",
                "268020046326599/15714",
                "191922576796/7857",
                "2479435/162"
              ],
              "denominator_shifted": [
                "2509182721600000000",
                "100619488032000000",
                "1765263680240000",
                "17696958400800",
                "110883596001",
                "444647196",
                "1114406",
                "1596",
                "1"
              ]
            }
          ]
        }
      ]
    }
  }
}


==> anc/proof-data/c2_new_research_20261020_probe.py <==
"""Exact c=2,s=3 continuation of the retained-F augmented criterion.

The algebra and its c=2 scope are justified in the accompanying proof.
The __main__ parameter search is exploratory; accepted results are exact.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from s4_c78_correlated_bounds import quadratic_min, _add, _mul
from odd_contraction_bounds import sqrt_upper


def s3criterion(a,k,b=Q(1),aug=Q(1000),t=Q(30),young=None,upper_a=None):
    assert a>2 and k>=a+2 and b>0 and aug>t>=0
    if young is None:young=Q(3,k)
    if upper_a is None:upper_a=a
    assert a<=upper_a<=k-2 and young>0
    c=2;r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k)
    if t>k:return None
    fac=aug*t/(aug-t);ll=aug*b/(k*r)
    u=(1-Q(a*a,r*r))/c-(r-a)/(k*r);h=(r-a)/k;qm=c*u/k
    assert 0<=u<=h
    A=1+Q(1,k)+2/(k*r)+2*b*k/r+ll*k*k+t/(k*k)
    D=1+g+b+2*g/r+ll*r*r-fac*qm+t*(1+g/r)**2
    C=2*b+Q(1,k)-g/r+ll*k*r+t*(1+g/r)/k
    Cmin=2*b+Q(1,k)-gu/r+ll*k*r+t*(1+gu/r)/k
    if Cmin<=0:return None
    Hb=1+g+b-fac*qm-young
    if t:Hb=min(Hb,2+1/t)
    denfine=Hb-2*gu+t*(1-gu)**2
    if denfine<=0:return None
    dd=(1+t*(2-Hb))/denfine
    if dd<0 or dd*h>=1:return None
    w1=1-t/k;w2=1+t*(1+gu/r);loss=qm/young
    nd=[1-dd*h+(dd+t)*u,-(dd+t)*u];rn=[u,-u]
    det=A*D-C*C;mv=D+4*A+4*C;mw=D*w1*w1+A*w2*w2+2*C*w1*w2
    ap=_add(_mul(nd,[A,-loss]),[-q*w1*w1 for q in rn])
    dp=_add(_add(_mul(nd,[det,-loss*mv]),[-q*mw for q in rn]),
            _mul([0,loss*(w2-2*w1)**2],rn))
    am=quadratic_min(ap);dm=quadratic_min(dp)
    if min(am,dm)<=0:return None
    eta=dm/(nd[0]*D)
    return dict(a=a,k=k,upper_a=upper_a,eta=eta,parameters=(b,aug,t,young),
                Hb=Hb,dd=dd,aa_min=am,det_min=dm)


if __name__=='__main__':
    from itertools import product
    pars=list(product((Q(1,2),Q(3,4),Q(1),Q(5,4),Q(3,2)),
                      (Q(10),Q(100),Q(1000)),
                      (Q(3),Q(10),Q(30)),
                      (Q(1),Q(3),Q(10),Q(30))))
    for k in (100,1000,10000):
        for a in (max(3,k//100),k//10,k//5,k//3,k//2,2*k//3,9*k//10,k-2):
            best=None
            for b,aug,t,yf in pars:
                if aug<=t or t>k:continue
                z=s3criterion(a,k,b,aug,t,yf/k)
                if z and (best is None or z['eta']>best['eta']):best=z
            print(k,a,best,flush=True)


==> anc/proof-data/c2_new_research_20261020_s4_criterion.py <==
"""c=2 continuation of the exact retained-F s4 criterion; see accompanying proof."""
from fractions import Fraction as Q
from pathlib import Path
import json
from s4_c78_correlated_bounds import quadratic_min,_add,_mul
from odd_contraction_bounds import sqrt_upper

def criterion(a,c,k,b=Q(3,2),d=Q(3,2),aug=Q(1000),t=Q(20),young=Q(1,100),split=Q(1),upper_a=None):
 assert a>c>=2 and k>=a+2 and b>0 and d>0 and aug>t>=0 and young>0 and split>0
 if upper_a is None:upper_a=a
 assert a<=upper_a<=k-2
 r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
 ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 if min(pr,ph)<=0:return None
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr
 if ep/k-gu/r-ll*r+U*V/pr<=0:return None
 u0=Q(1,c)-Q(1,k)-Q(a*(a-c),c*k)/r
 u=u0-k*g*g/(c*r*r);h=(r-a)/k;qm=c*u/k
 assert 0<=u<=h
 D0-=ff*qm
 Hb=min(1+g+ep/k+ll*r*r-V*V/ph,1+g+ep/k)-young-ff*qm
 if t:Hb=min(Hb,2+1/t)
 denfine=Hb-2*gu+t*(1-gu)**2
 if denfine<=0:return None
 dd=(1+t*(2-Hb))/denfine
 if not 0<=dd or dd*h>=1:return None
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 L=qm/young;nd=[1-dd*h+(dd+t)*u,-(dd+t)*u];rn=[u,-u]
 det0=A0*(D0+yy)-C0*C0;mv=D0+yy+4*A0+4*C0;mw=D0+yy+ww*ww*A0+2*ww*C0
 ap=_add(_mul(nd,[A0,-L]),[-x for x in rn])
 dp=_add(_add(_mul(nd,[det0,-L*mv]),[-x*mw for x in rn]),_mul([0,L*(ww-2)**2],rn))
 am=quadratic_min(ap);dm=quadratic_min(dp)
 if min(am,dm)<=0:return None
 eta=dm/(nd[0]*(D0+yy));assert eta>0
 out=dict(eta=eta,a=a,c=c,k=k,parameters=(b,d,aug,t,young,split),u=u,h=h,Hb=Hb,
          epsilon=ep,delta=de,aug=aug,dd=dd,aa_polynomial=ap,det_polynomial=dp,
          aa_min=am,det_min=dm,upper_a=upper_a)
 out['K_nonconstant']=k*r*r*eta/2
 out['K_constant']=(a*r*r/2+2*de)/(1+aug)
 out['K']=min(out['K_nonconstant'],out['K_constant'])
 return out

def diameter(a,c,k,parameters):
 out=criterion(a,c,k,*parameters);assert out
 r=Q(k-1);root=sqrt_upper(k*r)
 drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
 out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
 return out



==> anc/proof-data/c2_new_research_20261020_s4_finite_certificates.json <==
{
  "rows": [
    {
      "a": 3,
      "k": 5,
      "parameters": [
        "2/5",
        "2/5",
        "100",
        "0",
        "2/5",
        "1"
      ],
      "eta": "28174687/754275200"
    },
    {
      "a": 4,
      "k": 6,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "1",
        "1/6",
        "1"
      ],
      "eta": "21589956855252783638177464779533922794040841/172993400806693407332678037272444782970756250"
    },
    {
      "a": 4,
      "k": 7,
      "parameters": [
        "1",
        "1",
        "10",
        "1",
        "3/7",
        "1"
      ],
      "eta": "5782837222260750998523003956063609/74091377202545233228552112399481648"
    },
    {
      "a": 5,
      "k": 7,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/7",
        "1"
      ],
      "eta": "273344796077/3021078341064"
    },
    {
      "a": 5,
      "k": 8,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/4",
        "1"
      ],
      "eta": "4549955545271982787669503/125396404767278372268645440"
    },
    {
      "a": 6,
      "k": 8,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "48310233918/226336911515"
    },
    {
      "a": 5,
      "k": 9,
      "parameters": [
        "2/5",
        "2/5",
        "100",
        "0",
        "1/3",
        "1"
      ],
      "eta": "239513089172259269847174064079/30956206084720507679621544000000"
    },
    {
      "a": 6,
      "k": 9,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/9",
        "1"
      ],
      "eta": "431331539177/3578969637000"
    },
    {
      "a": 7,
      "k": 9,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "882609184664/2723597708625"
    },
    {
      "a": 6,
      "k": 10,
      "parameters": [
        "2/5",
        "2/5",
        "10",
        "0",
        "3/10",
        "1"
      ],
      "eta": "48946207710146919527/571546646248045656285"
    },
    {
      "a": 7,
      "k": 10,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1038696857/5255771550"
    },
    {
      "a": 8,
      "k": 10,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "463121674/1096821225"
    },
    {
      "a": 7,
      "k": 11,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/11",
        "1"
      ],
      "eta": "8243831970256930377645996911/264101128287216732412151680000"
    },
    {
      "a": 8,
      "k": 11,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/11",
        "1"
      ],
      "eta": "1336716586410781/4882703048729000"
    },
    {
      "a": 9,
      "k": 11,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "2717155767461193/5337017013284000"
    },
    {
      "a": 7,
      "k": 12,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "1/4",
        "1"
      ],
      "eta": "182933663567643940981532770473958243/7768082438082585042738976736836844544"
    },
    {
      "a": 8,
      "k": 12,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/6",
        "1"
      ],
      "eta": "77587678954183596497950759457/849174826289080708515535400040"
    },
    {
      "a": 9,
      "k": 12,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2326888278297899/6721166171326068"
    },
    {
      "a": 10,
      "k": 12,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/12",
        "1"
      ],
      "eta": "177006503277941/302009971824792"
    },
    {
      "a": 8,
      "k": 13,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/13",
        "1"
      ],
      "eta": "3380224960305575811236793191/55972091068364640416061634560"
    },
    {
      "a": 9,
      "k": 13,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1247725217117/8668561990335"
    },
    {
      "a": 10,
      "k": 13,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/13",
        "1"
      ],
      "eta": "30480587176759/73636477776420"
    },
    {
      "a": 11,
      "k": 13,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/13",
        "1"
      ],
      "eta": "823085376408469/1257506783177970"
    },
    {
      "a": 8,
      "k": 14,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "3/14",
        "1"
      ],
      "eta": "1993216271316419349915455689602839/184238192202658059104864434928946500"
    },
    {
      "a": 9,
      "k": 14,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/14",
        "1"
      ],
      "eta": "24944042215122044255403947252493/202624676421887499266697135380000"
    },
    {
      "a": 10,
      "k": 14,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/7",
        "1"
      ],
      "eta": "702050828163/3578455926955"
    },
    {
      "a": 11,
      "k": 14,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "1743729464758/382485158580525"
    },
    {
      "a": 12,
      "k": 14,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "3770810547830112/5269093347224525"
    },
    {
      "a": 9,
      "k": 15,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/5",
        "1"
      ],
      "eta": "2408810334058103421209493/49469517007292147659712000"
    },
    {
      "a": 10,
      "k": 15,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/15",
        "1"
      ],
      "eta": "11974127795821411955053751/243657165546392548576953600"
    },
    {
      "a": 11,
      "k": 15,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1295087450321/5237558351080"
    },
    {
      "a": 12,
      "k": 15,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "769749527855/10027572959928"
    },
    {
      "a": 13,
      "k": 15,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "2168770077925/2814922133592"
    },
    {
      "a": 9,
      "k": 16,
      "parameters": [
        "2/5",
        "2/5",
        "10",
        "0",
        "5/16",
        "1"
      ],
      "eta": "14435937484907688513588247199/496571254346733911534455200000"
    },
    {
      "a": 10,
      "k": 16,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/16",
        "1"
      ],
      "eta": "12676863395648699150597270507/120189773649614333317068798000"
    },
    {
      "a": 11,
      "k": 16,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2489529368137093/26695325210118000"
    },
    {
      "a": 12,
      "k": 16,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "195984612676637/660821320728000"
    },
    {
      "a": 13,
      "k": 16,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "82152893156321/571348498731000"
    },
    {
      "a": 14,
      "k": 16,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "1093445832278371/1333743499038750"
    },
    {
      "a": 9,
      "k": 17,
      "parameters": [
        "2/5",
        "2/5",
        "100",
        "0",
        "5/17",
        "1"
      ],
      "eta": "90344146888696422070870788354071311/9783600177461689412100746788781926400"
    },
    {
      "a": 10,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/17",
        "1"
      ],
      "eta": "5623096164491370953470855707/221539093787516835346838196224"
    },
    {
      "a": 11,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/17",
        "1"
      ],
      "eta": "4540922713844742593309906365627/29543190973343194834877347536896"
    },
    {
      "a": 12,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/17",
        "1"
      ],
      "eta": "59309743750455/436585354756096"
    },
    {
      "a": 13,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/17",
        "1"
      ],
      "eta": "36484420689581799/106118751424762352"
    },
    {
      "a": 14,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/17",
        "1"
      ],
      "eta": "319183241552017/1549071030473456"
    },
    {
      "a": 15,
      "k": 17,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/17",
        "1"
      ],
      "eta": "41224041228878853/47684783164399016"
    },
    {
      "a": 10,
      "k": 18,
      "parameters": [
        "2/5",
        "2/5",
        "10",
        "0",
        "5/18",
        "1"
      ],
      "eta": "25979304043789777705813428064612151/576135836119822047964281230962015575"
    },
    {
      "a": 11,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1151556303868026340776053160385871/14712923831900009286262402549697760"
    },
    {
      "a": 12,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2530371638739843974795280505287/164392125465459914617013797952860"
    },
    {
      "a": 13,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "17026331723392139/95920672470071670"
    },
    {
      "a": 14,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "130907667794729954/336668235409314495"
    },
    {
      "a": 15,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/18",
        "1"
      ],
      "eta": "557829197447972999/2113382509412509620"
    },
    {
      "a": 16,
      "k": 18,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/18",
        "1"
      ],
      "eta": "34305104239365793/37901683680108165"
    },
    {
      "a": 10,
      "k": 19,
      "parameters": [
        "2/5",
        "2/5",
        "100",
        "0",
        "5/19",
        "1"
      ],
      "eta": "221750630598614336866178421849431/13807775591246853035539976135376000"
    },
    {
      "a": 11,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/19",
        "1"
      ],
      "eta": "544410989543898432463754279/537035210756788327564192128000"
    },
    {
      "a": 12,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/19",
        "1"
      ],
      "eta": "93814352638293873238347997319/755819879327991872644444992000"
    },
    {
      "a": 13,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2412171456059539/44382483048884400"
    },
    {
      "a": 14,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/19",
        "1"
      ],
      "eta": "8885189552594149/40764023606262600"
    },
    {
      "a": 15,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1756853165696731/4070249546756400"
    },
    {
      "a": 16,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/19",
        "1"
      ],
      "eta": "1733632182612923/5453758646443800"
    },
    {
      "a": 17,
      "k": 19,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/19",
        "1"
      ],
      "eta": "31154420462896001/33067766380849200"
    },
    {
      "a": 11,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "1/4",
        "1"
      ],
      "eta": "3617055676983043507493071583370369/134108301081163117332322282649649920"
    },
    {
      "a": 12,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/20",
        "1"
      ],
      "eta": "4390675853432732558146785671/86695896055656046616248030800"
    },
    {
      "a": 13,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/20",
        "1"
      ],
      "eta": "531225095581204377020906499/3233404333930789986891280960"
    },
    {
      "a": 14,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "16552299175211/181902723184000"
    },
    {
      "a": 15,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "1204123747602933/4683682297740860"
    },
    {
      "a": 16,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "199314245572527/422052639674696"
    },
    {
      "a": 17,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/20",
        "1"
      ],
      "eta": "53799925794241/146122544578848"
    },
    {
      "a": 18,
      "k": 20,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/20",
        "1"
      ],
      "eta": "465922582174809/477359192618450"
    },
    {
      "a": 11,
      "k": 21,
      "parameters": [
        "2/5",
        "2/5",
        "100",
        "0",
        "5/21",
        "1"
      ],
      "eta": "4888186458811184427481327842288383/313026164047412535980647821363750000"
    },
    {
      "a": 12,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/21",
        "1"
      ],
      "eta": "24938855588885055806274951022991/708255855478133568948267520000000"
    },
    {
      "a": 13,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1754066324873592839069108210880551/18587105702725114280642739752160000"
    },
    {
      "a": 14,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/7",
        "1"
      ],
      "eta": "10792049246062688052525978059119/54015326872172957454279721920000"
    },
    {
      "a": 15,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/21",
        "1"
      ],
      "eta": "34722964258663021/273835308682624500"
    },
    {
      "a": 16,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/21",
        "1"
      ],
      "eta": "13273412702158301/45025380508776000"
    },
    {
      "a": 17,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/21",
        "1"
      ],
      "eta": "2518631886777127/4931122307002500"
    },
    {
      "a": 18,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/21",
        "1"
      ],
      "eta": "15305877821374087/36864928736887125"
    },
    {
      "a": 19,
      "k": 21,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/21",
        "1"
      ],
      "eta": "6670363190170396/6622754037865875"
    },
    {
      "a": 12,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/22",
        "1"
      ],
      "eta": "572906718682729649740603724/607415336078701911303031587175"
    },
    {
      "a": 13,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/22",
        "1"
      ],
      "eta": "102097652996972028581135350358443/4063934011701344784293716840836576"
    },
    {
      "a": 14,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/22",
        "1"
      ],
      "eta": "53677006977239838159416561635/402975366238426242349910805984"
    },
    {
      "a": 15,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "342784703312813206169187843053/13995147233657846779520957042160"
    },
    {
      "a": 16,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "5888829469291993/36427219128797739"
    },
    {
      "a": 17,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "44478652836364915/134348639310099786"
    },
    {
      "a": 18,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/22",
        "1"
      ],
      "eta": "6702437259239/242064879545511"
    },
    {
      "a": 19,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/22",
        "1"
      ],
      "eta": "14432026249352983/31429808641190949"
    },
    {
      "a": 20,
      "k": 22,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/22",
        "1"
      ],
      "eta": "14327353687128176/13830887327261037"
    },
    {
      "a": 12,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "47409142132975944098140227034910258124636907271/46638282622272532886295533232576429409200226585600"
    },
    {
      "a": 13,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/23",
        "1"
      ],
      "eta": "15145177623772979657049618215703784871/280810530470070190411448403343819225600"
    },
    {
      "a": 14,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/23",
        "1"
      ],
      "eta": "1480620255787107804643957342785786839/22160189878876166176875097254179018240"
    },
    {
      "a": 15,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/23",
        "1"
      ],
      "eta": "168687736816634202812690773144963539/1004522689848189795184736603933232640"
    },
    {
      "a": 16,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/23",
        "1"
      ],
      "eta": "9142298535219054441/160600860134709247880"
    },
    {
      "a": 17,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/23",
        "1"
      ],
      "eta": "29377223896148422211/150264538707993937480"
    },
    {
      "a": 18,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/23",
        "1"
      ],
      "eta": "50766784565833823961/138742423421813273480"
    },
    {
      "a": 19,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/23",
        "1"
      ],
      "eta": "10866366193112878641/143619252953665124680"
    },
    {
      "a": 20,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/23",
        "1"
      ],
      "eta": "21662790745623787547/43288350773837747160"
    },
    {
      "a": 21,
      "k": 23,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/23",
        "1"
      ],
      "eta": "121989435269143523001/114820808764182596680"
    },
    {
      "a": 13,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/24",
        "1"
      ],
      "eta": "412773855619692373804940488585178759/28145446430678965165930452432464227200"
    },
    {
      "a": 14,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1930138458025487319103780821030731/857002780043871253309455337731863250"
    },
    {
      "a": 15,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "5489200867183579278828709716271897919/52650661873016535333196595816918928000"
    },
    {
      "a": 16,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/8",
        "1"
      ],
      "eta": "22455645759084291917391968460073534919/112743413546309695912444237248474816000"
    },
    {
      "a": 17,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/12",
        "1"
      ],
      "eta": "252930351816653691/2856811723173128200"
    },
    {
      "a": 18,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/12",
        "1"
      ],
      "eta": "2747876274200629567/12036323530856692800"
    },
    {
      "a": 19,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/12",
        "1"
      ],
      "eta": "8888532921465881669/22258100532074673000"
    },
    {
      "a": 20,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/24",
        "1"
      ],
      "eta": "5801817588125798/47891540169041205"
    },
    {
      "a": 21,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/24",
        "1"
      ],
      "eta": "140471934620710603/260535705358215525"
    },
    {
      "a": 22,
      "k": 24,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/24",
        "1"
      ],
      "eta": "83825012272905716/77113449858832005"
    },
    {
      "a": 13,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1252941913558691259444911491773791/164957531000490951875671671396288000"
    },
    {
      "a": 14,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/5",
        "1"
      ],
      "eta": "198529163822352325541385551/3133855813877172174713472000"
    },
    {
      "a": 15,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/25",
        "1"
      ],
      "eta": "2011495909486230930057551/47894819797712046850675200"
    },
    {
      "a": 16,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/25",
        "1"
      ],
      "eta": "72271893025256378267765927/523429982473123853462016000"
    },
    {
      "a": 17,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/25",
        "1"
      ],
      "eta": "22994621481918109727249831/23369647784122460353894732800"
    },
    {
      "a": 18,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/25",
        "1"
      ],
      "eta": "39643064713/332147335248"
    },
    {
      "a": 19,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/25",
        "1"
      ],
      "eta": "8739854848997/33610297822980"
    },
    {
      "a": 20,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/25",
        "1"
      ],
      "eta": "839103047771/1945037731512"
    },
    {
      "a": 21,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/25",
        "1"
      ],
      "eta": "2439997068073/14849841827250"
    },
    {
      "a": 22,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/25",
        "1"
      ],
      "eta": "4768009948277/8283518944800"
    },
    {
      "a": 23,
      "k": 25,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/25",
        "1"
      ],
      "eta": "72127467904859/64985424878370"
    },
    {
      "a": 14,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/26",
        "1"
      ],
      "eta": "844289669456311958923497916629708351/37633389383270677714382251710987500000"
    },
    {
      "a": 15,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/26",
        "1"
      ],
      "eta": "3531730485650706974730675716163857/33131714771170760516560111375000000"
    },
    {
      "a": 16,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/26",
        "1"
      ],
      "eta": "503029164246892667165217690046917/6446756698919340375454167597812500"
    },
    {
      "a": 17,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/26",
        "1"
      ],
      "eta": "1803211078903313473824450466393878911/10684465478541795225787318417510000000"
    },
    {
      "a": 18,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/13",
        "1"
      ],
      "eta": "71193003231012576/2347092481295436875"
    },
    {
      "a": 19,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/13",
        "1"
      ],
      "eta": "1327134363772090281/8885950608176963750"
    },
    {
      "a": 20,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/13",
        "1"
      ],
      "eta": "42390491943364577/145813374114362500"
    },
    {
      "a": 21,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/13",
        "1"
      ],
      "eta": "24993749334411205377/54080402213576716250"
    },
    {
      "a": 22,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/26",
        "1"
      ],
      "eta": "1427949573355264377/6954800194847960000"
    },
    {
      "a": 23,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/26",
        "1"
      ],
      "eta": "35062392517272153/57486002853110000"
    },
    {
      "a": 24,
      "k": 26,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/26",
        "1"
      ],
      "eta": "3207718897719925314/2835652773049061875"
    },
    {
      "a": 14,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "5/27",
        "1"
      ],
      "eta": "292195229159342868933237277919185098037/19517727014736900391311446666085241190400"
    },
    {
      "a": 15,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/27",
        "1"
      ],
      "eta": "61164332590927287806825515977393955919/904061127731699561983174606387256524800"
    },
    {
      "a": 16,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "22154507525749160101745284233797879203/1115676578281280586956600764957095227904"
    },
    {
      "a": 17,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "13261080333777892191518023333953043267/119639310071036178814462153381944692736"
    },
    {
      "a": 18,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2508019381344538273491394319105636467/12746688381854358079768314533025667584"
    },
    {
      "a": 19,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/27",
        "1"
      ],
      "eta": "11691619505619190243/199152997058429571456"
    },
    {
      "a": 20,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/27",
        "1"
      ],
      "eta": "11220703462165500191/62854787482529428152"
    },
    {
      "a": 21,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/27",
        "1"
      ],
      "eta": "8098580419961314501/25279481914899870528"
    },
    {
      "a": 22,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/27",
        "1"
      ],
      "eta": "80779828775131547605/164303941123985963976"
    },
    {
      "a": 23,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/27",
        "1"
      ],
      "eta": "13743412808660315363/56253224259442334592"
    },
    {
      "a": 24,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/27",
        "1"
      ],
      "eta": "9001366671379144007/14013860974548449976"
    },
    {
      "a": 25,
      "k": 27,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/27",
        "1"
      ],
      "eta": "53114388648792357491/46141853003662283712"
    },
    {
      "a": 15,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/28",
        "1"
      ],
      "eta": "14083882049953292945053820415737/527099269881439046189928334219200"
    },
    {
      "a": 16,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/28",
        "1"
      ],
      "eta": "7828180583574158098704807305526431/72323373432767528159098081446387600"
    },
    {
      "a": 17,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/28",
        "1"
      ],
      "eta": "10748072066198749484054498208101999/197256520165459467788685320458991040"
    },
    {
      "a": 18,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/28",
        "1"
      ],
      "eta": "9119056923695310195145032593/64741798926805532363364527280"
    },
    {
      "a": 19,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/28",
        "1"
      ],
      "eta": "40573675916205382637354656040547359/182448649833134185578310193957955840"
    },
    {
      "a": 20,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "132058821642362593/1528334633628928440"
    },
    {
      "a": 21,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "66545213214287489/321707219556790620"
    },
    {
      "a": 22,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "2696139546256073/7725514705661340"
    },
    {
      "a": 23,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/14",
        "1"
      ],
      "eta": "187797322783272653/361196075630662740"
    },
    {
      "a": 24,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/28",
        "1"
      ],
      "eta": "1126193448572512/4001667115954935"
    },
    {
      "a": 25,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/28",
        "1"
      ],
      "eta": "88750706448449407/131887943419600760"
    },
    {
      "a": 26,
      "k": 28,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/28",
        "1"
      ],
      "eta": "34748126850900013/29705900106142540"
    },
    {
      "a": 15,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "5/29",
        "1"
      ],
      "eta": "1321400513495340095920597904010087669181/67424582655531645931285913879409648185600"
    },
    {
      "a": 16,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/29",
        "1"
      ],
      "eta": "317674987586372284506617290121327/4601563032625233949373998990809088"
    },
    {
      "a": 17,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/29",
        "1"
      ],
      "eta": "39845906978026235336228170249173/288468147253800671308391080988896000"
    },
    {
      "a": 18,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/29",
        "1"
      ],
      "eta": "41024571045028814814028228568831/475632013337265738074523212160000"
    },
    {
      "a": 19,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/29",
        "1"
      ],
      "eta": "5046935160051460938303838799134917/29969208746543935001903808973088000"
    },
    {
      "a": 20,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/29",
        "1"
      ],
      "eta": "544527073610177/60116962801676800"
    },
    {
      "a": 21,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/29",
        "1"
      ],
      "eta": "1289990700826677/11373220765987150"
    },
    {
      "a": 22,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/29",
        "1"
      ],
      "eta": "6370439481306831/27182765600075800"
    },
    {
      "a": 23,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/29",
        "1"
      ],
      "eta": "118985276567448641/315916433141977450"
    },
    {
      "a": 24,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/29",
        "1"
      ],
      "eta": "4689027324356271/1784118775879328800"
    },
    {
      "a": 25,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/29",
        "1"
      ],
      "eta": "1049742062975754057/3313614660452719850"
    },
    {
      "a": 26,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/29",
        "1"
      ],
      "eta": "355644364041657457/506697384245708400"
    },
    {
      "a": 27,
      "k": 29,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/29",
        "1"
      ],
      "eta": "3261916789412069997/2747549584240829750"
    },
    {
      "a": 16,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/6",
        "1"
      ],
      "eta": "13678057826263642081071870862199/473491701661716746465479588048500"
    },
    {
      "a": 17,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/6",
        "1"
      ],
      "eta": "6586325544324352596694317944404253/61358573086510490621958030818640000"
    },
    {
      "a": 18,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "7675259914371716229712336930377/229742670920863790904241765317920"
    },
    {
      "a": 19,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "13885460553578690985542859414008063/120227442193256069424508785828250560"
    },
    {
      "a": 20,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/10",
        "1"
      ],
      "eta": "4875144490403158730629158384757/25157413500076726804347807348675"
    },
    {
      "a": 21,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "3701668660512517/106274494252817910"
    },
    {
      "a": 22,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "1977684044413/14151168790806"
    },
    {
      "a": 23,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "8368685620225849/32058119341918386"
    },
    {
      "a": 24,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/15",
        "1"
      ],
      "eta": "9123356177636359/22620376215842175"
    },
    {
      "a": 25,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/30",
        "1"
      ],
      "eta": "59384471906266/1486864828216275"
    },
    {
      "a": 26,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/30",
        "1"
      ],
      "eta": "105015702279812/299595270334795"
    },
    {
      "a": 27,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/30",
        "1"
      ],
      "eta": "72319395165979532/99158609711043465"
    },
    {
      "a": 28,
      "k": 30,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/30",
        "1"
      ],
      "eta": "18029691817365824/14979455255982195"
    },
    {
      "a": 16,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "5/31",
        "1"
      ],
      "eta": "19344818121329833793295663146810093133607/861057401281139767024455356888039505600000"
    },
    {
      "a": 17,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/31",
        "1"
      ],
      "eta": "4888936559976472127436425552072381039/71159057211059155000286801286782400000"
    },
    {
      "a": 18,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/31",
        "1"
      ],
      "eta": "4493662658674294626057241508684597/31607264846784006749992525720000000"
    },
    {
      "a": 19,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/31",
        "1"
      ],
      "eta": "228804659801762447401290456147181643/3568743776553863954585189531791680000"
    },
    {
      "a": 20,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/31",
        "1"
      ],
      "eta": "256182639462559381018618477681342607/1797802854194109281956419472581312000"
    },
    {
      "a": 21,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/31",
        "1"
      ],
      "eta": "1434727668393014491643082147852719/6604258651678118468851072019520000"
    },
    {
      "a": 22,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/31",
        "1"
      ],
      "eta": "6346754906810923469/105735787755896361000"
    },
    {
      "a": 23,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/31",
        "1"
      ],
      "eta": "538606571079504089/3256340748109845000"
    },
    {
      "a": 24,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/31",
        "1"
      ],
      "eta": "3053064896080619509/10640025945656649000"
    },
    {
      "a": 25,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/31",
        "1"
      ],
      "eta": "7738131263635751347/18033675048980799000"
    },
    {
      "a": 26,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/31",
        "1"
      ],
      "eta": "6993238356757448717/92343948620092953000"
    },
    {
      "a": 27,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/31",
        "1"
      ],
      "eta": "3657013931692830277/9555253357931379000"
    },
    {
      "a": 28,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/31",
        "1"
      ],
      "eta": "59840169488604529013/79219812828642465000"
    },
    {
      "a": 29,
      "k": 31,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/31",
        "1"
      ],
      "eta": "3026826442774981513/2482866309391959000"
    },
    {
      "a": 17,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/32",
        "1"
      ],
      "eta": "8372317708902005184813112896912184903191/281561296080538020288989465374964914035200"
    },
    {
      "a": 18,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/32",
        "1"
      ],
      "eta": "112613887137509072434346093467846679741/1072396626698085727261643070332623114450"
    },
    {
      "a": 19,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/32",
        "1"
      ],
      "eta": "2188615313399548276236967160630180625/150821226523340939652963483607934755328"
    },
    {
      "a": 20,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/32",
        "1"
      ],
      "eta": "91626752511812053671857992844623584787/990144316450794207811538257671667684864"
    },
    {
      "a": 21,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/32",
        "1"
      ],
      "eta": "71395519272954371662953938871708213883/426212906312127523601362775507257478144"
    },
    {
      "a": 22,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "3/32",
        "1"
      ],
      "eta": "170471190733731175749941814171021673/713313139681650424083603278626354664"
    },
    {
      "a": 23,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "57026782960928619641/673782104645341670368"
    },
    {
      "a": 24,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "15312121060987122603/80430825696559159456"
    },
    {
      "a": 25,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "190578670393797818979/610715302693081098848"
    },
    {
      "a": 26,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/16",
        "1"
      ],
      "eta": "130640532728171812093/287769661844671837184"
    },
    {
      "a": 27,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/32",
        "1"
      ],
      "eta": "16203386714366721153/147187803725658032512"
    },
    {
      "a": 28,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/32",
        "1"
      ],
      "eta": "14188520126100099417/34314281185099902688"
    },
    {
      "a": 29,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/32",
        "1"
      ],
      "eta": "32940866939940658823/42226207495229592624"
    },
    {
      "a": 30,
      "k": 32,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/32",
        "1"
      ],
      "eta": "35603551779561416949/28860019720517541868"
    },
    {
      "a": 17,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "5/33",
        "1"
      ],
      "eta": "1135789117601271433508575473582042056569599/46976509262299590717515069655648131710566400"
    },
    {
      "a": 18,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/33",
        "1"
      ],
      "eta": "960658053856412124497713698064710239/14261413789621216016882361666754150400"
    },
    {
      "a": 19,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/33",
        "1"
      ],
      "eta": "276686628338475631892625763121352141431/2001422731174018854982096313322027417600"
    },
    {
      "a": 20,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "3645778133967253157670495807793457/82538368056498321646900809854238720"
    },
    {
      "a": 21,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "17102500364488372596735800080034656799/143806352903827053024332578303466864640"
    },
    {
      "a": 22,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/11",
        "1"
      ],
      "eta": "14940997378268989495772669385412296071/78329619113276646195160942334171381760"
    },
    {
      "a": 23,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/33",
        "1"
      ],
      "eta": "77362502028802279/5055766337850301920"
    },
    {
      "a": 24,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/33",
        "1"
      ],
      "eta": "2003085698665849813/18432668077489290240"
    },
    {
      "a": 25,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/33",
        "1"
      ],
      "eta": "34562448318925881811/160990070865592325280"
    },
    {
      "a": 26,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/33",
        "1"
      ],
      "eta": "1428702024788451491/4246794788145039680"
    },
    {
      "a": 27,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "2/33",
        "1"
      ],
      "eta": "2286728258091614527/4783876672203588960"
    },
    {
      "a": 28,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/33",
        "1"
      ],
      "eta": "1537420002533010737/10744601449063056960"
    },
    {
      "a": 29,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/33",
        "1"
      ],
      "eta": "71097861394673942597/160524854470972382160"
    },
    {
      "a": 30,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/33",
        "1"
      ],
      "eta": "12779556999826462697/15902249336730593760"
    },
    {
      "a": 31,
      "k": 33,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/33",
        "1"
      ],
      "eta": "169138382282734215517/135589016069786978160"
    },
    {
      "a": 17,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "7/34",
        "1"
      ],
      "eta": "12981499387683844304594911561625292550909871/3106310293726459477642986705970416230780700000"
    },
    {
      "a": 18,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "5/34",
        "1"
      ],
      "eta": "4961265108153780195797679992781119/166787449650590967747721522566480000"
    },
    {
      "a": 19,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "20161148178061565361429070237072168773674492231/6595710759340076190448982037710079997011126252000"
    },
    {
      "a": 20,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "168451692090139411525569309247935258961616473151/6254529521062476004610049658573698461255207091000"
    },
    {
      "a": 21,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "45742834688006224378/1483267140234461989275"
    },
    {
      "a": 22,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "1086579535722366965021/31590213099705811228425"
    },
    {
      "a": 23,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "274222239480241249546939/7093937192517966614287200"
    },
    {
      "a": 24,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "84670081607214728248/1931003182857161974011"
    },
    {
      "a": 25,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "29757012193366427233267/591441068556769559561400"
    },
    {
      "a": 26,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "154824022732355517480677/2642872744678156274301600"
    },
    {
      "a": 27,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "35777256941557343072273/514569291119199628398900"
    },
    {
      "a": 28,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "334611939418105522327384/3950528544281172050910075"
    },
    {
      "a": 29,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "17374897137675271545977/162197186427273143444925"
    },
    {
      "a": 30,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "1335753107173118167979/9301306071961826829225"
    },
    {
      "a": 31,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "374078144424341037559159/1752738743497887310222200"
    },
    {
      "a": 32,
      "k": 34,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "6356924191357851138712/15870254218263429544725"
    },
    {
      "a": 18,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "1/5",
        "1"
      ],
      "eta": "50766979536980162682450093405335687/5721231474640974919805837457720803840"
    },
    {
      "a": 19,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "5579268200119266595861167946374418903613929/683874291909680182838998968538678039876243120"
    },
    {
      "a": 20,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "12581640996059926199217007228064320968523768871/247870242735394017583156071965157269331383980800"
    },
    {
      "a": 21,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "121598535330080897138433/1737180975718113115010275"
    },
    {
      "a": 22,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "253621230633410987824131/3277514180418415586810000"
    },
    {
      "a": 23,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "14683173339408954547193/170608778205394993361975"
    },
    {
      "a": 24,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "55044950812088434331763/570937485211829058577240"
    },
    {
      "a": 25,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "143202073729541876279037/1314348214145679002835475"
    },
    {
      "a": 26,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "99278438425905239951057/797659669060194733539600"
    },
    {
      "a": 27,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "154759136244383934425013/1073764577756830029739375"
    },
    {
      "a": 28,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "321453034064669994854559/1892340866077421763999800"
    },
    {
      "a": 29,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "11121320499261729772423/54246937721956849864365"
    },
    {
      "a": 30,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "346078030200743359110339/1352724945044347437021200"
    },
    {
      "a": 31,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "179384147352887093986713/534142649510591884509775"
    },
    {
      "a": 32,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "41301158162819352785319/86009242930672297075000"
    },
    {
      "a": 33,
      "k": 35,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "192452215725986557849797/235056299947892166368275"
    },
    {
      "a": 18,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "7/36",
        "1"
      ],
      "eta": "15056943983402243828352940567613017609340759/917471153572438359538431360014489246530240000"
    },
    {
      "a": 19,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "626903643334108385817654245001474970753025212679/1885057292282115996627196370304093171803993365200000"
    },
    {
      "a": 20,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "4106758989472392862234015009243467620025024485951/72268578881140064636169047103185209569633115785000"
    },
    {
      "a": 21,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "326979511053542318356052082052466433874795257/3468924137436064016059322773358792001110000000"
    },
    {
      "a": 22,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "216897986454315435884362/1962938665896366777373125"
    },
    {
      "a": 23,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "7171280965118572847644931/58848063202439955332201250"
    },
    {
      "a": 24,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "89552145517030512831632398/662512435034216590882130625"
    },
    {
      "a": 25,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "155214098754873052860619/1028142475174548508264875"
    },
    {
      "a": 26,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "32261439132036521830235326/189764910741406329436471875"
    },
    {
      "a": 27,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "25129931138398612204846483/129934749994022055756555000"
    },
    {
      "a": 28,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "78862196018431758402994/353905602376219796826875"
    },
    {
      "a": 29,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "751591696802004186102647/2880054803545643575897500"
    },
    {
      "a": 30,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "4488131447276453711159842/14370806514399674252027625"
    },
    {
      "a": 31,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "9688077955555014247712959/25153562414616526450743750"
    },
    {
      "a": 32,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "40130052266913940681403114/80814824546731346782186875"
    },
    {
      "a": 33,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "15575369348895378832338419/22634270054722625900776875"
    },
    {
      "a": 34,
      "k": 36,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "42965111348310177160266446/39243544317187066693501875"
    },
    {
      "a": 19,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "10",
        "0",
        "7/37",
        "1"
      ],
      "eta": "305931262801300469316083600020223471/16854416901666624297175525727079793920"
    },
    {
      "a": 20,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "9867699958421796036153464731751060190114710579/196398544761700458875927452240046882628299985600"
    },
    {
      "a": 21,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "15071254466064360745688746921770465239360685311/148775181358432019265189855268043143250527142400"
    },
    {
      "a": 22,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "96418784079952256066924440505075050252644889271/719069158094347819156460670840771059268134030400"
    },
    {
      "a": 23,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "7532231947984291623521081/50400668581051680694898640"
    },
    {
      "a": 24,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "217585917078276387390917/1323172730109857264900640"
    },
    {
      "a": 25,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "1628142392386717746812953/8948682666052616881601208"
    },
    {
      "a": 26,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "211377229270100392004033/1043204533946114974482366"
    },
    {
      "a": 27,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "108348457072864672555897/476400617340341418764640"
    },
    {
      "a": 28,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2276029974925116204332189/8831036727075125474894160"
    },
    {
      "a": 29,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "9438774182672102393729597/31935199706911389587864040"
    },
    {
      "a": 30,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "27167189592471552496931/78948711217412687929014"
    },
    {
      "a": 31,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2025672498605248405098085/4956616708048057153793328"
    },
    {
      "a": 32,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2620824320838589866545093/5254942462673698400268960"
    },
    {
      "a": 33,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "1204999222860768768181109/1903502511944482313379960"
    },
    {
      "a": 34,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "1401681255209591007563029/1639783681065647137080630"
    },
    {
      "a": 35,
      "k": 37,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2317733754523318919893621/1795987602327510419879808"
    },
    {
      "a": 19,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "7/38",
        "1"
      ],
      "eta": "66509813077051921282166489278035799045228598303/2533582333415817548595251343969295148672289945440"
    },
    {
      "a": 20,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "637644163887257147248650059595395915352986933188552/18450359721773612626165197129480668534361877836161025"
    },
    {
      "a": 21,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "13632803093946446396041017252035922128383129635492071/142071421685990468579499434887767364991870384440095200"
    },
    {
      "a": 22,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "605034159569820394372922325247141521124815356985478/4257886210792168425042510672551412385336615210801975"
    },
    {
      "a": 23,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "22214382226347074069642619097576464721548277103463791/130145493737504921909387675369492898590881637568787200"
    },
    {
      "a": 24,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "258091235516379845795975418/1380479269197561575182192235"
    },
    {
      "a": 25,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "134030250766801911324447897/652939114912193106693832480"
    },
    {
      "a": 26,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "46374356382565856530387807/204677668243026053929428435"
    },
    {
      "a": 27,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "72162039428017118544877128/286760198393685067835969765"
    },
    {
      "a": 28,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "299266571693938506423680754/1062800767650006422284560185"
    },
    {
      "a": 29,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "51683565358553319116347253/162557352859970523665597310"
    },
    {
      "a": 30,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "160576315497263688892978377/442334513790029398032959980"
    },
    {
      "a": 31,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "83105075033468893617635103/197693421096645437524134590"
    },
    {
      "a": 32,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "3473781934138173571061358/7006629020760205754347565"
    },
    {
      "a": 33,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "177802488471126441881399397/296657489530981510206250780"
    },
    {
      "a": 34,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "183761004215955676968476709/244873993941279033943893055"
    },
    {
      "a": 35,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "31637959821580772736731522/31912790416076156475102705"
    },
    {
      "a": 36,
      "k": 38,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "392005517133741319257513282/272929655868898815447810485"
    },
    {
      "a": 20,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "510450616725441939535568675667871738749953560268159/41499512629172515434290683532879501939901126266380800"
    },
    {
      "a": 21,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "13630101590671304810961068122096036967714807191209/166997156905667022716220176236109592280217140852760"
    },
    {
      "a": 22,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "5323647426738295391955121728479329469768133316823951/38585266683895626873153845263796976491869229365401600"
    },
    {
      "a": 23,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "83123695354780054503730294683958533775589649972859/462716386757057592685128286981838576036497131422280"
    },
    {
      "a": 24,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "31841964679396252917364001/155690007886983146444457720"
    },
    {
      "a": 25,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "5508662221858016202356086/24688780612846348535433195"
    },
    {
      "a": 26,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "19048849900865436297400137/77916686352492299275371200"
    },
    {
      "a": 27,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "88874588860944057425262962/330104711005621984992525225"
    },
    {
      "a": 28,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "61396153155599859679468871/205846753039012603699950600"
    },
    {
      "a": 29,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "6358583377042828256206442/19108059823500658077982395"
    },
    {
      "a": 30,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "7898252408964217969593433/21092525399615891568825504"
    },
    {
      "a": 31,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "11349160731890161785849126/26652965899354332070004225"
    },
    {
      "a": 32,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "70414419043266254949496183/143520551504723110658171400"
    },
    {
      "a": 33,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "109165704530097267897699314/189868523091489439440339525"
    },
    {
      "a": 34,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "15036623728931450228797631/21818577827334276233019840"
    },
    {
      "a": 35,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "2587745607998799402268178/3035395826783140570389965"
    },
    {
      "a": 36,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "240374662386716642557863253/217457023399591927916803800"
    },
    {
      "a": 37,
      "k": 39,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "41330339317201228489849354/26681995098758249792857575"
    },
    {
      "a": 20,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "100",
        "0",
        "7/40",
        "1"
      ],
      "eta": "2933632723546659023198140681334818511/85573528714055706234259893616642129560"
    },
    {
      "a": 21,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "10282032684163277049079982855073928292344391/169342302066998442755644398979261912120819200"
    },
    {
      "a": 22,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "413884885021569348898890858873093754951617191/3312213613563548593983276919322200828444977900"
    },
    {
      "a": 23,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "90174789407372931532948188177580372404111551/510313397366717886014860183140504968557459200"
    },
    {
      "a": 24,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "80983884777300766213484569131062695491896/377890525759649709419235899083527842023083"
    },
    {
      "a": 25,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "109020878978705701284647/460110036950070189430800"
    },
    {
      "a": 26,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "1337676771664768384819/5184166876430347497900"
    },
    {
      "a": 27,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "6507209489717185398821/23061315329881329875400"
    },
    {
      "a": 28,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "242618268346953273307009/782468549988278581837500"
    },
    {
      "a": 29,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "5022871265937461453021/14658136465310432079648"
    },
    {
      "a": 30,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "3207844879181499890839/8413841957019724689100"
    },
    {
      "a": 31,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "16793368301972621724751/39269418909915476700600"
    },
    {
      "a": 32,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "277718944884577860733501/573274362196812144027900"
    },
    {
      "a": 33,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "1771053087079460798387/3187723482989086470000"
    },
    {
      "a": 34,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "11850754689302789287195/18308810220481919096556"
    },
    {
      "a": 35,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "76448438748948132006331/99300135702850202429400"
    },
    {
      "a": 36,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "35053919125629383960369/37205676994825695879900"
    },
    {
      "a": 37,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "162671713685654466901073/135335466374640047443200"
    },
    {
      "a": 38,
      "k": 40,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "335368229451849381270079/204659089010088063487500"
    },
    {
      "a": 21,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "4049042035418417859489117773389036844179171028279/115599376052480445330696576602442677552653065200000"
    },
    {
      "a": 22,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "11802063141146395582005240572625114307753174208159/111974307432819309372642754873096610399997555200000"
    },
    {
      "a": 23,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "71386077695308920324159687236731702122916980111431/432679446706691744213522598271412647379551634400000"
    },
    {
      "a": 24,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "345958894018481277206795135929482136939779328451/1627905101574814185262765834296547711109285000000"
    },
    {
      "a": 25,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "246452508373260401717643599009654437081046436239/1000223896087968885158419769922135719792063240000"
    },
    {
      "a": 26,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "76404094357246505432960879/284691180093647128625445000"
    },
    {
      "a": 27,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "474784484107542052517876586/1627340070001296041414329375"
    },
    {
      "a": 28,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "15358540538518517367820398/48228954194399906546733125"
    },
    {
      "a": 29,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "169497007455686746071122483/485368268406427112709834375"
    },
    {
      "a": 30,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "10516753527187495914113889/27313464299912893788998000"
    },
    {
      "a": 31,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "543513276057965924105707464/1272030095548782725590091875"
    },
    {
      "a": 32,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "7798858865434212767665003/16321858039966543176160000"
    },
    {
      "a": 33,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "579851379967696677062686431/1075102596980965500863625625"
    },
    {
      "a": 34,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "299256958937847846668299917/485907440928900782131925000"
    },
    {
      "a": 35,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "8233406251782534186027922/11537452873426599480235125"
    },
    {
      "a": 36,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "865252785108844408651689/1026607581423154012579375"
    },
    {
      "a": 37,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "656475677593383651641720421/642635857118036403119648125"
    },
    {
      "a": 38,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "112742394831990376738799971/87744221512945962122460000"
    },
    {
      "a": 39,
      "k": 41,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "696762140884215006999355044/407069927805255124237196875"
    },
    {
      "a": 21,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "2425753687755225896882576888527406306143904106437997/414069741768873732866213974352832215777163874241604800"
    },
    {
      "a": 22,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "97729721740062970321513881556791218261072513993092511/1206245759920010571669234243045210724999228284875576400"
    },
    {
      "a": 23,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "24496496341952921580318194163286593369206206205857313/166928917126687504281580144741481677857655759373239200"
    },
    {
      "a": 24,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "10862808536525721379355717446888226283815305099945011/53760862812054645340410942491792491519182054392395400"
    },
    {
      "a": 25,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "267261676168731546611343380418787164236406128388821231/1087671771141269034336735204314596348367643616666658400"
    },
    {
      "a": 26,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "288501983464553100918102151901862484635720980388717191/1044582289749563290160458938032718995181240015403934400"
    },
    {
      "a": 27,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "1338222903586076979015616993/4477702160543009291486648160"
    },
    {
      "a": 28,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "461523086664316863904042798/1422856603050732614218594245"
    },
    {
      "a": 29,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "238636518242778421616591543/675241845381054130472474160"
    },
    {
      "a": 30,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "8705720571843818304850514/22507893549200827715360763"
    },
    {
      "a": 31,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "101935297899966577128930037/239549217053626415238182124"
    },
    {
      "a": 32,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "175443340950114609319371842/372459564780649103700727365"
    },
    {
      "a": 33,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "407463585651064977873120811/775757834611807106350066965"
    },
    {
      "a": 34,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "15570577184216632024398781/26351110884141725041123995"
    },
    {
      "a": 35,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "115619606244043522943253979/172053196504321744667827464"
    },
    {
      "a": 36,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "357573932227248397376083010/461532241619707724343164847"
    },
    {
      "a": 37,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "307058180593062667612765373/337750951751199043187353860"
    },
    {
      "a": 38,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "316288734360544536564008174/289554568034923946971633935"
    },
    {
      "a": 39,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "1954019674187127946849493263/1440122254624337489420360460"
    },
    {
      "a": 40,
      "k": 42,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "134080728857744700461308846/75659080211355085432219239"
    },
    {
      "a": 22,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "5247416873270831347683501118761797744690585880981239/98822663555066068218054687350633982461450974982668800"
    },
    {
      "a": 23,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "2966752796255083012520819286566762540337604191199511/23990853451848625807401600885615633002109481107361200"
    },
    {
      "a": 24,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "212461196006111496534349613694993582192666423383159/1147768216440958016507595771737324112752772931180800"
    },
    {
      "a": 25,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "5311276078049106181607412138906735381214639917962711/22460004609798174839427483909629899493234943417937200"
    },
    {
      "a": 26,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "23944685833591317826764501224518534782028984356490439/86575712232033118355808302654925595463332318167436800"
    },
    {
      "a": 27,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "45718469519048736547676849/150335358707152097282595645"
    },
    {
      "a": 28,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "17367711296570224224566921/52876552304506864368389640"
    },
    {
      "a": 29,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "439822438903862410749540709/1235735275488638155755690705"
    },
    {
      "a": 30,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "134102634010524097404637/346405894827105820124880"
    },
    {
      "a": 31,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "469261949347912496803672261/1109657743032067183997303205"
    },
    {
      "a": 32,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "968775948346327424754574937/2086636589785029506054988360"
    },
    {
      "a": 33,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "18510550484443002746667611/36102849791689260679373715"
    },
    {
      "a": 34,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "1030905258655702211070907493/1808065211307944599406906160"
    },
    {
      "a": 35,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "10844720126048578160962033/16960901895922873405468245"
    },
    {
      "a": 36,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "121689077085576726799700113/167984582285994397687983240"
    },
    {
      "a": 37,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "564081324713542451053553821/678570801986853537646756305"
    },
    {
      "a": 38,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "1161665465842536789270833909/1198007304344952601559601360"
    },
    {
      "a": 39,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "2460308990814072529744063/2128510637927828554544935"
    },
    {
      "a": 40,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "1230296787025485329428584569/866486029382861822659946760"
    },
    {
      "a": 41,
      "k": 43,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "632712672415584037978439281/347047355370001278265824705"
    },
    {
      "a": 22,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "592280532875744532027887728971291467810804626137187/26201123141418031117532352370464226030198789963233880"
    },
    {
      "a": 23,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "12363756859035051279346925192505027074195217934226879/127487967757013751784037614769993779934210282220211200"
    },
    {
      "a": 24,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "20216157583434128527256662425333640323141485442924599/123804281179896167745690293051269370343426174487496600"
    },
    {
      "a": 25,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "26483478561951124165342254470834258829943500293831879/119954459543784822716683873107187003727146383226265600"
    },
    {
      "a": 26,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "31130337727203868546033185107594615819974130868749279/115938406406227068905466443511559572688292367270838200"
    },
    {
      "a": 27,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "620383584335571013407527366793798436476045757251977/2031927732986730754270365545472250183349132503302080"
    },
    {
      "a": 28,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "521474871297884717529035697/1574551242210637368198481675"
    },
    {
      "a": 29,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "8979477200433485390343811/25138479634050874690441590"
    },
    {
      "a": 30,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "111277238234627330510152527/287925652404650329331792255"
    },
    {
      "a": 31,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "287163782124903641553320181/684254259623440507505827400"
    },
    {
      "a": 32,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "65843640751840110363940509/143883152756620748622261275"
    },
    {
      "a": 33,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "38198863389621110077777377/76184165862938435346301675"
    },
    {
      "a": 34,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "126018944432495513040152691/228100436266962369989771255"
    },
    {
      "a": 35,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "21644383535424012777721453/35320459416287451398007180"
    },
    {
      "a": 36,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "668892181445206193824281177/976280282364096192630679675"
    },
    {
      "a": 37,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1704892979753650927885839/2204209173408108794891150"
    },
    {
      "a": 38,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "236328422899688901547879889/267424426220869658190675225"
    },
    {
      "a": 39,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "14590354231830427226895321/14231948505538828161089168"
    },
    {
      "a": 40,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "150074821601675784631292169/123694354199103880939819655"
    },
    {
      "a": 41,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "10716034353613602337026761/7262432512694293272523900"
    },
    {
      "a": 42,
      "k": 44,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "793058823457462674860366631/424866360127996691938101475"
    },
    {
      "a": 23,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "893626148120682113391396088839712337510039891399/13209203459117566713698788617344457138000888000000"
    },
    {
      "a": 24,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "3075948379948029058996108989337669896033405931/22316853520379009513482268461748907196094729600"
    },
    {
      "a": 25,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "2499291281671067532468297271289105688068010856079/12483812491462085248526307046020701933729231923200"
    },
    {
      "a": 26,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "38411812772948524980707486921529258642785432803/151213862241630908318690663171635410084650888640"
    },
    {
      "a": 27,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "15508301312769421491423257990842139310328252679/51975057864085516839476690951853286991216960000"
    },
    {
      "a": 28,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "58518693464823547928014018443492242896211400731/176181883419349243587369885800644430436543048000"
    },
    {
      "a": 29,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "514561238075453879303759/1439042078729859280335120"
    },
    {
      "a": 30,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "597550773532605017713141/1551548144413870823473110"
    },
    {
      "a": 31,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "8220797613711305380783021/19757080409755993719010200"
    },
    {
      "a": 32,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "2119695170825871667608797/4698732907220966331300000"
    },
    {
      "a": 33,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "216726274418675383938523/441343320118794719841600"
    },
    {
      "a": 34,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "225208374520063246827353/419370306317534668657770"
    },
    {
      "a": 35,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "1855981326678663576042329/3143362329567338473073160"
    },
    {
      "a": 36,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "7167006178750675665446287/10970122819065098844632400"
    },
    {
      "a": 37,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "1092960000885249104588857/1500539286741614770090000"
    },
    {
      "a": 38,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "140580585481032001241403/171539807066982273351850"
    },
    {
      "a": 39,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "6246896934406430227136603/6698911803052519167887880"
    },
    {
      "a": 40,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "535285921421922192794753/497339963234589281415840"
    },
    {
      "a": 41,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "11004472980259447568438561/8696689882858312628911200"
    },
    {
      "a": 42,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "4240409534430884211217583/2780441195553727818873750"
    },
    {
      "a": 43,
      "k": 45,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "11615575975449137887375421/6100244175769498194640200"
    },
    {
      "a": 23,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "18499617109692120372639321518246735479818389821/508158962808862145455834488496061925325643700000"
    },
    {
      "a": 24,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "1844516871045995831303510611922306210918481479/16820423509222321864669779201824470125624618750"
    },
    {
      "a": 25,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "525699630119998245990305826844463876884124929/2987928415251971898575530548623070632410260000"
    },
    {
      "a": 26,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "302175400352486861188200939500167439457182849159/1287753063402821568130157348368174803109519612500"
    },
    {
      "a": 27,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "1952118728658436130733724306741019206856996519/6847917241017742537378015414913922793440000000"
    },
    {
      "a": 28,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "393750910223532466505152028621849476541864653799/1206731921019158050625344139298699939515082206250"
    },
    {
      "a": 29,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "1663127932845325608249650361541046354734422961151/4655396801103462324522619188339870208566147600000"
    },
    {
      "a": 30,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "33989431263524671291324/88679083060445629766625"
    },
    {
      "a": 31,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "15775317042194948590165952/38262766420356025679150625"
    },
    {
      "a": 32,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "65055536366422550807628512/146254282483513326734559375"
    },
    {
      "a": 33,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "1862327289644559864695192/3867552676725155617843125"
    },
    {
      "a": 34,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "34533003955528042394304304/65991901882118362924269375"
    },
    {
      "a": 35,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "355611071889549086250616/622549505684712470808375"
    },
    {
      "a": 36,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "301285610648958148054816/480699937972258040289375"
    },
    {
      "a": 37,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "9417072062543575054243684/13610531447777643917878125"
    },
    {
      "a": 38,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "19373683818949151520940088/25183074387216408357088125"
    },
    {
      "a": 39,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "2213524479832564566402848/2565392202061887407079375"
    },
    {
      "a": 40,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "3276520642192289312717024/3349984528213755505243875"
    },
    {
      "a": 41,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "21043285294558202207444792/18729668947312313241406875"
    },
    {
      "a": 42,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "4803736566898918327211824/3658955748498879959278125"
    },
    {
      "a": 43,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "5549710543286367091361012/3536068293973215196486875"
    },
    {
      "a": 44,
      "k": 46,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "91157474203368317009418848/47066239928059861204535625"
    },
    {
      "a": 24,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "4050868505125290471152466630416982530104414252538159159/50957287117101312987735811480158992761976904128113817600"
    },
    {
      "a": 25,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "115594343302686206961808963956410710022024601768586031/776264383099102595567338479073869093138707967005878400"
    },
    {
      "a": 26,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "10229026371968851449689852785004412131864648693529635399/48349418619701909283497603789059433518098306254278041600"
    },
    {
      "a": 27,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "195826865225621122134801204637501694243946810953012711/733792993262787569757466681997705560282769019686596400"
    },
    {
      "a": 28,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "14298728578367021875951194750452546260249740394394792999/45520889510287260701461979612909766104656447427299481600"
    },
    {
      "a": 29,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "7575874752560991450211786255708441406620752311432233/21495997356279215870944705885318598672306387581098075"
    },
    {
      "a": 30,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "44883413407147114728432321/117778007198766876611043968"
    },
    {
      "a": 31,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "167741652529534161841087659/410771965515209453566325369"
    },
    {
      "a": 32,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "768307654522034933309855997/1751305033128541573648309840"
    },
    {
      "a": 33,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "445212716965015490982121719/941900069467289269980100610"
    },
    {
      "a": 34,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "7335570002260239283074905073/14356836095577583763728391360"
    },
    {
      "a": 35,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "62927238683428009362727040/113508669045580697045917053"
    },
    {
      "a": 36,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1554099909909337163745326961/2572600743232574223112297552"
    },
    {
      "a": 37,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "999157860464910726291092901/1510339552833386165552203570"
    },
    {
      "a": 38,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "2739852934460744513329746043/3760056146664093807537793920"
    },
    {
      "a": 39,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1056173433423575181170473461/1306918725393548820085457545"
    },
    {
      "a": 40,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1736549806918292396021612001/1921650109429071977832675472"
    },
    {
      "a": 41,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "3097098494390238740929765/3034326634372615471731752"
    },
    {
      "a": 42,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "295486177870933892655756303/253134526377472636112605760"
    },
    {
      "a": 43,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1175504092988715464639486838/866646176785107565301036095"
    },
    {
      "a": 44,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "3217175837476426383298579751/1998949343913567372624963120"
    },
    {
      "a": 45,
      "k": 47,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "247563899460267235308091179/125954905127277991410637334"
    },
    {
      "a": 24,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "79625731869309776517870088835756619066898618079442813/1662462957324752176958444217920600586712271981204320600"
    },
    {
      "a": 25,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "2334330416932347820834268123343097896432020793255388991/19481831934846293097692456530392015569681700413893363200"
    },
    {
      "a": 26,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "220395727064180899984539051582750707073368459393836181/1187118814273099828706654179155874812929949261853038450"
    },
    {
      "a": 27,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "1509204045829234071287923327247602917220418675708823357/6161917355326233170661819563476084149949793059030374400"
    },
    {
      "a": 28,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "1333561411491270756918439074242483749305069273499213679/4489343586029168617353636891320549829944744158837801800"
    },
    {
      "a": 29,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "5942279875373750999607496956717708336029529279914050631/17408757158157910455321867550155571361331735007315987200"
    },
    {
      "a": 30,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "546464922200290738526152858493311412139549798403101/1449715031199045239624532644641909318409819207957075"
    },
    {
      "a": 31,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "484813416588985755996084709/1198946508543890567394757520"
    },
    {
      "a": 32,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "5993313169499013228547596833/13847418972960542085885314040"
    },
    {
      "a": 33,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "9257789316345049615935982879/19934335186904080345978738560"
    },
    {
      "a": 34,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "6353400255253861465640323367/12713763693570857814562737240"
    },
    {
      "a": 35,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "272413976440144635043947199/505001325665941308714173360"
    },
    {
      "a": 36,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "51867340983176107334128651/88753367310711241022433480"
    },
    {
      "a": 37,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "3457994863005963171455150939/5439360132803696458196495520"
    },
    {
      "a": 38,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "7109509102136717364267724771/10231124865055733972116622040"
    },
    {
      "a": 39,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "5479517605889385871891811519/7174169421813662993452909680"
    },
    {
      "a": 40,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "2501844325050763528377501747/2960671831270826515126291880"
    },
    {
      "a": 41,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "3854018868014509239778063009/4090242897678078602982861120"
    },
    {
      "a": 42,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "23740613667427013079754227869/22382886809500660633665594120"
    },
    {
      "a": 43,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "31726693619082894819048776/26263425989696504424497715"
    },
    {
      "a": 44,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "2777841633350213822763163239/1989300760686682847279495080"
    },
    {
      "a": 45,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "180591803278131796997504579/109739790676994795991137760"
    },
    {
      "a": 46,
      "k": 48,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "8765495063820984689911799323/4402772619433057109421633240"
    },
    {
      "a": 25,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "13321203758783678329513651577496273766632274338623/149301464758572139525414057371489313545764249690112"
    },
    {
      "a": 26,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "35908614606640998331939914461064381215889102361439/227808715728787312357925745586250370908309973504000"
    },
    {
      "a": 27,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "9657073773461858797211359681195498480832370846391/43872988579985634948002123469229049214602336870400"
    },
    {
      "a": 28,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "3732022673394077042338965426105807998054357478599/13511143000223120751939746057422436844220337664000"
    },
    {
      "a": 29,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "43734805233662733872123537945861912666258538532463/134414366793982206777871055812372432464438772948992"
    },
    {
      "a": 30,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "5270913981381484983620244084224818858544081585/14366092941473851541671710171992278512601337856"
    },
    {
      "a": 31,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "180130877789963838230472919579195192100654061371537/450351836353342846077093887612830720143328779264000"
    },
    {
      "a": 32,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "146339999094674843785493/342614652510720322844160"
    },
    {
      "a": 33,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "3927929247429626520909817/8601236086591706965155000"
    },
    {
      "a": 34,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "5456758829059405246047155/11148889752125015933575344"
    },
    {
      "a": 35,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "22453324448170841941026215/42686770759373569632311256"
    },
    {
      "a": 36,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "801725200250255441167631/1413898798033518927580800"
    },
    {
      "a": 37,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "118680598543174379500976347/193480390718124999944045640"
    },
    {
      "a": 38,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "30490783384676387683663351/45767655379127680080272400"
    },
    {
      "a": 39,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "309372928392762593432543/425609865747486261098936"
    },
    {
      "a": 40,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "3242926111408841517857/4067146909464130424856"
    },
    {
      "a": 41,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "132112952020046047110820819/150107679051673047903042600"
    },
    {
      "a": 42,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1255527499384602319425509/1282793898110083728904080"
    },
    {
      "a": 43,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "12648305819783126790998009/11516950137812066250580200"
    },
    {
      "a": 44,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1783951705608957910386251/1431771086594401938119616"
    },
    {
      "a": 45,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "3252250875628495955527351/2269051634366563792077864"
    },
    {
      "a": 46,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1209974395627016155770001/720832562004116327262000"
    },
    {
      "a": 47,
      "k": 49,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "153772745588558241892157947/76369305669345365902823640"
    },
    {
      "a": 25,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "476048030492216685118047977791241332722368737/8271460653568843185196266810667548033758739520"
    },
    {
      "a": 26,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "14886620901574265337574381439319280800493301042159/116280968556955329513245303674205896379797075584000"
    },
    {
      "a": 27,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "21929859449760526364188777942216842224340312643631/113551043240227536693108145795955135437188608108000"
    },
    {
      "a": 28,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "11642155808558191024604228157104688630838826399/46110960361932775696454400781868247173470103000"
    },
    {
      "a": 29,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1317410897143940531059139328132236535781319704151/4310601248084880938356767979852774115848042716000"
    },
    {
      "a": 30,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1474275262857084632430169658905310017858907902991/4188353369326200518991084388032321012166830009200"
    },
    {
      "a": 31,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "39697168151258303297268719052413566879839609276119/101543769790378420804268291007933431387714280224000"
    },
    {
      "a": 32,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "21088742331116882394068/50014601854353292764713"
    },
    {
      "a": 33,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "488282242165539564032487/1086557390743634662218520"
    },
    {
      "a": 34,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "100458946312391841702387/209307994236056311310750"
    },
    {
      "a": 35,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "7027675921911167959859/13677221218341642482220"
    },
    {
      "a": 36,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1062001195764313062780708/1925528464724686224236435"
    },
    {
      "a": 37,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "54569399404809832527885/91900486613819967781033"
    },
    {
      "a": 38,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "186871459459792761486629/291332379130300457250315"
    },
    {
      "a": 39,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "230304704198831386671291/331096209054267658468600"
    },
    {
      "a": 40,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1182272300044561859357268/1560468996775447906606865"
    },
    {
      "a": 41,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "67415284064007525689541/81275393462476305042020"
    },
    {
      "a": 42,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "2541085672569473179611/2781518887651340712764"
    },
    {
      "a": 43,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1277242918507445161639749/1260429467679640186563740"
    },
    {
      "a": 44,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "87320529949300632586156/77027444903097673809825"
    },
    {
      "a": 45,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "335706772749349738739172/261972456395018403867035"
    },
    {
      "a": 46,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "688150181511638837811159/468931438405453807994455"
    },
    {
      "a": 47,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "94015185637287317751917/55021985351293934211504"
    },
    {
      "a": 48,
      "k": 50,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1444609374847659342415524/710289488986019711481965"
    },
    {
      "a": 26,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1077109919217186672774500993884006564529883913759815311/11072471305802449477272946520877734426810236762200000000"
    },
    {
      "a": 27,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "148440693403649594353289369138015073008041090969525773/902337199838234122070529765690450580137115053518750000"
    },
    {
      "a": 28,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2395178642995107631728510870768774884763613247276630591/10573887506393553364521172933794518266597011759900000000"
    },
    {
      "a": 29,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "729253222331229658338248836072320014011895692561435079/2577497448948574727738801964471458275171735748606250000"
    },
    {
      "a": 30,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1784006410697993317131710627621377906917493693754757/5352719163090225290085045158018226648902831000000000"
    },
    {
      "a": 31,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "919346487236495421812281750911995844794734195575584639/2438239643867952195812027423739606527787015457706250000"
    },
    {
      "a": 32,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "3912333540211913428503344059077187325470765372127878511/9459815393451351478938522860121527524341979691100000000"
    },
    {
      "a": 33,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "38755011135605575549760898389/87580106385364764335985459375"
    },
    {
      "a": 34,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "8856385705611345706535685743/18797171488960856912332350000"
    },
    {
      "a": 35,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "546267959608958426518321303/1086682516515504208671140625"
    },
    {
      "a": 36,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "4953423030054660052715789651/9214331665665636716912175000"
    },
    {
      "a": 37,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "14418577587741932342324568923/25016374872195138186332503125"
    },
    {
      "a": 38,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1742157205002039125312759213/2811100657714572241933950000"
    },
    {
      "a": 39,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "45611924382039768423521949521/68223607281342714047956246875"
    },
    {
      "a": 40,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1248439478940951071494566761/1724552208086001315151125000"
    },
    {
      "a": 41,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "33570005377977808482167051/42644535286614162895315625"
    },
    {
      "a": 42,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "98557033644876121328518233703/114568871029756873052585550000"
    },
    {
      "a": 43,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1871703650871765604807897487/1979666148896371359655690625"
    },
    {
      "a": 44,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "34540749121854421269717449249/33015962112594604519784925000"
    },
    {
      "a": 45,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2124155715350659934339228801/1820130744748973834258484375"
    },
    {
      "a": 46,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "36276204606725884440973099069/27592616018317075376203950000"
    },
    {
      "a": 47,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "18580788831781724261148579203/12393623684307325842152315625"
    },
    {
      "a": 48,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1445267655016002346692956077/832381553236448313067425000"
    },
    {
      "a": 49,
      "k": 51,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "19483808425682047454723502967/9494495528335024902224353125"
    },
    {
      "a": 26,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "84774390581885695155601089450376498114947867420916391/1289639064891140029166211267529549483960450511651519400"
    },
    {
      "a": 27,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "2099717782100302107322704546314882714620458293731231/15590255660848156318439099867338953431454936389654400"
    },
    {
      "a": 28,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "245581467446913625270049556872378553387047556922018391/1234913790901616515813610346398213380155288666733019400"
    },
    {
      "a": 29,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "311097744127628088092562719972938881410819689926727631/1205947791876982626201433855652803831228475348069078400"
    },
    {
      "a": 30,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "347991621910422706452139699184604366964510732722227/1116725727705542071244673783281842686801290583337800"
    },
    {
      "a": 31,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "411401811067077589994503359439630075678167649029200591/1144806468863654621423348197690270579498129381754414400"
    },
    {
      "a": 32,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "445804520695031311311759002424208975633745998364366711/1112630104369359441650179964284976044929217060812731400"
    },
    {
      "a": 33,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "5795666889067112139831162828922863646249407113793311/13325710832917436901608319143384841304880163647582400"
    },
    {
      "a": 34,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "9662682712270513089392948/20872023609383576192343885"
    },
    {
      "a": 35,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "71745379165618787526562679/145689415404301983576957816"
    },
    {
      "a": 36,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "65518347485068558165432892/124821299003290524127226097"
    },
    {
      "a": 37,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "94626461371260067917513481/168754932856920572960290545"
    },
    {
      "a": 38,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "3108978597205605710190311396/5177172316373855677292011365"
    },
    {
      "a": 39,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "14773709195500364672750327/22907404450865220836178915"
    },
    {
      "a": 40,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "654894916074376878422331916/942527299568435298379705953"
    },
    {
      "a": 41,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "83975970726529140499075718/111777030928033603458624831"
    },
    {
      "a": 42,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "127585703026669092379560316/156419670022444915820569095"
    },
    {
      "a": 43,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "441475010971590882043363687/496172946209725543191372030"
    },
    {
      "a": 44,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "3619997196643293347639322092/3709236185718341080673154765"
    },
    {
      "a": 45,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "5151951885772093624312940/4781786736262840305254487"
    },
    {
      "a": 46,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "760004924106942456664968820/634066374846427650012506673"
    },
    {
      "a": 47,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "486481879300481376309731809/361446246183580357339049055"
    },
    {
      "a": 48,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "147588764769906171568307348/96540675822236330849412495"
    },
    {
      "a": 49,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "509893689138712773788015794/289426777351121819991137205"
    },
    {
      "a": 50,
      "k": 52,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "834922735358940145147457764/403603079135209165379720553"
    },
    {
      "a": 27,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "15934479049214434303526903562104353413877798280753088671/153225358774599838720702854805531621539385454453477043200"
    },
    {
      "a": 28,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "398405142557515126352159878598221890424965720511969019/2344260786937648940370567749417364270776681741517444800"
    },
    {
      "a": 29,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "33931031842814644839327652739506910376065894635510714631/146717655019651434950469597208396880019954680036802547200"
    },
    {
      "a": 30,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "2575777603123006903550431976112851475509006310344073551/8955012148191003595274785028355949613251011904393275200"
    },
    {
      "a": 31,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "47320684759744910943321453270612164241370794951581326271/139720250042473331434221654877339296221316322552667955200"
    },
    {
      "a": 32,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "816158736311291447591085545012774403121771205819123939/2125590057076134519280622139463881219950215712442748800"
    },
    {
      "a": 33,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "2943743915651231363766209936113065850658169011275985789/6959614569260140236995604753301467343210628338475148800"
    },
    {
      "a": 34,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "3649359493998830135633493270865246681605450639286546391/8019058196255730740355476626254330625619286837737499200"
    },
    {
      "a": 35,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "1392206273646051355043973017/2882519196780089640424244880"
    },
    {
      "a": 36,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "33244126586716355577324837057/64765902891648255623862857360"
    },
    {
      "a": 37,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "136531360710612179195488515033/249788434336039228425322637240"
    },
    {
      "a": 38,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "5839156195255211072468743229/10010360385453847282068566010"
    },
    {
      "a": 39,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "850897469936130775160805693/1363574863628152200881641760"
    },
    {
      "a": 40,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "36879283513914326011465083849/55093709521210192595988860960"
    },
    {
      "a": 41,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "579640366824830244949790053/804753269302478392701520040"
    },
    {
      "a": 42,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "19388584952734786215234201741/24930167900560171587874813030"
    },
    {
      "a": 43,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "158984767843252110477388412181/188576953476449687428237952240"
    },
    {
      "a": 44,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "13576200212600347938336037091/14787277478821432090949355120"
    },
    {
      "a": 45,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "166897585891536503131398559161/166052367654709246113038618840"
    },
    {
      "a": 46,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "21366790001256389144134950111/19298995355626406364219276430"
    },
    {
      "a": 47,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "58341535684183341462222805591/47488670319589526638038742080"
    },
    {
      "a": 48,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "44792112291208813973439463329/32568601909496653383675462560"
    },
    {
      "a": 49,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "6322960292852028508135888173/4062656845678301110209940360"
    },
    {
      "a": 50,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "2605788988638510499650138533/1459636517511476615539620470"
    },
    {
      "a": 51,
      "k": 53,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "191921327378429062671958351893/92104645488458746323572247440"
    },
    {
      "a": 27,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "4326590188652481841158876144401858408855122905879967/59498255471368696217610244379366826854249592185100000"
    },
    {
      "a": 28,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "156293818762351077992465142550840030188964442667545062/1115496086611790724849078438794579575879932830396719125"
    },
    {
      "a": 29,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "1775950864721291115974700433494503924725676424920477039/8737832632893128807661481935688094653156756403233164000"
    },
    {
      "a": 30,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "5179622728282052943410024299468634194819876506161017/19779679843495482400540780317333080906479796733345500"
    },
    {
      "a": 31,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "2634109858480662849738362573211696315273231089547717191/8344932656373840973059831823123082769935489097142272000"
    },
    {
      "a": 32,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "370537912499933022288704243984325737009252202335637622/1017270288693473812363629667484674042344395252305246875"
    },
    {
      "a": 33,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "358553814005921212276793841561698584170933948514499479/880500826258856499418695252327911872407702403983072000"
    },
    {
      "a": 34,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "213809561556383165937924428380933378707065878974312539/481497801303245877365164227341348654081892151590505875"
    },
    {
      "a": 35,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "134456085051964891743576424/283555998082652712636329775"
    },
    {
      "a": 36,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "8283036607175059829195562878/16479689419662149859998288625"
    },
    {
      "a": 37,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "472332091006493332297210253/885019605935937836339981250"
    },
    {
      "a": 38,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "484677129148349813663542271/853630238102667562158095250"
    },
    {
      "a": 39,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "447483439778112625392200113/739232874800010741623912550"
    },
    {
      "a": 40,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "611894611967979350127801274/945885765109209131554605225"
    },
    {
      "a": 41,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "1568406600878258760504886973/2262704194516073719945000500"
    },
    {
      "a": 42,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "4822865100769391063023710427/6474233753354895324916415625"
    },
    {
      "a": 43,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "823690924754526802153152214/1025417286234403478509114125"
    },
    {
      "a": 44,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "675074828036207583151136626/776389259382683691653428275"
    },
    {
      "a": 45,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "1037122430073210117520159973/1097095581382669132621080150"
    },
    {
      "a": 46,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "196659201228670862861259037/190376891544570543974802000"
    },
    {
      "a": 47,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "301978895725512019168131239/265945050522646369399687500"
    },
    {
      "a": 48,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "11126154568769662146702319958/8851958779386730875760933875"
    },
    {
      "a": 49,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "379477998767628588310776149/270471898815195129501922200"
    },
    {
      "a": 50,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "77638643717486412551880857/49070735422381987363871685"
    },
    {
      "a": 51,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "2977631120319729382986340652/1647828191356430828158000125"
    },
    {
      "a": 52,
      "k": 54,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "176500345836574888140282566/84148670434721583877003125"
    },
    {
      "a": 28,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "695016220238523310393302410368670498263333271/6339834839806676990092879668396581439444364800"
    },
    {
      "a": 29,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2707344050782543820073942687684369712044671/15536899720363287938836164005896609899965400"
    },
    {
      "a": 30,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "17633876283812785009770861649969194655340279/75124256295288878577170336572787694038169600"
    },
    {
      "a": 31,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "4326150140359336006292778076067076112900511/14876868338340643927773506835034356252231000"
    },
    {
      "a": 32,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "180773284200870356549337877495700034617929141/528345954038581539478706763405327492681177600"
    },
    {
      "a": 33,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "1698841031653496071636148150054084766017471/4373639750789738981607537752868040817107800"
    },
    {
      "a": 34,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "18953975269404982110195405519957482113570243/44160320662315474568268858356127465467043840"
    },
    {
      "a": 35,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "155647483272821334998391256277894313625631639/335450766949577190962242172645185739671536600"
    },
    {
      "a": 36,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "185418062727960673621/376296197385812588280"
    },
    {
      "a": 37,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "7705711816060264714634/14765431581676322268865"
    },
    {
      "a": 38,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "15809798274754982196961/28554655829658986996320"
    },
    {
      "a": 39,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "36031082741708026682/61225243811682881205"
    },
    {
      "a": 40,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "3324798146812371599921/5304192909647004538264"
    },
    {
      "a": 41,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "8519904500267579657798/12731730028339807479665"
    },
    {
      "a": 42,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "1940160250898772788377/2708759552075391429120"
    },
    {
      "a": 43,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "8944445365811842239758/11633541006159597957685"
    },
    {
      "a": 44,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "3664430929207957321697/4425637583137816727000"
    },
    {
      "a": 45,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "23162017563256420522/25879189391204488317"
    },
    {
      "a": 46,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "19206129697117865663041/19768938213966301136480"
    },
    {
      "a": 47,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "9828420641790360434834/9274281032524264974965"
    },
    {
      "a": 48,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2234818801169633931469/1922333854245530165880"
    },
    {
      "a": 49,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2057571370285625834422/1602625581153747528125"
    },
    {
      "a": 50,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "4208774997093963778637/2944861032623818166144"
    },
    {
      "a": 51,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "1195436293514879231702/744174581724559314285"
    },
    {
      "a": 52,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "21997648821150719317093/12038757463393855276280"
    },
    {
      "a": 53,
      "k": 55,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "11241630912009468736538/5327569934130951601985"
    },
    {
      "a": 28,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "94745712144192895544070789011640323553776717914761584/1203627414671468839083452306057003694948358726401265625"
    },
    {
      "a": 29,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "2731795938587494241469410081536978093074052216913614319/18898030743005683324908982766497405724121616111468800000"
    },
    {
      "a": 30,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "5466510253258043084895911698309135873452938029754057/26463889609189775526107379195918753199419413051817500"
    },
    {
      "a": 31,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "685432979906509761961581367661351881352759127394732217/2591158370846420342983894720832542629110417559639200000"
    },
    {
      "a": 32,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "352751268176656064552760262084140893343331104127250759/1108636397616814467979663671787914381726281191167440625"
    },
    {
      "a": 33,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "434554766185368561047081760333161812135332778344119/1183316579068318210029536283082540085709638450000000"
    },
    {
      "a": 34,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1737674348210495893410659311673006813283603468832726991/4224592405524203170217950539012699865512997937577762500"
    },
    {
      "a": 35,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "296277177307785852909965252868372482277561154801269551/658338845383601600580785650728389586337830336909840000"
    },
    {
      "a": 36,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "483047872145801861074752247917401492754037016620354364/1000327286247145459801172580590627842882966731199915625"
    },
    {
      "a": 37,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "64919343137557645073437120737/127049715820291281834125540000"
    },
    {
      "a": 38,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "44386122435386115389888223113/82081662977491329898633387500"
    },
    {
      "a": 39,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "266652555615291125406348438/465180837151569851259880625"
    },
    {
      "a": 40,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "5597676464351011698353225601/9195285984263328852255776500"
    },
    {
      "a": 41,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "7966987696358051506600255247/12298532821445760959476330000"
    },
    {
      "a": 42,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "146917711079085832384771469319/212646831058536526928264642500"
    },
    {
      "a": 43,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "37619427767436470113382617611/50925447330683261367533425000"
    },
    {
      "a": 44,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "424478733701027392622261167/535918414537808782608397500"
    },
    {
      "a": 45,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "3154838413946297875732433493/3703130708412449799381512000"
    },
    {
      "a": 46,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "161446133988319603444552289331/175556161051538086307482802500"
    },
    {
      "a": 47,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "6883267584730622695519660561/6905715844524279678864045000"
    },
    {
      "a": 48,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "168998786660008789727179572849/155699511970367703115505612500"
    },
    {
      "a": 49,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "86423614847394505372737326643/72721537527752196983227790000"
    },
    {
      "a": 50,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "785527790955215466418472447/599856837433796089050018500"
    },
    {
      "a": 51,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "45172089574365017380005930129/31068392742569554128892135000"
    },
    {
      "a": 52,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "184681047519446651669876118909/113360341597138018595065892500"
    },
    {
      "a": 53,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "31453637076321849765085450259/17038003200299143577568900000"
    },
    {
      "a": 54,
      "k": 56,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "192810684939961282478732674251/90876522682860080317278242500"
    },
    {
      "a": 29,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "4909619578670739900791120584951122623666931273989189111/42924875175403967241428537587288550426749423090733990400"
    },
    {
      "a": 30,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "9742998174348252387300184170918918698943269329774677/54844828340185608656785147218055918796726856794972800"
    },
    {
      "a": 31,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "9792809449217938285984535784590578632965537910067098071/41288118461280943239535213468406347350840694446035366400"
    },
    {
      "a": 32,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "11558151525358888307458404649985369191792162266445559/39479231832068344802243080339645478557483019323161600"
    },
    {
      "a": 33,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "4535392304172659288538897512864585389499040526686560757/13178886767015555250688766723554750442078362460149388800"
    },
    {
      "a": 34,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "335138805439268017481108882540407353251025341288881/857108631630729323066585252338619761147784013038400"
    },
    {
      "a": 35,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "6793980811856215201244090647761298762028206377603311/15689462450038203417526610720369286063861216289190400"
    },
    {
      "a": 36,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "73835158930323381856151279914382373379926853799343/157167395390988656452336700933768374849176115136200"
    },
    {
      "a": 37,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "17873534607931289144672715922978697579749772855812386791/35689234216553314059431912514141524665059166461191078400"
    },
    {
      "a": 38,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "3402798900367368867080161801/6433983241956809381476118940"
    },
    {
      "a": 39,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "83710639713810359901639099763/149677729723382027191245610410"
    },
    {
      "a": 40,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "7446444319950306488842723/12570476354720948398890533"
    },
    {
      "a": 41,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "5858958083076721155183809939/9321201648614352819620979954"
    },
    {
      "a": 42,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "229629180704241509180745149/343612485625290559835461080"
    },
    {
      "a": 43,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "30724614138948515177699691733/43148683262441039695248309270"
    },
    {
      "a": 44,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "163822887273926894268826628/215395562967161325055581785"
    },
    {
      "a": 45,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "19315812375230832052886668853/23712286216728256788255827982"
    },
    {
      "a": 46,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "823542332643706708318439609/941056362535284777170873988"
    },
    {
      "a": 47,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "33700012758112092422842807481/35721264934701854412220059870"
    },
    {
      "a": 48,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "807843265849304914404112583/791191236378886139974319520"
    },
    {
      "a": 49,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "239765941636397987057035773/215992669239573091491226510"
    },
    {
      "a": 50,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "900821383787001491517946471/742538455931753813136516768"
    },
    {
      "a": 51,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "22097859297671896216414974155/16565594852243114129986823562"
    },
    {
      "a": 52,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "588067565857770159168034984/398035411750567940704453455"
    },
    {
      "a": 53,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "12817510622746644376118130361/7765449152192539057701411590"
    },
    {
      "a": 54,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "14729395806215714940602787251/7903332184416120426134362020"
    },
    {
      "a": 55,
      "k": 57,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "8022779084066138863192409965/3762373176409290155433966294"
    },
    {
      "a": 29,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "78972766065949334425317715823352000853832842742883827/941262881788120464165534670925125742076332735232302400"
    },
    {
      "a": 30,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "21989491151568972401264230634858131147914950182408631/148379187835336949896342961468768459201414128435921200"
    },
    {
      "a": 31,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "2465201446692342624673077430650148221674989242998941991/11793249319549650115806668517690204724878751657730479200"
    },
    {
      "a": 32,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3077575086922055635505388774640423455691038810338623991/11560019408974415638555477797888215596477573970262712200"
    },
    {
      "a": 33,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "44654741808913569670430845879962704148360199091918831/139741001404009444137982484394702248935739829719695200"
    },
    {
      "a": 34,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "4082336071141739126059305275408087307769203947537020751/11070251064310270974527864705049710773406011452626071200"
    },
    {
      "a": 35,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "194444865560064265267556521031742149690591939684060857/470161125693995820391248975432222163685970478585286400"
    },
    {
      "a": 36,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "59079823501836752443962563447064521652514194565481311/130239286711506558944568852002054190990946103585398200"
    },
    {
      "a": 37,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "5020774803515154645305235320064278628508616470325958791/10277276691994418190514339379951762215123019337517267200"
    },
    {
      "a": 38,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "15348040933662725496135448/29635011041615138175070845"
    },
    {
      "a": 39,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "420578905816860655966208381/769639460532969047415385020"
    },
    {
      "a": 40,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "11633829306783430387421373086/20147408066439544488273226065"
    },
    {
      "a": 41,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "2978970561231749274537793907/4874474975084447703757248885"
    },
    {
      "a": 42,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "18829921933833131333668481/29061319395414234087865830"
    },
    {
      "a": 43,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "12491550953011977666559515041/18148907302254963538451766840"
    },
    {
      "a": 44,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "12785167006229254046118335462/17449410934560930792027476415"
    },
    {
      "a": 45,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "19643600171792236492242911/25124984830765534351529340"
    },
    {
      "a": 46,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "6691981609601517650322993304/8000194111292614612589656395"
    },
    {
      "a": 47,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "13689143662235402697495100883/15250849942590601261664147340"
    },
    {
      "a": 48,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "172817026977143987102731646/178822457894438054518856765"
    },
    {
      "a": 49,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3577767482395186833766153928/3425422423826348279180854635"
    },
    {
      "a": 50,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3656954009292396774416324954/3225513948075463448051640735"
    },
    {
      "a": 51,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "553645098131596796446794719/447618941206754995219673520"
    },
    {
      "a": 52,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "15272874908369257815199230278/11252650588290506781351638715"
    },
    {
      "a": 53,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "7800593977627975646006380093/5201433675784869975961138920"
    },
    {
      "a": 54,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "885186496213951399746899384/529797540809089156172080905"
    },
    {
      "a": 55,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "16269381979792710786433658231/8653109769415621787331527940"
    },
    {
      "a": 56,
      "k": 58,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "16609263240718639325921309918/7753123488269311309078846665"
    },
    {
      "a": 30,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2404857248336599897741356507798927592513992483070814269/20311115069937710223373549908195949511130330230388160000"
    },
    {
      "a": 31,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "9891714743137134094227126353455805531549919822527948999/54859672658305393562054883592488500510765513815301385200"
    },
    {
      "a": 32,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "51426351250711363895961730012265664585829546462052310479/215317905345396549577479769998222192089436731282871686400"
    },
    {
      "a": 33,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "15502628303794722574253867358541430931141417929561430599/52764962853985857193777252816301004494727236773460601200"
    },
    {
      "a": 34,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "71297836233298312685673794485452081007529614552227565679/206664470350210846138916695329237406557506668350352064000"
    },
    {
      "a": 35,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "19816674090801835684822761907623620068328274342009127151/50532925912198094983575610279188552074983634967573798000"
    },
    {
      "a": 36,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "85895354326263318782513869148861168842872799915376928191/197461492807526552394256049322280197309573885633226476800"
    },
    {
      "a": 37,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "22790488869867575901879543635817801500237297963582809151/48163444829374207429839375602108767829620677195090191600"
    },
    {
      "a": 38,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "95044529787904168038941083198741638850009403449621959551/187708504665031622077776964605932451687395691614573068800"
    },
    {
      "a": 39,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "342765314416290653086233153/641111781824473019486932325"
    },
    {
      "a": 40,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "140430330973651390361274573/249107813976143410275368360"
    },
    {
      "a": 41,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "199722549925054828887650577/335524824744608759715597725"
    },
    {
      "a": 42,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3680396058392559255029124033/5846370607167348277809892400"
    },
    {
      "a": 43,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1883464397433274002757679793/2824232467810628947311264025"
    },
    {
      "a": 44,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "256973609958233294184378091/363048542112612490284639000"
    },
    {
      "a": 45,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "394342216321395971810931369/523815849629563748570198225"
    },
    {
      "a": 46,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "4033382877688475162875540881/5025754330365109117870638800"
    },
    {
      "a": 47,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "40436140530368548905819679/47142293478648069409083075"
    },
    {
      "a": 48,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "4216732573741856435992767141/4586435610591120200220405800"
    },
    {
      "a": 49,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "86202432758436294940045497/87190353171933226166067085"
    },
    {
      "a": 50,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "97881190398622514727808549/91727963994738382953916400"
    },
    {
      "a": 51,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2250164202545498962284675513/1945578037507659401519988025"
    },
    {
      "a": 52,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "4597146190681315273785428133/3649709045277436847595487400"
    },
    {
      "a": 53,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "782517827668251908621478391/567235931912347032590615175"
    },
    {
      "a": 54,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "958842154475226539945786397/630454802905951135167101200"
    },
    {
      "a": 55,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "489445765108172525911486737/289628261536895811742185125"
    },
    {
      "a": 56,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1665282547808945123738643607/878479898305396783084548600"
    },
    {
      "a": 57,
      "k": 59,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2549190395356004638680688329/1184871777047976600140904325"
    },
    {
      "a": 30,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "150082004365293125769494640550313016886118229170373/1697667029901428960260242043762020535998700146499400"
    },
    {
      "a": 31,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "58225864308340826099625415139133049013560927924403/385120297495227561768775637516679812070601945824000"
    },
    {
      "a": 32,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "8293434978030004670422353572690852228784845358259/39337192408224879867153640862715651249677379492120"
    },
    {
      "a": 33,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "429673450377930067918956033920173045389205340884197/1608251797694784336099607601983435455342295159020800"
    },
    {
      "a": 34,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "302700336997328907920531106890737042480738546447891/945876329223314042234542657937545936635234862162680"
    },
    {
      "a": 35,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1709663468617991924079310578098523944639378344251239/4631026562534916172627699160032022641115715109531200"
    },
    {
      "a": 36,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "625681126244164322166841082224238098014800979917373/1509896298216605740140882903768478519985050107761000"
    },
    {
      "a": 37,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "3224282677384237722467120005126605728209743194159/7080587831475154287141561489875476474328941888704"
    },
    {
      "a": 38,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2123596191312617127535389527546391310743650010308591/4318060814712348621803140500638392744029605187677400"
    },
    {
      "a": 39,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "146788823437632717284646915561654217168724825306457/280517860452146024442776519603480522182749408664960"
    },
    {
      "a": 40,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "82171685725110813087461957/149103586869294345370527225"
    },
    {
      "a": 41,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1752575085095363768244176/3018042916470295206020925"
    },
    {
      "a": 42,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "258305385231561409607451709/421559572650952216595746875"
    },
    {
      "a": 43,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1334943327839020417089827/2061590029797436181361900"
    },
    {
      "a": 44,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "18027399739915520262446149/26300255131524210574707645"
    },
    {
      "a": 45,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "69145509898672054011674989/95121615781046201935123950"
    },
    {
      "a": 46,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "94277304067766267098112563/122047540536059172760391025"
    },
    {
      "a": 47,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "48193436121311847010022369/58578698279860249542420000"
    },
    {
      "a": 48,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "295568155971711580724618311/336475054591456951672410075"
    },
    {
      "a": 49,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2517121106151056830569323/2676259196661534071222640"
    },
    {
      "a": 50,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "34291083314491480141307149/33944469328584790543257075"
    },
    {
      "a": 51,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "157631905025953803957741917/144761151459707118856037100"
    },
    {
      "a": 52,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "11925433933551340814074297/10119156582968802371365625"
    },
    {
      "a": 53,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "27399039257972135487154973/21382073806151133403798350"
    },
    {
      "a": 54,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "6103074136810043670792247/4356821163176404639637685"
    },
    {
      "a": 55,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "57104756382642175417279421/37056324982857305673703800"
    },
    {
      "a": 56,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "116555618737624700018899093/68241043565152848147968025"
    },
    {
      "a": 57,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "22299002129932629183322789/11673787101497912087311875"
    },
    {
      "a": 58,
      "k": 60,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "121326691565767825171202447/56170075312329395971118025"
    },
    {
      "a": 31,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "166673079236062855016652225671550447737652843177323639/1368152503990912082664731298314900003307682045608000000"
    },
    {
      "a": 32,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "3832492282472538316663850559292906649714948316976691/21013745249284466187255262327390790234572157804400000"
    },
    {
      "a": 33,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "3911377601117574928102863978271054787977001932503119/16306561379359141419993724689221887887900684931200000"
    },
    {
      "a": 34,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "23823909412246974376034785389301833031485949113452159/81000469505399681873604021130535550894544992514200000"
    },
    {
      "a": 35,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "17529800999152402740003671153327623469401557083565551/50816299911113772989324019254010121693217403744960000"
    },
    {
      "a": 36,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "94114780969104815982240376666189810587602004782491/239975136868452927628631052794203971058858605000000"
    },
    {
      "a": 37,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "530001956375445336268607934898513833098957565480445439/1216878028029559297466633745627070630081303609977600000"
    },
    {
      "a": 38,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "1533854942382875150998887016852026611392569398554993/3230836777069988781323667864593691742869551579400000"
    },
    {
      "a": 39,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "7298039521352106173169116748324847068337909800997319/14323956888530363426538359540376839116280411131200000"
    },
    {
      "a": 40,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "381205802532417417758398427085865012556471196194339/706722144175234929838911825839391651019670529840000"
    },
    {
      "a": 41,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "84528607748918376464770002983/149002622029188458682499650000"
    },
    {
      "a": 42,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "400447332741592573752020317/670353228834667281337901250"
    },
    {
      "a": 43,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "88490586369239355344264137067/140484756909045897176330265000"
    },
    {
      "a": 44,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "22627624037069600046725654267/34016991180094780381503210000"
    },
    {
      "a": 45,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "411361573855533670840005319/584648378272023001953408000"
    },
    {
      "a": 46,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "11828520148135416010151155561/15864810291305178567290568750"
    },
    {
      "a": 47,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "96725918259237102094176128507/122185720627005250443918495000"
    },
    {
      "a": 48,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "101697146345833686685752281/120727946759067912322820000"
    },
    {
      "a": 49,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "100999286060016997654983878663/112403977447785079161394590000"
    },
    {
      "a": 50,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "515874493015155050820617407/536774622349179126081207750"
    },
    {
      "a": 51,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "3902832029088382461726644209/3785198872773467354214975000"
    },
    {
      "a": 52,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "26900996378819223010780245923/24235069245461457206391330000"
    },
    {
      "a": 53,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "109857461700896652374277619847/91574610969639825623006940000"
    },
    {
      "a": 54,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "1557456864589438235288037089/1195879663571985813577938750"
    },
    {
      "a": 55,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "4577691362883981568926140147/3221056626135706292434467000"
    },
    {
      "a": 56,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "29193408018517639175542871987/18710953711796557861059900000"
    },
    {
      "a": 57,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "4412257006094316698460814501/2557611022499298911082510000"
    },
    {
      "a": 58,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "15189275781465183396576797839/7895178522899318049663573750"
    },
    {
      "a": 59,
      "k": 61,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "123923434243789251125338029803/57161570823244022459964465000"
    },
    {
      "a": 31,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "360132216330729551673097924395066724055670052763002570751/3900187553441635267420570102435413278426273051878440418400"
    },
    {
      "a": 32,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "147379062764982202965356714360183304132240386043519748799/959227665655306860227179500469262816516558842430801431350"
    },
    {
      "a": 33,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "799870797957335355401269205605190795560489158289489083551/3771525236395235534752450583169916047301789063469957458400"
    },
    {
      "a": 34,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "7991003321629798389184025623767301027219648903833890609/29871213074079285449931674655363719852694305695025350100"
    },
    {
      "a": 35,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "1162244047684902433587476424716974943776551323447427618191/3634425363349138696331174359882035180980065900457437382400"
    },
    {
      "a": 36,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "328408764960896148050555554230212804332985318427984491519/890677302293808233535520287877120177168094319604434790850"
    },
    {
      "a": 37,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "1444741202098658685748150589630538662136484664692977381071/3488881104888141432460403817400535380459456501719174550400"
    },
    {
      "a": 38,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "388811156772216215640788617509718140038464387636186533119/853235049161460834996940866895657841001372065386773834600"
    },
    {
      "a": 39,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "1644825885986673518234766777660915113134976336249666656991/3334885630540269630891246536847535458990413478617079322400"
    },
    {
      "a": 40,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "428290982033441811712789125220197480028564044700507339679/813679138149325776200851196189087274277482325793732574350"
    },
    {
      "a": 41,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "40949706244303833903201583/73796514886218266270449487"
    },
    {
      "a": 42,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "3770435611486420550441104494/6464837016886023179013276355"
    },
    {
      "a": 43,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "964127408178027497757037983/1570890986586568468751305645"
    },
    {
      "a": 44,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2629130442653342190344657396/4065243766847757803366652045"
    },
    {
      "a": 45,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "403199374360573034637530829/590774065079335232188122838"
    },
    {
      "a": 46,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "412140390990486108607081983/571318747004266137823265908"
    },
    {
      "a": 47,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "701987700198834236178537004/919034105025134087806325955"
    },
    {
      "a": 48,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "8607121311571526503688432364/10621581306498044840861607785"
    },
    {
      "a": 49,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2198153655999367251428751807/2551472030734277855872444565"
    },
    {
      "a": 50,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "99781471292167090723973014/108681408376458778966975489"
    },
    {
      "a": 51,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "229256869127385845173788177/233697356089826554923575654"
    },
    {
      "a": 52,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "9362441747029855756032277308/8905587636334908998702845835"
    },
    {
      "a": 53,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "796402786560791986444602047/704533664697442651481218680"
    },
    {
      "a": 54,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2438362479206394468948942867/1998585076989687989906433065"
    },
    {
      "a": 55,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "497614562897463884817466032/376269683768285536486177063"
    },
    {
      "a": 56,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "676890502582120208262084980/469837408190177962235694819"
    },
    {
      "a": 57,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2589162208951088495869259067/1640209923670527344132186615"
    },
    {
      "a": 58,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "5281082612899065049961003982/3032613217558255932085442455"
    },
    {
      "a": 59,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "149582038685337934697244339/77232199839143863915683455"
    },
    {
      "a": 60,
      "k": 62,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2195974718214831480650238444/1009462519770025939054217827"
    },
    {
      "a": 32,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "2680906394157501146437512542144993709849535605699258135959/21491243625811832845359119890041269440523729098743657292800"
    },
    {
      "a": 33,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "1688121571609728256822011968171459895013080831234312391/9176103123119025528878935077249291812133379831558151575"
    },
    {
      "a": 34,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "4995524433747545073299177965022368322398546709475425509799/20780963125207857795638728925938797524770911575621016268800"
    },
    {
      "a": 35,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "23427896238663690382876943848361833438538220241256669519/79722280178940264611101739556214463627525263210520970675"
    },
    {
      "a": 36,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "765981430686113341793458185375479978021288504754100631951/2225062100944331095451236148473931351984284702099614131200"
    },
    {
      "a": 37,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "17148973738234033938006110739357024640014908559526613033/43819027196355041517737166243159122690367069131591216100"
    },
    {
      "a": 38,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "1194656673323993698756601404977741994036336781723138280977/2746427866079931093411982010602860106514576391219662438400"
    },
    {
      "a": 39,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "15506470880561088792306825182184129610020342136849902999/32652373358126944364577467462474548325156079580345456300"
    },
    {
      "a": 40,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "9388448404991183665327320550983972649890183084144807395639/18379235668794817675743288964143353222627287302957924172800"
    },
    {
      "a": 41,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "38011986665147629605963694938831631314279499398973846664/70075767247741219675464241916611416240992550709017056175"
    },
    {
      "a": 42,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "139913024249454980906654638001/245398061407886885863423835280"
    },
    {
      "a": 43,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "47692088333068930847620170904/79634374515056098573722834885"
    },
    {
      "a": 44,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "48760026750821478654299552903/77416543019667556285633749060"
    },
    {
      "a": 45,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "149524471385820115208308720592/225437525872211525515801236855"
    },
    {
      "a": 46,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "16978826641762892702292260329/24274084656401820660338627520"
    },
    {
      "a": 47,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "5782777288859051753385302608/7827306855112547051252579765"
    },
    {
      "a": 48,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "159501113832397408312166847557/204049043336300199083296428780"
    },
    {
      "a": 49,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "54302607417355757091487006328/65533994858407397428885715685"
    },
    {
      "a": 50,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "55451704478265396756608443099/62998685575875423413026994160"
    },
    {
      "a": 51,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "169842988757176369339799423096/181231207716333953185747109055"
    },
    {
      "a": 52,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "57790483198600004175307648327/57769128488055587123944900260"
    },
    {
      "a": 53,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "58980165775753107956578513184/55074845964648738347507643885"
    },
    {
      "a": 54,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "180550133328146507412776851409/156982612928493834442990975680"
    },
    {
      "a": 55,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "6822235517594583970243945376/5503020684838190363645111365"
    },
    {
      "a": 56,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "20876797293841478584744911709/15557924722575516823775911020"
    },
    {
      "a": 57,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "191622584713297331652669536696/131301852888960889474865726655"
    },
    {
      "a": 58,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "65131529185939348136007387899/40807699190265458082081587760"
    },
    {
      "a": 59,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "66402395184909216523433910328/37795001490502541991099827685"
    },
    {
      "a": 60,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "203060380080618351181047883157/104187521513916164901209059980"
    },
    {
      "a": 61,
      "k": 63,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "68984724170694117760600088272/31610198873614503758384222685"
    },
    {
      "a": 32,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1091943046928420099409231450864812800259691459576191/11399857728494788121891713265385238425746848528629600"
    },
    {
      "a": 33,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "17253062082269244415481201704094824657403710159531/110841603782651871667843870862732308353219468933120"
    },
    {
      "a": 34,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "293793485755674556192998567648302792540605395752503/1379981366713766194420671735039155699678797904177100"
    },
    {
      "a": 35,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "4833906177061342075051362617841492116069084000591/18077919436947247505445523999742219640120788275200"
    },
    {
      "a": 36,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "103632508685999469762019987738653339928118351587/324858124345708342172638155220542133506300422880"
    },
    {
      "a": 37,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "15375438546987553172067188188383589927608053795097839/41827790304630125268518832183424853419116879825638400"
    },
    {
      "a": 38,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "211665432090434546420408957068078177223478634587961/512559966194837115844683687046015575029541637027320"
    },
    {
      "a": 39,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "225539668506645520031466179396070308197143932072471/495788828300751755187764446529638506391194335155200"
    },
    {
      "a": 40,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "4844631330342610071269906710109358158055352807993559/9822518684281779705398195631280761204603874892392800"
    },
    {
      "a": 41,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "4051861168013377957046426237322266176182822810545803/7679665454277917479784215676867153120391147671224320"
    },
    {
      "a": 42,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "3359530170080439702724451154348598095024257317/6023024700353271883148631120211324211907482700"
    },
    {
      "a": 43,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "210699583674933778401795181/360071239530232038241137600"
    },
    {
      "a": 44,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "68919380631381406477319975/112191714857511180998243424"
    },
    {
      "a": 45,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "26838020963614289037541/41566977539508667128960"
    },
    {
      "a": 46,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1799170804024961380313436113/2647818907551439263948952800"
    },
    {
      "a": 47,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "459492319325528729813247611/641655205378009236926164800"
    },
    {
      "a": 48,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "208581998996121138690067307/275957172752265253721455200"
    },
    {
      "a": 49,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "126199931581618399922657/157919652656215987703040"
    },
    {
      "a": 50,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "391437240458418157347106081/462435029053213647749562720"
    },
    {
      "a": 51,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "13874067579013251747087467/15442644691293472375027200"
    },
    {
      "a": 52,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "2039015563693132016999232119/2133496011209926784872399200"
    },
    {
      "a": 53,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1040317857474329105315159389/1020720044389249554624086400"
    },
    {
      "a": 54,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "5241299261371315950895637/4808820950057796486484320"
    },
    {
      "a": 55,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "21652870371242023930853525/18518926157160827701012416"
    },
    {
      "a": 56,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "45067719172775768105858267/35804079553631740211599200"
    },
    {
      "a": 57,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "125101101310650545558706583/91949652696136425540134400"
    },
    {
      "a": 58,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "2295791805212190069333220493/1553973583445014520058328800"
    },
    {
      "a": 59,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "2543732826128640774625477/1577216108035937427468480"
    },
    {
      "a": 60,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "53003267195135206170272251/29917530508800666250118880"
    },
    {
      "a": 61,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1215265146075645245996267809/619861580237673872953142400"
    },
    {
      "a": 62,
      "k": 64,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "2476384020859864283285169569/1131341098652446309118719200"
    },
    {
      "a": 33,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "33224016951237943592876242838961002393944937327759/261105317161158226588249134845054434364614600294400"
    },
    {
      "a": 34,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "2974642955580240066853455877887104319371364354095/16064875306764943810328324686618899551438310735872"
    },
    {
      "a": 35,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1520305531516396569311315265570526421299019231638631/6321087217111126882585542098465045363938590523392000"
    },
    {
      "a": 36,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "7115223575392089400414468804015577028847634609879/24269699167821618699151406246942663498846604492800"
    },
    {
      "a": 37,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "2092981867370847278418935428353558190048239178282631/6101816206887088071848700750640598431036950275686400"
    },
    {
      "a": 38,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "5835767027897237685171074738585563615526547100511/14968514128556083398302259358921972484405231616000"
    },
    {
      "a": 39,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "101800690370552256545390899963635146708333341125359/234792403800598922365949223437340488654825586163712"
    },
    {
      "a": 40,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "665199270746334574005207370064348288485622874551/1403571365239469572434903589542014536136892416000"
    },
    {
      "a": 41,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "2872764481805835725469749363948794957008357918451799/5625059076705833872927813336187555174518065974476800"
    },
    {
      "a": 42,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "186805042687349841002784418523048715357266442749351/343618822702821721527306471589289756147256256102400"
    },
    {
      "a": 43,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "9453973049425146161929825093454750922510347593307/16515548756072740748976265251722375565156456857600"
    },
    {
      "a": 44,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1106107526852719568302603/1843679933959216878165888"
    },
    {
      "a": 45,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "71380176196494839823211059/113398502406714415882045600"
    },
    {
      "a": 46,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "346368518214157167282298881/523844971935498941100193600"
    },
    {
      "a": 47,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "24825986303933872989013097/35698956468718677959728800"
    },
    {
      "a": 48,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "5644706245576153794221601/7706847697559059928320000"
    },
    {
      "a": 49,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "59014592928708385716648489/76388677409563946408666464"
    },
    {
      "a": 50,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "41834480669615575447396121/51253662906431705594014400"
    },
    {
      "a": 51,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1537074253264135731836940969/1779197370675086367133242400"
    },
    {
      "a": 52,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "98028980151432614440895049/106994564080773272465161600"
    },
    {
      "a": 53,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "533403201104602051568155507/547759466802012726764100000"
    },
    {
      "a": 54,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "16323120276680758437334449/15732930679387226316621376"
    },
    {
      "a": 55,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1664770967217018039087322641/1501956599813064515531850400"
    },
    {
      "a": 56,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "8841596008812082717250867/7444107124748451218131200"
    },
    {
      "a": 57,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1730758438824068512554043089/1355228544277275788689909600"
    },
    {
      "a": 58,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "441071748586187768139754809/319959025178105695484440000"
    },
    {
      "a": 59,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "7991876053267798678547385/5347070263021255180464416"
    },
    {
      "a": 60,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "114525862717304158990158561/70312015100124593229366400"
    },
    {
      "a": 61,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1867012080550873737013212009/1045539969901694812113618400"
    },
    {
      "a": 62,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "158497246244880285260937787/80394463833460431576292800"
    },
    {
      "a": 63,
      "k": 65,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1937278438371222743142728001/882572601824123394055300000"
    },
    {
      "a": 33,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "18513540821352270858756915136835011943371452780521513493/187341705259308676498798188035169147672693774864512200000"
    },
    {
      "a": 34,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "87087704494696311867886816733459805234079801478236083599/553645459323747663709904789465707777517525097072439500000"
    },
    {
      "a": 35,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "4651248571362662002420959779279389688099898989152234991/21800148142711012844232139858098733764871967024211660000"
    },
    {
      "a": 36,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "47694957034708800775919222221979335338381585893690791413/178699916367155961683662972680523315325235491669370025000"
    },
    {
      "a": 37,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "167462219289597292633319354542766493194199168028560384599/526933496509057145764120269486267836760456758556272700000"
    },
    {
      "a": 38,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "17216057109136512715738931607836334510426991753753701349/47045895124322527301419795301571974608515148907683350000"
    },
    {
      "a": 39,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "2436787836381765963766800045465252755899556881302693/5926656387459793105139438795827010638392208180000000"
    },
    {
      "a": 40,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "9026769221616755025801915389838581119538564406736847471/19914398228364664538967871585944341502318634948679985000"
    },
    {
      "a": 41,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "239973287478793278693731014378593667212730727579793154319/487643516310068700480923658597733131606322695787513200000"
    },
    {
      "a": 42,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "83888710695461301128875038510800223107534761003550673813/159054760532556679375102422610282347012558015090219400000"
    },
    {
      "a": 43,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "23700932571609913852258215346898923910959418660804689909/42402013828435441612415702387822929341060979654361100000"
    },
    {
      "a": 44,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "54625441343254252261524259312/93116535567137227935495509375"
    },
    {
      "a": 45,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "5022326481087780133168447153/8172953086583342751076651125"
    },
    {
      "a": 46,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "2085228564470154950130819983/3236009791824425824730218125"
    },
    {
      "a": 47,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "174609904184992881119102399729/258112656441322804675358805000"
    },
    {
      "a": 48,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "534823109407789649949799029232/752133839092123187813704573125"
    },
    {
      "a": 49,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "30330356757285622070401948321/40524770384532389084734962500"
    },
    {
      "a": 50,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "3714664356253888967114621231/4708492677604385269595745750"
    },
    {
      "a": 51,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "568582809041666153107251237673/682617792077657477834813377500"
    },
    {
      "a": 52,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "1144173358293766629477292096/1298771966589530562111035625"
    },
    {
      "a": 53,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "16437191902526499692721628152/17607014872740868644014391875"
    },
    {
      "a": 54,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "301755930381379568121901831949/304371542989652617848096853125"
    },
    {
      "a": 55,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "200134879246635831811395157/189641914657269534245214000"
    },
    {
      "a": 56,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "209149197155314062808088602976/185689929674125648928915776875"
    },
    {
      "a": 57,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "319805189161710106407029315591/265252819580717275961523870000"
    },
    {
      "a": 58,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "36216839914938295319277579909/27969793712032586805091415000"
    },
    {
      "a": 59,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "221441938705133185660219031431/158640526938714302590417237500"
    },
    {
      "a": 60,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "27075139019040039850904738512/17916054799536540681623106375"
    },
    {
      "a": 61,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "57463425063645307781704867309/34949625263475693298194541875"
    },
    {
      "a": 62,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "39020760899537650447875266269/21689101620240958036846301875"
    },
    {
      "a": 63,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "715316265972853100074085482027/360926196824610221573985645000"
    },
    {
      "a": 64,
      "k": 66,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "242796271440106643058342779696/110320818323612393196434109375"
    },
    {
      "a": 34,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "121264429085229177462445483301561430936106888700966983079/937214926687351886780390404226687788570390458573765465600"
    },
    {
      "a": 35,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "42937380262561941623808828255456221991080540722318084151/230801561452607007241021975253536850017466705284378856400"
    },
    {
      "a": 36,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "2696219288120918505189748153191841291182071112809042599/11219413407187550217095745701144249321807612475545721600"
    },
    {
      "a": 37,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "65284773875864236657489054477760192280009779845231598231/223478372126778441470927487309023157806621250538266104400"
    },
    {
      "a": 38,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "299927188021715651480072016240252714836869628479134494519/878629094678300741234358855276169936749173622774229209600"
    },
    {
      "a": 39,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "1033022938975025432014210151844748206201873973602929471/2663330696844115633154937349082457130760001698823224400"
    },
    {
      "a": 40,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "365396945260191296978973360390665684940152417757080611079/846783483075067763244820337163533921342100314423473785600"
    },
    {
      "a": 41,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "97990142250374474626435122958380087789784734426689450111/207555486957508578827974720791107227368455973856573832400"
    },
    {
      "a": 42,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "5115195926191253129655482894261354824623395109408939479/10039930633210353768459305284805054136927638584764249600"
    },
    {
      "a": 43,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "108112034879629026177305345093168974528841804641607036711/198955156172840292769648382524921607264107171870477832400"
    },
    {
      "a": 44,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "30479638908649862615365127884093887579209472271047719/53137116266574489787447388616602273940627970515321600"
    },
    {
      "a": 45,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "2930511586087462730063283973/4878993827548145748424356639"
    },
    {
      "a": 46,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "53866372020655749641480162023/85659115147110017683311646032"
    },
    {
      "a": 47,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "137492414435899869175099324849/208617742131859760900301813855"
    },
    {
      "a": 48,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "10396479674065046011154114957/15034410899193484670866063080"
    },
    {
      "a": 49,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "143246114616734943113680100029/197188164996723224978976934755"
    },
    {
      "a": 50,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "58469333023852459259173593175/76515423124753856387473907952"
    },
    {
      "a": 51,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "1104697262975759624717616403/1372338427346575002424763433"
    },
    {
      "a": 52,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "304257019032369919528097616383/358239033487247024712959043960"
    },
    {
      "a": 53,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "155156470676164192512981778057/172850007074583636357621851955"
    },
    {
      "a": 54,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "35159558901072457926047363947/36990471287079851473843946640"
    },
    {
      "a": 55,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "3375105005237605969458707/3346392300505114185208389"
    },
    {
      "a": 56,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "65776743104336382210286032691/61320426725649109283344454232"
    },
    {
      "a": 57,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "2069187138697723560457502389/1809108930043125779170419955"
    },
    {
      "a": 58,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "341600092439032298015685500339/279302103335889022993782602160"
    },
    {
      "a": 59,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "174029522789003390441606265469/132640713924668077662150696255"
    },
    {
      "a": 60,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "291839652701461968365241569/206595509812107359522814664"
    },
    {
      "a": 61,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "36117849194816245622442545405/23649837726739455108459328791"
    },
    {
      "a": 62,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "367838989471986901032255401603/221735850600771151720477218960"
    },
    {
      "a": 63,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "20809259597226180675240576473/11484771590901272907273723495"
    },
    {
      "a": 64,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "381361543928737135757722406303/191468415588132501518998112760"
    },
    {
      "a": 65,
      "k": 67,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "38822360515430617800950351849/17596335567088258788774590151"
    },
    {
      "a": 34,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "238900894252246284421814330590483976523686662231908394621/2353556732787951592884418522397464686968157034956034610200"
    },
    {
      "a": 35,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "4048073814952426249675762901629043182604152845936345315791/25518155571706587035263571163919183891591856708031822403200"
    },
    {
      "a": 36,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "5367377753568843539105897296975058614279143461214655527071/25135929259224752172788882188503669507296935121915196420200"
    },
    {
      "a": 37,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "6584310782288025537698084428457277825729256411655731810271/24742440983964158790879377126224031927590465803399454083200"
    },
    {
      "a": 38,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "7697354962812373933113794121253119090772233380097308690591/24337686606374903539320997318966938914280257031866795512200"
    },
    {
      "a": 39,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "8704985287413007472835415708048166787533686228278248702831/23921661986614983861110785144407262467156422188848669627200"
    },
    {
      "a": 40,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "9605669677460048515796502266898864159297689619371807911391/23494362984550297992456884016008078823991379758025774148200"
    },
    {
      "a": 41,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "611639351879577424865593282864896659810241557983468507663/1356222674103214409575208140177686380031756077954591505600"
    },
    {
      "a": 42,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "5015861012245326566378480495373332630956381322662657919/10233556030561215298644678012894756039175586952663969800"
    },
    {
      "a": 43,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "11650620359599297893140654321053757672353656442177009822991/22144778278805137504080996579227310665707768307774179347200"
    },
    {
      "a": 44,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "12108058755668065841848927959352990029245645785209309452831/21672340340338385099955794485864945375748182405524158692200"
    },
    {
      "a": 45,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "1131889519006581934227763903482710707625412905564102613181/1926237028592260871326739640254683422576732533282871731200"
    },
    {
      "a": 46,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "713906288129049843677455872822/1161877394021526605282812792985"
    },
    {
      "a": 47,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "60729798914190730501988242141/94452006645529034878628922630"
    },
    {
      "a": 48,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "743784149202233255257119839994/1104337127404747348385427630185"
    },
    {
      "a": 49,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "94873247543339139280305177441/134327043125071618400301076795"
    },
    {
      "a": 50,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "86040342880617571760558487566/116029060059741640820938241065"
    },
    {
      "a": 51,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "197478867865149538232519372373/253318130504975590334372110340"
    },
    {
      "a": 52,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "805643142473662938362797467522/981649097451105281443495575185"
    },
    {
      "a": 53,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "1006796696674733216922045424/1163469454454819951103455535"
    },
    {
      "a": 54,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "837624363021186055732055028678/916498262175835309702215010985"
    },
    {
      "a": 55,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "12557028288225058726455854403/12984859815839140038865229470"
    },
    {
      "a": 56,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "290102263914255306958140340654/282935832914220423772078546995"
    },
    {
      "a": 57,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "110863871621675205127940817519/101751145497060513514546158445"
    },
    {
      "a": 58,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "11439119909025834895082498706/9855383179523792220723932015"
    },
    {
      "a": 59,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "25573480466208713077877676073/20625156343449923768684829760"
    },
    {
      "a": 60,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "937775450406649586164966106514/705800043525786671216713139585"
    },
    {
      "a": 61,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "59692558700267406603801840327/41778645291937336528957661210"
    },
    {
      "a": 62,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "324187256232743410718796366194/210160093267892982602145445395"
    },
    {
      "a": 63,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "247554486102583642129211952591/147966429231920228410002138890"
    },
    {
      "a": 64,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "8920791786393109005375294906/4890393310149140127061888345"
    },
    {
      "a": 65,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "42752348190680011762219724351/21363594548543510931431040165"
    },
    {
      "a": 66,
      "k": 68,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "1044238604073861265439645734302/472201000286104750023017443985"
    },
    {
      "a": 35,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "181924927012033643277976248320880465461385976107837090959/1386294575434077471606426156543931762293388043152719513600"
    },
    {
      "a": 36,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "1328240759439582584062878088325490438419749703626354377/7116559632427104207565973772146093465906077851365249600"
    },
    {
      "a": 37,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "64565991346822974422743348323459821744960992574019606667/269175496852182798380369741244472184645956065378730836480"
    },
    {
      "a": 38,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "24079398708180612174988604713573212896658288404382964799/82799279215733460708010487599733127910758352623543643200"
    },
    {
      "a": 39,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "147421798535897937092781526337592463154610001274147560293/434370728832206201490213007707164557870376130111134643200"
    },
    {
      "a": 40,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "7714633592929358466844519077455153424773283160219645571/20013256701233385319267117143085299525869720416854038400"
    },
    {
      "a": 41,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "539605029037900201656309021919004850478761234796344361079/1257996982067285019084188703669904907193428362820092915200"
    },
    {
      "a": 42,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "2415798590825129889954545044809248995864963742817983049/5143990139647840296072451984306584441212153198575341760"
    },
    {
      "a": 43,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "614216919305074993471035268430771429637399409195742167439/1210530170662567117750983002031705632593412967185744179200"
    },
    {
      "a": 44,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "10043764292516730414463469684497431353224598146845459971/18529912202075068302001231591499568770703103820139710400"
    },
    {
      "a": 45,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "221821134406531758575231884422875635121099917841139280893/386903350578559651572200276702180991096183839915426547200"
    },
    {
      "a": 46,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "27959258432398362962333346937/46517863383613131865421590050"
    },
    {
      "a": 47,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "228286170138237869608356842543/363484498362070462028990698800"
    },
    {
      "a": 48,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "174714259219752470905256940377/265974951872145810209118736800"
    },
    {
      "a": 49,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "47534519120631193245540790319/69117832384621753852690892040"
    },
    {
      "a": 50,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "224487890507748770744000813/311437147309856841271720390"
    },
    {
      "a": 51,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "2566871893511912119040207357/3393654842172693402762088800"
    },
    {
      "a": 52,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "21013150771888778262736765489/26441583039909404710991912400"
    },
    {
      "a": 53,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "257094373991094875192504451691/307482801595307424361502093400"
    },
    {
      "a": 54,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "19656376620495669748970728631/22310508069773877065909315790"
    },
    {
      "a": 55,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "53425950757776058253447383651/57454171387155505134869637840"
    },
    {
      "a": 56,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "68057143054395436692116500859/69218748015879194584688229600"
    },
    {
      "a": 57,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "832144435717158252669130738529/798857366296103935387751861400"
    },
    {
      "a": 58,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "35323559316620761420506198587/31937898686645373204552523050"
    },
    {
      "a": 59,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "19189970785266303728304264881/16301809113248910630056033280"
    },
    {
      "a": 60,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "43974711298521639845650001293/35003635925086778924463568080"
    },
    {
      "a": 61,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "33170446316232000915159737459/24666048927836605040416548600"
    },
    {
      "a": 62,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "37994673503312321431744600121/26304710212552284580424354850"
    },
    {
      "a": 63,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "928304571633146229069912327053/596061718006230638777821141200"
    },
    {
      "a": 64,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "3149664260794113106775595035/1867430557073371138019644512"
    },
    {
      "a": 65,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "64110419262251812429960585327/34921014653606167772409188040"
    },
    {
      "a": 66,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "122321951094849294439917870241/60852462925996217886286401150"
    },
    {
      "a": 67,
      "k": 69,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "331885747584101267480573627743/149747481763046199896696728800"
    },
    {
      "a": 35,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "153798823450805832187831653355672943546711164624319/1480445289314722143659826452466392200940854211263200"
    },
    {
      "a": 36,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "71971180180854992743866266533873960082156117536/450625658010709578791869268440242199490092993605"
    },
    {
      "a": 37,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1755401092448019450337099262476980911736303647033/8222898583166197718422572166560386486177704749600"
    },
    {
      "a": 38,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1677438206687818214263012235901108399352931011996/6327613548831725615031614715282806429420786530875"
    },
    {
      "a": 39,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "5416800022421468135684905980973309760704034284271/17224215628618212185193192955984910148661047609600"
    },
    {
      "a": 40,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "62020005291629636846148354686050816226496384290248/171541891286172941475433972519443391039686684923775"
    },
    {
      "a": 41,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "9961171714664074769980976070029910799965513040193/24525567515154676333592642775808934073036187376640"
    },
    {
      "a": 42,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "18326981974683433267908310008331426917241183436/40891188281389026407354534079354544489360577625"
    },
    {
      "a": 43,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "633869209309275687808797869754179947038584580853439/1300239776491716215314037344765453780263977213028000"
    },
    {
      "a": 44,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "11928730712378378162736157857143573100354205110496/22767889769549393429402873883363434060554275557475"
    },
    {
      "a": 45,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1227746890474571475514920399804727292652069290497/2203104827775238277144259785196095956086056661600"
    },
    {
      "a": 46,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "4009859019229462162079851827115219203783761/6827065371836078728271709402705475670637105"
    },
    {
      "a": 47,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "44579428254981541268226251/72584835819297668591418750"
    },
    {
      "a": 48,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "6738186162656079920912134/10504391848820977844927925"
    },
    {
      "a": 49,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "3711718887126726767691025/5535027234345710568404028"
    },
    {
      "a": 50,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "18928246818821437058740589/26973764562394619407257015"
    },
    {
      "a": 51,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1787227770016388133591866/2431272116551356839403825"
    },
    {
      "a": 52,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "196800338551424645860828154/255270547557484702054783125"
    },
    {
      "a": 53,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "100310843815800108420427879/123908539741579412077766550"
    },
    {
      "a": 54,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "2272051640852425503585937/2669077125710744942703510"
    },
    {
      "a": 55,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "10419460998060027263059693/11623504499965375200179220"
    },
    {
      "a": 56,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "212335405759468630610964338/224576482488578341521791475"
    },
    {
      "a": 57,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "4005985302702670654199551/4009927328355142542285000"
    },
    {
      "a": 58,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "110176311497524481681679049/104174413338251855586916425"
    },
    {
      "a": 59,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "11221182849060226933772068/10000734613697726153928645"
    },
    {
      "a": 60,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1692861552435797075687078/1418767625725394613948615"
    },
    {
      "a": 61,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "116345291031177413472515299/91452797611411550236378050"
    },
    {
      "a": 62,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "118443237853096433905998277/87065273236518572866552500"
    },
    {
      "a": 63,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "6697888660688010882593983/4589123338138015237487850"
    },
    {
      "a": 64,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "49080626314500612556784218/31227846654403089761516355"
    },
    {
      "a": 65,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "4994477926876370895966793/2938457654391519727852308"
    },
    {
      "a": 66,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1568433872673682109699809/849131762129927785124175"
    },
    {
      "a": 67,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "64622576483719649414434826/32012144614457633271384375"
    },
    {
      "a": 68,
      "k": 70,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "262935953303466496412180378/118390538647320821964331725"
    },
    {
      "a": 36,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1321374234304546741849515325778740622002376755234516779071/9948808886172046936071126666313816986914510193170523200000"
    },
    {
      "a": 37,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "114684528505866680658229482268580081828398985648268664751/613202531279381552043104727932306266002778682472432125000"
    },
    {
      "a": 38,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2313099626315036672778770503310657769944508455332600494671/9669732253544918302573563400297865512658374201771411200000"
    },
    {
      "a": 39,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "172206816000795947386801386721705091427856336987546666991/595267672533399609689019346830575188500951768706893725000"
    },
    {
      "a": 40,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "126442871686868281262665281794871840983089303113436975559/374995625459313337626958719972203676773511703819396160000"
    },
    {
      "a": 41,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "220617288579104823606732693772634088714627092166363898751/576347156021308465717820433646337516863289849838224325000"
    },
    {
      "a": 42,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "123705188504989517373484375261784286733900541984933627/290400568832402964173610637778351488437193891520000000"
    },
    {
      "a": 43,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "6038599329784459466995826185024783533898139224965290597/12940471841745491312638038442394174376140185125031775000"
    },
    {
      "a": 44,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "259376321985645087628570945581743657665531397100508540783/513992242792713763204206047544520934439620515645492800000"
    },
    {
      "a": 45,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "11563032933293138148700246499285725235691371402326664879/21421855176519457580413078087418250939248010345532085000"
    },
    {
      "a": 46,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "4801480890726957965055066965151542504644783419494190622511/8395665070998522494791415329402837958466979608891795200000"
    },
    {
      "a": 47,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "308604738244896824312881906006606514643683819140456286471/513664733939839093893490560940591877796640026748054125000"
    },
    {
      "a": 48,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2391715801260449864635540421709/3813806579290220030089456255000"
    },
    {
      "a": 49,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "24891391855658113455032498442/38020189306984930453936233125"
    },
    {
      "a": 50,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "11055715119693377045366642777/16161230547424776243138296000"
    },
    {
      "a": 51,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "17860945899797890073620018158/24962683098400054854836749375"
    },
    {
      "a": 52,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2585511665656673160308401532349/3451250389915655937164121175000"
    },
    {
      "a": 53,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "439217993644739086791024051794/559320750070592074445714964375"
    },
    {
      "a": 54,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "244149383880717349794803976171/296247526265539151504871740000"
    },
    {
      "a": 55,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "54730349287926970345481452758/63192894256644478908765682625"
    },
    {
      "a": 56,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "18965514988266080988540162143/20807413126407249197038365000"
    },
    {
      "a": 57,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1419941477802746693921205076722/1477928648297144537384460303125"
    },
    {
      "a": 58,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2892374237668793340830664417369/2851146871293927622487391880000"
    },
    {
      "a": 59,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "163633586985906674458652191722/152475439505845256875351020625"
    },
    {
      "a": 60,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "119958958244775206483728323141/105443594938103337088478599000"
    },
    {
      "a": 61,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1526541212534639891159321562078/1262871107880233690745298293125"
    },
    {
      "a": 62,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1035909996292441792302539137363/804504798484433278409492700000"
    },
    {
      "a": 63,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "32274659834947176753425548638/23463325203627695276141575625"
    },
    {
      "a": 64,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3218642466193079993078475011661/2183416096691543635627050415000"
    },
    {
      "a": 65,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1984792371068728343400911498/1251845171567164654278952125"
    },
    {
      "a": 66,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3331711518317095018410363470841/1945790636562781617497801080000"
    },
    {
      "a": 67,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1694527400317733062225313166642/912076932273428399037952765625"
    },
    {
      "a": 68,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "382993030611091273411985042581/188959297162497841103427695000"
    },
    {
      "a": 69,
      "k": 71,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1752679479595733701578826722438/787614761867043140849448573125"
    },
    {
      "a": 36,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "61330811986503692666963796432155326180989958109430131999/578565302198662863715065855822179594610142264798685510975"
    },
    {
      "a": 37,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "13200300334916014726292256080817355418591569052189063822951/82205884664003983209687954650428337120928063862183008422400"
    },
    {
      "a": 38,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "4321490193438869550439546866480600486936170710031043846239/20266661038820849171257479506707153942042564012360881515100"
    },
    {
      "a": 39,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "2342733945265052901452799470030793941102263551014468389119/8877296777711631132154470644650672545249959500270679801600"
    },
    {
      "a": 40,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1537012755292163252687241232114233072980962933549387849556/4918309637787137247268935016310648048998141164796876787775"
    },
    {
      "a": 41,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "27804708335068040916903465900471258152270631061894556286431/77458482778345681064441333540829648548277665473919892950400"
    },
    {
      "a": 42,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "853279232364048935118882653754521213973910243536986028391/2116451270206117984378271878591398395951635545595159415900"
    },
    {
      "a": 43,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "33328152554940700839127832665392674088428263534676625649631/74894232057846381844783944365407264860142408372692986390400"
    },
    {
      "a": 44,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "2226931722178536699959362662939674497972571582530098626831/4597776923432496618751913464964599764268640156693277932775"
    },
    {
      "a": 45,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "4180244253531735249453316037173864263721658611584646403519/8022536764800464006954200265868986791693095165548924921600"
    },
    {
      "a": 46,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "9824471978956477928993004073912285819319633339545886284439/17702355346632420909206174154554757305403552093124553555100"
    },
    {
      "a": 47,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "40653821896758763047443215650104742733284252038449728038951/69384191287994454772249679359476315092221739811973104422400"
    },
    {
      "a": 48,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "289484916115039401290771881480755434761539750683230904424/471716177708082294885488345219717904277752611607759545975"
    },
    {
      "a": 49,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "473870377763071721686587746881/740541121301619873862706895120"
    },
    {
      "a": 50,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "193260665590743061304180060237/289430270504216010996533157348"
    },
    {
      "a": 51,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "147760837091715921419776477399/211876727304731558946374396376"
    },
    {
      "a": 52,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1004047519649247462735834289267/1377162528843493247216019849540"
    },
    {
      "a": 53,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "511614575608535388431351886043/670552095332895551607176449920"
    },
    {
      "a": 54,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "3127851444394522787126845346591/3913008895621899339445831856220"
    },
    {
      "a": 55,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "8851762637854078581703320589/10557155418140681354415904152"
    },
    {
      "a": 56,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "72134150839996519311925599241/81911402885559969124624135356"
    },
    {
      "a": 57,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1653029088680721278793352730623/1784659913353573382517130060560"
    },
    {
      "a": 58,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1122232912254020128884282117161/1150165144742692402467198020340"
    },
    {
      "a": 59,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "285663207037624282318713757483/277461612128298116186952865560"
    },
    {
      "a": 60,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "697967487775906018538270425885/641290190753646956418625514844"
    },
    {
      "a": 61,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "118411187283199034428089930787/102707655068021227582800669984"
    },
    {
      "a": 62,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1205151013916869579956030975197/984624944494456995649819479540"
    },
    {
      "a": 63,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "14371834871457959942800889018/11032757387589940300870269795"
    },
    {
      "a": 64,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "138649840480505651144407124663/99731934014303165712494757860"
    },
    {
      "a": 65,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "14105633177191288066975843373/9477789659627558204172270736"
    },
    {
      "a": 66,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "774823108029403573699994815255/484621650697875579244719890604"
    },
    {
      "a": 67,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "328360788194963115311497659653/190423062306882039505163666760"
    },
    {
      "a": 68,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1335720910289686951795653894211/714969361268549301724984406340"
    },
    {
      "a": 69,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "2037307688092661407518216914953/1001300827492577823047956791360"
    },
    {
      "a": 70,
      "k": 72,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "276179160849209186285058587393/123877123623179676890546104548"
    },
    {
      "a": 37,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "432848610087289385400881313668576890894889423547479/3225787089621610456386635000812296953560289020396800"
    },
    {
      "a": 38,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "7840888142905528107536934850683274993855538611709/41878857847468961276824581111415248833679522892800"
    },
    {
      "a": 39,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "577329589637617542147709989072812620011804460639/2421760518004012150397098456842494085261629956800"
    },
    {
      "a": 40,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "3475132420175879594532710337739596618384778458539/12082859317875656902940199446132764912839828292800"
    },
    {
      "a": 41,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1792621167623102513471328389124223814163103516591/5354347714389345311082647596107801943283852179200"
    },
    {
      "a": 42,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "3515959332093041711348930532826388231282859318271/9255669180837680181613925950555691646683313523200"
    },
    {
      "a": 43,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "311747606937133901326354811984227725448912897597871/737462617896247767036668991068725706519022764323200"
    },
    {
      "a": 44,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1614552880716161395638868592765030295260325671267/3485173571320439042687150087073797474129483870400"
    },
    {
      "a": 45,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "17629266911439076564431687085212061935794707508639/35163928699946670143993375883477795752050799212800"
    },
    {
      "a": 46,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "375206183830116430278243525579906797433017381640551/698922875618188710604613648347164848421430608691200"
    },
    {
      "a": 47,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1525113408813015757879780220456809002552738161771/2677640464315895770238534582408014997236043855700"
    },
    {
      "a": 48,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "3376798892132257842922628884060724292429556853/5633795487827524042705643610162042786017817600"
    },
    {
      "a": 49,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "10204567277627811604095065374/16298753552988530908845996405"
    },
    {
      "a": 50,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "5201389095092528694782618231/7971427901614999421629202040"
    },
    {
      "a": 51,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1178130989650984033139631649/1731057986572778084811477795"
    },
    {
      "a": 52,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "337680296626419316639136573/475273427780217859299795465"
    },
    {
      "a": 53,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "11010550010140952694435252772/14830537140869333874741638505"
    },
    {
      "a": 54,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "69243953861368332015359827/89165939154725424218275440"
    },
    {
      "a": 55,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "11426681102643779210894447767/14051782603758954872063173455"
    },
    {
      "a": 56,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1454753975730436346242084997/1706404553894133893682758160"
    },
    {
      "a": 57,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1316841411059668251766438714/1471471281494588487130007445"
    },
    {
      "a": 58,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6033651924060279750530606471/6413897909428529702399974440"
    },
    {
      "a": 59,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "12285225315990336277709433349/12404897195573789039964481155"
    },
    {
      "a": 60,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "43421309609522758326824894/41578276290989285132904285"
    },
    {
      "a": 61,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "12727639467173423664592581136/11536732855753863468348577905"
    },
    {
      "a": 62,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6476066139639576939696714083/5545731477812032959396841440"
    },
    {
      "a": 63,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "18077936444795548483965803/14593596405512963372050095"
    },
    {
      "a": 64,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1675961212312504545391058453/1272317154492743179406732160"
    },
    {
      "a": 65,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "13638754434407608236628579702/9710877232796480158494467205"
    },
    {
      "a": 66,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "770667218909715570421909247/513097204354776849808839960"
    },
    {
      "a": 67,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "14107456280798062258308787681/8753152480913883678060583755"
    },
    {
      "a": 68,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "448284172502292625345462601/258221360893237816612863465"
    },
    {
      "a": 69,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1620546858066332814235041436/862837865510954609536114545"
    },
    {
      "a": 70,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "7413470476382583005886728291/3630261056081128284656777040"
    },
    {
      "a": 71,
      "k": 73,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "15071151274974085864312014031/6748025424478034210689970655"
    },
    {
      "a": 37,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "13388560160602622731004400842736739387841248967267082577/124088567925526762457581811357993278832216649846540452800"
    },
    {
      "a": 38,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "928402079955143849162146201106741697115941753855301129031/5757338380655507494424264774296901292612247829118272826000"
    },
    {
      "a": 39,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "48359220576291489049428247254647017234747369353680200247/227217180226970443956010168515632750068421906719333237088"
    },
    {
      "a": 40,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "58829651930237270709820957953844422735790103857496070383/224057414620932684384704537164301116539135256877001886568"
    },
    {
      "a": 41,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1713426998120401486664184942365843734006083686525625766151/5520355258124440873698712698329943592874464783406333916000"
    },
    {
      "a": 42,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1936779079677629139021467173669490256573571036493790142319/5437188481353864624704992591823803988746929774810544361600"
    },
    {
      "a": 43,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2140537907451607018218974770228270262880945391585668641591/5351934333042287482636963976737670683833324748441472480000"
    },
    {
      "a": 44,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "92977709784113017816286430331215046727101178518979113607/210583684438995018157368320644117145790424575460934122008"
    },
    {
      "a": 45,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "99529270108707958236989563444336862557194676342190384423/207006444515650457259015046753351448881807188048034466048"
    },
    {
      "a": 46,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2631641991597980181800485887554471502772225541453363883191/5083640636485545194578190189727275150092818034539114662000"
    },
    {
      "a": 47,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2754409419050161430317429985772654180655974766259531695919/4990029979406293408999442129463250547198743058523669261600"
    },
    {
      "a": 48,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2856268890674863958639432637219354016197837242974078531751/4894328439256539626934994334604390915547584775060523429000"
    },
    {
      "a": 49,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "117478166386248597780006260635239445089080591147107117775/191861412543751371480791177903847925648535580639044637728"
    },
    {
      "a": 50,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "434449256547052157295888089/680638864272660705059609027"
    },
    {
      "a": 51,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "79695062332864806050425776261/119852471748827398084101625400"
    },
    {
      "a": 52,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "81205487410793650912414433298/117135439412910384451338928955"
    },
    {
      "a": 53,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "13788690313870673567473817821/19060647241058092254338388900"
    },
    {
      "a": 54,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "8427502622112409603332827694/11153778873416257282176463661"
    },
    {
      "a": 55,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "17166828179092386660697524627/21731428032274621970426127292"
    },
    {
      "a": 56,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "29136495459068557240312675102/35240640871000277376905710275"
    },
    {
      "a": 57,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "22250265784330857447824140812/25683030243516601792778229395"
    },
    {
      "a": 58,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "22652217911695831505045079189/24921930032397625621726698650"
    },
    {
      "a": 59,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2049620275034521753626808125/2146415665879861902037501328"
    },
    {
      "a": 60,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "18774637159520401395198357930/18687012072819384799808802187"
    },
    {
      "a": 61,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "47764846190448514357076834313/45113385606560292611282473000"
    },
    {
      "a": 62,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "16200405432901110438884847058/14493970399447572795973193805"
    },
    {
      "a": 63,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "98891406918099027239075110611/83646198799812146172455459300"
    },
    {
      "a": 64,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "20119323162788448207413766642/16054777061504276185200526657"
    },
    {
      "a": 65,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1705300995931740375548455499/1280781113413896809167824711"
    },
    {
      "a": 66,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "26013934803738422558051920149/18341282044192524139561201325"
    },
    {
      "a": 67,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "105809654662058162640586964973/69828654308350912464117399080"
    },
    {
      "a": 68,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "11953311840909550918184695874/7359714453844102642364006875"
    },
    {
      "a": 69,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "10936619540430519560705065407/6259144039052879802330959156"
    },
    {
      "a": 70,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "11116882164138399317636921838/5889067011116720270380678601"
    },
    {
      "a": 71,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "37662561916796823159078345197/18378368043844268445452147700"
    },
    {
      "a": 72,
      "k": 74,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "114822788202292743015265185498/51324727336646273434547360705"
    },
    {
      "a": 38,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "264151379560920314311010859220835332826489017737214151/1951448994025122653504623163060201197396468509150528000"
    },
    {
      "a": 39,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1202547219806087592771909989708957955469740812942373/6421155711572924707810481413564673031868143460090000"
    },
    {
      "a": 40,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "18051262286625261048004657972744354532238225775490831/76022550484052982345676015373971984877506948824172800"
    },
    {
      "a": 41,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "133905211046433796215003959236287806166236887923568919/468524978469078311630600313046824303201623956861806000"
    },
    {
      "a": 42,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "204566322763376237755971880643122457960070276140158173/615651647581742539144241838678403167421932674583616000"
    },
    {
      "a": 43,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "171358130258850252659784812728655543860583765348158559/454782155660496700036879986127315813058755592335182000"
    },
    {
      "a": 44,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "30029509767229588632238188805860663537151261629919871/71624829099441796430719983455603886658166572746912000"
    },
    {
      "a": 45,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "2698435098739762337295657542629751376705836746995117/5871436770607970175739825902075872968279242402778000"
    },
    {
      "a": 46,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "861726419325341760879748458460148650215324285759009191/1731559307621549316763716106316720011704949819539264000"
    },
    {
      "a": 47,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "226810151315483123210093046247294118730468862759705511/425251332669894695243556120686461514829837813284382000"
    },
    {
      "a": 48,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "315329309780406791736802424130689274042586038532558557/556589624739357836920320356449475501449728684868576000"
    },
    {
      "a": 49,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "9778828833452730367308168790684425864482642498650271/16378497120841625588579823157271597596372166515518000"
    },
    {
      "a": 50,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1604543374180295554046551344348939895794969421637351/2568396188976815944521460722638649887754814185942528"
    },
    {
      "a": 51,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1475814605761504692165839797/2269285563206102102931623025"
    },
    {
      "a": 52,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "4889629026883984535954099/7220180106894235401079320"
    },
    {
      "a": 53,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "170178178127784913792160729/241126698155460979811519525"
    },
    {
      "a": 54,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "623977058559953858368465021/847635998205233087226210000"
    },
    {
      "a": 55,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "529526021334983175321890939/689018083310415134278662075"
    },
    {
      "a": 56,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1078339909635947920031744503/1342688518248735460222404600"
    },
    {
      "a": 57,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "329347611247092944790326753/392005061711624479655386905"
    },
    {
      "a": 58,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "372502810630720238547191833/423340349823504298752114800"
    },
    {
      "a": 59,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "113738909850060929624296307/123270087002367356424993375"
    },
    {
      "a": 60,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "3472402128924292704885034469/3584168463533623443933268200"
    },
    {
      "a": 61,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "588871635486867104493740179/578043361706379929626088175"
    },
    {
      "a": 62,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "15976223842088371940135057/14890565296106318798474128"
    },
    {
      "a": 63,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1828331900273830957579076761/1615259494564741267535406225"
    },
    {
      "a": 64,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "247951342542124222961001131/207245668279592975295735000"
    },
    {
      "a": 65,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "630411565699969000978376159/497479126376015108031568575"
    },
    {
      "a": 66,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "3846261585728839931093152289/2859087652755003226768066800"
    },
    {
      "a": 67,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "43451630329958523907255353/30348035212550722228989845"
    },
    {
      "a": 68,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1325208281026473899706341399/867193589606236201716521400"
    },
    {
      "a": 69,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "404119594285562960506055837/246985991326136667582659625"
    },
    {
      "a": 70,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1369120015334072300348954363/778720021298823949359092400"
    },
    {
      "a": 71,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "231895398305361645480400953/122248926786830930963261225"
    },
    {
      "a": 72,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "848293466063166757886179873/412564245899950807809593160"
    },
    {
      "a": 73,
      "k": 75,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "718235090906252574161198087/320530194557632721440360575"
    },
    {
      "a": 38,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "715757134399588563993318582554393606935913573764723541/6531429551494070073657164610488277386245057256615625000"
    },
    {
      "a": 39,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "244784519633757849392825840670733550920783792428046079/1513070740238908588917084753607319375913537961800000000"
    },
    {
      "a": 40,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "41095852346312734689069355879538308125402382737198119/193565725819976515891309814480027555639645745474375000"
    },
    {
      "a": 41,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "31166479588453683329160854231479929001246952952342747479/119356693845429318966916480485954556834541317414200000000"
    },
    {
      "a": 42,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "447743827186549356295168110605339723493529365231617999/1453000764382237296691883657307492354047507846146875000"
    },
    {
      "a": 43,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "40982186388504245931411607539716226395702589739182663839/115987669176995492699801219238473980885286626109025000000"
    },
    {
      "a": 44,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "45306235310173697440982312623296008386138453716223345319/114240501961583426389685833424953424068468569606534375000"
    },
    {
      "a": 45,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "972529826315483476692942672998316143394200683672519/2221265117983469488757115432678331977679603875000000"
    },
    {
      "a": 46,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "52761352643426514743556064960919743553981304386142534959/110620789414309591249502301308328503463630935608996875000"
    },
    {
      "a": 47,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "55882209802358165815305777364430533829306036873406642959/108748216738234548994116633047308170553955917384350000000"
    },
    {
      "a": 48,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "723355024487501096207829976883003769425413700100395879/1318935986373908912471875210621830152798931736134375000"
    },
    {
      "a": 49,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "60884836348300792788228676423156643603494389198301744439/104877570214201244153007132440295183198636374128050000000"
    },
    {
      "a": 50,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "4016401226650285272514686516157681325241003080099111/6584286017078443406387234195748687156318822805875000"
    },
    {
      "a": 51,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "792603158168755028945500328216496558945865018341495119/1244932069484494012037893874264005266197905498575000000"
    },
    {
      "a": 52,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "301442901683552972505426503153/455187984376771473997904934375"
    },
    {
      "a": 53,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "76755188638702131436017917147/111347696025653928480793668750"
    },
    {
      "a": 54,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "34739690131165761774496947043/48377865706162050363663009375"
    },
    {
      "a": 55,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "6367045464353685371805438481/8504359083094527206715750000"
    },
    {
      "a": 56,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "324105942323467069009112727077/414842220519846103400141259375"
    },
    {
      "a": 57,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "1527399167383896123299249023/1871636752177057179419137500"
    },
    {
      "a": 58,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "335789108369129054866489966223/393511856025347770687470159375"
    },
    {
      "a": 59,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "5891700148675359502005381299/6595812434561776404956137500"
    },
    {
      "a": 60,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "515121070480190010055921619/550235973373891557693328125"
    },
    {
      "a": 61,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "88438362969770644321609438793/90017071628288937210649256250"
    },
    {
      "a": 62,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "359858798195115118018026958883/348534082681346541974762934375"
    },
    {
      "a": 63,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "20334597954405954688230975581/18711478808409769395999975000"
    },
    {
      "a": 64,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "21896785205220004811910142141/19110931890745314034753659375"
    },
    {
      "a": 65,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "946316389451237789166535958/781929253686641696629265625"
    },
    {
      "a": 66,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "4751436872983377671434892807/3709433883540265896286259375"
    },
    {
      "a": 67,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "195632421469648407183475537699/143981559719205791860879912500"
    },
    {
      "a": 68,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "397721926120506090014431513793/275268574109033485307930034375"
    },
    {
      "a": 69,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "3742941091781136330873245269/2429448672204202876353731250"
    },
    {
      "a": 70,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "16432479198877920837289234307/9971948596995981121003359375"
    },
    {
      "a": 71,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "208722476978171643506917738081/118011648554498502866539200000"
    },
    {
      "a": 72,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "47126284613625536376085244557/24728239018863668006521284375"
    },
    {
      "a": 73,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "53860850540986118431333611091/26111403140831776911303600000"
    },
    {
      "a": 74,
      "k": 76,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "437695684029201952617183395807/195034466999067283716795459375"
    },
    {
      "a": 39,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "44475493490059597422090063972316192986326042108841515503511/326122382477327246750363424052128502578047723003744256550400"
    },
    {
      "a": 40,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "942073975815726551839345126687848371737028947175649861299/5032324129565159093259206061257014733545339618911088073600"
    },
    {
      "a": 41,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "75153034397468956368760012354273490501364316554698647589471/317908035833019010383507328376299948622162799327919722086400"
    },
    {
      "a": 42,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "5565233270655770357726621855357166472428804661930868281151/19602513906239213241620666174156183728836186554019912862400"
    },
    {
      "a": 43,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "9268374103035182198779781384710701128368857220188789198661/28115024517308387713682412211111676076471548884899445542400"
    },
    {
      "a": 44,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "254163878473534699251921151231770765141210622731238052957/680319515179360817713653687408562637627929415753742724800"
    },
    {
      "a": 45,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "17824403172435319663914094171431589110553625819696815847273/42884829603313547411982578639547790903509871651905968307200"
    },
    {
      "a": 46,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "8415966221443259069690482773822415050455329188992247209831/18468576771890143476321319403743855236053748599075449150400"
    },
    {
      "a": 47,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "143506407860394607882412990696328346409484411469951387296791/290693371570665710237491554296880427667176451064234658598400"
    },
    {
      "a": 48,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "2364229582571971958925406374671617325428128851097243215339/4465346910491842921667960096574668630743728774187959497600"
    },
    {
      "a": 49,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "14368662705575107310480318765572038044085773793124464416701/25523971439775915971506308373542718451754122126440015206400"
    },
    {
      "a": 50,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "10232944940407082806059212911922570767298335865054692075871/17227361728221022794902533742699499080157751609597449374400"
    },
    {
      "a": 51,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "24044721528128189545029441362447816528539913857678030417553/38629210442003468718240939872792623690947261800531749875200"
    },
    {
      "a": 52,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "135939415046136578415167442321/209712760318855657955602569520"
    },
    {
      "a": 53,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "4245343332205123299178212029177/6298882433449730050018309712880"
    },
    {
      "a": 54,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1621004012661551968221068892729/2311488713858659130276617843630"
    },
    {
      "a": 55,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "2640486513046623227329521455043/3615871820623033062067552152808"
    },
    {
      "a": 56,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "223987190923248074132037698441/294316556655117717606294445344"
    },
    {
      "a": 57,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "37890384594834166363830948627/47730777068324549535404277440"
    },
    {
      "a": 58,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1740003097776409792832524542207/2099351049051207423749484575830"
    },
    {
      "a": 59,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1573779928086747853513821219463/1816776103751194464607860845560"
    },
    {
      "a": 60,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "720520630870045222599300689283/794966903396931542932692035152"
    },
    {
      "a": 61,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "2931840928605842606299104437583/3087973143432699504698687884528"
    },
    {
      "a": 62,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "621266479025961241579307233363/623856908485647761580742804410"
    },
    {
      "a": 63,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "15163985245139888128960025442831/14497436249634973223935287889640"
    },
    {
      "a": 64,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "3854993488884270350603983783263/3503618744330493615858526177760"
    },
    {
      "a": 65,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1045224112984804199734770672677/901578660595783073225504087136"
    },
    {
      "a": 66,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "398478713245056157188183943323/325626224167487105768223530366"
    },
    {
      "a": 67,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "16202334527585044654683785480127/12518580072830384962421527970840"
    },
    {
      "a": 68,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "457442215418829763201147243071/333451976376379010983572364240"
    },
    {
      "a": 69,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "16735904279238140126950360962987/11482120119077458631638456177040"
    },
    {
      "a": 70,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "425157204175581599689035588405/273803122590850594326484117526"
    },
    {
      "a": 71,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1151938099026043762321663059265/694285561695969061441307614776"
    },
    {
      "a": 72,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "4388563575324432711622846360023/2467148401678547794816872068960"
    },
    {
      "a": 73,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "17831836681701900600311199608331/9315053369678185647951270400640"
    },
    {
      "a": 74,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "754659112231690794751451908853/364735859856321476234135172210"
    },
    {
      "a": 75,
      "k": 77,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "159949568728966779525328534533/71168811561347622836692982696"
    },
    {
      "a": 39,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "15809894190480327800780793238148869960690901528778382949877/142298237606109786575774740986679836320500933787125531642400"
    },
    {
      "a": 40,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "17100147774487884899028367937423027288361545761043850002879/105443789913632000838294762164028798802746799352326149329550"
    },
    {
      "a": 41,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "88171629634528503851655143255908320577064238614066006286671/416520369638543257422888893934089802318254922431611314655200"
    },
    {
      "a": 42,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "3704256831783366709596522258256741814666483489646173733/14269412038119990574847113051588202937141358617761821100"
    },
    {
      "a": 43,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "9542387018205010895937306652605203962779307779222133984907/31200377425778592400950943181026176334078426465085575334400"
    },
    {
      "a": 44,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "2392727635155162798297129122213064714346862238306962879/6829180848022654511767963482061846655881523016050701050"
    },
    {
      "a": 45,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "51647038348857294393026397874537273197681425028567741746997/131382659483906694225319081564402076071304319766541802454400"
    },
    {
      "a": 46,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "42118816445853308304768881072764794211253919020276012453999/97054089300201863110508122771756869035743974449040658588800"
    },
    {
      "a": 47,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "180714082345988129312270978332297504543514001692313812623871/382149240289528486103063856613432815436024139368882853863200"
    },
    {
      "a": 48,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "15970119121700955971316669363176876874758437000935009588693/31328882047824728327586167805411829371440273863765683106850"
    },
    {
      "a": 49,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "83815538382769364451610086208284719278371455386022249231/153939336487826609117971346504829327714041954815745527200"
    },
    {
      "a": 50,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "52374213314692794099946873503031045843224404972446969573679/90783621035089681161834808383363389123378916979695963858300"
    },
    {
      "a": 51,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "72130779456500920424633972313688993258699526866359782832357/118841651040403053183752494251866182529706356357166502318400"
    },
    {
      "a": 52,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "55477792715594156115767393719056070463242584384062655949199/87444927673805055663320224078283096143548427209662738992050"
    },
    {
      "a": 53,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "152571542988149024772741265681/231303319946897582313130015815"
    },
    {
      "a": 54,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "931976350709455978468561765162/1359395372171708108246953658715"
    },
    {
      "a": 55,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "237589161514830735351531032/333188608607753781102275055"
    },
    {
      "a": 56,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "26274306837433838005916363896/35398639501583891707282613505"
    },
    {
      "a": 57,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "982638118439389194555524494618/1270828890713713932431272957515"
    },
    {
      "a": 58,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "666577035405877349655754411564/826805758177961927858572714635"
    },
    {
      "a": 59,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "28257307915916221978122821767/33584419370765533488693289815"
    },
    {
      "a": 60,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "100959094509356395068543242504/114860500191241676207525374185"
    },
    {
      "a": 61,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "58476025502310175217485856431/63613976783867284759497392880"
    },
    {
      "a": 62,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "178412718437339043218271161023/185372219800062557750829406065"
    },
    {
      "a": 63,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "22215393431780945313222178144/22017657000758860222648351485"
    },
    {
      "a": 64,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1475736488440385722320264729016/1393262747766269128221193966245"
    },
    {
      "a": 65,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "375073526610704376065745420502/336826259389197579851306411955"
    },
    {
      "a": 66,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "18905932617384260899664028356/16123309108603655179411645455"
    },
    {
      "a": 67,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "193761233596367202524697458518/156648530923025224974652576815"
    },
    {
      "a": 68,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "175036447288961388898287883032/133892087048170026861483853655"
    },
    {
      "a": 69,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "600297390453808109443061467931/433550631593087220018135123795"
    },
    {
      "a": 70,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "922043606491756388002190302/627271404668099722821044755"
    },
    {
      "a": 71,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "413100918444143925698813851256/264035953049658822787831981905"
    },
    {
      "a": 72,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "5035647909712561603621712523112/3015137966040321410122381983435"
    },
    {
      "a": 73,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "13749369487792790617898186482/7687202381331955839506504355"
    },
    {
      "a": 74,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "865760609887472740989616688108/450322470010010264849725477935"
    },
    {
      "a": 75,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "329690159879147276918945760259/158876499542043793103152368810"
    },
    {
      "a": 76,
      "k": 78,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1785400721479839294332372282264/793302075904020701024976964995"
    },
    {
      "a": 40,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "149187224235045208687750522266132910993148173722264752351/1086966925059098029582560349287633396391364176200110592000"
    },
    {
      "a": 41,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3138228982651358204540534974953834194016962762851650911/16779638121040922910822357924431704437588122424276075000"
    },
    {
      "a": 42,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3080297927759410974961554885572067586942971585333716159/13092472193983857982119326594465969445944426381107200000"
    },
    {
      "a": 43,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "4611264132623449232698204461397458556050883210684120391/16355422547830065067342240730089947379570388254577121000"
    },
    {
      "a": 44,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "337658064929750994985629891866785188893249834579322314831/1032667119889285635116215040534943802087334869252222464000"
    },
    {
      "a": 45,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "71876019977402693920020359612162150811518080060567/194092642207116873009629334255156470176130308302750"
    },
    {
      "a": 46,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "413337144768799565863320196207955597856825794324481913919/1003496694342112856061694750333419335898728103514152960000"
    },
    {
      "a": 47,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "871875923215905922655272896764696010927039809192328892/1930480429940137393147964206052218580328517931434490625"
    },
    {
      "a": 48,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "5879345749285085339138063176580959923691050366619749839/12012075601499519947551653978410900980337255505754624000"
    },
    {
      "a": 49,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "7855891548700648707384946906352103897863833522532981039/14956453424744458452867159658090833615317365827781491000"
    },
    {
      "a": 50,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "526010792670460047154175621852618762779124526198903966671/941110560574668916127855841800575329706527629063012352000"
    },
    {
      "a": 51,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "105302509724730772278124676567749132382503249774921151/178370108400243722593372517974018653368137186388505000"
    },
    {
      "a": 52,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "19690107514689219344133158934410634867822075231440639/31787863077137575880045420023852971819318875788800000"
    },
    {
      "a": 53,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "1123854172440922283834528454275225274369908924973334762/1739800782835782258637121434377277675048119602237608875"
    },
    {
      "a": 54,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "422565311798171870140859471/629867414908964027976860160"
    },
    {
      "a": 55,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "4838484384521894990389885034/6941528960094515597160225525"
    },
    {
      "a": 56,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "98479302828928454981711232187/135886250673319469507861820000"
    },
    {
      "a": 57,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "103092634811003287545568788/136715194027567649244765625"
    },
    {
      "a": 58,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "101949902778772980536401476367/129833318792310544694502336000"
    },
    {
      "a": 59,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "5185544426129833464944798096/6336234354592760723538949425"
    },
    {
      "a": 60,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "781399990622230525723223741/915268587551267707199176800"
    },
    {
      "a": 61,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "26821058469805298687119523038/30085755325249924693744674375"
    },
    {
      "a": 62,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "109096594424491749817283509711/117069958862582265457195200000"
    },
    {
      "a": 63,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3081280023223545704719731782/3159501606393339349880141625"
    },
    {
      "a": 64,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "4077841026220348602322093/3990573278963114383207200"
    },
    {
      "a": 65,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "33916104474247010263332488/31633634108659105488186975"
    },
    {
      "a": 66,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "4315455552991702475529933821/3830710423288153241491200000"
    },
    {
      "a": 67,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "29603823617455454058952394884/24970446070063346813828278125"
    },
    {
      "a": 68,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "120330417206327302070426794987/96279477667678901832370836000"
    },
    {
      "a": 69,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "226412349271346821359293974/171522680401940846904782025"
    },
    {
      "a": 70,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "24842409827331323963488863779/17782015870870445964218841600"
    },
    {
      "a": 71,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "31544639815737542527890600058/21285739826395698846763325625"
    },
    {
      "a": 72,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "14240244383515865956359097379/9035652566303458900400700000"
    },
    {
      "a": 73,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "32540742542242337373827908468/19360951638447152511974980875"
    },
    {
      "a": 74,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "26436174376232939393332111811/14702349100549322259416179200"
    },
    {
      "a": 75,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "49709594464616183411902792/25749879914665374047517015"
    },
    {
      "a": 76,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "136268070155101203422601458347/65482583180329682018691780000"
    },
    {
      "a": 77,
      "k": 79,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "34584341912328020197227801334/15346363390234375911353784375"
    },
    {
      "a": 40,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "51488229835121551694803311999501741882304481503404719/457802095822937883527840891413318386654729012833996600"
    },
    {
      "a": 41,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "11761329479113467423138706358705848802923371343609367/72397658879431000194224219771826181835626289411473920"
    },
    {
      "a": 42,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "23578947302715355043679469222115320198274488184587109/111757935486852629867485292272654292025309306000581150"
    },
    {
      "a": 43,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "455580546299481707803246518608298699315813053191802519/1765764700585141577904128308236891054918204463493427200"
    },
    {
      "a": 44,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "5289230261369285180217391492237049196118119275089199/17428545002438545548104256133070466244433757755235000"
    },
    {
      "a": 45,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "597227970531921686515327877166265376791762790549897351/1719396196627154283641827841966010114249953077677958400"
    },
    {
      "a": 46,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "165108126750520709626774791256309358517595275270017/423847404896551566150737067902951514965991255832355"
    },
    {
      "a": 47,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "13556104082317953071345133963764865091763503358773363/31525181112489966472827211446177524510716578748012800"
    },
    {
      "a": 48,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "6220061553901731150404126692591918373894778659693801/13272023907945081528548443374844697354041124980521800"
    },
    {
      "a": 49,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "32752449729801351775532438142282793838771216926141319/64803141851056563989295277820987240826358854876185600"
    },
    {
      "a": 50,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "53811280530835608945971336801536575223816730445718061/99617323365373412155459280824815511868361036322113150"
    },
    {
      "a": 51,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "35909250479952203450658900589142562189684043703352191/62685067083759928792669201356824701056569432707028480"
    },
    {
      "a": 52,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "232249802602691048557169947523019039911408991733024271/384956721452600956723448001780778094821402045402004600"
    },
    {
      "a": 53,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "954719733414430918848301327685553414996008048311047479/1511977629774902492053241879237205899829691180882579200"
    },
    {
      "a": 54,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "243706995921765979775865816028188452431889227764827/370894684689249379197807285925130260406205182806355"
    },
    {
      "a": 55,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "159612170187486605191309047/234032612238537513186671632"
    },
    {
      "a": 56,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1082739690960778757455561453/1528549717988530789708177320"
    },
    {
      "a": 57,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1652376134070508090109380191/2244439672867360051884297280"
    },
    {
      "a": 58,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "3361843004521561158758881089/4390342368612932146246366040"
    },
    {
      "a": 59,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2374646734041500374557999/2979192896621546649401800"
    },
    {
      "a": 60,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "695539432126280730681828975/837593020367160773805203608"
    },
    {
      "a": 61,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1768230305176139916136116057/2042061954625030453244694880"
    },
    {
      "a": 62,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1198593887059392802443084119/1326171247304198988703150920"
    },
    {
      "a": 63,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "913915082026222177489169421/967783537089552681616738160"
    },
    {
      "a": 64,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "148643865045128002861239207/150479387084868034645705400"
    },
    {
      "a": 65,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "125903019008130060780954397/121702162557928868790574848"
    },
    {
      "a": 66,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "3838642175447783297026104969/3538374295741504997771529560"
    },
    {
      "a": 67,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "487593932091954227962483929/427989060333427043360779120"
    },
    {
      "a": 68,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "440379825455915859425155931/367519887338933198849122360"
    },
    {
      "a": 69,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "402664310754639936178217289/318967335442525100461988000"
    },
    {
      "a": 70,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "818085101412178607188730409/613979027265354334080062968"
    },
    {
      "a": 71,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "11168724845813207227654067/7925655592176772756892880"
    },
    {
      "a": 72,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "4219663529287048851389627607/2825019134849013068692135160"
    },
    {
      "a": 73,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2142559590995144827713534087/1349960224269665579182505920"
    },
    {
      "a": 74,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "290075507716534988811740447/171536491326367494210901800"
    },
    {
      "a": 75,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "55221298069450546412665191/30554993093154443895855328"
    },
    {
      "a": 76,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "4484832886410135629314865979/2313976229744659132460455160"
    },
    {
      "a": 77,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "8158637550727759699744679/3909995099116885222437920"
    },
    {
      "a": 78,
      "k": 80,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "4620764461239695893817682069/2047802102674842655228884440"
    },
    {
      "a": 41,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "10449051074303856198258062523317698470848142375430375031/75716124147145058136215754538658952928724990291481600000"
    },
    {
      "a": 42,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "11743862454088670344767735118831684621705763470684024399/62881728008649775753963220765661774141943674262156800000"
    },
    {
      "a": 43,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "2094040033435743305160653452961426173730858267700748326431/8945607627385169017361656604374782943815940517932416000000"
    },
    {
      "a": 44,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "9659398626984838611483348368571155648962142141598885071/34506119463534245950097163704233345579989562319923200000"
    },
    {
      "a": 45,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "546301915159827138567587788806555328557343596448241737/1684800942507649207142174217395344127202958259911680000"
    },
    {
      "a": 46,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "197291007304874930120453141636394784980148365427538889431/537590105635384829237510761494765622933684310753241600000"
    },
    {
      "a": 47,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3461132985954469357786520652465651186021358973369005719791/8481356199027332123404505020590936694075120952921779200000"
    },
    {
      "a": 48,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "176146597271334885916721528623121420952548115039639/393647915984131076476749659265463698830710787500000"
    },
    {
      "a": 49,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3993663608791364242976926325283583121678551841189029172831/8233135018203938221705818051219054831581591884738483200000"
    },
    {
      "a": 50,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "10552757794573663433535271486478771993715145551247445039/20262494212166561379694925869677168176386689145474560000"
    },
    {
      "a": 51,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "491360811129111229494011314421546918743719316849922227399/886019417821769254640597675299864931689540120056806400000"
    },
    {
      "a": 52,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1632381424063739324056253600993097399339045364591816861/2784327209816669826414008188132109128029495705331200000"
    },
    {
      "a": 53,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4744408244532337903865653009148325761892194641590250028111/7704468850213301258371663811482994203403991627106944000000"
    },
    {
      "a": 54,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "33783342653368414915643863810886392871522945896768536719/52538779308743974722288927558800974323445718557708800000"
    },
    {
      "a": 55,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "50693122947960738482639865623/75899175932158153356917601000"
    },
    {
      "a": 56,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1678887372505267950864979073/2422622646246575005909695000"
    },
    {
      "a": 57,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "11804952717957199507532132941679/16406844072627838146747542055000"
    },
    {
      "a": 58,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1000616859428852121725160966857/1338528504306974985991720350000"
    },
    {
      "a": 59,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4070606118858728981511966801397/5237220036552497235067370535000"
    },
    {
      "a": 60,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "721988424447661684167547001/892720737685046161369008000"
    },
    {
      "a": 61,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4208849999056568179595808237037/4997250076297728950610038505000"
    },
    {
      "a": 62,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1069738808236554555541709862977/1218543264451854211912219890000"
    },
    {
      "a": 63,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "13049148057759328359468858420839/14247101963403565257791500425000"
    },
    {
      "a": 64,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "23026731121847955948507315931/24072043473039429175798080000"
    },
    {
      "a": 65,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "59909390917185042114499351519/59900901538921193752205391000"
    },
    {
      "a": 66,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3424448900139665229095761959299/3270929455599204408411512610000"
    },
    {
      "a": 67,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4639315037004399652283354760773/4227846803507646177451399935000"
    },
    {
      "a": 68,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "294584615416311366787732760353/255774355255608572901367800000"
    },
    {
      "a": 69,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "14364144939720597871914141550871/11864602189269216743275407555000"
    },
    {
      "a": 70,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "48633984541596175879355801713/38152794210521781577594842000"
    },
    {
      "a": 71,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4939404286836802430045579485277/3673625238521581632723260955000"
    },
    {
      "a": 72,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "7347752678744120341578078343/5170758294984095813888863125"
    },
    {
      "a": 73,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "565931455237192714100000279837/376012908239932024748047125000"
    },
    {
      "a": 74,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "430946342465884410061911579251/269688354451403734197872730000"
    },
    {
      "a": 75,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "629998186016942476511444056343/370360325723124708980712909000"
    },
    {
      "a": 76,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "333079339762751452937908964417/183396439845718640776572480000"
    },
    {
      "a": 77,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "5409209785196686418525724191053/2780280703477748579430460185000"
    },
    {
      "a": 78,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4117354460902556866276624330451/1968111394556987719115130150000"
    },
    {
      "a": 79,
      "k": 81,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "5571057941641757126085124535917/2465945985870730126892630835000"
    },
    {
      "a": 41,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "2278028253970793810344190873746458490259078573380461839/20035813221828486204260957248664318601132262628272497600"
    },
    {
      "a": 42,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "39777236530357719511685881745318125900904764299559799/244571034558333243615338675682261406701595246580337600"
    },
    {
      "a": 43,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "4115786521718437549975606997074857712854694497657724439/19579029614417881622554609382007876480332506476520677600"
    },
    {
      "a": 44,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "215604031734807624286059001677379918352342961480196513/840962563126037875372587884135018223996923145245428200"
    },
    {
      "a": 45,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "876489215940501773206690016927577375542596605869159/2911077594278196647016776249529553542830825658357600"
    },
    {
      "a": 46,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "6490414105863573073024444871203845458691444231278150639/18851351331189868435285018932190026143584164844415127600"
    },
    {
      "a": 47,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "7177563920414936091233733324763951675866879578565750719/18597450941481156121419004100594105833249358774085945600"
    },
    {
      "a": 48,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "96437763865329143726785179353869092988031820452685119/226393545815100052095339797767716745632369896844654600"
    },
    {
      "a": 49,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "8391460220497894403499910580592415724658022372357831199/18072628423805274365456942881172900263821865543600713600"
    },
    {
      "a": 50,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "8916926791770777836673944807134529738866247824158115799/17801702863716796868901493532168265765975521937101373600"
    },
    {
      "a": 51,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "115891543063718600117331549202582648741408312793656919/216359244624029268090781153952868976928591872440189600"
    },
    {
      "a": 52,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "9801678782614571892181413223232811205447218957886083719/17242814559982263565127246845627104486682694955271020600"
    },
    {
      "a": 53,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "10159669719351478520430026976798094326548297227537410839/16954848383612311753556244061314863858121911397228717600"
    },
    {
      "a": 54,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "19683345683619519434691797796692011836669889231439/31350984528713291392630530524477255555906074179600"
    },
    {
      "a": 55,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "10703627050418557547451326714510809364303258356509260399/16361863399304062862799962886672322244935049019651633600"
    },
    {
      "a": 56,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1816652531475992388773296316/2677064851403880815209445253"
    },
    {
      "a": 57,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "513280047994232777741306429/729226441426568880289057380"
    },
    {
      "a": 58,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "4698169340574797716913720003/6431046639743424849312811320"
    },
    {
      "a": 59,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "9555156149040652445974979437/12593375079274009505557584540"
    },
    {
      "a": 60,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "215899851277107449654285756/273776003685966558560922387"
    },
    {
      "a": 61,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "493867509816880899894390188/602086368004954122845999007"
    },
    {
      "a": 62,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "5020363427772237467483269331/5879397741397273669917795795"
    },
    {
      "a": 63,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "125995349691245435115256651/141618806849181057447295440"
    },
    {
      "a": 64,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "10372039644577308124652278972/11178709796895213266348586165"
    },
    {
      "a": 65,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "95817962310947570677933949/98923214817799691349374064"
    },
    {
      "a": 66,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "118993688819690315475043111/117551707497785554096902246"
    },
    {
      "a": 67,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "10880408103181469177852440777/10273008752252190596461340340"
    },
    {
      "a": 68,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "11052904222332729328525141756/9961617683141214100894150515"
    },
    {
      "a": 69,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "311858899753510640095241887/267929980230459618090617265"
    },
    {
      "a": 70,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "39318816032630705245585739/32153766857058492816579801"
    },
    {
      "a": 71,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "2315902607448553592111067179/1799791160944247993354900328"
    },
    {
      "a": 72,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "145161599930449969877677132/107019362440100657659307265"
    },
    {
      "a": 73,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "5969093180367208759243062353/4166714434078239348469445820"
    },
    {
      "a": 74,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "6059901688123576017197445971/3996768078537496057811050020"
    },
    {
      "a": 75,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "273398681795669451254997209/169975312116277097682135612"
    },
    {
      "a": 76,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "227047242078342027879687220/132717933699230661934608873"
    },
    {
      "a": 77,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "3168444079164671228443846258/1736331725644854754246711335"
    },
    {
      "a": 78,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "24638840474626857559979623/12617642746027668767602995"
    },
    {
      "a": 79,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "13050693587498889929641456627/6222733006827534514751831040"
    },
    {
      "a": 80,
      "k": 82,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "2648286587158033992485678060/1170859240722293828083727433"
    },
    {
      "a": 42,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "835264642091439436805876621990525141603101740850331241330359/6024323388793311232043024038162460220602137618273041060492800"
    },
    {
      "a": 43,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "277601447702860027607945396433648181383125472152196154096991/1489080696184874815394928310583136559280463531333665135277200"
    },
    {
      "a": 44,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "1370730586167929612904970190082242185184768161174835943700199/5886655593322211771210212135907081210053397206763228985388800"
    },
    {
      "a": 45,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "6847697637042756889996008351389325849934621819937911499149/24641192017684275339409888413038901175061363437368471434800"
    },
    {
      "a": 46,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "1846200877439872172474329157996802042651938687563808061372359/5742319454896546778736320704948360222989528865149027637260800"
    },
    {
      "a": 47,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "4815372694797061498823839958292071863039610034376739390053/13242171754826581142338425363412466068527256244830779927600"
    },
    {
      "a": 48,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2260208075740834694330737740930116906244909312042266674348439/5591310986226746063777012445788022116752725516155700872748800"
    },
    {
      "a": 49,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "610925348427522192227190425592344590706986983156064998005831/1378325845474049421936588132884883965960811963765368834637200"
    },
    {
      "a": 50,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2611273599897383984112649047024754865683154725709716098076439/5433626199562050176589228895958192487352478287099927127692800"
    },
    {
      "a": 51,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "690684532562416910872930662068778106854282363712926457293071/1338069735170849444346208512380376950549592136913262393165200"
    },
    {
      "a": 52,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2897907723925476618454694610859494300001023589964493185210759/5269261106690510408531190430021397669465576509889799417132800"
    },
    {
      "a": 53,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "754148605794013212734085231915871624077011728328822651451791/1296143049746208414936287600641044499101366546191524203997200"
    },
    {
      "a": 54,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "3118609573226452655538810774752673867877443019449155510572199/5098211718938988792062396259570564736436107721024825335308800"
    },
    {
      "a": 55,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "800940955539162455286892611163296684726233427261757025797991/1252544791974193184459360055193918472285569351298957988093200"
    },
    {
      "a": 56,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "3271867120782632512021981917879338096459632276716910439307959/4920474047173158100743624433229021500275457661595927055660800"
    },
    {
      "a": 57,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "15345125551605573546093425550189/22265945442662113702395467863495"
    },
    {
      "a": 58,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "31208999186468621376246815310831/43673040766257748503257789720240"
    },
    {
      "a": 59,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "1762929558107867026134783553149/2377710210101735491066555024955"
    },
    {
      "a": 60,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "32261449810974989129669659136331/41909116143158033505333078290840"
    },
    {
      "a": 61,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "16397576305456828054461211474089/20502017030675733797192296811095"
    },
    {
      "a": 62,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "11111280191700831387709779163541/13361177915841625399691358940080"
    },
    {
      "a": 63,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "16938756916443195023617672431033/19573805706395797206061534130995"
    },
    {
      "a": 64,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "34426172513610230516185387160907/38196263268264957326253108324440"
    },
    {
      "a": 65,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "5829969457769817054154067747591/6204914254176383339030956230765"
    },
    {
      "a": 66,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "35538446661257292228397344934383/36247274394284957628642495819440"
    },
    {
      "a": 67,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "18051031193435143490774572302909/17624813043529132601172462002995"
    },
    {
      "a": 68,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "4074518228089197037702749733139/3804059646054617538668284702360"
    },
    {
      "a": 69,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "18622125894199819028334548005041/16604001393849085329186475571095"
    },
    {
      "a": 70,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "37822825723005767888527131939711/32164020217791438726141630845840"
    },
    {
      "a": 71,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "6401064330994341598307299580923/5184097552647449524007023634865"
    },
    {
      "a": 72,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "38994932706625369915564034745963/30029694293091281004796024409240"
    },
    {
      "a": 73,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "19794233007164307810316392909693/14469671680262262700562409511495"
    },
    {
      "a": 74,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "13395662012806891153331664268069/9277842909765921808583355342480"
    },
    {
      "a": 75,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "245725860893050784268648179511/160917148256170699827670516865"
    },
    {
      "a": 76,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "41398986753150772561379542901643/25575493215317572730776078716440"
    },
    {
      "a": 77,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2334025983471032629627320567281/1356848041932822788701106953055"
    },
    {
      "a": 78,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "42630935885574761259277221825471/23255557440057383661646385492240"
    },
    {
      "a": 79,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "21627195715892090547140419921641/11036183741115314109288500052595"
    },
    {
      "a": 80,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "14627611490150577864415855454297/6957897030807959653377769790280"
    },
    {
      "a": 81,
      "k": 83,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "22258132565461152755561171741349/9829762240875235489518426833095"
    },
    {
      "a": 42,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "227579259208096383113079054628216879956380026904655521289/1982259319668073481148414948194841885774392364763114773400"
    },
    {
      "a": 43,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "12444150871307294033463402678429537260496240657726010193399/76463666235503200827236885195959696249331518686605311267200"
    },
    {
      "a": 44,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2261420009750259644576230145411208356634483155223323580953/10799788744457234883714918998492767768843421130172689459000"
    },
    {
      "a": 45,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "906225013297087796954635257683872081461675091497818446971/3557746299052310369577275310776495875466496622721558512000"
    },
    {
      "a": 46,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "22044264646896354985718705269221476124157484051847670238399/73806113327798714778288458260524919502869094644606147276200"
    },
    {
      "a": 47,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "24868307875767218865876638867380498930737490295761367199671/72878838239553699768862562933854559783964370356326630817600"
    },
    {
      "a": 48,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "9166865410295177436852897879514697275931562049286671955973/23976946966755502856623589191933520692968991745886716349400"
    },
    {
      "a": 49,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "29938862536352892188871305036865175640350416650831360079191/70962115194490748324003316503623715041503921596541092280000"
    },
    {
      "a": 50,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "32180831173914592512116518976064015039070007390059670813471/69972655006430597479615026322340368128544515023492271465000"
    },
    {
      "a": 51,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "1629724670549321344865961087666925207238831695790326942299/3283926391425752656701204091653449123800016875791662771200"
    },
    {
      "a": 52,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "5152390107425335100173800010390440210024108066204461105753/9704500959789527759574008070185339502575047408091240671800"
    },
    {
      "a": 53,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "1639394270929226938370636883780906297683724102611031364993/2907817668928006757558342238710792815171984037253114950400"
    },
    {
      "a": 54,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "13046640372600318854263453735340416196720056490107303041237/21935782367733217594069945559304532987103245371016763059000"
    },
    {
      "a": 55,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "3105074735374440424270844120328538511619965332970881945427/4978009442657709336061510007522124817445262586829964216000"
    },
    {
      "a": 56,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "41381893255276034325775430386953589102729855569325289284559/63600127221503467465953502081520020020074730690092715544200"
    },
    {
      "a": 57,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "7037052196486096701989579236/10419970573139355574964182425"
    },
    {
      "a": 58,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "197164000427343603637467458024/281811566852296163008868807825"
    },
    {
      "a": 59,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "7516845793516900907549036713/10364988080446060855342637025"
    },
    {
      "a": 60,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "366777982340335768702876481272/487606321307855719158857375925"
    },
    {
      "a": 61,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "38833682808295746167548533272/49741818642893509108581459225"
    },
    {
      "a": 62,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "210491509656982515732543563592/259591555084159458681225685225"
    },
    {
      "a": 63,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "240638794403106853295418940162/285522687590808708393447380475"
    },
    {
      "a": 64,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "6863428375134975005442068888/7828700355289624746868359525"
    },
    {
      "a": 65,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "3312206315263195497255146828/3628863481403677139761117035"
    },
    {
      "a": 66,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "3427589930623834631522798984/3603729634927012493618117325"
    },
    {
      "a": 67,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "14240674541883800566595783587/14354273549572960250740374350"
    },
    {
      "a": 68,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "694247930339546285139654163592/670191262944415011516409139475"
    },
    {
      "a": 69,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "6609720147746215080161622667/6103974186086805102077626350"
    },
    {
      "a": 70,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "143183807332730179899022987576/126340602318243671269958782575"
    },
    {
      "a": 71,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "571458015286783537766541106/481154472222858580266975925"
    },
    {
      "a": 72,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2213890483488264176744329083128/1776200824725648451008964397025"
    },
    {
      "a": 73,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "93640717026328449773510465444/71477287601452766407327638825"
    },
    {
      "a": 74,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "30415252919259431196988917496/22051299874955108922605409675"
    },
    {
      "a": 75,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "28939884645065291482142046211/19892229759718747198294004625"
    },
    {
      "a": 76,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "261057513754824026350346390424/169783040488224134708459561825"
    },
    {
      "a": 77,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "49669261097672325035764832336/30496963186723676611024616175"
    },
    {
      "a": 78,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2419011505469024918459428700936/1398798777975208569318585721425"
    },
    {
      "a": 79,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "20451487910957597446487912078/11107339924358204057835644025"
    },
    {
      "a": 80,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "55325014920114831850474575256/28135556962169227306448556725"
    },
    {
      "a": 81,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "315669109864878455466891212692/149807048323831474183029727725"
    },
    {
      "a": 82,
      "k": 84,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "853786726345242610389050861176/376649850764548393186121460675"
    },
    {
      "a": 43,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "10761517677691433278127139048713656503346169178875231/77308834746915056082570658066540218952082911436006400"
    },
    {
      "a": 44,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "44450608168763428732550435581149907328983388035519/238944201486067578111534658831649975711462111440320"
    },
    {
      "a": 45,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "216135919941049742188645081049254853721341852784919/933273954665615020510543065499463288143059326707200"
    },
    {
      "a": 46,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1287987407768965753022935724047989661969014517736399/4669247899469955870936342700149564772884111753288000"
    },
    {
      "a": 47,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "188195117774865475803830876725106147834498199044779/590403734028046295534256367680879448022598156318720"
    },
    {
      "a": 48,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "5064545355870397370656847198849354014288574465459/14057230999361707769434892894885187608465963529600"
    },
    {
      "a": 49,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2398688103719113558392020653318368614836614640891/5991221717580847730501286593677674050343757447680"
    },
    {
      "a": 50,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1946696018022710490581373035203661717249431449658199/4434765906015979416256369500577807111632190751323200"
    },
    {
      "a": 51,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "411173527806499752914474875753520777432143828563119/863797443414800904288965500591497606934625533824000"
    },
    {
      "a": 52,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "22042373016144383935201461779783202044455641259547/43099141291292969525450615839248769301579935896000"
    },
    {
      "a": 53,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "37033139187271455774138197888674080054363263520605831/67929348029812438383972748308908658347146839122726400"
    },
    {
      "a": 54,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "5956613340015145572634135449198154891893928890611/10320949520469619705381840911504930952361643785280"
    },
    {
      "a": 55,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "39962706127472289701880795325756816882154262870401279/65809834739040111444924900141341871187919552574259200"
    },
    {
      "a": 56,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "267612776570445472873097624988039054043928298971/421175992120136799767089048600827555231523440000"
    },
    {
      "a": 57,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "20778188909131763068471030058527259665929686193839/31411854675940892729580933961157224798082361868800"
    },
    {
      "a": 58,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "895393077372965905056929797/1306129143202139350191492150"
    },
    {
      "a": 59,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1456331419116565481015210737/2051263100210901697814428560"
    },
    {
      "a": 60,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "68530423490620281669329947/93150006872214657083871600"
    },
    {
      "a": 61,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "7522030571493023730607583129/9860688054009212809729078200"
    },
    {
      "a": 62,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "955486453424716847569162903/1207222077680334075415518750"
    },
    {
      "a": 63,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "17611947693872859443633101/21431894851377861510391200"
    },
    {
      "a": 64,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "394548125829520993869583453/462087713150609017912167840"
    },
    {
      "a": 65,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8016172406472008813319120761/9028641707064377480045833800"
    },
    {
      "a": 66,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "37696752921016228087694239/40796884937834735517264450"
    },
    {
      "a": 67,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8269941218289716682777576629/8592209766494031113532390000"
    },
    {
      "a": 68,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2099625049204862626335846689/2092222187946909196423702800"
    },
    {
      "a": 69,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "21057223690927195504090837/20104106882496776465322360"
    },
    {
      "a": 70,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1299364862035521480902639/1187279795666683484701950"
    },
    {
      "a": 71,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8790875762453860858595981669/7678495749480464186728699200"
    },
    {
      "a": 72,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "14581536909591109073948657/12159398767716217945620000"
    },
    {
      "a": 73,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "9058041947549216277234378521/7201200632366436910265188200"
    },
    {
      "a": 74,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "229832496684726021876169649/173936017350271833740127870"
    },
    {
      "a": 75,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "115181165141802962854459301/82842856984366781246646800"
    },
    {
      "a": 76,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2366791375784255267561258441/1614922995623254821156046800"
    },
    {
      "a": 77,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "196036189298750848095217961/126646971005038325322075000"
    },
    {
      "a": 78,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "45118045010593328217548821/27538423106265554767083450"
    },
    {
      "a": 79,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1977267774276386105947406497/1137496920514107906317681760"
    },
    {
      "a": 80,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2507074187804228476355636129/1355814099764122906678999200"
    },
    {
      "a": 81,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "10368370428226214542879189/5255467854606820280644200"
    },
    {
      "a": 82,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1289445352037218207210031893/610569560808376414701933750"
    },
    {
      "a": 83,
      "k": 85,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "10460871058137208923287259701/4610083147307728073865697200"
    },
    {
      "a": 43,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "14454673878911481257428450313747028660285432880861227681479/124811152329792466022554001398715014834367760290028214700000"
    },
    {
      "a": 44,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "193283253524922328732507955671343119396194729535058040526/1187376794383382869598884297417788325686211742183008190625"
    },
    {
      "a": 45,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1018752596983494135278409836516632375641963814004967487271/4885261271689968626077592749310854801972375161282772460000"
    },
    {
      "a": 46,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1909587866197867063144939571381592330176611549842101078939/7546511170163392918454172003656657245558390761355778000000"
    },
    {
      "a": 47,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "35351881164869566339491066357098500918521747192105405101639/119325118270146626796207907405614527931947268856518225600000"
    },
    {
      "a": 48,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "4982609815310609610532022149505515700839603047916466199958/14734292662189474672363046314023283292628158392652964821875"
    },
    {
      "a": 49,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "44077023297012875323791146203091502993729750040808989013999/116391838666881326063695172357444347299815294984547111200000"
    },
    {
      "a": 50,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "119992321339098565448768218964277363540750735449390202131/287194003099731766667793222904357857032336525498219244375"
    },
    {
      "a": 51,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "618014570775077552410467118231055192727662207851292999/1356923646480398932027940785988778639455594167482500000"
    },
    {
      "a": 52,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "6866801374084487104654081579550758470752629984060456632838/13969235680112603734624137341817393103185147914315397465625"
    },
    {
      "a": 53,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "57945152698111583661587698788570391958394609972331194968399/110144388789646391097510470149403874638994006160922213700000"
    },
    {
      "a": 54,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "3790373989852310914774803954215752619055406107915336109859/6781445048970965091549157113502772852187952891909169918750"
    },
    {
      "a": 55,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2521338233556433013253542291942930643932887516354496865311/4273202891266692231053917286418950764919568431060061560000"
    },
    {
      "a": 56,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "8138013474949442278383703589960173785786260985071137777798/13140654267828909378239921606229624034172302084494078609375"
    },
    {
      "a": 57,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "5142651268102047209766852169722733485121026549780550467563/7952969017269738954109494522493130624429506986932850200000"
    },
    {
      "a": 58,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "4267565395480124933179272856725882213757333280574552935699/6351259524053907705936289883600206596748979372769561528125"
    },
    {
      "a": 59,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "322396980654600611565513383458/463473726072389124670604936875"
    },
    {
      "a": 60,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "471825675887094399677768175294/655141613704707469654864612625"
    },
    {
      "a": 61,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "5993375042316669929170561916769/8033357888554050033251971243750"
    },
    {
      "a": 62,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2029935984997522199305521000517/2624929863902291363532225082500"
    },
    {
      "a": 63,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "3093559854321077896176024184023/3856782325717782700773607647500"
    },
    {
      "a": 64,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "12570620650582446605237921877558/15099364876816747649861774024375"
    },
    {
      "a": 65,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "85125064359540732251456581817/98441897643913989594333147000"
    },
    {
      "a": 66,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "6484328235690936431214839383059/7213943676759341444306807959375"
    },
    {
      "a": 67,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "3292577786746576814913845550828/3521042934737000178976824220625"
    },
    {
      "a": 68,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "5141762293270274744205875982/5280713780934852610029068125"
    },
    {
      "a": 69,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "6789447124431238246392934144389/6690390255322917687301567551250"
    },
    {
      "a": 70,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "275716455264747089785168452543/260422047591747032826289497250"
    },
    {
      "a": 71,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1166209109331015848281752690779/1054675074364383346372851393750"
    },
    {
      "a": 72,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "14204953939118555143437583120422/12285774790338080637736951941875"
    },
    {
      "a": 73,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "7208578344364010480855980482711/5955061407410146401378635882500"
    },
    {
      "a": 74,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2438519600808693202414675278233/1921523951192622728198294574375"
    },
    {
      "a": 75,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "148468367315425414820497410774/111428362086809110546890302375"
    },
    {
      "a": 76,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "15064314112850739344680915034478/10751199060732316576909651390625"
    },
    {
      "a": 77,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "849086099601573576814747743649/575235055813691814083679008750"
    },
    {
      "a": 78,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "7752271907763434088143629988031/4975965390879909501066666895000"
    },
    {
      "a": 79,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "3931824056249485576457550662667/2386074283352228835111394385000"
    },
    {
      "a": 80,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "212690760870574911354375643394/121751050679069885147967262125"
    },
    {
      "a": 81,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "8089038190231983946907528816379/4356512262830148428371913200000"
    },
    {
      "a": 82,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "8203052107281031256412370815171/4144691524467790735019507006875"
    },
    {
      "a": 83,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1386324217636581149074259257696/655033592674382911969808229375"
    },
    {
      "a": 84,
      "k": 86,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "16867435615746273302298051863838/7426083456467836995194471868125"
    },
    {
      "a": 44,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2194194981419412383224001727279169868386236683616924292268039/15709462204964072650240296822766468885352356424829957372249600"
    },
    {
      "a": 45,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "60092399774709712981838455000137115500448767554661036114693/323799593476751268148400577675328509540498557914694204220200"
    },
    {
      "a": 46,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3540049488022139228869394894095332976107614499723985000285079/15371391720112234969853136312699112824426900693289979028633600"
    },
    {
      "a": 47,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "260039408847179858618352255022674664810062292637385661359599/949780924480122033579021812473332080669107634312185632132600"
    },
    {
      "a": 48,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1581923176967966942964344485769918716450655330974686801410493/5005896196188384849004327695647333326363724828005610195571200"
    },
    {
      "a": 49,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "330941009652474921347044992869947303763394424559382798275879/927185749854522834723559171665976364268772524271099402380600"
    },
    {
      "a": 50,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5808078627541519264888773392057618019951324318658124105571239/14648343905852692702255939024511446593456705904924774123929600"
    },
    {
      "a": 51,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "130925493382432126962016207426662011819542181948226947265573/301204233331121410607738538338615850960207508952737511748200"
    },
    {
      "a": 52,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "6723676567558241156471068732435420520019600114413317898961959/14263348766522044881266759987572869974136196711695983141721600"
    },
    {
      "a": 53,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "445338815506452181544666355679964123162879898287656157900519/879061218275137631644183820881693636371113178296408106564600"
    },
    {
      "a": 54,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2496413134997174860146622564428165229454407369735703163551613/4620898088045913551626285273813596163414507435926847521843200"
    },
    {
      "a": 55,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "488419527188988777816224437003543707906228025333496603240279/853530748016917823774447341569081421013023367794063656180600"
    },
    {
      "a": 56,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "8101419450560055979749312158553815235050173546779661096894679/13446371491281643719074290354578821573393731744396448744793600"
    },
    {
      "a": 57,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "173936214151618542789994904973051539153237139235368717514533/275673577491454326874593534443465509828485112515017062644200"
    },
    {
      "a": 58,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "8556845263929997062280240536242102864137424422494408922319879/13014371539552951894983781398599689717703047720529609452953600"
    },
    {
      "a": 59,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "545294703881521564405794926469479597698251897392772706012679/799530614841714657423748906364843400873834682728737169660600"
    },
    {
      "a": 60,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5339203450244270682655010624683/7567124089078323581966436898824"
    },
    {
      "a": 61,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "301395216722448164214302603606/412703735288874343115134124463"
    },
    {
      "a": 62,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "9186350747232283304141040232537/12146419516530938449115684559840"
    },
    {
      "a": 63,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "608618816492506564738058901458/776595321841952912482705997145"
    },
    {
      "a": 64,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3008336988606801453627208067/3702074704323028607251844040"
    },
    {
      "a": 65,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "962769477434520985575099436430/1141874597128530812040200504829"
    },
    {
      "a": 66,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5866457993053262284312732479631/6700991848991336289636964022784"
    },
    {
      "a": 67,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "4964237762899423811556338832926/5456978901970617224784240093045"
    },
    {
      "a": 68,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3360277139647858563982676901727/3551886405890314747353913379880"
    },
    {
      "a": 69,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "15351746550486633603174918488278/15590134603539956122020751818435"
    },
    {
      "a": 70,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "692631626827301476136072551223/675149895835128545904258536736"
    },
    {
      "a": 71,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1054576155766700930014412427514/985713440269043078485098530289"
    },
    {
      "a": 72,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "32110077595695054794545158262151/28749240132107278274042812844520"
    },
    {
      "a": 73,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5431133678785841712288269723278/4652542220540764164596424816945"
    },
    {
      "a": 74,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "11022486067155139167751250094137/9023146673346351719525836007040"
    },
    {
      "a": 75,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3355204607935055964838555131482/2621179746104653145045703414387"
    },
    {
      "a": 76,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2269371053584991991626201244089/1689488192321523768442298080728"
    },
    {
      "a": 77,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1918500970674598963696897197022/1358945196106881836140397953515"
    },
    {
      "a": 78,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "35029401181858667230106941194443/23567866634905423685552453941920"
    },
    {
      "a": 79,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "657957722783832235006470200554/419682952561543538798660879405"
    },
    {
      "a": 80,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2402264340996800326169299711817/1449736611915566529511347182808"
    },
    {
      "a": 81,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3654214553313826300194525296090/2081737309469170689159735864567"
    },
    {
      "a": 82,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "537018237424494466432386375439/288070267025417689932267886080"
    },
    {
      "a": 83,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "6261717293301995600579285622478/3154078734579280291212488027445"
    },
    {
      "a": 84,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "38090281763108232426136411674071/17960242281413132980860034662120"
    },
    {
      "a": 85,
      "k": 87,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1287139749652776593902825031578/566138509504067232316638252429"
    },
    {
      "a": 44,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "26390388058379253026638856396688605126995024352182061308/226095095268918168968569875468575611478474841300631057725"
    },
    {
      "a": 45,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "122297454572792230144758738055628562647732734152482369431/751405195593084583788852258462964966180550559663840691200"
    },
    {
      "a": 46,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3125858284558425161219398428381786995428935165265108551479/15053737011771129877895868053418861725071683868150790877300"
    },
    {
      "a": 47,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "14968678226325078395467633889956682921079891996984244888391/59551243350427503513982909513609940868949877742443280787200"
    },
    {
      "a": 48,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "13348995608409748987074299862561409549689035076309561191/45426468038571595309272943077360286413454480808674070325"
    },
    {
      "a": 49,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1772432464599443253585869994196450412082376343269441951741/5289029232223689373187285417445588299234163010156633699200"
    },
    {
      "a": 50,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "5389128214892904018384217007677645014668184708739693502159/14367774026076832296483030670035095247049647418096747089300"
    },
    {
      "a": 51,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "289852077563358852127681427399057572161572690839859102111/700592864836613481838339313702496870359783151672937603200"
    },
    {
      "a": 52,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1578732537895430163837091260443597044152397502812280478176/3500630951302785327856364346214838777453065807695928607325"
    },
    {
      "a": 53,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "26900061555673561132616848016424521938557615580208757108311/55257311435325069794292566668320021820764850053891455251200"
    },
    {
      "a": 54,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "7967866821904995300310688104253811009130294193020067309/15288907552963118400364452367409634133934040023281758300"
    },
    {
      "a": 55,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "29750398718405426639402029365770330271538201948241668445111/53707156294476593449991870529042814944033035152162216627200"
    },
    {
      "a": 56,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1934828179136264803503265096190489264164108364848748034551/3306861036598186950268267104165629793581353783737339194325"
    },
    {
      "a": 57,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "395264858106343884573985059832265713478281880909707946111/643179298949552809688527674260974147098912842725980451200"
    },
    {
      "a": 58,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "375431620481560434370976989945584844633982237396969/584592125714272279250690002489568680309086718632300"
    },
    {
      "a": 59,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "33685561574827330437407735354436952929277595121737760961151/50428378778685774327393387010856837138241467005497710371200"
    },
    {
      "a": 60,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1426841525216815602041828633/2062533018236748334909845620"
    },
    {
      "a": 61,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "58710561771878400385769357137/82062181423132916965286669760"
    },
    {
      "a": 62,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "2021777929405157792987949181/2731075471220318161406374380"
    },
    {
      "a": 63,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1682853983723198066418057179/2195728232644349906827266360"
    },
    {
      "a": 64,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "123062890935320323731433195301/155001291097466864622992044020"
    },
    {
      "a": 65,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "62488555284360084303374686159/75930008124618775451960061360"
    },
    {
      "a": 66,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "4700301708901313532611473457/5506244318952704352629809260"
    },
    {
      "a": 67,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "32213999515557971006293890941/36356755147735257465225915480"
    },
    {
      "a": 68,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "130820666746475094513207848993/142135276592909353310273994420"
    },
    {
      "a": 69,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "2459299122317236422538292119/2570247278215662097329134880"
    },
    {
      "a": 70,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "134800456050264570909216475463/135401238289167995084058965220"
    },
    {
      "a": 71,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "8550973593371386047632192969/8247432549718365261361779720"
    },
    {
      "a": 72,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "15427501927581028260913860661/14274043216515673992846583380"
    },
    {
      "a": 73,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "70448138012595736820003293099/62461815577313712866104362960"
    },
    {
      "a": 74,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "142961853936894504609921743651/121330635819470688958214338020"
    },
    {
      "a": 75,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "447667442887049435896393067/363232689349347595679918280"
    },
    {
      "a": 76,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "147143469112785681473996551769/113993886149798987245103716020"
    },
    {
      "a": 77,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "74629753600552583656539236617/55125054313659776539651176960"
    },
    {
      "a": 78,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "5607124673052894248894009389/3942816562509929032946180460"
    },
    {
      "a": 79,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "19192755804852535458454628497/12826461279645293132811838440"
    },
    {
      "a": 80,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "155708548412347254128035932053/98717026181520101984803295220"
    },
    {
      "a": 81,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "8771770694726373670766450063/5265113523714395557951670640"
    },
    {
      "a": 82,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "160092019129068369477378670619/90776730379197164624132472420"
    },
    {
      "a": 83,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "40577247174098463577811193977/21682768861138000278616983480"
    },
    {
      "a": 84,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "6094177097004327798068724163/3060558038108940551881255260"
    },
    {
      "a": 85,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "83396699154651514079836067749/39244346769191555684883891360"
    },
    {
      "a": 86,
      "k": 88,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "169060839179018057119155660599/74291943378894915908047042020"
    },
    {
      "a": 45,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "2184037722468023492716077743216970510729249488510598774071/15592011175639777674210556325583087042288528921236021235200"
    },
    {
      "a": 46,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8925836178688666909817386019245371432912738758009751307/48221358372303152820873858328670344263123354631866330880"
    },
    {
      "a": 47,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3495892052016908971176081673373291012308020367899892628879/15265973738372865333894149888316234849397010934154544678400"
    },
    {
      "a": 48,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "801276542832939803667422096758327475644867355332462219/2948716275017641841744798974183267348677565404339527680"
    },
    {
      "a": 49,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4675822536599093494391187731010652208029359477605818295951/14925194422977063597132902426881365232891537754942318067200"
    },
    {
      "a": 50,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "81490219476117352621188839358759560383141039822797992519/230457406213522534188823227173381603553556420692548620800"
    },
    {
      "a": 51,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1144162235259253787375679184077703003875067936071999306763/2913933005346503899927400225689016995545688917160139537920"
    },
    {
      "a": 52,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "6046634119177849737483740616966552134400697536887095271/14049186020214888451068809247362736002473464666267761600"
    },
    {
      "a": 53,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1325563721607895022967756729701374044684497203264168875931/2839875469206892799603603213284417498085449714404374238720"
    },
    {
      "a": 54,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "109822245731370277472696881860226492804973207391637817279/218885884142920467253514916483845666560092088575956460800"
    },
    {
      "a": 55,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "505005402554630691465326143686996603891651083672673071/943536860623810666606714035958961327714681292397299200"
    },
    {
      "a": 56,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1508381600043446167067839312501802441267572588232094187/2659425018373806917390588456813142372310761432824340480"
    },
    {
      "a": 57,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8015625538793704883031979668573566556298090330552870488479/13414494312434162213363989376515147553304526307175507238400"
    },
    {
      "a": 58,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "25848533542361808032789255218051475790433788157449595219/41278240017699784597512695906518282769112232571486510080"
    },
    {
      "a": 59,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8490239434649467457915235080837364999795476178349567527911/12999882547897797448059002326701025024337944062146501875200"
    },
    {
      "a": 60,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8468125354593689285465386855059115193420755400874725519/12487334485561575728988392777203910020987300073648916800"
    },
    {
      "a": 61,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3457572059573928188190588408219/4929402918788862870512770258150"
    },
    {
      "a": 62,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "36584202795778648073374938137/50447440502986042561621572975"
    },
    {
      "a": 63,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3567084211096131119553563294589/4755057277530574871620108610650"
    },
    {
      "a": 64,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "22641089372114058495248440521/29160697220418585395056468480"
    },
    {
      "a": 65,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "245236916372085559441534000153/304994452682814859751026795170"
    },
    {
      "a": 66,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1929247190643291154041217059/2315430088431141015688099900"
    },
    {
      "a": 67,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3791980757910812664562563529977/4388978806894738429112265276850"
    },
    {
      "a": 68,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "6683035326245945868332927584/7454574524417947222341433025"
    },
    {
      "a": 69,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "156294613718645863941434355051/167889627098362118192972549062"
    },
    {
      "a": 70,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "24786198468227727857570597928/25619973311400318306013512955"
    },
    {
      "a": 71,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1341569198542904284568843679943/1333233250635365986021720781550"
    },
    {
      "a": 72,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "127628527405098570173188105161/121836012889111264928633325800"
    },
    {
      "a": 73,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4144007610779939090238215019279/3796353380206804923498426199150"
    },
    {
      "a": 74,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "17518299203913524355481551571/15385426349659157212477473120"
    },
    {
      "a": 75,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "853053096660250593658909162653/717439782466421067157544071610"
    },
    {
      "a": 76,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "67603572589470920573368589106/54381918971795221460324351725"
    },
    {
      "a": 77,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4029826729177302247969842443/3096633331729045619464334150"
    },
    {
      "a": 78,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "139088233818914409995178323157/101955351039143165305574261825"
    },
    {
      "a": 79,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "902731035995970857927137567881/630291017588042487917771972210"
    },
    {
      "a": 80,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1907073505524183381220648871/1266202054609246068587942592"
    },
    {
      "a": 81,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4640787193899997053247769068839/2924860431364882100427935341150"
    },
    {
      "a": 82,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "294067970860368972631923596847/175586328599665842663901944100"
    },
    {
      "a": 83,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1589959148238646033013012369123/897482359499290382259167132550"
    },
    {
      "a": 84,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "15109865433157122254853131616/8043929883815317276487806565"
    },
    {
      "a": 85,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "980185205461821017434625390727/490842475862022212660234619710"
    },
    {
      "a": 86,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "17247169175946508518818979138/8100386099693979815401660675"
    },
    {
      "a": 87,
      "k": 89,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "5033933036560925677813673606277/2210153683772533334662565511850"
    },
    {
      "a": 45,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "23914781979561816706742505210627830260973050692309421/203445836166534083228480932838351912120168675454776000"
    },
    {
      "a": 46,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "3243787810470452127377710853217762185425136004136278791/19939151528585443257699233628876820904859197426367913200"
    },
    {
      "a": 47,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "4079403141148974890786811176474556083049910331239118999/19732547575386688774969698890480303450736470409620373600"
    },
    {
      "a": 48,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "21661978841525326280766566184057707132063176697238519/86761442891122462676235156706847752633428985112825800"
    },
    {
      "a": 49,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "225077932042720414809487339496716700175856725767336519/772219259339088407241130613681566375247705026643223648"
    },
    {
      "a": 50,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6337944886764454460069362561232646600988745658658694639/19085016803787055584432657231204122763713327660931900000"
    },
    {
      "a": 51,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "778496213449110734205535082190711035479707565583730199/2095547704537857390695608278056863009225827058441964800"
    },
    {
      "a": 52,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "7632040692420778759603376501595383245243533301214712239/18630217823979046811463601216185783328084059839066676600"
    },
    {
      "a": 53,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2628542992983635284798665727426352382350636735912731/5886681914392040939536453413343174682812010836754688"
    },
    {
      "a": 54,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "38899824082530874885227067436620845767479788619301591/80697411313485639942625762812291055693544415799214032"
    },
    {
      "a": 55,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "9246355767613107173663626281461034594138860244194312999/17913326242294006692706110877356349446753837547242036000"
    },
    {
      "a": 56,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "881400512889997907843741164222400104258834214545250581/1605918709256736855643565967971266473071066833382446200"
    },
    {
      "a": 57,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1122125682811883428903618753032872185133108903426827431/1934694994791839681716611380578857307887958491846714400"
    },
    {
      "a": 58,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "418282069789394460865046195373866625997004052070469111/686190897005423259364551927025709780529168880967841600"
    },
    {
      "a": 59,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "430747410750025870701721023755162681470981853884238711/675706277868705028417058613957584687653020133818318528"
    },
    {
      "a": 60,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1225949767542167107905648517979492708250440769409167751/1847323027407929410866594653256054662455191384749023000"
    },
    {
      "a": 61,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "11251154214237032177362748046413064500463170455697627591/16354522053727700960701801185189085378344402135191563200"
    },
    {
      "a": 62,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "5275153572089326237370517452/7419916461284765649913583925"
    },
    {
      "a": 63,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "32143300844850139664893520083/43741675755661878659558587500"
    },
    {
      "a": 64,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "145066841693023901347520326/190893478397318304648031293"
    },
    {
      "a": 65,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "920587142924480948299739968/1170765736691937398414964075"
    },
    {
      "a": 66,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "8411648560601897742840272728/10332818625549548708916356925"
    },
    {
      "a": 67,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "11385470258937950200191767959/13500717895086298936233015600"
    },
    {
      "a": 68,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "11556862284334911775368384026/13220067057362928348917135625"
    },
    {
      "a": 69,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "703782451509697748952450197/776108281293695846690687016"
    },
    {
      "a": 70,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "5952003008126491544133208588/6322964910840641909459953575"
    },
    {
      "a": 71,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "12079757792443854359102417149/12352441491720965066046453900"
    },
    {
      "a": 72,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "36770888665707371184818383942/36164016197038856343385114425"
    },
    {
      "a": 73,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1036301778288639330194570093/979385048129685213255800625"
    },
    {
      "a": 74,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "16375562279286578177370/14857588345469566452199"
    },
    {
      "a": 75,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "38391895334700384274089320233/33407002653177572049437476200"
    },
    {
      "a": 76,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "12980317169111797519443908794/10820764080683510219088702525"
    },
    {
      "a": 77,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6582394693716134439322772797/5250787342110845098753344300"
    },
    {
      "a": 78,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "20026072702044634403287962884/15267147593509062319955596875"
    },
    {
      "a": 79,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "541523777829565618265619569/394013369961421674455351124"
    },
    {
      "a": 80,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "13726927355395302208548378946/9518281278309168736650776775"
    },
    {
      "a": 81,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "10437910423874841718354701898/6886453888119424825506506175"
    },
    {
      "a": 82,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "391915391941318929749206984/245591805571797570787817225"
    },
    {
      "a": 83,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "4767382674797753504867072357/2832126587194861558204320000"
    },
    {
      "a": 84,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1739615481222240822630342910/977659420138939248920069067"
    },
    {
      "a": 85,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "7346448551049300629741832203/3896825126651708671214107200"
    },
    {
      "a": 86,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "7445226167483962246925464492/3717922026010166536899912075"
    },
    {
      "a": 87,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "45268384230884571974735828287/21221226793922655590058057300"
    },
    {
      "a": 88,
      "k": 90,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "15289924362914280519223997186/6707343925164051305990746875"
    },
    {
      "a": 46,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "33560501244470983764901134078486740019687910377530291711/239013840798582610128675554381060820985201206804052800000"
    },
    {
      "a": 47,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "10918698996207519790835220734440403777805385877190878039/59152653599092801895088602236428060649805748196762950000"
    },
    {
      "a": 48,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "658200677754827621599177972877739924940362355348966271/2890785875436182292519728217515216274703420844666400000"
    },
    {
      "a": 49,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "15618382304758176731580981907433268283754428225863352919/57910737681737352139694228564246942902977183323325750000"
    },
    {
      "a": 50,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "2845890063117869544389668427248506688070412999848303399/9163139369277769442888238515297722889541964552885440000"
    },
    {
      "a": 51,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "442759114137463917664346288182847370605192169928823/1263926516477247136500926694361632596457679566150000"
    },
    {
      "a": 52,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "654259232280247838802397876112676818504835617726886227/1682618111624629501363114157957209195041432793533600000"
    },
    {
      "a": 53,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "23550288515883168658872549692409811530285883683668977679/55265592680697865654325895344536035388580933902597350000"
    },
    {
      "a": 54,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "15375494999803276551326407898674310047304945653062271/33269732178485222356769326851703893386805343560000000"
    },
    {
      "a": 55,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1070434233498072271710088612845333743380097940110562431/2154492205286879464202095581434239307919898524725910000"
    },
    {
      "a": 56,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "8668467459710937624982025759295049643738347312157793227/16350913786217048075470860953760534251142352540125600000"
    },
    {
      "a": 57,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "363620635472038607711130199491325147031120912084774999/646977389752353426314574664870604872473903903832950000"
    },
    {
      "a": 58,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "17486704827491177895176961707598424920795824075736596633/29517941583579929746282918363392523954184494120507200000"
    },
    {
      "a": 59,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "4516645919177863750330148381310086193954108627522457337/7270593393410375051914568402991342670728395455340250000"
    },
    {
      "a": 60,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "64190117607712938076542619088697817168769006335476839/98999373555092517433116445091881623897405610417440000"
    },
    {
      "a": 61,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "33239517210328115947821774755241223794804638476930593599/49329231440752720266384843615927305701830481307266950000"
    },
    {
      "a": 62,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "135379736948025036003399006249810112790244313783952210111/194106183333800910849188060744856818203184313311572800000"
    },
    {
      "a": 63,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "48854723446216768823944129/67818604334129196825493125"
    },
    {
      "a": 64,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1133072358880854354373502120717/1522149718462866186422335425000"
    },
    {
      "a": 65,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "23007094902001028799399535273/29894991574927159860617017125"
    },
    {
      "a": 66,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "129754083907160270101234438913/162990227037014854436567790000"
    },
    {
      "a": 67,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "592684196311197533921027953609/719318507252836216666381520625"
    },
    {
      "a": 68,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1203099661022277091407968861453/1409924394546453379457459505000"
    },
    {
      "a": 69,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "67832253550692013458555724429/76709671429886426917713853125"
    },
    {
      "a": 70,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "49560444193652010441012506753/54047439614506340189303298000"
    },
    {
      "a": 71,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "628595643678588444183525987781/660580005351520498157154320625"
    },
    {
      "a": 72,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "5249058086454542654009774431/5311506374656717347652995000"
    },
    {
      "a": 73,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "647000295671749465671218264569/629897003830380809222169868125"
    },
    {
      "a": 74,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1312629719910679828266390229577/1228453788843058061423944350000"
    },
    {
      "a": 75,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "2958685565018587325203090033/2659278433046557334742536625"
    },
    {
      "a": 76,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1350336947934920076212591611757/1164458428026918992290580985000"
    },
    {
      "a": 77,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "684707527244357454262573873549/565901545296720896304456358125"
    },
    {
      "a": 78,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "154293647496457392658245905297/122078798316999817533865170000"
    },
    {
      "a": 79,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "704010135210746346527471020141/532588306544033922046926140625"
    },
    {
      "a": 80,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "57101895475888445062499546069/41248211103245176307670393000"
    },
    {
      "a": 81,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "8933482595331108488222266721/6153056053176927190210858125"
    },
    {
      "a": 82,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1467050654609145779288651938313/961945924471145391676699710000"
    },
    {
      "a": 83,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "743513406471048739898788533529/463328855716529062247515880625"
    },
    {
      "a": 84,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "167461406554540268584881869093/98992260420319951053867225000"
    },
    {
      "a": 85,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "455948715314569651442652367/255153350388981747122886375"
    },
    {
      "a": 86,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1547853428429302965649577116697/818157753776165160841274610000"
    },
    {
      "a": 87,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1300521027293295238689192463/647688504133157246798731875"
    },
    {
      "a": 88,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1589152991311409349606806637293/743627372710835445471307305000"
    },
    {
      "a": 89,
      "k": 91,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "805013664582378290768826462121/352851383118693867276517228125"
    },
    {
      "a": 46,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1455065318598132512771968391512932499750645276309770341491391/12299831256767903954714225053895081853764068696892216381749400"
    },
    {
      "a": 47,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1980029088797125083123664316175065370867548725447319242941911/12179760453274326575728549110558037324307008903149021687686400"
    },
    {
      "a": 48,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "2481411826189700344880813872297970138170765712878848118937591/12057004865377442479243513854297728650428793468912163711809400"
    },
    {
      "a": 49,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1232382206790069315399401096985960330147810885222181109231/4969414315279898247609420192160482479060993271470822278400"
    },
    {
      "a": 50,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "3412377884290529433862236864057628919005081542205251599311631/11803436447975204492665486460158846810652284579882328943893400"
    },
    {
      "a": 51,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "3841430772792395675455216859334002655088992206959896593279591/11672622174176361406731871531103231467523933321665946876494400"
    },
    {
      "a": 52,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "13514429287854917471485111371606095298757597975946747941/36728788549507221263635573323986834002865671294005783400"
    },
    {
      "a": 53,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "4625343367489381192971116980434637832343427255922494372999391/11402929885366860934116832271818628048156635907614217816414400"
    },
    {
      "a": 54,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "4979667184334281611650361199627895911170385849228530823979231/11264050425836599850909145183005863039843426539029447652373400"
    },
    {
      "a": 55,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "5308543904912595752984747877552975953058287857431688129735031/11122481126480119488560049069188400445826499751648564424758400"
    },
    {
      "a": 56,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "2337235864136944215466218214019673440924181437779548358391/4572353713012662900258529459109348459898780377014167329400"
    },
    {
      "a": 57,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "309940751020441989038064107063464709891568361348271076868469/570066848359723699059373560129446399262381977784311208425600"
    },
    {
      "a": 58,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6139784743817644990054902373092040488376161457572069341190191/10681626965724771740604792947755268714961071766352031023669400"
    },
    {
      "a": 59,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6364161782763329867227925047983171297200951494782439914413831/10529291083146394525059180464460845047833427685637808624958400"
    },
    {
      "a": 60,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6561731525332500567149803094661984762711414344647772385627431/10374261748594859411485352181927026134150637869281348124273400"
    },
    {
      "a": 61,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6732219199916204328650462141847699917633132862014651015092991/10216538239527721425763126761603505064320313949250415565934400"
    },
    {
      "a": 62,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6875349124049217041294760699068541393541226709493285611078911/10056119833364849843658049537038852469609366655958440678261400"
    },
    {
      "a": 63,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "259034305143640277295638540703/366549066462319058898620360320"
    },
    {
      "a": 64,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "25772560320944265712587768960963/35319186513094583549588634148835"
    },
    {
      "a": 65,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1290094860065982953624378683/1711380216329734784119918632"
    },
    {
      "a": 66,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "5311410461322990036736108411029/6816923835162476523750131844247"
    },
    {
      "a": 67,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "13477173016665655306543134464049/16726334759659234184790339513580"
    },
    {
      "a": 68,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "3039445002360423648409294798391/3645659961997008878226436228915"
    },
    {
      "a": 69,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6939757337327263524859191925707/8039856858016004612929579276490"
    },
    {
      "a": 70,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "114964975904014823070651776961/128563798701547286702929669183"
    },
    {
      "a": 71,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "952572478057471424742215967293/1027568241590202716837739945912"
    },
    {
      "a": 72,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "28991295163987184617271221568283/30146174969832808470057522174035"
    },
    {
      "a": 73,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1838048852639334657830499117459/1840969480534191710411853570335"
    },
    {
      "a": 74,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "9943211285135749904760281609131/9585018414712219808108173338945"
    },
    {
      "a": 75,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "3025385188247746743221387128785/2804480347688938587285802763396"
    },
    {
      "a": 76,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "6136287160479320985410227627227/5464950845418609588357219352447"
    },
    {
      "a": 77,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "17637406856077811477753241637/15076476947299006156862043190"
    },
    {
      "a": 78,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "186666873589396616800560263301/152989672431978602717216489315"
    },
    {
      "a": 79,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "15992191854406754276314554881079/12552899992643830083448420534480"
    },
    {
      "a": 80,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "2161695465979619842314937794397/1623102613878205134224154939789"
    },
    {
      "a": 81,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "821746163955174818338590720867/589436753748710890705048814084"
    },
    {
      "a": 82,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "33317627493308191097051868393753/22798590650901537241011643254035"
    },
    {
      "a": 83,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "5628129145659081662202143078099/3668316425220030513564552159060"
    },
    {
      "a": 84,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "698434464879642583877360651727/432885544724330089365813845915"
    },
    {
      "a": 85,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1734058464385438912767469083363/1020153395585265618161012826298"
    },
    {
      "a": 86,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "780942588416221381272290234265/435220556716608850308208088183"
    },
    {
      "a": 87,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "17803515215561317781832890717019/9378480476703116655234058781080"
    },
    {
      "a": 88,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "36075011223843395722551617219019/17919173455469618732612434093235"
    },
    {
      "a": 89,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "761382477830184164205721682756/355657508306778244997879798895"
    },
    {
      "a": 90,
      "k": 92,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "7404214729219113057919784993853/3242823924692249124384284621767"
    },
    {
      "a": 47,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "20050867900069995056271530331840874839821965458643093094653/142512359517395325087809214772042613799566311642484478297600"
    },
    {
      "a": 48,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "14473800521069469268674042111207872770074724446173232548073/78643628707750774321900077654873859119126863680351055401600"
    },
    {
      "a": 49,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "3383679669648895729538080041504104530801032550767760496861831/14947065689383845312252542060991873908152402133331272304307200"
    },
    {
      "a": 50,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "247453432213722865223698273055793911878076967716903664866951/924455533277758023485387920802116522618302838106646146635200"
    },
    {
      "a": 51,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1501792165681210953632574510267617283323169763314369564853557/4877414790873300810391173684044530561373933175923095039398400"
    },
    {
      "a": 52,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "78464443631675917372750856114857803498995366442508914790739/226092692834644343064101093346526700084318298245384236948800"
    },
    {
      "a": 53,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "5507977497531471720705022200280867287061821737867706778182791/14304351570297371334981311282667682214802661417864529218867200"
    },
    {
      "a": 54,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "4007939264924158465275616579356313814311093486173168550587/9499664778680581222472161014596634381690703343258848254400"
    },
    {
      "a": 55,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "6388909510029983931028425745428750997663869331139614669200191/13963380333926806726303066335865131646999777343106363226483200"
    },
    {
      "a": 56,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "105983449970866625114319379139673646457566926741683320911539/215437314552725172525060309219525131884496550558308993596800"
    },
    {
      "a": 57,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "2381860685684605637589577971752706202373051371157259949346157/4536441238100472605523435016544647687993950831222950927334400"
    },
    {
      "a": 58,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "467281673159060435180467979841229986905978043899308009296551/839211638371555810602001502524604362428317005381802404939200"
    },
    {
      "a": 59,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "7775387339433476632002875965770873414777794388485039620316831/13242174761497068326018911516519136485481507710410770547187200"
    },
    {
      "a": 60,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "41884870215851466626064108638631744976016374891611110763273/67987960875548654259172578440705752722167832250528547089600"
    },
    {
      "a": 61,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "8275700231033618060302531221989683766627407638510446787888071/12861926524872276483689135083702748867695279484875596204595200"
    },
    {
      "a": 62,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "529779496201996403301411170320738475446565715858368383272431/791680500178475154339601551575978627277858041912221029355200"
    },
    {
      "a": 63,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "2881292757823614449675863582849888532101954236466972908226197/4156190684356071675808530117667944701094539986430505485862400"
    },
    {
      "a": 64,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "18286781132513649463816784263/25547037791670634868572462560"
    },
    {
      "a": 65,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "114747671846844988532310379177/155287134297912321807355708080"
    },
    {
      "a": 66,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "480415579835514332353111035521/629495551674514304013828949530"
    },
    {
      "a": 67,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "433384196158862746699063863037/549562483370029622136642977560"
    },
    {
      "a": 68,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "329839380197093743655276285503/404564078230666397469794059920"
    },
    {
      "a": 69,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "7592001967244773889295129913/9002048912748088075559890560"
    },
    {
      "a": 70,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "169781133813922342871250546869/194500285612163571452836321110"
    },
    {
      "a": 71,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "459311898459151951797666343597/508059730494110198551724696360"
    },
    {
      "a": 72,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1048337168912367379285272272557/1118918932560842614225214633760"
    },
    {
      "a": 73,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1417790663755910733231100860707/1459140339405165124437135085680"
    },
    {
      "a": 74,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "179744876840393572155527126323/178240547270741674368103632510"
    },
    {
      "a": 75,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "4374863845536900231156147902821/4176731775224718540107429051640"
    },
    {
      "a": 76,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "11202859612506024787527289543/10288627870026980019615039440"
    },
    {
      "a": 77,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1499427579466064201247880254691/1323489138183376825484063875680"
    },
    {
      "a": 78,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "570089356532076339087707960207/483155475677186419349832728130"
    },
    {
      "a": 79,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1541209586436643420210629625159/1252875168422400123814763653080"
    },
    {
      "a": 80,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "130195124187234482373092494701/101405894728713643750733438240"
    },
    {
      "a": 81,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "279464823395907890882176467449/208306095085376318481313236720"
    },
    {
      "a": 82,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "200635889644258279884413031307/142933309168948030731224143710"
    },
    {
      "a": 83,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1626700847706008400005027229047/1106066439059396931254963932680"
    },
    {
      "a": 84,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1236356395970050927815380054413/801150750989036307866546704560"
    },
    {
      "a": 85,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "556803387214558263206915756289/343290019613672188810065472960"
    },
    {
      "a": 86,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "211563219060532387113094163237/123884188792222410244809327510"
    },
    {
      "a": 87,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "467662355693432054064962546783/259584887596494847259819579640"
    },
    {
      "a": 88,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "434294705136520033230019963423/228020797525149980822974045920"
    },
    {
      "a": 89,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "586585435074058980083136446753/290629738596537871618418681360"
    },
    {
      "a": 90,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "668435410736864247321945857177/311710961362125024070697358330"
    },
    {
      "a": 91,
      "k": 93,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1805393194501893330046423178231/790103132340237154170815167080"
    },
    {
      "a": 47,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "223767039567334976975689781308025127764025825482172319867/1880660649688884789794473591061579846861544139417186483680"
    },
    {
      "a": 48,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "4668818228438431724135329876142955360630727092868731311/28746559343021583429253910470925710064769047675151686550"
    },
    {
      "a": 49,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1889395487225102243177581898875260765747936227230562351399/9222510732534669301278420165826825605464125148239233573600"
    },
    {
      "a": 50,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "562185565324337294580631379789943603814469907347977871951/2282294812485620072734533670503978509142791683367738091900"
    },
    {
      "a": 51,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "31982082887644267606417579743902017523396303710431325319/111529509440088428265636220250740195800598716542722003200"
    },
    {
      "a": 52,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "145731274822207319849198887955713477572884043132471440563/446832163095358117228327851603357195877696390541271178170"
    },
    {
      "a": 53,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "3220782625995175130089663138723518758297953440115575607319/8837437726954634261734959740841103388660891694784797475200"
    },
    {
      "a": 54,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "155146922528219534151858018097114968611549771029037/386284343123824960508892200783620313325280345681800"
    },
    {
      "a": 55,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "3778574822039831286480331969986329432211436793009011594439/8633149001209160695483006104630998970551208924870032301600"
    },
    {
      "a": 56,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "14189530810016680480962402433906473307633317690455675401/30028397115313630330370567562434320855139070762116338050"
    },
    {
      "a": 57,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "10524426537992030478804179134711739666862578612278939627/20792641898128802957558120108684668571899217362954997280"
    },
    {
      "a": 58,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1119019914859945835009069312259976643352392483577113114831/2078003512572286010889058604504904194845443477065839893300"
    },
    {
      "a": 59,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "4670693693652538199239590428247214452809282283600866441879/8201046510464417505270480546464544345414387807568343505600"
    },
    {
      "a": 60,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "14956914890286921572243329999361763041512752428656523951/24963323562704026837213719624301620387962218264940410650"
    },
    {
      "a": 61,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "5001924790652372027272677309996160975852350387284552621879/7973224506866033883913812474564242632936235532610796443200"
    },
    {
      "a": 62,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "8973635117313991599048299753414052059745414269293/13720925592780838138950195918573717810454424671920"
    },
    {
      "a": 63,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "64870654423897768633786451346613749710957322159942285559/95525306642178729991291019333762789662147863923122495200"
    },
    {
      "a": 64,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1337710890249316182390653949481777848866622757348292846111/1904191616632298379320603561106535273517503480808206314150"
    },
    {
      "a": 65,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "36528962776840719680205859139/50395767466514959695883277355"
    },
    {
      "a": 66,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "13730370280401902576145425002/18354195224977278218359441425"
    },
    {
      "a": 67,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "94049079861452991119305269893/121759234930281147912999340050"
    },
    {
      "a": 68,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "763437188898049802148466293148/956757304200117978312447993825"
    },
    {
      "a": 69,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1434395643097133699463901547/1739216221132906879025550840"
    },
    {
      "a": 70,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "7858020161263029546571452691/9213321880665946982450708961"
    },
    {
      "a": 71,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "199280574392768478001240769392/225805883288495808720824029425"
    },
    {
      "a": 72,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "89837165968692989863393527116/98316748629258403382833434975"
    },
    {
      "a": 73,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "205009651669815945992615687947/216553436146003047697178270925"
    },
    {
      "a": 74,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "83163463856562637662130758406/84731249690543322176996042085"
    },
    {
      "a": 75,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "780854251378515301610794189/766802720015721323376176595"
    },
    {
      "a": 76,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "855102467560246070342094655228/808717009708039919074671785325"
    },
    {
      "a": 77,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "216743567222861712361299965161/197255664042001549278047851350"
    },
    {
      "a": 78,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "8138314792535839833940322441/7120961296169149714961642400"
    },
    {
      "a": 79,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "44549682788949473360987051372/37442022207610807062134875155"
    },
    {
      "a": 80,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "180628249111654996784867991068/145670494331048083809947914695"
    },
    {
      "a": 81,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "25427243584533308088775919183/19655551263464758569278094075"
    },
    {
      "a": 82,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "463856114172616814025550958222/343291254315039557716270369575"
    },
    {
      "a": 83,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "117516953196981304188303489521/83162550510084268215294428400"
    },
    {
      "a": 84,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "2352224599621040361922203884/1589514752656559765976501845"
    },
    {
      "a": 85,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "48262912113435910314193868513/31097083192758354989197599780"
    },
    {
      "a": 86,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "244489366488478212909790947787/149966228539461408817447367175"
    },
    {
      "a": 87,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "3057866160535731856978189256/1782478915812754992392047725"
    },
    {
      "a": 88,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1003631754559182855365767436908/554916370541018352436681774575"
    },
    {
      "a": 89,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "10166068237022018917702476283/5320444626002931458317922001"
    },
    {
      "a": 90,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "11440820506156734109899504182/5654526532117192261970917065"
    },
    {
      "a": 91,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "130354102778295903593059020551/60688136175146391441310072275"
    },
    {
      "a": 92,
      "k": 94,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1056083755830457207347379475644/461837510121554935548114123525"
    },
    {
      "a": 48,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "33911378602324604383614601491511970798418708736407679031/240624885491639536829664926089077975657844524774573440000"
    },
    {
      "a": 49,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "170816150482063766938188421640309243585789647718454704/930979771135746582224807393248531380124288417106738525"
    },
    {
      "a": 50,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "53113408111545514673369886109104882305292928630293481031/235987621340299632405426043445216521738498690093418188800"
    },
    {
      "a": 51,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "48484468447436889140081097853778020129608332586987772/182496306637001253277099988227273572455523639191188285"
    },
    {
      "a": 52,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2822574947458382116569414147481076490625288977988201919/9246150483614695977567080131661772111245428691620428800"
    },
    {
      "a": 53,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "20821361070846280578011745458521065397562361548378821/60556959041075527247133756443787821228474114570305500"
    },
    {
      "a": 54,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "86226650243526916312265139450144991871104074320897150999/226123205454700965003415613497914189032261076141704806400"
    },
    {
      "a": 55,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "76788819155177310991438619796131170663760868429076901/183827412540837600319953598584088405763673837753872300"
    },
    {
      "a": 56,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "187032454656929756077232612130026056721952200309592641/412889437637045749087355805986415710551589551426913280"
    },
    {
      "a": 57,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "874040743274287433785302755235951483741721505319581/1794476473062362285900401635223019243004797521382375"
    },
    {
      "a": 58,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "112033388606700951390364783066800945322418449863522649511/215471590825903097968825387812958530179599535862534656000"
    },
    {
      "a": 59,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "458233052360412120323258576128590382864886516632742279/830803091602679933065194713935867128298016156421299025"
    },
    {
      "a": 60,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "122101352658931130819779757983451890922565459680219172551/209850328206793017470470539004105497602424444236599884800"
    },
    {
      "a": 61,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "10676488737109104056924585025084807779435122944082399/17480218606760020635810748940999125571231396653947220"
    },
    {
      "a": 62,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "5209105281460886441066658760653981342269121678457592207/8161278357999657588142052588809583811478451970945024000"
    },
    {
      "a": 63,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2086726591894506408277520881586693274919277400989242559/3141387927374589274810085046921954543490506727344498500"
    },
    {
      "a": 64,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "136373353622018882919167449418213525428365353092844858999/198016380716661589696043894173980465513316438702187494400"
    },
    {
      "a": 65,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "541762847978807271247745291206738030457154807364336556/761463305664394552608407772418768110889830636990776925"
    },
    {
      "a": 66,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "481648450612014498117557883/656388407938281090853886600"
    },
    {
      "a": 67,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "30300572813788444486347509328/40020648389190214010882363125"
    },
    {
      "a": 68,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1707922390369367114048857137/2185264567370929686701900650"
    },
    {
      "a": 69,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "6237658931955147402831178848/7727684105761325012298514385"
    },
    {
      "a": 70,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3163764779642017880144845473/3793162110375352249275350080"
    },
    {
      "a": 71,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "10696887506610760282009552672/12404787234563687677904351775"
    },
    {
      "a": 72,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "16273669456631195289584026089/18243320047396441531833646250"
    },
    {
      "a": 73,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "541109459999358285772757136/586040230216928179703479825"
    },
    {
      "a": 74,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "223144513621186818908070703/233332008767892714051626952"
    },
    {
      "a": 75,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "6787867789232848044531372144/6848135935364076776091733985"
    },
    {
      "a": 76,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "17205331426084927511374249593/16735543447157842829676103850"
    },
    {
      "a": 77,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3876183204938357185306340992/3632335637093716535968968125"
    },
    {
      "a": 78,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "17682148503120333294477059013/15950239480788654876430121600"
    },
    {
      "a": 79,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "7169321484161311643522238912/6219891868738180965213370985"
    },
    {
      "a": 80,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "39067290506874448370967577/32567698544470828411437210"
    },
    {
      "a": 81,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "36822215341251050322391622256/29465977635751842921865551325"
    },
    {
      "a": 82,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "504263689373383049473757697/386939338892519712203375000"
    },
    {
      "a": 83,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "12604157757260490144090245552/9263519246471784715161752775"
    },
    {
      "a": 84,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3831309619895477206730117157/2693711538603216562846813330"
    },
    {
      "a": 85,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1552695275136023919896836896/1042927271362821181251777277"
    },
    {
      "a": 86,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2184740577409405314105640957/1399930816650226790736678400"
    },
    {
      "a": 87,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "39836941827111212468014564128/24313831899106460113661528125"
    },
    {
      "a": 88,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "20176108131438347935515775593/11709205574225649775897219850"
    },
    {
      "a": 89,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2724743585594406219614936432/1500832680927482461797000195"
    },
    {
      "a": 90,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "4139375447347975216886359809/2159606686166290861843927480"
    },
    {
      "a": 91,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "41920018414818019926221754096/20669138857876951005543312325"
    },
    {
      "a": 92,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "7074990948530207332928343763/3288617328121333411260528750"
    },
    {
      "a": 93,
      "k": 95,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "704648137472455275642296256/307930491153929399734342825"
    },
    {
      "a": 48,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "22010119651510421851408646684134434850896123346973446653/184021476174223853170492234472133719411767888696794350000"
    },
    {
      "a": 49,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "187752610361289398989974914110108202375882326960993328803079/1157340368410161006839761248983514025613174913689573942400000"
    },
    {
      "a": 50,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "292190746019474882979254141326724269103844832202591654293/1432850584681311356872868703668341379193861949021301801250"
    },
    {
      "a": 51,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "92566126112492353871846125579564284599615181902220206396613/378329523016520461889585991568954336711255739655396857600000"
    },
    {
      "a": 52,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "79892015581873639545345736796244548043013446848232907678631/280866153152908871744317978448885227319972763634862360250000"
    },
    {
      "a": 53,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "359339684149194298563360038746732521143009217549250079548079/1111708538716222418909207910767340201372706664205136708800000"
    },
    {
      "a": 54,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "8270650148302871046222094706376560828514320840488699948263/22910839325943472100191387442918135921667126727030449987500"
    },
    {
      "a": 55,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "17300020899729487221560409518008961367472487046904433812991/43499991987112245675243124239308710118328311288660955840000"
    },
    {
      "a": 56,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "116461362365526377695714010119599665829699401983291286586911/268761753772443060297000517678860999963049167607078485450000"
    },
    {
      "a": 57,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "66906820652756195529065626178670743982308533809513087/143015535613908515996644671895804329645877661120000000"
    },
    {
      "a": 58,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "16436032954037683806515067432720780878691679166109966376327/32795134910658658126739794021489474490941494685109107931250"
    },
    {
      "a": 59,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "552671010564716545444308654732022414017289686385126277745119/1036294284317465787038907554843361531566748101068312406400000"
    },
    {
      "a": 60,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1923783780158836517943437323552330116906083197284144375693/3409705719824670490340492342805165731281758536095760270000"
    },
    {
      "a": 61,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "599322883662567255234171753920628442525855182977701204538399/1009296552291941768604760991818271045731211300800181620800000"
    },
    {
      "a": 62,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "38700727872576076530493510206789440021306915389638025841669/62215545850572483110335253873796565401444178077750420562500"
    },
    {
      "a": 63,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "212259578450631121751378473849891893156967497756553308179133/327122733384713519553941018202455831508361390362475889600000"
    },
    {
      "a": 64,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "163000348522193876993531564869541074768987382588973250750391/241763723044745808307813403011927600087643916980889815850000"
    },
    {
      "a": 65,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "26594271690451077444174840219465582987002625572635578596351/38100349997312007250800835108900880458463047120456275840000"
    },
    {
      "a": 66,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "83422095469386064606500812931041/115826381089504269052329647130000"
    },
    {
      "a": 67,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1763314259509465066413753389983/2374383358899249619781862600000"
    },
    {
      "a": 68,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "72829678429219657729227867601/95068445521466968480106070000"
    },
    {
      "a": 69,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "43551707465937919195022931470713/55086131572277569948316514120000"
    },
    {
      "a": 70,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "392670030558376546349179352453/481022634571177255573554426000"
    },
    {
      "a": 71,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "7467351410585787003097058370523/8854931674900244353254302940000"
    },
    {
      "a": 72,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "90875795313762815674690471837679/104259519032533437680395122450000"
    },
    {
      "a": 73,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "15358915377256275299998206489889/17038517251136757901139438880000"
    },
    {
      "a": 74,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "31147102668018922123969190738147/33391309149592803332377531230000"
    },
    {
      "a": 75,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "473696213815114866746460210631/490439923927605870150197148000"
    },
    {
      "a": 76,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "88686331272519932309315991817/88617977326096941906106710000"
    },
    {
      "a": 77,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1803064263835331858441586550231/1737588432441074087753915400000"
    },
    {
      "a": 78,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "98693763427632288302707976313389/91657496435600360571989449530000"
    },
    {
      "a": 79,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "2778671570483750124733963816771/2484900739517339337858445740000"
    },
    {
      "a": 80,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1351742797388785105037818765957/1163020797866716214536155318000"
    },
    {
      "a": 81,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "51369681727783368711897838452823/42483945007426504466334341040000"
    },
    {
      "a": 82,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "34702712573113794029049025414523/27560137024762081089677190750000"
    },
    {
      "a": 83,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1098823258574850321111845582539/837126218181432996646424430000"
    },
    {
      "a": 84,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "106876048994802297601412546409371/78019001555361130738500627090000"
    },
    {
      "a": 85,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "721834576412627975800131721091/504300392208207206860797624000"
    },
    {
      "a": 86,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "12187160605796015676822820183309/8138031411126840792074468970000"
    },
    {
      "a": 87,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "27775956548328736431103996832741/17702666772301684403977196100000"
    },
    {
      "a": 88,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "4167901070853682378811042432237/2531489108353360780355250390000"
    },
    {
      "a": 89,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "18995492306511731760116404521881/10976815522709621011412595840000"
    },
    {
      "a": 90,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "4616908047963226347266536087073/2533708905938873647652666154000"
    },
    {
      "a": 91,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "4870107134199293439568318386259/2533153682887384792369642620000"
    },
    {
      "a": 92,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "39450854710626785374491238291553/19406594761949352041298769350000"
    },
    {
      "a": 93,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "59916340080037706681006096726677/27807502132619226545573867640000"
    },
    {
      "a": 94,
      "k": 96,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "40440973177690342741367215823167/17660447418194191499127376830000"
    },
    {
      "a": 49,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "15628385431993832417606570917162708374594651192536453710079/110743359897400454728862057555535584527995262994393348505600"
    },
    {
      "a": 50,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "1254177072729239324983886762760594451319340264908309979119/6857139130166895369507502538495890187346534373729053081600"
    },
    {
      "a": 51,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "300188016761822488259042104664667064831933911358915989599/1341524730010569892723905224165613733885450460123789721600"
    },
    {
      "a": 52,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "110826411557212247485268206886123297597815516990117784879/420278068529725222320810154833486720016204713125826969600"
    },
    {
      "a": 53,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "32233809946921843404915440845496060708167257376018909239119/106497267822310328341285424023133364460279308817559828889600"
    },
    {
      "a": 54,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "27700578192836664920003828262802208316172286697225364399/81313074435235733672668371753049624264969031081806233600"
    },
    {
      "a": 55,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3028303629307364543910727956947536262658808807053408498683/8018816152439258406634556148539584973048262497396396851200"
    },
    {
      "a": 56,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "10409122206677090645783990111590108345796325039966543239/25167446011671837936112699447616027392800527869903257600"
    },
    {
      "a": 57,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "564214271420112900559138860744226723059228141761996524079/1258092414995663847834298306398260530926311005021092249600"
    },
    {
      "a": 58,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3035166837874319868493103281699061288647649352164150146559/6293967795890733969662582443153804920975027971955747225600"
    },
    {
      "a": 59,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "51217646197124732904988732455594182109207734294554806536879/99479850722363197098933196780945135436062747191867570585600"
    },
    {
      "a": 60,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2587973628631951792297150628984921670915396348609019439/4737392847147829159389253782144400246898812509839769600"
    },
    {
      "a": 61,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "55900322537647502049936204857433709400945422679815470771119/96967661301736381215585858074028583769600889736012544409600"
    },
    {
      "a": 62,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3620241998780379995468081811739750481481846347452683967439/5979943430695629792367322580005384208670194513038281113600"
    },
    {
      "a": 63,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "737441784919524963315079722975625424232220266758578007599/1165047819077730663511336112485715256170754781669947801600"
    },
    {
      "a": 64,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "14621011935144645064208008155386890278797967567696401/22181747236876543510588039909446897720224220281126400"
    },
    {
      "a": 65,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "62698326712283927942639923463028339069244582903667277766079/91683442841215578468922928465599285038245716567489919385600"
    },
    {
      "a": 66,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "49267556747100112448759009617677427764799799388792347039/69682270739910021673350589252697546921490744184383897600"
    },
    {
      "a": 67,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "10495344660197133289623709037629/14398765057959510893810436421680"
    },
    {
      "a": 68,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "665410755796240896959878131157/885551241548910777735050566080"
    },
    {
      "a": 69,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "133321490274712772824112090189/172041597497126806460098169680"
    },
    {
      "a": 70,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "547637527319227559984917713569/684920646114198781342219262304"
    },
    {
      "a": 71,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2221540324558016264416686522017/2691589941340610689800526065456"
    },
    {
      "a": 72,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "19555371474166843982287972109/22940935794088320979609735680"
    },
    {
      "a": 73,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "11421327613026390802731229858837/12966500121229802027114638283280"
    },
    {
      "a": 74,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2895000645540181124193265998901/3178878071269552243023360671520"
    },
    {
      "a": 75,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "86962362253147262102318014507/92303813154151568990401049808"
    },
    {
      "a": 76,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "148763457584007945396754892009/152537585753711608080740702016"
    },
    {
      "a": 77,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "12063475717449767408444999815789/11941487805407977564871306761680"
    },
    {
      "a": 78,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "113214039481611600757558471639/108115341463092376513451984160"
    },
    {
      "a": 79,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "12391998274065269219743894337749/11407913344985294036716299508080"
    },
    {
      "a": 80,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2452758159229529998069784303/2174971967420370659994977184"
    },
    {
      "a": 81,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "282788595449680070240579476249/241339678433452355229761912784"
    },
    {
      "a": 82,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3223523340414568774939948587661/2645299945198709187430957237920"
    },
    {
      "a": 83,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "13063941502174986574808007003037/10298598493931108166840432575280"
    },
    {
      "a": 84,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "30636646399160913782083962967/23177039203204949840744485440"
    },
    {
      "a": 85,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2681472523219527360961229392025/1944569274645099067463981024016"
    },
    {
      "a": 86,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "679046782240356494776759474577/471484703656217363985390778464"
    },
    {
      "a": 87,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "509472235489547081256924341087/338260122309313416773254437840"
    },
    {
      "a": 88,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "217684480999708404185953245733/138013020746518880489727947520"
    },
    {
      "a": 89,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "14109104949749607085316898657589/8529123416271953669614492792080"
    },
    {
      "a": 90,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "79375804906524200078189931193/45677182415033701678922794656"
    },
    {
      "a": 91,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2893485322381472364412486442345/1582228169989982868725988028656"
    },
    {
      "a": 92,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "915528135225025104823199378869/474804170554616618024907804480"
    },
    {
      "a": 93,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "1812824296040246027049262777/889753054436901238360148880"
    },
    {
      "a": 94,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3753555711618423050077118993821/1739437286310887966505005063520"
    },
    {
      "a": 95,
      "k": 97,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3039794406591499440823223853041/1326580843286004497579594487216"
    },
    {
      "a": 49,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "5334617735547407764340447143260421271285345963417641645534631/44390493839872832000827390394319737520220756378607348681547200"
    },
    {
      "a": 50,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "7126924803931419607761295530779712446528454156741620095381991/43989161710866486462807447908255320726943022680315043499063200"
    },
    {
      "a": 51,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "1263647771430028295263379962109314886155860461566419633323753/6225629978395833569783491307244649861305732830602810209773600"
    },
    {
      "a": 52,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "1498524423584693382154379392249058013579976089529872728819153/6165890875929053361512564917088697160581488548183085383142600"
    },
    {
      "a": 53,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "12058556433216475381550188405303483504546551377051307409622591/42734638436877618139496280687061224301014675858470931069007200"
    },
    {
      "a": 54,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "13551410230782962688977208982226184958406776932283514796379631/42299614642603104963236401599265944441276122038767524395437200"
    },
    {
      "a": 55,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "14967449276195841717452861985675798297812457679749234907583591/41856162626285390247483997476618856018180423591160974264083200"
    },
    {
      "a": 56,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "27131261197166497826639802355166615142558567651843197140871/68892313253620716032551489706581076700625102796423662420200"
    },
    {
      "a": 57,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "474755087621724226125911217549285069106431188393946082373483/1106593660470883288336427534569237252306282673628258087113600"
    },
    {
      "a": 58,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "382587948080513813205529407497509493809848885377507702757959/826024816725895934382834453381156795558035273284991565372800"
    },
    {
      "a": 59,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "405055275593858742345558557418305560635528053734514981488319/816286324266415190219737155928358507745406624527271540912800"
    },
    {
      "a": 60,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "20867839759428838510943436293847906186521261916922374222213191/39512404922964669010391679744641508460313918029899021414378200"
    },
    {
      "a": 61,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "21806405084719980254280326212456985390704171085858098718478671/39018338998281551685200425893425038750171020200200794055815200"
    },
    {
      "a": 62,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "22662603832216915585912342943842469512788068028445325925576671/38515829991882689274409916126284141366578983689799426889433200"
    },
    {
      "a": 63,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "23435632843259632937576170642710845355488962751868265200850391/38004875780541798804885404156814252519043002127762467212427200"
    },
    {
      "a": 64,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "24124686447920368586407023690716042940393285157383148291453631/37485474240928617401140840372762261009090710195167206158792200"
    },
    {
      "a": 65,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "3532708066377180282175240840040240029437734930132931217410113/5279660464229843183619838833718072604324597660728668385617600"
    },
    {
      "a": 66,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "3606804599980856422641205547926619508428710372689296827519553/5203045811863490111041548897522398309737134171808523377373600"
    },
    {
      "a": 67,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "25679900447686414973878879670011855277452550638523091390257471/35876564417593000294456792122854347400348934764950683630063200"
    },
    {
      "a": 68,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "5933485535514910817160967710776/8045459476139540323213375857715"
    },
    {
      "a": 69,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "13540371377344636565703991561872/17814177729521403992936529160715"
    },
    {
      "a": 70,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "27463880596941172576250475841017/35043489555027803891775788761105"
    },
    {
      "a": 71,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "18566732336335854901001651621549/22966645426591800708208854099120"
    },
    {
      "a": 72,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "56478793090616175593829264959352/67695578845854562775260867908185"
    },
    {
      "a": 73,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "28631774787285074252237585565087/33236951613451326757872145647280"
    },
    {
      "a": 74,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "9675744432788575685740660423523/10872484306921539687727771566060"
    },
    {
      "a": 75,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "58851544292962063103236928356269/63978583108343880387417679153460"
    },
    {
      "a": 76,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "59654782799123946150355357739592/62704931445956144079187237505735"
    },
    {
      "a": 77,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "1679560618085529831536126107087/1705942979804877582832363927585"
    },
    {
      "a": 78,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "30639871392344708568786881933457/30052813504005895438020533877655"
    },
    {
      "a": 79,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "62101464535816946436676318938963/58779967069674301541704933532360"
    },
    {
      "a": 80,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "20976449213441210837369831411768/19145654625524229586415498554695"
    },
    {
      "a": 81,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "31881696117035723021687289459981/28038306923658258154477775545180"
    },
    {
      "a": 82,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "32301799226461178854986431078481/27349456700257673985560948375530"
    },
    {
      "a": 83,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "21816655477579446063801877703443/17767952984926249175345109862020"
    },
    {
      "a": 84,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "66302496309381358167174180944088/51891446928716278753985646535235"
    },
    {
      "a": 85,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "16790297054678347079194948705566/12615418435234376358815661134615"
    },
    {
      "a": 86,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "3779224572033133295540209106049/2723029767225110630564228918645"
    },
    {
      "a": 87,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "68897058678892361855507377367967/47550029554669300278955871466560"
    },
    {
      "a": 88,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "69774237501463246603631924363544/46068151393398996001951694271185"
    },
    {
      "a": 89,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "11776263150028504040599782343273/7428149624141773716572230981560"
    },
    {
      "a": 90,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "35773541505438832727454487810137/21526132513816901475845371630480"
    },
    {
      "a": 91,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "72442749969445140917064058209477/41518249660358041739013563325860"
    },
    {
      "a": 92,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "24448193303911807103188410330424/13322282687210974147230547674645"
    },
    {
      "a": 93,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "18563143243402619327978445782421/9599514162517002210003694823765"
    },
    {
      "a": 94,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "37583364645466139801805501894369/18405935922136432357136384539555"
    },
    {
      "a": 95,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "8454116555506977651573131348051/3912032229206339316083934368440"
    },
    {
      "a": 96,
      "k": 98,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "77013532235364005773056607324872/33587307724430140011752496945485"
    },
    {
      "a": 50,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "49104281164630818388408809941564825558696234444273466014087/347574863085034945205093054260716833596684960902637486044672"
    },
    {
      "a": 51,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "43605466750909781740654505567515180043639303057185949200279/239183647462263310834350613486259648861116788863476675730000"
    },
    {
      "a": 52,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1897751932870808224698273069743841619872374377376604845586911/8530232126133885377705605322893539804242793984900776565062400"
    },
    {
      "a": 53,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "552831155603616203945331501203701876495394541583042449356591/2112058406462874889269966021051123483144216636036986698290000"
    },
    {
      "a": 54,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1014289536660928592822570075547205392946548782082745548733/3379642587484099275696801019994072149334086527555309250048"
    },
    {
      "a": 55,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "27947291346267254171627036113653674722004831077148182132127/82793770568580644229495409383082856095846972131653852080848"
    },
    {
      "a": 56,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1276244482936814189500761637549530332993085104251145917679/3412127522093258189737241049467192842757078061180244704000"
    },
    {
      "a": 57,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "7091492573670836117863818246851737457979384459475206024027/17316321306104198726714272569434080809463360713610966086800"
    },
    {
      "a": 58,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3558245539511856821926956466647230123595775731292576920923279/8013937225141111134747601059629156119961337718216832204736000"
    },
    {
      "a": 59,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "37823934181271293273070380627648445106042377788542395310359/79222143383298583609082451038454830877939827901949794339408"
    },
    {
      "a": 60,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1612570124120863810966906907616544645147293165274413940349/3163179517953264789188675833269490084820622221091896543488"
    },
    {
      "a": 61,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1046061720229192851075708622480781495155341101143651244865791/1933475431761566849412785235460412760661057405318713581202000"
    },
    {
      "a": 62,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4361648840714707644006719269337764380722252459830895239463711/7637311194737826395282703138592575710872740259185397617062400"
    },
    {
      "a": 63,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "52329635975816560163416113507731617606440454300958256479/87221728285223527957427561298162668427775797381239522000"
    },
    {
      "a": 64,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "186745624404509671382576356802837804982444279255801991736327/297570386282020837240952125658649545878792821492056936147712"
    },
    {
      "a": 65,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4361749052910477188530697582210994789381340982796261281629/6670725312470957588772934716100726370958280858855520249328"
    },
    {
      "a": 66,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "545651168801388825359971262423007393745591981023614489401911/803856829117555719392535739605585015676128433387465201088000"
    },
    {
      "a": 67,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1251823969948306807140378464660132544599828770171146168794159/1782500027011151322260379379139588941084872893750186585595600"
    },
    {
      "a": 68,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3170970474310202394022334413757/4378117573389299403824449165800"
    },
    {
      "a": 69,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "964750038291042782550479553397/1293227076049673596768687546719"
    },
    {
      "a": 70,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "13310442382755351958496878213/17315855584806171070940646384"
    },
    {
      "a": 71,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1653322625314362938824341205091/2086500230272863806966557994925"
    },
    {
      "a": 72,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "10057782208304712514765134897463/12307812719372562603623295696120"
    },
    {
      "a": 73,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "566484141349560621881126812157/671865958138920019143095548275"
    },
    {
      "a": 74,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "229705172967991478425317878359/263918318699623586369313824112"
    },
    {
      "a": 75,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1047783694981859137951001475097/1165602338278195105171600394139"
    },
    {
      "a": 76,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3540009022260106201293409141597/3810894582953038220609622345000"
    },
    {
      "a": 77,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "36609874687605785922305294827/38116683055021896390885078105"
    },
    {
      "a": 78,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "10907665247657241610250416645531/10976885969195805004952543322000"
    },
    {
      "a": 79,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "368437111966501437002200715183/358147552679303412729611990313"
    },
    {
      "a": 80,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "746643167725387227967492349369/700595068679214332779344248136"
    },
    {
      "a": 81,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "5673633871012920198748661066093/5135191848542514078160228478475"
    },
    {
      "a": 82,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1277330451237937989214294029107/1114310995503491910860193445680"
    },
    {
      "a": 83,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "646987027607717544150787320077/543565066443849857662028748975"
    },
    {
      "a": 84,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "718650324284469383598033065/580962521164820237514912456"
    },
    {
      "a": 85,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "398286993780823072432636113175/309526136826233093412551801973"
    },
    {
      "a": 86,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4033886913845200125758032597577/3010674511350196190195605786800"
    },
    {
      "a": 87,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "6127898940586796201777285042969/4387608725586598412700289732935"
    },
    {
      "a": 88,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4137007085349990370242771468797/2838455078205567629593447324200"
    },
    {
      "a": 89,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "418911029662534645256771496187/275082208761433069422953549253"
    },
    {
      "a": 90,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2544945361272620000677375131023/1597303982862789945817574915568"
    },
    {
      "a": 91,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4868937652767368067531111431/2916676329361852286447712725"
    },
    {
      "a": 92,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "483065836376496663944899799669/275758614845830061748497331560"
    },
    {
      "a": 93,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "6601716244451632460884805510273/3585195196406843301428358210075"
    },
    {
      "a": 94,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "891011584876488250091138951093/459483221458811418589667658096"
    },
    {
      "a": 95,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "450933381953629642473750948671/220368525550158367237894163433"
    },
    {
      "a": 96,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "13691915568999264349213757733271/6326812105143311139694648111800"
    },
    {
      "a": 97,
      "k": 99,
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2309486021338291972546431036223/1006586119376622828080164349145"
    },
    {
      "a": 7,
      "k": 13,
      "parameters": [
        "338976/926935",
        "381516/819209",
        "9130283563/837008",
        "0",
        "102129/385540",
        "1"
      ],
      "eta": "296624373662111040088950697049213334811602158748024776808469482892242209834515495674782685120529935355339706989628032763640059951/45570368250680271055693218413902182688734665095524471469961522675527145838363142159464033554210705725018131069656990678720522880000"
    },
    {
      "a": 8,
      "k": 15,
      "parameters": [
        "412320/968003",
        "484603/930275",
        "46496448/886055",
        "0",
        "23250/80929",
        "1"
      ],
      "eta": "3873798055684476853996985555246449000463695843048768107479778120959554377275698405118544996245823147192025290831087311/209989802258964516755191675663886306334155201142470252094645483221419357005428519624568485130633808147211603515008150000"
    }
  ],
  "holes": [
    [
      3,
      6
    ],
    [
      4,
      8
    ],
    [
      5,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      7,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      18
    ],
    [
      10,
      20
    ],
    [
      11,
      22
    ],
    [
      12,
      24
    ],
    [
      13,
      26
    ],
    [
      14,
      28
    ],
    [
      15,
      30
    ],
    [
      16,
      32
    ]
  ]
}

==> anc/proof-data/c2_new_research_20261020_s5_probe.py <==
"""Exploratory exact s=5,c=2 reduction retaining actual h=2 tree mode."""
from fractions import Fraction as Q


def components(r,a,e=Q(1),tau=None):
    if tau is None:tau=r*r
    g=1/r-1/(r*r*(r-1));df=1+g
    sf=tau/(1+1/r+tau/(r*r*(r-1)))
    d=(1+sf*(df-e))/(df+e+sf*df*df)
    d0=r*r+2*r+2
    case={
        'root':(1+1/r**2-1/r**4,1,1/r-1/r**2-1/r**3,1/r,
                (r+1)/r-1/d0,1-r*r/d0,1+r/d0,(r-1)/(2*r)-a*(a-2)/(2*r*r)),
        'high':(1+1/r-1/(r*r*(r-1)),1+1/r**2,-1/r**2,
                1/r-1/r**2,1,1,1,Q(1,2))}
    result={}
    for name,(a0,dh,ell,bh,aa,da,ca,u) in case.items():
        sig=tau/(1+1/r+tau*bh)
        A=a0+e*aa;D=dh+e*da;C=ell+e*ca
        yden=D+sig*dh*dh
        j=sig-(1+sig*dh)**2/yden
        m=1-sig*ell+(1+sig*dh)*(C+sig*ell*dh)/yden
        ae=A+sig*ell*ell-(C+sig*ell*dh)**2/yden
        den=1-d+(d+j)*u
        eta=ae-m*m*u/den
        result[name]=dict(u=u,sigma=sig,J=j,M=m,Ae=ae,den=den,eta=eta)
    return dict(d=d,blocks=result)


if __name__=='__main__':
    for r in (10,100,1000,10000):
        for ratio in (Q(1,10),Q(1,3),Q(1,2),Q(2,3),Q(9,10)):
            a=max(3,int(r*ratio))
            best=None
            for e in (Q(1,100),Q(1,30),Q(1,10),Q(1,3),Q(1,2),Q(1)):
                z=components(Q(r),Q(a),e)
                eta=min(b['eta'] for b in z['blocks'].values())
                if 0<z['d']<1 and all(b['J']>-1 and b['M']>0 and
                    b['den']>0 for b in z['blocks'].values()) and eta>0:
                    if best is None or eta>best[0]:best=(eta,e)
            print(r,a, best, flush=True)


==> anc/proof-data/c2_sparse_20261020_s3_a3_bounds.py <==
"""Certified all-degree theorem for general (3,2,3,k)-graphs.

Proof: c2_sparse_20261020_s3_a3_finite_proof.txt.
The finite witnesses cover 5<=k<=99; the exact spectral certificate
covers every k>=100.
The earlier remainder audit gives a stronger nonconstant curvature at
k>=4800. No spectral sampling enters this helper.
"""
from fractions import Fraction as Q
from math import isqrt


def ceil_sqrt(n):
    q = isqrt(n)
    return q + (q*q < n)


def sparse_bound(a, k):
    if type(a) is not int or type(k) is not int:
        raise ValueError("a and k must be integers.")
    if a != 3 or k < 5:
        return None
    r = k - 1
    augmentation = (10000000 if k < 100 else 1000000)*k*k
    eta = Q(1, (100 if k < 100 else 16 if k >= 4800 else 200)*k)
    knon = Q(k*r, 2)*eta
    krad = Q(3*r+4, 2*(1+augmentation))
    curvature = min(knon, krad)
    upper = (Q(2*k*ceil_sqrt(1+augmentation)
               *(r+ceil_sqrt(k*r)+1)) / curvature)
    diameter = max(2, upper.numerator // upper.denominator)
    simple_bound = (100000000000 if k < 100 else 3000000000)*k**4
    assert diameter <= simple_bound
    return dict(
        method="s3 c2 a3 unsplit augmentation, all feasible degrees",
        augmentation=augmentation, K=curvature, eta=eta,
        diameter=diameter, simple_diameter_bound=simple_bound,
        proof="c2_sparse_20261020_s3_a3_finite_proof.txt",
    )


==> anc/proof-data/c2_sparse_20261020_s3_a3_finite_certificates.json <==
{
  "statement": "5<=k<=99, a3 c2 s3, constrained reserve=1/50 and eta=1/8",
  "count": 95,
  "rows": [
    {
      "k": 5,
      "delta": "7546/705511",
      "gamma": "1492551/676516",
      "slope": "-236065/219751",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "50473944017956304230737004112519/125151077308650406092113852440000",
          "coefficients": [
            "1142357229714821974568472509141519/125151077308650406092113852440000",
            "4462133923183888830459454155004719/125151077308650406092113852440000",
            "1801098095043071940435644949046039/125151077308650406092113852440000",
            "1581041699160153612204496553121479/125151077308650406092113852440000",
            "160223230393152018344324909069577/17878725329807200870301978920000",
            "556463896810740830975098790798719/125151077308650406092113852440000",
            "50473944017956304230737004112519/125151077308650406092113852440000"
          ]
        }
      ]
    },
    {
      "k": 6,
      "delta": "675/14699",
      "gamma": "208369/119769",
      "slope": "-109438/170361",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "472972096503575806338635981/3666672448953706166985562500",
          "coefficients": [
            "1819964490186851604021392193/814816099767490259330125000",
            "1295222014616748247950272776019/88000138774888948007653500000",
            "43573731162122946026249927663/11000017346861118500956687500",
            "80936408731719157398662664233/29333379591629649335884500000",
            "50593247903270725116840297551/22000034693722237001913375000",
            "119169549999178547829866713819/88000138774888948007653500000",
            "472972096503575806338635981/3666672448953706166985562500"
          ]
        }
      ]
    },
    {
      "k": 7,
      "delta": "90265/912299",
      "gamma": "1488345/931978",
      "slope": "-267567/582832",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "725904891978300825515292532026939383/9406601218464581339046954964268280000",
          "coefficients": [
            "10710020224487335290196058455750910483/9406601218464581339046954964268280000",
            "9754818932069030382228205464605028437/1045177913162731259894106107140920000",
            "20296475931324153380512852322248146463/9406601218464581339046954964268280000",
            "8142829831833875562937400227606471073/9406601218464581339046954964268280000",
            "2642882108365592096767951327810372921/3135533739488193779682318321422760000",
            "5663327186577952367042065707488978533/9406601218464581339046954964268280000",
            "725904891978300825515292532026939383/9406601218464581339046954964268280000"
          ]
        }
      ]
    },
    {
      "k": 8,
      "delta": "68738/428411",
      "gamma": "236349/154040",
      "slope": "-178647/505942",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "2623919575059942349031269909343/43186205916656089094254155520000",
          "coefficients": [
            "34378441528960576180680952362143/43186205916656089094254155520000",
            "291217926811710882469047408728593/43186205916656089094254155520000",
            "67372798974324850817881891722543/43186205916656089094254155520000",
            "11686674120803003335240846036793/43186205916656089094254155520000",
            "13548434854582645486485656396143/43186205916656089094254155520000",
            "13377518994553947096368284677393/43186205916656089094254155520000",
            "2623919575059942349031269909343/43186205916656089094254155520000"
          ]
        }
      ]
    },
    {
      "k": 9,
      "delta": "213218/735135",
      "gamma": "1401047/696600",
      "slope": "-489585/932372",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "3/2",
            "3"
          ],
          "degree": 6,
          "minimum": "5582413798231876842835304533/679184650785522481103700000000",
          "coefficients": [
            "2149679077482264262152490681/38810551473458427491640000000",
            "1703037020774337915659096833/67918465078552248110370000000",
            "1744342290661481697250394857/67918465078552248110370000000",
            "54389054339136019475378976431/1358369301571044962207400000000",
            "338449533909494283728265701773/6791846507855224811037000000000",
            "4043534180441153744199163621/97026378683646068729100000000",
            "5582413798231876842835304533/679184650785522481103700000000"
          ]
        },
        {
          "x": [
            "0",
            "3/2"
          ],
          "degree": 6,
          "minimum": "2149679077482264262152490681/38810551473458427491640000000",
          "coefficients": [
            "669729383448222355615652956687/679184650785522481103700000000",
            "32802014797390630720694659169/48513189341823034364550000000",
            "2918691808404068182031918342533/6791846507855224811037000000000",
            "348113277249434677839182557169/1358369301571044962207400000000",
            "2494986937484994967420360573/16979616269638062027592500000",
            "11641679500827174003749241101/135836930157104496220740000000",
            "2149679077482264262152490681/38810551473458427491640000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3693813536533173285210262703/19405275736729213745820000000",
          "coefficients": [
            "3693813536533173285210262703/19405275736729213745820000000",
            "551306750614952705180655367169/135836930157104496220740000000",
            "14929423527710742401224721929559/3395923253927612405518500000000",
            "1713719691093995371954030930877/485131893418230343645500000000",
            "1203073348881430365912100862003/485131893418230343645500000000",
            "1090731736017729406667508413329/679184650785522481103700000000",
            "669729383448222355615652956687/679184650785522481103700000000"
          ]
        }
      ]
    },
    {
      "k": 10,
      "delta": "3794/12209",
      "gamma": "1712249/983539",
      "slope": "-313955/702152",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "5509506641712588934181398836067/184519399595039665699372828020000",
          "coefficients": [
            "264523835226435202033654708191659/369038799190079331398745656040000",
            "61635745466798704500302534698067/184519399595039665699372828020000",
            "1919179457780949517322442894163/20502155510559962855485869780000",
            "34222815725150721960304710859993/738077598380158662797491312080000",
            "28278294045384722901216081393259/369038799190079331398745656040000",
            "10651228294038909010046872525553/123012933063359777132915218680000",
            "5509506641712588934181398836067/184519399595039665699372828020000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6304619648359199437542941115497/16774490872276333245397529820000",
          "coefficients": [
            "6304619648359199437542941115497/16774490872276333245397529820000",
            "933034812831417112748788857193159/369038799190079331398745656040000",
            "112018467850444241229156186513551/41004311021119925710971739560000",
            "1654185528372159790305296619838543/738077598380158662797491312080000",
            "299777303705704131722001263638517/184519399595039665699372828020000",
            "8453670406651520730556340562233/7688308316459986070807201167500",
            "264523835226435202033654708191659/369038799190079331398745656040000"
          ]
        }
      ]
    },
    {
      "k": 11,
      "delta": "256452/782903",
      "gamma": "354553/228759",
      "slope": "-351202/917623",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "1002874183083172149151187072688259/45069494339241163721470107343218750",
          "coefficients": [
            "329733438381261448181667501285451/919785598760023749417757292718750",
            "19475303411094278523668345543253307/6438499191320166245924301049031250",
            "40859840537634156216600467424935359/45069494339241163721470107343218750",
            "1338826753371006918337018305148729/45069494339241163721470107343218750",
            "1002874183083172149151187072688259/45069494339241163721470107343218750",
            "5472081769608195397615108702428949/45069494339241163721470107343218750",
            "1423034871719747410712090170845799/45069494339241163721470107343218750"
          ]
        }
      ]
    },
    {
      "k": 12,
      "delta": "318749/932624",
      "gamma": "697265/494198",
      "slope": "-247479/741695",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "4857595648166575892291574720219491/181506830044485561989752665538560000",
          "coefficients": [
            "53962161916048060394918503701839981/181506830044485561989752665538560000",
            "94562714785702051986520089085193309/45376707511121390497438166384640000",
            "9034337356027463735231082435334429/12964773574606111570696618967040000",
            "1402731596574062058110662411839413/25929547149212223141393237934080000",
            "4857595648166575892291574720219491/181506830044485561989752665538560000",
            "8874455257194134276637363404411203/90753415022242780994876332769280000",
            "1239810653649499941536072161404809/45376707511121390497438166384640000"
          ]
        }
      ]
    },
    {
      "k": 13,
      "delta": "5495/15227",
      "gamma": "239997/181196",
      "slope": "-294886/985793",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "10558906759603816730925354437935651/561658263560898105827193495054840000",
          "coefficients": [
            "395556863863422182398501800238983193/1684974790682694317481580485164520000",
            "873236111910148881490442258349706931/561658263560898105827193495054840000",
            "938032725371651384743164815610159953/1684974790682694317481580485164520000",
            "86384481196047391971100958143116673/1684974790682694317481580485164520000",
            "10558906759603816730925354437935651/561658263560898105827193495054840000",
            "131893262015326089745876678600846793/1684974790682694317481580485164520000",
            "40439070219883924446285008375652193/1684974790682694317481580485164520000"
          ]
        }
      ]
    },
    {
      "k": 14,
      "delta": "322391/821005",
      "gamma": "1265378/982885",
      "slope": "-189951/699850",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "-3",
            "3"
          ],
          "degree": 6,
          "minimum": "18993672065796664036386095183400739/3773851181600613642494652001656250000",
          "coefficients": [
            "28213691856967871575958558924718803/150954047264024545699786080066250000",
            "386992198891978374001020077616460487/301908094528049091399572160132500000",
            "1797467204823897645955545991311960981/3773851181600613642494652001656250000",
            "287579977472139894216396946251425023/7547702363201227284989304003312500000",
            "18993672065796664036386095183400739/3773851181600613642494652001656250000",
            "98086283801868123719395169628956523/1509540472640245456997860800662500000",
            "1506069337104480292654656915106981/58059248947701748346071569256250000"
          ]
        }
      ]
    },
    {
      "k": 15,
      "delta": "188546/444011",
      "gamma": "477733/378266",
      "slope": "-13173/53039",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "55323736179566905903013829872257363/2129894038747943125342390784074342500",
          "coefficients": [
            "459112723787766400901188216417617433/2129894038747943125342390784074342500",
            "123641302347046304526510661089307409/1064947019373971562671195392037171250",
            "100044752115415769934760370118524203/2129894038747943125342390784074342500",
            "55323736179566905903013829872257363/2129894038747943125342390784074342500",
            "10138394331276831602713227757989439/304270576963991875048912969153477500",
            "3141823429644227839008746733744361/76067644240997968762228242288369375",
            "58121493080802812562290401423267243/2129894038747943125342390784074342500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "46355911425280013021590742651261089/304270576963991875048912969153477500",
          "coefficients": [
            "46355911425280013021590742651261089/304270576963991875048912969153477500",
            "60061184313229149816103390917301489/96813365397633778424654126548833750",
            "1462213152045679977151459991138652793/2129894038747943125342390784074342500",
            "1250455310485947612278798256036449503/2129894038747943125342390784074342500",
            "947365228490110937327427947074534663/2129894038747943125342390784074342500",
            "23962244388622864026762682523450716/76067644240997968762228242288369375",
            "459112723787766400901188216417617433/2129894038747943125342390784074342500"
          ]
        }
      ]
    },
    {
      "k": 16,
      "delta": "24809/54566",
      "gamma": "99355/79864",
      "slope": "-170365/744539",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "103588816493320477977495511856693/5153844818424004998012448128000000",
          "coefficients": [
            "478721566213097204646322920908089/2576922409212002499006224064000000",
            "254770300961106454349153070645689/2576922409212002499006224064000000",
            "65654512428575812571091089734961/1717948272808001666004149376000000",
            "103588816493320477977495511856693/5153844818424004998012448128000000",
            "18137620556088092746809936593351/644230602303000624751556016000000",
            "16230541104763048176579318881269/429487068202000416501037344000000",
            "142621827060543455503994015241953/5153844818424004998012448128000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "653084990751821335986199121539553/5153844818424004998012448128000000",
          "coefficients": [
            "653084990751821335986199121539553/5153844818424004998012448128000000",
            "686176389554113785272014949455807/1288461204606001249503112032000000",
            "127387757694495703900400450272717/214743534101000208250518672000000",
            "2623250243564044518263637142405493/5153844818424004998012448128000000",
            "1988573659301653440090632071304083/5153844818424004998012448128000000",
            "234224277155029318314497590390163/858974136404000833002074688000000",
            "478721566213097204646322920908089/2576922409212002499006224064000000"
          ]
        }
      ]
    },
    {
      "k": 17,
      "delta": "184563/383224",
      "gamma": "706248/576205",
      "slope": "-204152/969277",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "419418431921261750431599701532412946767/26370921121834643271597347618872405120000",
          "coefficients": [
            "4265300878930972385905550701235651740387/26370921121834643271597347618872405120000",
            "2249413748850471804295565130518245855537/26370921121834643271597347618872405120000",
            "836795839122909442208289732187715833597/26370921121834643271597347618872405120000",
            "419418431921261750431599701532412946767/26370921121834643271597347618872405120000",
            "37515351311067690150561321199429512191/1551230654225567251270432212874847360000",
            "914765794517937894314267917232129407237/26370921121834643271597347618872405120000",
            "722815485347771218206993597203010888937/26370921121834643271597347618872405120000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2827153042809592774148649513279796139137/26370921121834643271597347618872405120000",
          "coefficients": [
            "2827153042809592774148649513279796139137/26370921121834643271597347618872405120000",
            "12166301999099226796012759198472823731737/26370921121834643271597347618872405120000",
            "801711044444020222302142674342514035791/1551230654225567251270432212874847360000",
            "11730798648058312338515762735260145711467/26370921121834643271597347618872405120000",
            "8900344359444911768648232015057339372997/26370921121834643271597347618872405120000",
            "6281188009011472967515536271953057625237/26370921121834643271597347618872405120000",
            "4265300878930972385905550701235651740387/26370921121834643271597347618872405120000"
          ]
        }
      ]
    },
    {
      "k": 18,
      "delta": "469381/925908",
      "gamma": "343974/283985",
      "slope": "-184697/946843",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "354227063829409940819022912547260677/27726508848278330370244595724518880000",
          "coefficients": [
            "246890699037819844570792400124878837/1732906803017395648140287232782430000",
            "516793328579581591143748582489390223/6931627212069582592561148931129720000",
            "3788036930983690094243042682915647/141461779838154746786962223084280000",
            "354227063829409940819022912547260677/27726508848278330370244595724518880000",
            "583570103532361680555798286053161387/27726508848278330370244595724518880000",
            "443195381762148368702396897848005421/13863254424139165185122297862259440000",
            "185443804901709809921146551843198173/6931627212069582592561148931129720000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3253850453613558122980262748756263/35365444959538686696740555771070000",
          "coefficients": [
            "3253850453613558122980262748756263/35365444959538686696740555771070000",
            "3741929091570371951725415319891727/9254508961374609602885379080280000",
            "12623152211739796901045923639437313187/27726508848278330370244595724518880000",
            "10896434072028433340172290539055300627/27726508848278330370244595724518880000",
            "2068691679904991963175593163503367203/6931627212069582592561148931129720000",
            "1458332263722977165422590618509640473/6931627212069582592561148931129720000",
            "246890699037819844570792400124878837/1732906803017395648140287232782430000"
          ]
        }
      ]
    },
    {
      "k": 19,
      "delta": "392852/742195",
      "gamma": "866841/723361",
      "slope": "-157727/863415",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "682012248304737800729482430905986311/64974061646551677129798012765539062500",
          "coefficients": [
            "11491720031958074666228528472211050787/90963686305172347981717217871754687500",
            "59840425958063627965207869644647934/909636863051723479817172178717546875",
            "387603010100015942241357204141085813/16845127093550434811429114420695312500",
            "682012248304737800729482430905986311/64974061646551677129798012765539062500",
            "8408053008274049519228576145118732651/454818431525861739908586089358773437500",
            "63581515206226455296942155548772253/2165802054885055904326600425517968750",
            "2322604855711386226956423021253278583/90963686305172347981717217871754687500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1454163682183272495214017490854010487/18192737261034469596343443574350937500",
          "coefficients": [
            "1454163682183272495214017490854010487/18192737261034469596343443574350937500",
            "1620456509708876186052541588448651083/4548184315258617399085860893587734375",
            "6787885365764703300212347842974971297/16845127093550434811429114420695312500",
            "158643847428010636895887411075068425009/454818431525861739908586089358773437500",
            "120618829995734667834671474666734464691/454818431525861739908586089358773437500",
            "2833232911351631089322711663326218029/15160614384195391330286202978625781250",
            "11491720031958074666228528472211050787/90963686305172347981717217871754687500"
          ]
        }
      ]
    },
    {
      "k": 20,
      "delta": "544002/987959",
      "gamma": "294207/247783",
      "slope": "-160075/937066",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "14446549276013364030826896274838613143/1660688519463558691592233604139745280000",
          "coefficients": [
            "2932628863270362512660809390971017087/25948258116618104556128650064683520000",
            "6079392136499711607870241162195971423/103793032466472418224514600258734080000",
            "8289018780710010551404606616135188417/415172129865889672898058401034936320000",
            "14446549276013364030826896274838613143/1660688519463558691592233604139745280000",
            "27246468596879701267122380030630598693/1660688519463558691592233604139745280000",
            "11271119487686362939577264501842698517/415172129865889672898058401034936320000",
            "2724333152514855319370422001136233/111485534335630954054258432071680000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "29130343247865154165597318636294068467/415172129865889672898058401034936320000",
          "coefficients": [
            "29130343247865154165597318636294068467/415172129865889672898058401034936320000",
            "263203112031395971992370976783225266659/830344259731779345796116802069872640000",
            "597783059437932671690454786290883910093/1660688519463558691592233604139745280000",
            "22554460402065559433657902936866962791/72203848672328638764879721919119360000",
            "98706991846017825635772549043144739217/415172129865889672898058401034936320000",
            "17381638769663188493416233965572165273/103793032466472418224514600258734080000",
            "2932628863270362512660809390971017087/25948258116618104556128650064683520000"
          ]
        }
      ]
    },
    {
      "k": 21,
      "delta": "98097/172027",
      "gamma": "1087042/923107",
      "slope": "-61340/382513",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "749934813930285570519394793164740383476823/102677583066697469457074124358945802217000000",
          "coefficients": [
            "10446151995455962359312752848836924085537883/102677583066697469457074124358945802217000000",
            "5393751000673750153335390652098078066651833/102677583066697469457074124358945802217000000",
            "1798411227853624419939230746097737831664813/102677583066697469457074124358945802217000000",
            "749934813930285570519394793164740383476823/102677583066697469457074124358945802217000000",
            "1506621587102865172551215201798976509787863/102677583066697469457074124358945802217000000",
            "2582311804034094508031836662217348069097933/102677583066697469457074124358945802217000000",
            "2388729585467995085286617053721833659707033/102677583066697469457074124358945802217000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6380943199076502399910878494883018338339633/102677583066697469457074124358945802217000000",
          "coefficients": [
            "6380943199076502399910878494883018338339633/102677583066697469457074124358945802217000000",
            "29136193538763871223019822311937153627958433/102677583066697469457074124358945802217000000",
            "33207412449882959529209139477079048637676263/102677583066697469457074124358945802217000000",
            "28884736508754157983593324648940142490993123/102677583066697469457074124358945802217000000",
            "1294589129822498426108745854885477759247589/6039857827452792321004360256408576601000000",
            "15498552990238174565290115045575770104423933/102677583066697469457074124358945802217000000",
            "10446151995455962359312752848836924085537883/102677583066697469457074124358945802217000000"
          ]
        }
      ]
    },
    {
      "k": 22,
      "delta": "111695/189847",
      "gamma": "343858/294163",
      "slope": "-13722/90805",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "5868585576589535544832347985091161/946025897332564732537945393962660000",
          "coefficients": [
            "93823400296830757488927186465857003/1018797120204300481194710424267480000",
            "627964297615367259797675356103329909/13244362562655906255531235515477240000",
            "148231733439701947234013320967999/9555817144773381136746923171340000",
            "5868585576589535544832347985091161/946025897332564732537945393962660000",
            "174965773915296542882354018592841429/13244362562655906255531235515477240000",
            "103046677168230730819289691579904913/4414787520885302085177078505159080000",
            "36542850276425120499305433573080473/1655545320331988281941404439434655000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "45919055231716230285796128451451459/827772660165994140970702219717327500",
          "coefficients": [
            "45919055231716230285796128451451459/827772660165994140970702219717327500",
            "260264238677269197857433411538423003/1018797120204300481194710424267480000",
            "429874923169395486536065949170427741/1471595840295100695059026168386360000",
            "1686298478349149778423362512293886417/6622181281327953127765617757738620000",
            "26249069464501604582651578925233583/135146556761794961791135056280380000",
            "603814703367410811638143830669650723/4414787520885302085177078505159080000",
            "93823400296830757488927186465857003/1018797120204300481194710424267480000"
          ]
        }
      ]
    },
    {
      "k": 23,
      "delta": "212023/350373",
      "gamma": "991967/854209",
      "slope": "-101617/711217",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "2552350782533446668647006925896824819751797/479616742237742717795523678305512295961142500",
          "coefficients": [
            "40183591603137803234064153205483491661113277/479616742237742717795523678305512295961142500",
            "10320592042110263362712540028721607876486801/239808371118871358897761839152756147980571250",
            "6642817722211787310177945717490378250849317/479616742237742717795523678305512295961142500",
            "2552350782533446668647006925896824819751797/479616742237742717795523678305512295961142500",
            "5737949420427283544315506439404710051964417/479616742237742717795523678305512295961142500",
            "2602796752428089082779118347010392959055638/119904185559435679448880919576378073990285625",
            "10026481223258354690489473498129752838451077/479616742237742717795523678305512295961142500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "23911848888302854533698477381958344705512177/479616742237742717795523678305512295961142500",
          "coefficients": [
            "23911848888302854533698477381958344705512177/479616742237742717795523678305512295961142500",
            "4264611470497429332170787282668356495347377/18446797778374719915212449165596626767736250",
            "127166343448390602170834037701552151996990817/479616742237742717795523678305512295961142500",
            "111079079365193382359832932333594788938567097/479616742237742717795523678305512295961142500",
            "84812447797880893344734238309651481883408017/479616742237742717795523678305512295961142500",
            "14931499780513769935675806588380941892313238/119904185559435679448880919576378073990285625",
            "40183591603137803234064153205483491661113277/479616742237742717795523678305512295961142500"
          ]
        }
      ]
    },
    {
      "k": 24,
      "delta": "593753/957505",
      "gamma": "992873/860397",
      "slope": "-124436/914853",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "81118331144759197730362607589926911327/17518043175659761578476845380444000000000",
          "coefficients": [
            "133963771130119073527733769087553982641/1751804317565976157847684538044400000000",
            "4582048439976690096653678111757891827/116786954504398410523178969202960000000",
            "218550371578598129783131545235403968361/17518043175659761578476845380444000000000",
            "81118331144759197730362607589926911327/17518043175659761578476845380444000000000",
            "5295845236653995112070341646985712281/486612310434993377179912371679000000000",
            "8836030407613292435162627617643520527/437951079391494039461921134511100000000",
            "3631700844528054207172954494011476037/184400454480629069247124688215200000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "31588693735921040323701744698689990579/700721727026390463139073815217760000000",
          "coefficients": [
            "31588693735921040323701744698689990579/700721727026390463139073815217760000000",
            "1225395010435403795135168656788976379/5839347725219920526158948460148000000",
            "1056820891544691164371634160448130511281/4379510793914940394619211345111000000000",
            "3699598396778313289210507589662610221519/17518043175659761578476845380444000000000",
            "942624050932449004300091813894276059267/5839347725219920526158948460148000000000",
            "199196815660587795605662366498739587877/1751804317565976157847684538044400000000",
            "133963771130119073527733769087553982641/1751804317565976157847684538044400000000"
          ]
        }
      ]
    },
    {
      "k": 25,
      "delta": "152838/240847",
      "gamma": "916611/798655",
      "slope": "-44915/347349",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "7186892344755543958032767362825223/1777385399946925460837542214257440000",
          "coefficients": [
            "623526584117938642307152919781671551/8886926999734627304187711071287200000",
            "106484105572431046761469632708225367/2962308999911542434729237023762400000",
            "14332597898882021705363507193428327/1269560999962089614883958724469600000",
            "7186892344755543958032767362825223/1777385399946925460837542214257440000",
            "3276245289781772840253953283316577/329145444434615826081026335973600000",
            "167418373996951579660758749804750681/8886926999734627304187711071287200000",
            "165572857016208607077724391024223421/8886926999734627304187711071287200000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "7432181768253329061138374145482629/181365857137441373554851246352800000",
          "coefficients": [
            "7432181768253329061138374145482629/181365857137441373554851246352800000",
            "81081407764644561032428608356425961/423186999987363204961319574823200000",
            "1962810586979703542679977229149607179/8886926999734627304187711071287200000",
            "344163904473051729375884009213424563/1777385399946925460837542214257440000",
            "438875084964918720009506878993993363/2962308999911542434729237023762400000",
            "927600851518584144329896941438667001/8886926999734627304187711071287200000",
            "623526584117938642307152919781671551/8886926999734627304187711071287200000"
          ]
        }
      ]
    },
    {
      "k": 26,
      "delta": "53680/82833",
      "gamma": "248355/217489",
      "slope": "-67824/550501",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "702272443148280343315550552316818159/197355354262418598310899413016384375000",
          "coefficients": [
            "714005317379218262516061037037862707209/11051899838695441505410367128917525000000",
            "365415851984754080213751280248131124559/11051899838695441505410367128917525000000",
            "2183471273258008922575329743901714637/212536535359527721257891675556106250000",
            "702272443148280343315550552316818159/197355354262418598310899413016384375000",
            "101035907006673010190533017442294091899/11051899838695441505410367128917525000000",
            "27822895292033553062911424487164426587/1578842834099348786487195304131075000000",
            "97388137335674607801370799669458749767/5525949919347720752705183564458762500000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "206832310694728123685302903435748245667/5525949919347720752705183564458762500000",
          "coefficients": [
            "206832310694728123685302903435748245667/5525949919347720752705183564458762500000",
            "176422820407120214796849042346851528419/1004718167154131045946397011719775000000",
            "2242167816057600185176113515059306753099/11051899838695441505410367128917525000000",
            "492242023914223055545326245623230328201/2762974959673860376352591782229381250000",
            "2230618887259279871572716233493809899/16348964258425209327530128888931250000",
            "1062594782773682444818370793827594289859/11051899838695441505410367128917525000000",
            "714005317379218262516061037037862707209/11051899838695441505410367128917525000000"
          ]
        }
      ]
    },
    {
      "k": 27,
      "delta": "185477/280751",
      "gamma": "1024483/901307",
      "slope": "-18235/155012",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "9976936488408518435515743991016233979441/3164744484445589335279763423772960290310000",
          "coefficients": [
            "188901041193328811947824501944075818289351/3164744484445589335279763423772960290310000",
            "48297963647416453314146630724911898049363/1582372242222794667639881711886480145155000",
            "29732400729112510234484925101228975641631/3164744484445589335279763423772960290310000",
            "9976936488408518435515743991016233979441/3164744484445589335279763423772960290310000",
            "26672902726310004866099181793826418893531/3164744484445589335279763423772960290310000",
            "13066874528141329501650447644848204351319/791186121111397333819940855943240072577500",
            "4060002365570629433643603140663475998927/243441883418891487329212571059458483870000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "108659149587000057146421173292536749578551/3164744484445589335279763423772960290310000",
          "coefficients": [
            "108659149587000057146421173292536749578551/3164744484445589335279763423772960290310000",
            "255567631271542132029738711020531280522013/1582372242222794667639881711886480145155000",
            "591782013976350082069419097006043579927531/3164744484445589335279763423772960290310000",
            "520474669894902159014470684771078613000441/3164744484445589335279763423772960290310000",
            "398952856323096131512609887078237064404131/3164744484445589335279763423772960290310000",
            "35150769386478089658419467804790980059997/395593060555698666909970427971620036288750",
            "188901041193328811947824501944075818289351/3164744484445589335279763423772960290310000"
          ]
        }
      ]
    },
    {
      "k": 28,
      "delta": "505661/751981",
      "gamma": "1080481/954611",
      "slope": "-89791/797796",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "239569181707732491483276533284586179/85247851592355602651876079002511360000",
          "coefficients": [
            "36841711973364368722201252477340663/665998840565278145717781867207120000",
            "18974466410464339607669371562783/671200645568433505384511833920000",
            "4485732625106902540915890153105721/519803973124119528365098042698240000",
            "239569181707732491483276533284586179/85247851592355602651876079002511360000",
            "221549511199597411822131144679888523/28415950530785200883958693000837120000",
            "330453338427991542957562764594918791/21311962898088900662969019750627840000",
            "2629034520968878814922524553235247/166499710141319536429445466801780000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "96262687490088205200408605947902613/3044566128298414380424145678661120000",
          "coefficients": [
            "96262687490088205200408605947902613/3044566128298414380424145678661120000",
            "2117607768241547425864284571815414569/14207975265392600441979346500418560000",
            "14738675858279772811205400493710587369/85247851592355602651876079002511360000",
            "12981396423799515041621583392816963029/85247851592355602651876079002511360000",
            "276638348928863039525382252214555129/2367995877565433406996557750069760000",
            "219424038603781985874770284086039577/2663995362261112582871127468828480000",
            "36841711973364368722201252477340663/665998840565278145717781867207120000"
          ]
        }
      ]
    },
    {
      "k": 29,
      "delta": "540820/791227",
      "gamma": "446058/395627",
      "slope": "-92293/855442",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "66972205643425541193517106447143753933/26587694281517974957490178295259375000000",
          "coefficients": [
            "273400280856548310025330639524250167413/5317538856303594991498035659051875000000",
            "27930029529550341893023494752833556147/1063507771260718998299607131810375000000",
            "211589842420606005895223617961294881359/26587694281517974957490178295259375000000",
            "66972205643425541193517106447143753933/26587694281517974957490178295259375000000",
            "192362322070936188088554586287299025149/26587694281517974957490178295259375000000",
            "77542964456859820673870398789535485179/5317538856303594991498035659051875000000",
            "79551973006064571486682553209605841847/5317538856303594991498035659051875000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6215029857008622782387401033924772567/212701554252143799659921426362075000000",
          "coefficients": [
            "6215029857008622782387401033924772567/212701554252143799659921426362075000000",
            "146727737771342696775972474646242706763/1063507771260718998299607131810375000000",
            "4262739739901667287633439925454394621741/26587694281517974957490178295259375000000",
            "3759569224277040327284001756440565386641/26587694281517974957490178295259375000000",
            "2886592506596538017099486933162942614919/26587694281517974957490178295259375000000",
            "407150414065344910585543805284332554091/5317538856303594991498035659051875000000",
            "273400280856548310025330639524250167413/5317538856303594991498035659051875000000"
          ]
        }
      ]
    },
    {
      "k": 30,
      "delta": "607367/875247",
      "gamma": "346109/308079",
      "slope": "-35682/344387",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "11921716100169006758470477052653845587/5252999301932735201815316576653907220000",
          "coefficients": [
            "21645080279776084055847902015535679764607/451757939966215227356117225592236020920000",
            "11052273289863024152875550045526883808917/451757939966215227356117225592236020920000",
            "1663725775275423618729338193771778601621/225878969983107613678058612796118010460000",
            "11921716100169006758470477052653845587/5252999301932735201815316576653907220000",
            "3041724441120433498035046391439647271037/451757939966215227356117225592236020920000",
            "6205636879031977447191861455844400215307/451757939966215227356117225592236020920000",
            "1602013858248597655718704871680975622173/112939484991553806839029306398059005230000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3059526049420804338590988630507140822743/112939484991553806839029306398059005230000",
          "coefficients": [
            "3059526049420804338590988630507140822743/112939484991553806839029306398059005230000",
            "57857733955451510837803133255898467689207/451757939966215227356117225592236020920000",
            "67346960178225062548764422271969768733357/451757939966215227356117225592236020920000",
            "691544238122592226230235033449952847777/5252999301932735201815316576653907220000",
            "22849339755101543424674042133789370513001/225878969983107613678058612796118010460000",
            "32237887269689143958820253985544475720297/451757939966215227356117225592236020920000",
            "21645080279776084055847902015535679764607/451757939966215227356117225592236020920000"
          ]
        }
      ]
    },
    {
      "k": 31,
      "delta": "46529/66119",
      "gamma": "1060537/947200",
      "slope": "-6643/66673",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "3653757049286591645464091714479847/1777986511929041377170308087808000000",
          "coefficients": [
            "79575893083788764233332714226912487/1777986511929041377170308087808000000",
            "40623542302950451106326584070829287/1777986511929041377170308087808000000",
            "1351203883323950807841246872595823/197554056881004597463367565312000000",
            "3653757049286591645464091714479847/1777986511929041377170308087808000000",
            "11170409791036623257772855605349607/1777986511929041377170308087808000000",
            "7680695876549493732089228024113229/592662170643013792390102695936000000",
            "23932178167871054579113229633018087/1777986511929041377170308087808000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "44788009364160055871700496499296487/1777986511929041377170308087808000000",
          "coefficients": [
            "44788009364160055871700496499296487/1777986511929041377170308087808000000",
            "211923718747703034169115081265811687/1777986511929041377170308087808000000",
            "27451258648991450768738020414919023/197554056881004597463367565312000000",
            "218435889685111452568705944371043047/1777986511929041377170308087808000000",
            "167970238073268809778595742477695207/1777986511929041377170308087808000000",
            "39509414621542359120112948127665229/592662170643013792390102695936000000",
            "79575893083788764233332714226912487/1777986511929041377170308087808000000"
          ]
        }
      ]
    },
    {
      "k": 32,
      "delta": "18039/25300",
      "gamma": "953878/854549",
      "slope": "-82247/857114",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "44200654304833140512477409947966631/23665140371470739823654772169216000000",
          "coefficients": [
            "495876734772606792573946657778412423/11832570185735369911827386084608000000",
            "2091736806456678339984834854813263/97789836245746858775432942848000000",
            "21533975419415713140609829014404983/3380734338781534260522110309888000000",
            "44200654304833140512477409947966631/23665140371470739823654772169216000000",
            "2173005673653176687404621540473659/369767818304230309744605815144000000",
            "72455140608391925454358118796926299/5916285092867684955913693042304000000",
            "302595129249212016892543988493631371/23665140371470739823654772169216000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "11343413436944096517449666444470779/482962048397362037217444329984000000",
          "coefficients": [
            "11343413436944096517449666444470779/482962048397362037217444329984000000",
            "93999627993910042106789873910613757/845183584695383565130527577472000000",
            "48012823166560598266254057916592299/369767818304230309744605815144000000",
            "2719850383722141593260321514733925671/23665140371470739823654772169216000000",
            "2092950477466699699470521925868895681/23665140371470739823654772169216000000",
            "738653315963955506009728298124420023/11832570185735369911827386084608000000",
            "495876734772606792573946657778412423/11832570185735369911827386084608000000"
          ]
        }
      ]
    },
    {
      "k": 33,
      "delta": "627829/869837",
      "gamma": "867613/779471",
      "slope": "-42153/455387",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "168615274248477560010553816883989072679117/98930173615047021640262703613073434990080000",
          "coefficients": [
            "3890318983841866034442192987992348248025057/98930173615047021640262703613073434990080000",
            "1985449814503856054710416814553901945025307/98930173615047021640262703613073434990080000",
            "25585152859381927692878187301457665751449/4301311896306392245228813200568410216960000",
            "168615274248477560010553816883989072679117/98930173615047021640262703613073434990080000",
            "545030514184446686668120324218668183460677/98930173615047021640262703613073434990080000",
            "1146514990535473966026147199655665300564007/98930173615047021640262703613073434990080000",
            "1202653386873191611921990135732595090613107/98930173615047021640262703613073434990080000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2171954836685200182594749232753880239570107/98930173615047021640262703613073434990080000",
          "coefficients": [
            "2171954836685200182594749232753880239570107/98930173615047021640262703613073434990080000",
            "10290082765263866180445598453296546944321507/98930173615047021640262703613073434990080000",
            "12029822375921913093394198921704096824418677/98930173615047021640262703613073434990080000",
            "10659289917034884080619178160009131444917617/98930173615047021640262703613073434990080000",
            "356866747526861924167969695725535283664449/4301311896306392245228813200568410216960000",
            "5795188153179876014173969161430794551024807/98930173615047021640262703613073434990080000",
            "3890318983841866034442192987992348248025057/98930173615047021640262703613073434990080000"
          ]
        }
      ]
    },
    {
      "k": 34,
      "delta": "443189/607045",
      "gamma": "206521/186037",
      "slope": "-83746/936989",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "34968859713019665644717054455867645543/22399934747204130349033856851806656250000",
          "coefficients": [
            "662540873916762818637861954809741001257/17919947797763304279227085481445325000000",
            "67623314464628229290119047969153615479/3583989559552660855845417096289065000000",
            "10394812054858050677279283594580179067/1866661228933677529086154737650554687500",
            "34968859713019665644717054455867645543/22399934747204130349033856851806656250000",
            "463753513283045871210646693521628873331/89599738988816521396135427407226625000000",
            "65600678601167618027036534457890064907/5973315932587768093075695160481775000000",
            "103658743309721473144976939043234103969/8959973898881652139613542740722662500000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "36860219213011098408096444885959951273/1791994779776330427922708548144532500000",
          "coefficients": [
            "36860219213011098408096444885959951273/1791994779776330427922708548144532500000",
            "349379863512412197644738241593933253329/3583989559552660855845417096289065000000",
            "3408063943767111003246384553782206072833/29866579662938840465378475802408875000000",
            "1133558881278635486369541157382397049463/11199967373602065174516928425903328125000",
            "873429626313202484531842488977413384057/11199967373602065174516928425903328125000",
            "328988391836794830275042889924571308373/5973315932587768093075695160481775000000",
            "662540873916762818637861954809741001257/17919947797763304279227085481445325000000"
          ]
        }
      ]
    },
    {
      "k": 35,
      "delta": "78709/106659",
      "gamma": "3394/3065",
      "slope": "-78849/912635",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "746902491926589813294638425159/520628222343408614109920619517500",
          "coefficients": [
            "3626350322779491950135566652801/104125644468681722821984123903500",
            "4626588709814450493821779280609/260314111171704307054960309758750",
            "2720462253469877909544336512221/520628222343408614109920619517500",
            "746902491926589813294638425159/520628222343408614109920619517500",
            "2536593799788633811158273808177/520628222343408614109920619517500",
            "271278030675234131274475605971/26031411117170430705496030975875",
            "5737603253714242934788924079533/520628222343408614109920619517500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "10055084724180842677727907187177/520628222343408614109920619517500",
          "coefficients": [
            "10055084724180842677727907187177/520628222343408614109920619517500",
            "280371270937146639576826996967/3062518954961227141823062467750",
            "3285812725993382914124511821489/30625189549612271418230624677500",
            "49591754904525543797671344025591/520628222343408614109920619517500",
            "38234759030544112961681435323369/520628222343408614109920619517500",
            "3988530095712643017382177786/76879536672092234806544686875",
            "3626350322779491950135566652801/104125644468681722821984123903500"
          ]
        }
      ]
    },
    {
      "k": 36,
      "delta": "108443/145478",
      "gamma": "1012421/916418",
      "slope": "-57655/689576",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "2108072087379168175007695569563732580887/1594024665248536514845157961888694272000000",
          "coefficients": [
            "818513893405425476563484565422349630443/24906635394508383044455593154510848000000",
            "1670898670193637293673679696535510306447/99626541578033532177822372618043392000000",
            "1958145893131733363072575989672969774593/398506166312134128711289490472173568000000",
            "2108072087379168175007695569563732580887/1594024665248536514845157961888694272000000",
            "7324124175166566976553444081120965938197/1594024665248536514845157961888694272000000",
            "3945688000950495128491341548381030303513/398506166312134128711289490472173568000000",
            "1046835270358389039787962595650949724747/99626541578033532177822372618043392000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "7241126692417645862290015811023473218963/398506166312134128711289490472173568000000",
          "coefficients": [
            "7241126692417645862290015811023473218963/398506166312134128711289490472173568000000",
            "68654223950653639267095973475002706848651/797012332624268257422578980944347136000000",
            "161099660924793018071543364899520948324797/1594024665248536514845157961888694272000000",
            "143153998094181916153891723944012573958337/1594024665248536514845157961888694272000000",
            "27608656347980767164356713032135181219793/398506166312134128711289490472173568000000",
            "4877212477049766518834196826843286737097/99626541578033532177822372618043392000000",
            "818513893405425476563484565422349630443/24906635394508383044455593154510848000000"
          ]
        }
      ]
    },
    {
      "k": 37,
      "delta": "239813/318657",
      "gamma": "464607/421457",
      "slope": "-42683/527075",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1133284209682546650950058416871376832249/927331385669908915248545239893739313880000",
          "coefficients": [
            "28806755129453613381183167620183125255797/927331385669908915248545239893739313880000",
            "14701830901887598092485566288183649866951/927331385669908915248545239893739313880000",
            "286204489391950904675256626931965241293/61822092377993927683236349326249287592000",
            "1133284209682546650950058416871376832249/927331385669908915248545239893739313880000",
            "4025186181897081671187192623639800864633/927331385669908915248545239893739313880000",
            "970556884010035806074444761831048883963/103036820629989879472060582210415479320000",
            "9300319106430213203807702455370313944471/927331385669908915248545239893739313880000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "15882829931599461736407736212118903765823/927331385669908915248545239893739313880000",
          "coefficients": [
            "15882829931599461736407736212118903765823/927331385669908915248545239893739313880000",
            "6845505521584317711683963619508163980157/84302853242718992295322294535794483080000",
            "29480673965464569762023890561743160474147/309110461889969638416181746631246437960000",
            "15731438009714152941892316702053339705417/185466277133981783049709047978747862776000",
            "60712764251143324724919254731977380174779/927331385669908915248545239893739313880000",
            "4767964373002180963320085439131400071627/103036820629989879472060582210415479320000",
            "28806755129453613381183167620183125255797/927331385669908915248545239893739313880000"
          ]
        }
      ]
    },
    {
      "k": 38,
      "delta": "291687/384104",
      "gamma": "418214/380121",
      "slope": "-25061/319055",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "28769948051931782957147022340157021/25411519281723181383206720668371840000",
          "coefficients": [
            "16985371567375399030492619602211629/577534529130072304163789106099360000",
            "95359797046793335186231523027194079/6352879820430795345801680167092960000",
            "27760466509637990018692512060545189/6352879820430795345801680167092960000",
            "28769948051931782957147022340157021/25411519281723181383206720668371840000",
            "1355391253712531836056925376373643/330019730931469888093593774913920000",
            "113988783025338191740769652898354063/12705759640861590691603360334185920000",
            "60863080751442674513207895660971129/6352879820430795345801680167092960000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "12842733915149330328126570955336573/794109977553849418225210020886620000",
          "coefficients": [
            "12842733915149330328126570955336573/794109977553849418225210020886620000",
            "6409517013834056556965582996681069/83590523953036780865811581145960000",
            "2290857888488391743142857485547997191/25411519281723181383206720668371840000",
            "2039061781649440347285762261786105131/25411519281723181383206720668371840000",
            "23157507487469541565614216614651797/373698812966517373282451774534880000",
            "5679966886438070275196043024927791/129650608580220313179626125859040000",
            "16985371567375399030492619602211629/577534529130072304163789106099360000"
          ]
        }
      ]
    },
    {
      "k": 39,
      "delta": "691910/903451",
      "gamma": "243377/221632",
      "slope": "-12598/165215",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "281355797508002206255224701884449791761/267441183237005368525982178492819494400000",
          "coefficients": [
            "1491412920022416531179724684666463877021/53488236647401073705196435698563898880000",
            "761266922494456445843406489321343957277/53488236647401073705196435698563898880000",
            "2428767037569188953933437054447782567/587782820301110700057103688995207680000",
            "281355797508002206255224701884449791761/267441183237005368525982178492819494400000",
            "208171665099460822772779661331353134877/53488236647401073705196435698563898880000",
            "457506576743331625332831959485905173789/53488236647401073705196435698563898880000",
            "25783473020767364765888637850019839823/2815170349863214405536654510450731520000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "16697373779516047759838550265174065773/1091596666273491300106049708133957120000",
          "coefficients": [
            "16697373779516047759838550265174065773/1091596666273491300106049708133957120000",
            "110818496252907653350493130250034640319/1528235332782887820148469591387539968000",
            "22822473998369121000208169808053029969297/267441183237005368525982178492819494400000",
            "20329679666285158134567656484135914260369/267441183237005368525982178492819494400000",
            "18589359707281872994989441143995431317/316498441700598069261517370997419520000",
            "444311783510075323303208576002316759353/10697647329480214741039287139712779776000",
            "1491412920022416531179724684666463877021/53488236647401073705196435698563898880000"
          ]
        }
      ]
    },
    {
      "k": 40,
      "delta": "662849/858537",
      "gamma": "807861/736952",
      "slope": "-22567/304553",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "214435365474295835069226108304921997969/218993424764652423777669852347732010240000",
          "coefficients": [
            "2898875407077535200438531810287306873167/109496712382326211888834926173866005120000",
            "1479791642385435167811661277622796067447/109496712382326211888834926173866005120000",
            "31739833216234882894392414668183833357/8110867583876015695469253790656741120000",
            "214435365474295835069226108304921997969/218993424764652423777669852347732010240000",
            "202201530304148384950915475609445670321/54748356191163105944417463086933002560000",
            "74496579689498312724888840648037083541/9124726031860517657402910514488833760000",
            "147637807359281921755768893252462294113/16845648058819417213666911719056308480000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3173166013322872067317534482579600984749/218993424764652423777669852347732010240000",
          "coefficients": [
            "3173166013322872067317534482579600984749/218993424764652423777669852347732010240000",
            "1880266462375764439994761204830675753923/27374178095581552972208731543466501280000",
            "164056324401441728230581795391818540163/2027716895969003923867313447664185280000",
            "15794424711545874373358983369590663357809/218993424764652423777669852347732010240000",
            "12209645614375142099163559457357049946399/218993424764652423777669852347732010240000",
            "1439319723923211744355134114317272559629/36498904127442070629611642057955335040000",
            "2898875407077535200438531810287306873167/109496712382326211888834926173866005120000"
          ]
        }
      ]
    },
    {
      "k": 41,
      "delta": "362969/466569",
      "gamma": "621207/567662",
      "slope": "-57944/804569",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "222478075907183476449229922346932362601280899/243418038594224817096226859617461206511684000000",
          "coefficients": [
            "6126389160487729900202145741768725268297890879/243418038594224817096226859617461206511684000000",
            "3127706199215562557554826581613964717136468229/243418038594224817096226859617461206511684000000",
            "903561482666414673180926353419773678261931569/243418038594224817096226859617461206511684000000",
            "222478075907183476449229922346932362601280899/243418038594224817096226859617461206511684000000",
            "854344229231132696966084559742733739363116219/243418038594224817096226859617461206511684000000",
            "1898774512451936982555742158225794059149637529/243418038594224817096226859617461206511684000000",
            "2043107848991859656244913829252689693544644829/243418038594224817096226859617461206511684000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3346047170053445577497242563660881593057716629/243418038594224817096226859617461206511684000000",
          "coefficients": [
            "3346047170053445577497242563660881593057716629/243418038594224817096226859617461206511684000000",
            "15858420555247576985692552026388174305999864029/243418038594224817096226859617461206511684000000",
            "18695623398873293603194358919694576461238497419/243418038594224817096226859617461206511684000000",
            "16677529713406393073595575152953935247715816799/243418038594224817096226859617461206511684000000",
            "12898293327755084043770202994038815882907622169/243418038594224817096226859617461206511684000000",
            "9125072121759897242849464901923485819459313529/243418038594224817096226859617461206511684000000",
            "6126389160487729900202145741768725268297890879/243418038594224817096226859617461206511684000000"
          ]
        }
      ]
    },
    {
      "k": 42,
      "delta": "371931/474605",
      "gamma": "1054485/965051",
      "slope": "-67390/961591",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "291143405650838084363852938200266386301/340940798496072906153295082488617591765000",
          "coefficients": [
            "65350478105167288909415261851978525931389/2727526387968583249226360659908940734120000",
            "33365785167670048036649455579695430036999/2727526387968583249226360659908940734120000",
            "2403984433431336921363175742608974605563/681881596992145812306590164977235183530000",
            "291143405650838084363852938200266386301/340940798496072906153295082488617591765000",
            "9108495547097691544123252021670282743627/2727526387968583249226360659908940734120000",
            "20349994034621120622323346987485873864869/2727526387968583249226360659908940734120000",
            "10972617535949664553789084571062639275047/1363763193984291624613180329954470367060000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "17808191440687668987945682912944748084787/1363763193984291624613180329954470367060000",
          "coefficients": [
            "17808191440687668987945682912944748084787/1363763193984291624613180329954470367060000",
            "168796576277864824828024403527682010579769/2727526387968583249226360659908940734120000",
            "199160347512087483973563146348717449872667/2727526387968583249226360659908940734120000",
            "44445220496610779068333505544124076612557/681881596992145812306590164977235183530000",
            "34388677370928577794128982014892070499953/681881596992145812306590164977235183530000",
            "97335171042664529782181068124261621825779/2727526387968583249226360659908940734120000",
            "65350478105167288909415261851978525931389/2727526387968583249226360659908940734120000"
          ]
        }
      ]
    },
    {
      "k": 43,
      "delta": "549479/696356",
      "gamma": "1027046/941363",
      "slope": "-4489/65802",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "751130325138424606880768299589248299842197/938999556264678103347209656999151468346630000",
          "coefficients": [
            "42882629275746982713797722310994515749973039/1877999112529356206694419313998302936693260000",
            "21896894886928976835478908773842050177188089/1877999112529356206694419313998302936693260000",
            "2099151578828068019295807950435734589109083/625999704176452068898139771332767645564420000",
            "751130325138424606880768299589248299842197/938999556264678103347209656999151468346630000",
            "5974711083531870502423787409031045842517399/1877999112529356206694419313998302936693260000",
            "4471179703227106951118850474494867643077713/625999704176452068898139771332767645564420000",
            "14494768775128467192682600343795174039443739/1877999112529356206694419313998302936693260000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2120622958201935278188258143180682875171649/170727192048123291517674483090754812426660000",
          "coefficients": [
            "2120622958201935278188258143180682875171649/170727192048123291517674483090754812426660000",
            "110532070502885040254628178848722782718835139/1877999112529356206694419313998302936693260000",
            "43505657195720812955689381086647536596815333/625999704176452068898139771332767645564420000",
            "14572595416432064352274734963814531234725793/234749889066169525836802414249787867086657500",
            "90240392291756227571162677999917066058467049/1877999112529356206694419313998302936693260000",
            "21289454554854996197372178616048993774252663/625999704176452068898139771332767645564420000",
            "42882629275746982713797722310994515749973039/1877999112529356206694419313998302936693260000"
          ]
        }
      ]
    },
    {
      "k": 44,
      "delta": "89658/112877",
      "gamma": "217924/200019",
      "slope": "-567/8530",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "23357280618616935738667010917660327/31129683925819301204878978320960000000",
          "coefficients": [
            "4238999072807512184518314556962301/194560524536370632530493614506000000",
            "69271657817946614090421545228423/6225936785163860240975795664192000",
            "12425769571204493557867068395128457/3891210490727412650609872290120000000",
            "23357280618616935738667010917660327/31129683925819301204878978320960000000",
            "94455125146737620460967322234926681/31129683925819301204878978320960000000",
            "10652462202834268423663562755421159/1556484196290965060243948916048000000",
            "11533222166679487830572810959190387/1556484196290965060243948916048000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1841263507558578590855738539035989/155648419629096506024394891604800000",
          "coefficients": [
            "1841263507558578590855738539035989/155648419629096506024394891604800000",
            "34894308676654120643795954873888483/622593678516386024097579566419200000",
            "2061717013384837835561546396034118369/31129683925819301204878978320960000000",
            "1842699002916017505797102191254870889/31129683925819301204878978320960000000",
            "178366550850938933093278369881055037/3891210490727412650609872290120000000",
            "25253035355216770714843823302145533/778242098145482530121974458024000000",
            "4238999072807512184518314556962301/194560524536370632530493614506000000"
          ]
        }
      ]
    },
    {
      "k": 45,
      "delta": "784093/980936",
      "gamma": "477181/438529",
      "slope": "-16801/259175",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "232208499125346170648909708581126744859/329511990946008342095990699509345969800000",
          "coefficients": [
            "13715729352373280281190272902257866350241/659023981892016684191981399018691939600000",
            "1400961814501117503838090550700077063987/131804796378403336838396279803738387920000",
            "2006344030360511273635726641070749753499/659023981892016684191981399018691939600000",
            "232208499125346170648909708581126744859/329511990946008342095990699509345969800000",
            "1909166030691201009269975324565081242377/659023981892016684191981399018691939600000",
            "4325620653226298723827794958351135787761/659023981892016684191981399018691939600000",
            "938335759384105799598242564402366749181/131804796378403336838396279803738387920000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "7433376996906070244790016979151926308177/659023981892016684191981399018691939600000",
          "coefficients": [
            "7433376996906070244790016979151926308177/659023981892016684191981399018691939600000",
            "35215495627996887070669825478690414940121/659023981892016684191981399018691939600000",
            "8328773218226323346218947539415715754909/131804796378403336838396279803738387920000",
            "290951352600246619685572582854066812453/5148624858531380345249854679833530778125",
            "28850025149831282321635007236100673874723/659023981892016684191981399018691939600000",
            "20426649632240973043190093051015347380547/659023981892016684191981399018691939600000",
            "13715729352373280281190272902257866350241/659023981892016684191981399018691939600000"
          ]
        }
      ]
    },
    {
      "k": 46,
      "delta": "211974/263635",
      "gamma": "788571/725699",
      "slope": "-42549/673198",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "18405047369218929477564994997903591/27716092223533079548533446664028687500",
          "coefficients": [
            "1260512171862352112816356004755232393/63351067939504181825219306660637000000",
            "500782453205157150176479932344063989/49273052841836585864059460736051000000",
            "644463326588303448377728894177199693/221728737788264636388267573312229500000",
            "18405047369218929477564994997903591/27716092223533079548533446664028687500",
            "409326275302164512257083488274078787/147819158525509757592178382208153000000",
            "2793467923075029810141137237113918351/443457475576529272776535146624459000000",
            "758735135054128418122678454829540419/110864368894132318194133786656114750000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1193726092678288738146435978377380469/110864368894132318194133786656114750000",
          "coefficients": [
            "1193726092678288738146435978377380469/110864368894132318194133786656114750000",
            "7537527487757355858721529152749360617/147819158525509757592178382208153000000",
            "26758389164383213470379570043091761161/443457475576529272776535146624459000000",
            "2992906979910860575943476297911755257/55432184447066159097066893328057375000",
            "343612947221052012023336080687307459/8212175473639430977343243456008500000",
            "13140128327226515227840664675476677601/443457475576529272776535146624459000000",
            "1260512171862352112816356004755232393/63351067939504181825219306660637000000"
          ]
        }
      ]
    },
    {
      "k": 47,
      "delta": "728243/900488",
      "gamma": "249985/230302",
      "slope": "-16567/268349",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "8329467611039778556320419628159738386556139/13320895063259330109181416988295083397255240000",
          "coefficients": [
            "507413570538389915947005274134061822216440413/26641790126518660218362833976590166794510480000",
            "259200342726709900266883173422164986062268763/26641790126518660218362833976590166794510480000",
            "73983856717456218123856567592442105448485843/26641790126518660218362833976590166794510480000",
            "8329467611039778556320419628159738386556139/13320895063259330109181416988295083397255240000",
            "70576665179865239334320445543135112451908693/26641790126518660218362833976590166794510480000",
            "110650916652543187564582433866386864841809/18285374143115072215760352763617135754640000",
            "175430802466767148683051049843515785843817713/26641790126518660218362833976590166794510480000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "274108774091033398432928697410982909899372513/26641790126518660218362833976590166794510480000",
          "coefficients": [
            "274108774091033398432928697410982909899372513/26641790126518660218362833976590166794510480000",
            "27619281571082923902510948615902005390288079/566846598436567238688570935672131208393840000",
            "1537123905981699864017574190346899430501116893/26641790126518660218362833976590166794510480000",
            "144310891009779601091017478849082204373123/2793811884072846079945766985800143329961250",
            "1066836767964176280844344970440029450065172443/26641790126518660218362833976590166794510480000",
            "755626798350069931627127374845958658370612063/26641790126518660218362833976590166794510480000",
            "507413570538389915947005274134061822216440413/26641790126518660218362833976590166794510480000"
          ]
        }
      ]
    },
    {
      "k": 48,
      "delta": "352843/433894",
      "gamma": "620962/572687",
      "slope": "-44333/735242",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "603500157252175747534327125095810079269083/1023308441487289146198429992535224846238720000",
          "coefficients": [
            "9336328149768744284840009487686347605423359/511654220743644573099214996267612423119360000",
            "4769579326410302560165146586659916636950359/511654220743644573099214996267612423119360000",
            "2717892252650608757170522104367247934554173/1023308441487289146198429992535224846238720000",
            "603500157252175747534327125095810079269083/1023308441487289146198429992535224846238720000",
            "324493145867353987797205992146436783267431/127913555185911143274803749066903105779840000",
            "1488328733591653059358100603864865487242817/255827110371822286549607498133806211559680000",
            "6487989401475823961903351773831476354082543/1023308441487289146198429992535224846238720000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "10070577510047458726911289197861985449994543/1023308441487289146198429992535224846238720000",
          "coefficients": [
            "10070577510047458726911289197861985449994543/1023308441487289146198429992535224846238720000",
            "1083859545830331865044316219275965844114347/23257010033802026049964318012164201050880000",
            "7063347734359561169813310437618427833751431/127913555185911143274803749066903105779840000",
            "50615199921104123908965439224251239928021083/1023308441487289146198429992535224846238720000",
            "39251882839518142554569425312578695682338173/1023308441487289146198429992535224846238720000",
            "13903076973127186009514872388712778573896359/511654220743644573099214996267612423119360000",
            "9336328149768744284840009487686347605423359/511654220743644573099214996267612423119360000"
          ]
        }
      ]
    },
    {
      "k": 49,
      "delta": "783145/957864",
      "gamma": "844227/779329",
      "slope": "-10087/171216",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "23512554478480433142438695626472224333/42271577247642247283506627554834883200000",
          "coefficients": [
            "147952113869152785812886555314028817253/8454315449528449456701325510966976640000",
            "75584037548304718832204087601149233591/8454315449528449456701325510966976640000",
            "19104429782070276560965952651336383/7514947066247510628178956009748423680",
            "23512554478480433142438695626472224333/42271577247642247283506627554834883200000",
            "20555538734961497761580067770687189689/8454315449528449456701325510966976640000",
            "15775784213369972008830671645635307009/2818105149842816485567108503655658880000",
            "51654870364056544221710897982474155951/8454315449528449456701325510966976640000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "79653338979300504742934461471738171031/8454315449528449456701325510966976640000",
          "coefficients": [
            "79653338979300504742934461471738171031/8454315449528449456701325510966976640000",
            "75454183843299625274555519667089223203/1690863089905689891340265102193395328000",
            "248499820025546579030784976745610873829/4696841916404694142611847506092764800000",
            "2004304252534219703373379162848329376577/42271577247642247283506627554834883200000",
            "310964788788221329053816567584271765523/8454315449528449456701325510966976640000",
            "14688012679333390186237934868460560061/563621029968563297113421700731131776000",
            "147952113869152785812886555314028817253/8454315449528449456701325510966976640000"
          ]
        }
      ]
    },
    {
      "k": 50,
      "delta": "603574/734951",
      "gamma": "102674/94921",
      "slope": "-51043/885055",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "456507496320274987100189900866987/860983737390486800007315022285325000",
          "coefficients": [
            "809227758388010268695767034656291163/48215089293867260800409641247978200000",
            "413581852160091325101031900424670349/48215089293867260800409641247978200000",
            "2100110043940280703924138502158987/860983737390486800007315022285325000",
            "456507496320274987100189900866987/860983737390486800007315022285325000",
            "112490592571881847139699598529925689/48215089293867260800409641247978200000",
            "259635559039800557129395774437337863/48215089293867260800409641247978200000",
            "141829242078142655027837247815299567/24107544646933630400204820623989100000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "217750037807210503169293203946297651/24107544646933630400204820623989100000",
          "coefficients": [
            "217750037807210503169293203946297651/24107544646933630400204820623989100000",
            "2059926667383082086925308397619819203/48215089293867260800409641247978200000",
            "2443547998361377814892108410754401481/48215089293867260800409641247978200000",
            "547728099038246291398663343607788369/12053772323466815200102410311994550000",
            "154900673047770726475828379468603/4392774170359626530649566440231250",
            "1204873664615929212290502168887911977/48215089293867260800409641247978200000",
            "809227758388010268695767034656291163/48215089293867260800409641247978200000"
          ]
        }
      ]
    },
    {
      "k": 51,
      "delta": "206408/250125",
      "gamma": "183421/169731",
      "slope": "-18816/333425",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "208935899904703869650668699670710253/416013265831437672488010513257744531250",
          "coefficients": [
            "6706625704424885432954152695543214523/416013265831437672488010513257744531250",
            "3427929322439257259643578642544526973/416013265831437672488010513257744531250",
            "973317875465691756031212344518773563/416013265831437672488010513257744531250",
            "208935899904703869650668699670710253/416013265831437672488010513257744531250",
            "54817285513884389888994980551605979/24471368578319863087530030191632031250",
            "2158198565817064004278805670012885773/416013265831437672488010513257744531250",
            "2360849568956498477844067589266137323/416013265831437672488010513257744531250"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3604259305182484274155923595158171923/416013265831437672488010513257744531250",
          "coefficients": [
            "3604259305182484274155923595158171923/416013265831437672488010513257744531250",
            "17046410759066221056367175452254312473/416013265831437672488010513257744531250",
            "1190135801083349437313446347513456139/24471368578319863087530030191632031250",
            "18148825119017443014446883221253323633/416013265831437672488010513257744531250",
            "14088103403408204449273508556513523763/416013265831437672488010513257744531250",
            "9985322086410513606264726748541902073/416013265831437672488010513257744531250",
            "6706625704424885432954152695543214523/416013265831437672488010513257744531250"
          ]
        }
      ]
    },
    {
      "k": 52,
      "delta": "51169/61721",
      "gamma": "974125/902272",
      "slope": "-5148/93233",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "134092631910548341721227144160369/281473989047599525738199881482240000",
          "coefficients": [
            "93713462276911317471630629918987/6047292733444521060781638078720000",
            "23951883530991972673746596435681/3023646366722260530390819039360000",
            "44579672341622361332447328387379/19847524868740992199488453181440000",
            "134092631910548341721227144160369/281473989047599525738199881482240000",
            "6664698504593206854729446035083149/3096213879523594783120198696304640000",
            "1290416463881037541682783229202637/258017823293632898593349891358720000",
            "1059972234270654900030572919446659/193513367470224673945012418519040000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6438052540347474502456248517793011/774053469880898695780049674076160000",
          "coefficients": [
            "6438052540347474502456248517793011/774053469880898695780049674076160000",
            "3581723745535824739428789324294791/91065114103635140680005844008960000",
            "2835611834753169132670860845554199/60710076069090093786670562672640000",
            "129781151018141894597038083931345309/3096213879523594783120198696304640000",
            "1937936243951237432271062582730137/59542574606222976598465359544320000",
            "11626929790986557466314005580551/503941061120376755065136506560000",
            "93713462276911317471630629918987/6047292733444521060781638078720000"
          ]
        }
      ]
    },
    {
      "k": 53,
      "delta": "252560/303299",
      "gamma": "630973/584954",
      "slope": "-49074/907499",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "17330692229156819535436244634008451245216949/38304551893361158737636914930302966608530360000",
          "coefficients": [
            "571031235871178879401687562297105564014457889/38304551893361158737636914930302966608530360000",
            "291924004474993182662429333819767414616701339/38304551893361158737636914930302966608530360000",
            "319175759087594927606265064389769964335901/147894022754290188176204304750204504280040000",
            "17330692229156819535436244634008451245216949/38304551893361158737636914930302966608530360000",
            "79289100515895193532458123436332243565625109/38304551893361158737636914930302966608530360000",
            "184792176012903272550236139729814787872890839/38304551893361158737636914930302966608530360000",
            "1198910249390237281481627920086227693740131/226654153215154785429804230356822287624440000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6246947259640596464739959235977365594049811/781725548844105280359937039393938094051640000",
          "coefficients": [
            "6246947259640596464739959235977365594049811/781725548844105280359937039393938094051640000",
            "206753151164716044174051818765026876877299477/5472078841908736962519559275757566658361480000",
            "1719571711910210932478774121132206488412733509/38304551893361158737636914930302966608530360000",
            "1543830270662478541229048157967329610048020249/38304551893361158737636914930302966608530360000",
            "1199095447188429873207055565586303018354024559/38304551893361158737636914930302966608530360000",
            "850138467267364576140945790774443713412214439/38304551893361158737636914930302966608530360000",
            "571031235871178879401687562297105564014457889/38304551893361158737636914930302966608530360000"
          ]
        }
      ]
    },
    {
      "k": 54,
      "delta": "803126/960259",
      "gamma": "426085/395316",
      "slope": "-41203/778341",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "990677534436212682053658689360328464771/2307536137719632518133914498212773437500000",
          "coefficients": [
            "13248642447408237633230140627040844262487/923014455087853007253565799285109375000000",
            "1354620752256665541100920580834868488753/184602891017570601450713159857021875000000",
            "4787192558370167601362861006357579149433/2307536137719632518133914498212773437500000",
            "990677534436212682053658689360328464771/2307536137719632518133914498212773437500000",
            "9192915780375908894406953964776869649101/4615072275439265036267828996425546875000000",
            "4298901737370911852880632553442925432771/923014455087853007253565799285109375000000",
            "1179766941335413776983729839219275404057/230753613771963251813391449821277343750000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "70915541487483867554965193132912924087/9230144550878530072535657992851093750000",
          "coefficients": [
            "70915541487483867554965193132912924087/9230144550878530072535657992851093750000",
            "6706901710928850817936511256229542421867/184602891017570601450713159857021875000000",
            "199322112018491128624640528735548163382109/4615072275439265036267828996425546875000000",
            "89512213925449714425588232764371758368617/2307536137719632518133914498212773437500000",
            "69542579419619266878618238235022597336653/2307536137719632518133914498212773437500000",
            "19724181133533147560955678349907346081209/923014455087853007253565799285109375000000",
            "13248642447408237633230140627040844262487/923014455087853007253565799285109375000000"
          ]
        }
      ]
    },
    {
      "k": 55,
      "delta": "505867/602369",
      "gamma": "204571/189952",
      "slope": "-37427/721284",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1283279721612594484203042861044972628839/3141562610585564677360954239798286909440000",
          "coefficients": [
            "43441629361528611452244033928454175110759/3141562610585564677360954239798286909440000",
            "2467837866606381748625110008559591127791/349062512287284964151217137755365212160000",
            "6271562500388355039284236253617720728679/3141562610585564677360954239798286909440000",
            "1283279721612594484203042861044972628839/3141562610585564677360954239798286909440000",
            "2008783678041147243343650435808285744333/1047187536861854892453651413266095636480000",
            "14131217179222188195416304016764725523559/3141562610585564677360954239798286909440000",
            "15528142430312401164038849973617106082919/3141562610585564677360954239798286909440000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "23225288604246209896058199949082926314599/3141562610585564677360954239798286909440000",
          "coefficients": [
            "23225288604246209896058199949082926314599/3141562610585564677360954239798286909440000",
            "36604993313632520113746758150910197160653/1047187536861854892453651413266095636480000",
            "130606377472363046431101138895994930658919/3141562610585564677360954239798286909440000",
            "117352640579457198517942765163858910827879/3141562610585564677360954239798286909440000",
            "198683914485126487794676278124812942421/6844362986025195375514061524615004160000",
            "64672717923599787166862077779872030071399/3141562610585564677360954239798286909440000",
            "43441629361528611452244033928454175110759/3141562610585564677360954239798286909440000"
          ]
        }
      ]
    },
    {
      "k": 56,
      "delta": "375487/445335",
      "gamma": "134584/125057",
      "slope": "-7589/149133",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "18143368063047469976070939847602999923/46677580110181317256177855293008352000000",
          "coefficients": [
            "311140480250614324216689577418688082729/23338790055090658628088927646504176000000",
            "159085598084230170723329201791983657829/23338790055090658628088927646504176000000",
            "89720258984398238218972363395418787813/46677580110181317256177855293008352000000",
            "18143368063047469976070939847602999923/46677580110181317256177855293008352000000",
            "21570690045662047076097267739970115497/11669395027545329314044463823252088000000",
            "2305790871809586655785857411425553591/530427046706605877911111991966004000000",
            "223188727380211093979115673362162495983/46677580110181317256177855293008352000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "30206750146400800190223978658544063053/4243416373652847023288895935728032000000",
          "coefficients": [
            "30206750146400800190223978658544063053/4243416373652847023288895935728032000000",
            "196387380487460993743143425400173871751/5834697513772664657022231911626044000000",
            "467359780483188398598038959095042979097/11669395027545329314044463823252088000000",
            "152761046893786095404081421474210114793/4243416373652847023288895935728032000000",
            "1306159316315471466165855368409054187013/46677580110181317256177855293008352000000",
            "463195362416998477710049953045392507629/23338790055090658628088927646504176000000",
            "311140480250614324216689577418688082729/23338790055090658628088927646504176000000"
          ]
        }
      ]
    },
    {
      "k": 57,
      "delta": "413601/488669",
      "gamma": "341605/317664",
      "slope": "-47556/953351",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "297846196799976326341981309880616093154663/804190396077131978533707095972483178737280000",
          "coefficients": [
            "10342491748333347349291071327872317929270583/804190396077131978533707095972483178737280000",
            "5288422043760820147531754400102470817204583/804190396077131978533707095972483178737280000",
            "1489425324499024863854951685980197393107943/804190396077131978533707095972483178737280000",
            "297846196799976326341981309880616093154663/804190396077131978533707095972483178737280000",
            "27046973461321284875239578364640734440731/15173403699568527896862398037216663749760000",
            "3380355275422142115649436454505686327814183/804190396077131978533707095972483178737280000",
            "3721810083271771655193537392353825583414983/804190396077131978533707095972483178737280000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "5516048268234269309665274356345875182366983/804190396077131978533707095972483178737280000",
          "coefficients": [
            "5516048268234269309665274356345875182366983/804190396077131978533707095972483178737280000",
            "26080691192802578297718353045661559008514183/804190396077131978533707095972483178737280000",
            "585797931698379756373805435480826194952731/15173403699568527896862398037216663749760000",
            "27917575211731109880735246627749461893202663/804190396077131978533707095972483178737280000",
            "21705704142789133670892219397059585841371943/804190396077131978533707095972483178737280000",
            "143893097690709107953741946314412757395669/7515798094178803537698197158621338119040000",
            "10342491748333347349291071327872317929270583/804190396077131978533707095972483178737280000"
          ]
        }
      ]
    },
    {
      "k": 58,
      "delta": "539269/634770",
      "gamma": "948619/882701",
      "slope": "-10476/213977",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1115258706719190525807900563110468530493129/3160624425764369016534046666228792465773480000",
          "coefficients": [
            "39239712118937574129966451948474700391449401/3160624425764369016534046666228792465773480000",
            "20064921286535024678850490241862985763302121/3160624425764369016534046666228792465773480000",
            "675686994832834825260776784927210420701/378427254042668704086930874787930132396250",
            "1115258706719190525807900563110468530493129/3160624425764369016534046666228792465773480000",
            "1358932679618183944574948844440124424326923/790156106441092254133511666557198116443370000",
            "4284531772699223430258736310972719941780187/1053541475254789672178015555409597488591160000",
            "372760975634304104720579098130774537797547/83174326993799184645632807006020854362460000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "10450989645012965788035889608744357038637923/1580312212882184508267023333114396232886740000",
          "coefficients": [
            "10450989645012965788035889608744357038637923/1580312212882184508267023333114396232886740000",
            "98837470948569381157033581939384542085802511/3160624425764369016534046666228792465773480000",
            "3269768903856991193943231091498496824987757/87795122937899139348167962950799790715930000",
            "105883409491424125131185878368603674043645139/3160624425764369016534046666228792465773480000",
            "88731143437989261061467515661809180976599/3405845286384018336782377873091371191566250",
            "19471500983780041193694137885028805006532227/1053541475254789672178015555409597488591160000",
            "39239712118937574129966451948474700391449401/3160624425764369016534046666228792465773480000"
          ]
        }
      ]
    },
    {
      "k": 59,
      "delta": "772371/905959",
      "gamma": "58507/54481",
      "slope": "-16049/334135",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "88905383126539428351499101595135962020613/263855010272812672845023071915905570145937500",
          "coefficients": [
            "632788090889116043098167368909547060379593/52771002054562534569004614383181114029187500",
            "32359502451882033339599813383096044168443/5277100205456253456900461438318111402918750",
            "454571089083192485599686903537508607873549/263855010272812672845023071915905570145937500",
            "88905383126539428351499101595135962020613/263855010272812672845023071915905570145937500",
            "438143150697803693906320416671043695727409/263855010272812672845023071915905570145937500",
            "51932378214449756936933822866602207666901/13192750513640633642251153595795278507296875",
            "229121649241018072168178242956174262320657/52771002054562534569004614383181114029187500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "67343685710994882771853955766892419438489/10554200410912506913800922876636222805837500",
          "coefficients": [
            "67343685710994882771853955766892419438489/10554200410912506913800922876636222805837500",
            "14473346325478721911903711675849083527197/479736382314204859718223767119828309356250",
            "9484449571800138025980501388620256749386321/263855010272812672845023071915905570145937500",
            "8534343315808037205413429046154171599338601/263855010272812672845023071915905570145937500",
            "6638432416489106679643071605109240981776809/263855010272812672845023071915905570145937500",
            "235495289314852938200084150997033419768689/13192750513640633642251153595795278507296875",
            "632788090889116043098167368909547060379593/52771002054562534569004614383181114029187500"
          ]
        }
      ]
    },
    {
      "k": 60,
      "delta": "664664/776929",
      "gamma": "1031025/960674",
      "slope": "-696/14759",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "31825173018830271530474987797169639131/98953314779702278584045545592576332160000",
          "coefficients": [
            "143350504753469644214461620095574629297/12369164347462784823005693199072041520000",
            "146617164018365664183525285072966536959/24738328694925569646011386398144083040000",
            "23508781639389573399941696210857663303/14136187825671754083435077941796618880000",
            "31825173018830271530474987797169639131/98953314779702278584045545592576332160000",
            "79365442430989154731283083023884671133/49476657389851139292022772796288166080000",
            "188623925208362848598977132622961866963/49476657389851139292022772796288166080000",
            "416450375980188621810507883578100320511/98953314779702278584045545592576332160000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1777058896593138294670579600824542137/288493629095341920070103631465237120000",
          "coefficients": [
            "1777058896593138294670579600824542137/288493629095341920070103631465237120000",
            "205872037608516001453581520181649203309/7068093912835877041717538970898309440000",
            "1717736215111046956184411054994167741693/49476657389851139292022772796288166080000",
            "3092352087176037160183406255673234720571/98953314779702278584045545592576332160000",
            "2405902999292905001725959155366927189281/98953314779702278584045545592576332160000",
            "426784854995512912674321195309331980229/24738328694925569646011386398144083040000",
            "143350504753469644214461620095574629297/12369164347462784823005693199072041520000"
          ]
        }
      ]
    },
    {
      "k": 61,
      "delta": "670663/781350",
      "gamma": "468551/436860",
      "slope": "-42653/921235",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "165027039119475095356964851484898067/536858034146241316685218959982641000000",
          "coefficients": [
            "42115598537206840858184454809735326189/3758006239023689216796532719878487000000",
            "21538626036410762552366030694359405639/3758006239023689216796532719878487000000",
            "223586916358636046469300959955771257/139185416260136637659130841476981000000",
            "165027039119475095356964851484898067/536858034146241316685218959982641000000",
            "5826877840342382694769221557121542129/3758006239023689216796532719878487000000",
            "661047185565041509017570282256158559/178952678048747105561739653327547000000",
            "15337035486960782438869587070681009639/3758006239023689216796532719878487000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "22360856725634163043391970725788484239/3758006239023689216796532719878487000000",
          "coefficients": [
            "22360856725634163043391970725788484239/3758006239023689216796532719878487000000",
            "105736026165516692204683253095308534839/3758006239023689216796532719878487000000",
            "14009247653356998613569389629063473721/417556248780409912977392524430943000000",
            "113527167036988290097611271698010399009/3758006239023689216796532719878487000000",
            "88344736744867486477944822380309506139/3758006239023689216796532719878487000000",
            "20897523679334306388000959641703748913/1252668746341229738932177573292829000000",
            "42115598537206840858184454809735326189/3758006239023689216796532719878487000000"
          ]
        }
      ]
    },
    {
      "k": 62,
      "delta": "763818/886999",
      "gamma": "710200/662533",
      "slope": "-31474/691787",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "2985516601560418827475307342332151888990911101/10163299582099820671351880877827978322343868860000",
          "coefficients": [
            "220411231644825151296868897726323728362437530247/20326599164199641342703761755655956644687737720000",
            "112723457184926112029405452769230270710551747297/20326599164199641342703761755655956644687737720000",
            "15777355260710895260335651790819300727046943141/10163299582099820671351880877827978322343868860000",
            "2985516601560418827475307342332151888990911101/10163299582099820671351880877827978322343868860000",
            "30478491945493762642797029823533644253368220057/20326599164199641342703761755655956644687737720000",
            "72789926839354156298483218253722789056429624847/20326599164199641342703761755655956644687737720000",
            "20120541025289220605167978603697854467546420393/5081649791049910335675940438913989161171934430000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "29223204290856159732368029405404746917657749243/5081649791049910335675940438913989161171934430000",
          "coefficients": [
            "29223204290856159732368029405404746917657749243/5081649791049910335675940438913989161171934430000",
            "552813344044809084732535284830067269439351774347/20326599164199641342703761755655956644687737720000",
            "659452355234216869708231273311356639989111483657/20326599164199641342703761755655956644687737720000",
            "296982798432448885745581477692496941659730384951/10163299582099820671351880877827978322343868860000",
            "231152904180508973795262541705006216030818509041/10163299582099820671351880877827978322343868860000",
            "328099006104724190564332342683417186014323313197/20326599164199641342703761755655956644687737720000",
            "220411231644825151296868897726323728362437530247/20326599164199641342703761755655956644687737720000"
          ]
        }
      ]
    },
    {
      "k": 63,
      "delta": "682970/790693",
      "gamma": "1031706/963059",
      "slope": "-43204/966363",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "340911148703146468795694603789827700160101993/1211728968618450085848164394312603404954239938750",
          "coefficients": [
            "12718956583714961501870720146745950265347668023/1211728968618450085848164394312603404954239938750",
            "6505174237547522570929056340162234451870678123/1211728968618450085848164394312603404954239938750",
            "1819236586822969888366635127803490852517133863/1211728968618450085848164394312603404954239938750",
            "340911148703146468795694603789827700160101993/1211728968618450085848164394312603404954239938750",
            "1758168688715483204270425063484105232583449263/1211728968618450085848164394312603404954239938750",
            "4208171431446964647879156708013835617593842423/1211728968618450085848164394312603404954239938750",
            "4656247304109255859018895952844690701163873223/1211728968618450085848164394312603404954239938750"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "6739076243317213042723085412782152046621082023/1211728968618450085848164394312603404954239938750",
          "coefficients": [
            "6739076243317213042723085412782152046621082023/1211728968618450085848164394312603404954239938750",
            "31868668128496562097866657482405029244678406423/1211728968618450085848164394312603404954239938750",
            "38030287320760250534905830763192965877414834463/1211728968618450085848164394312603404954239938750",
            "34264070191384094025221201255051906115275907893/1211728968618450085848164394312603404954239938750",
            "26674365971492725612133290354138354106425093463/1211728968618450085848164394312603404954239938750",
            "18932738929882400432812383953329666078824657923/1211728968618450085848164394312603404954239938750",
            "12718956583714961501870720146745950265347668023/1211728968618450085848164394312603404954239938750"
          ]
        }
      ]
    },
    {
      "k": 64,
      "delta": "696419/803811",
      "gamma": "440596/411487",
      "slope": "-43631/992528",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "39299750681521737859026657533469198623/146021752724046051615813887843543040000000",
          "coefficients": [
            "148458276471041497626959899641671165219/14602175272404605161581388784354304000000",
            "15185892485957393432322591231186693047/2920435054480921032316277756870860800000",
            "4158401504562012646469444935842562139/2863171622040118659133605643991040000000",
            "39299750681521737859026657533469198623/146021752724046051615813887843543040000000",
            "754042973359949181531943225327435877/536844679132522248587551058248320000000",
            "2733664490430750463724349898945205119/811231959578033620087854932464128000000",
            "108970022116383944275035603586807010287/29204350544809210323162777568708608000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "31428780782280305145243857367653071907/5840870108961842064632555513741721600000",
          "coefficients": [
            "31428780782280305145243857367653071907/5840870108961842064632555513741721600000",
            "37163039175173742848675745885673749283/1460217527240460516158138878435430400000",
            "92426695473342622549594038984610053907/3042119848417626075329455996740480000000",
            "3998297735823337882723860725456032205231/146021752724046051615813887843543040000000",
            "183131237551931991975518790068086980497/8589514866120355977400816931973120000000",
            "24554121168032892010256315903045429467/1622463919156067240175709864928256000000",
            "148458276471041497626959899641671165219/14602175272404605161581388784354304000000"
          ]
        }
      ]
    },
    {
      "k": 65,
      "delta": "610207/702267",
      "gamma": "990097/925199",
      "slope": "-43057/996446",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "439656868929321914578580261839557771982346447/1704792751722119781544541728809084229036984320000",
          "coefficients": [
            "16795461674630497349746662186820941235482338027/1704792751722119781544541728809084229036984320000",
            "8590332477040822205847496899018496541784624617/1704792751722119781544541728809084229036984320000",
            "184371010639229522837624924093787506362834889/131137903978624598580349363754544940695152640000",
            "439656868929321914578580261839557771982346447/1704792751722119781544541728809084229036984320000",
            "2319349111476424462843021023803104174945224887/1704792751722119781544541728809084229036984320000",
            "5576492008520126234741554064757506197782410477/1704792751722119781544541728809084229036984320000",
            "6179090988538462401616368676352459455387624817/1704792751722119781544541728809084229036984320000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "8880299325100987137182877950725314961803321737/1704792751722119781544541728809084229036984320000",
          "coefficients": [
            "8880299325100987137182877950725314961803321737/1704792751722119781544541728809084229036984320000",
            "42004750838780084285768804814020627482389112577/1704792751722119781544541728809084229036984320000",
            "50162597008263107280380049466891514414900359367/1704792751722119781544541728809084229036984320000",
            "45220985633484693194559498523821439106761983707/1704792751722119781544541728809084229036984320000",
            "208386626796856120547253166653426132292945013/10087531075278815275411489519580380053473280000",
            "25000590872220172493645827474623385929180051437/1704792751722119781544541728809084229036984320000",
            "16795461674630497349746662186820941235482338027/1704792751722119781544541728809084229036984320000"
          ]
        }
      ]
    },
    {
      "k": 66,
      "delta": "206609/237096",
      "gamma": "610879/571095",
      "slope": "-27603/649370",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "481050077871603825467718765503677483/1948548239471463618137035523324688000000",
          "coefficients": [
            "4653128806179729435922337881289853067/487137059867865904534258880831172000000",
            "2379860674278976131558631453684507867/487137059867865904534258880831172000000",
            "663153513073754025278972997329547937/487137059867865904534258880831172000000",
            "481050077871603825467718765503677483/1948548239471463618137035523324688000000",
            "2568661247251110248235433131854426173/1948548239471463618137035523324688000000",
            "3095037366013749736719299937856475159/974274119735731809068517761662344000000",
            "131994968901259239609846314187894109/37472081528297377271866067756244000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1228731632588302553080426734594828221/243568529933932952267129440415586000000",
          "coefficients": [
            "1228731632588302553080426734594828221/243568529933932952267129440415586000000",
            "11627182557738435944693880898549556767/487137059867865904534258880831172000000",
            "624281743451150619447189764970732557/21893800443499591215022871048592000000",
            "50101443668258980415928135594824393533/1948548239471463618137035523324688000000",
            "9756226040676767242733798707750928737/487137059867865904534258880831172000000",
            "6926396938080482740286044308895198267/487137059867865904534258880831172000000",
            "4653128806179729435922337881289853067/487137059867865904534258880831172000000"
          ]
        }
      ]
    },
    {
      "k": 67,
      "delta": "743098/850403",
      "gamma": "130873/122409",
      "slope": "-28773/688201",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "8409450296585971654469977070726920751/35536867535260542108266328999204894622500",
          "coefficients": [
            "329255717427425393709887474418947020721/35536867535260542108266328999204894622500",
            "42099537168168402346050045005111923324/8884216883815135527066582249801223655625",
            "11809048347460779944265519354374849/8953607340705603957739059964526302500",
            "8409450296585971654469977070726920751/35536867535260542108266328999204894622500",
            "45415681227640122288848177049531661381/35536867535260542108266328999204894622500",
            "18280092768817678521685165262577481741/5922811255876757018044388166534149103750",
            "121698388522502970899572517302310850821/35536867535260542108266328999204894622500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "3545081621049280190405343370250671529/725242194597153920576863857126630502500",
          "coefficients": [
            "3545081621049280190405343370250671529/725242194597153920576863857126630502500",
            "29358512105340249337969435045084505257/1269173840545019361009511749971603379375",
            "4042689339728095483489047333962440567/146242253231524864643071312753929607500",
            "886079182397164879006966735940559579551/35536867535260542108266328999204894622500",
            "690300387910078972901539023911511085381/35536867535260542108266328999204894622500",
            "81685547697029529672595794802907724691/5922811255876757018044388166534149103750",
            "329255717427425393709887474418947020721/35536867535260542108266328999204894622500"
          ]
        }
      ]
    },
    {
      "k": 68,
      "delta": "775595/885269",
      "gamma": "972984/910517",
      "slope": "-40654/988113",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "3455374358564266262216171134298922452003009/15209090206263350344981284352448344002396160000",
          "coefficients": [
            "14955816781554541219417014571808056792198987/1663494241310053943982327976049037625262080000",
            "13113191936328501143577454870661269816250467/2851704413674378189683990816084064500449280000",
            "457822693726968033319076146866550029277997/358061540730415198704716335651810789294080000",
            "3455374358564266262216171134298922452003009/15209090206263350344981284352448344002396160000",
            "23289030330854652973975992378012915549922847/18787699666560609249682763023612660238254080000",
            "239510789915810009257378105424941998005696051/79847723582882589311151742850353806012579840000",
            "22159757288556740608839267778495452997904523/6653976965240215775929311904196150501048320000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "126131917715923748577818337347320521961825667/26615907860960863103717247616784602004193280000",
          "coefficients": [
            "126131917715923748577818337347320521961825667/26615907860960863103717247616784602004193280000",
            "3581571758056118585789119129106033129362914977/159695447165765178622303485700707612025159680000",
            "503709888460403914898089869419262533140538647/18787699666560609249682763023612660238254080000",
            "367890895682816814232075760968472713570513959/15209090206263350344981284352448344002396160000",
            "1504933785890793657477545833024325341211146531/79847723582882589311151742850353806012579840000",
            "267147259203009481260966165628764474299022419/19961930895720647327787935712588451503144960000",
            "14955816781554541219417014571808056792198987/1663494241310053943982327976049037625262080000"
          ]
        }
      ]
    },
    {
      "k": 69,
      "delta": "216875/246906",
      "gamma": "1025291/959899",
      "slope": "-39624/978247",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1964964847382879915408697582874749373109/9010813593273813603728350547418321192504000",
          "coefficients": [
            "393243688736574154918764482332322326281613/45054067966369068018641752737091605962520000",
            "18284510923718841600151250330723521930573/4095824360579006183512886612462873269320000",
            "18621780251800804466115412175541902677049/15018022655456356006213917579030535320840000",
            "1964964847382879915408697582874749373109/9010813593273813603728350547418321192504000",
            "54191017399807064129669779566578450138897/45054067966369068018641752737091605962520000",
            "503440067418852036368657804833620708623/172620950062716735703608248034833739320000",
            "145972602255176029672543131601825419850063/45054067966369068018641752737091605962520000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "207078266724583038103718531728553362417783/45054067966369068018641752737091605962520000",
          "coefficients": [
            "207078266724583038103718531728553362417783/45054067966369068018641752737091605962520000",
            "57657354944421158697517685750407729789159/2650239292139356942273044278652447409560000",
            "22982583848437333814129865760648685664827/883413097379785647424348092884149136520000",
            "211552257651441245788636949249690843347721/9010813593273813603728350547418321192504000",
            "824321615058070002666749151304080048212387/45054067966369068018641752737091605962520000",
            "6728250084048747726849025414099838061229/517862850188150207110824744104501217960000",
            "393243688736574154918764482332322326281613/45054067966369068018641752737091605962520000"
          ]
        }
      ]
    },
    {
      "k": 70,
      "delta": "68404/77685",
      "gamma": "950745/890557",
      "slope": "-37274/935217",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "2792285821795436162276226850868231693141/13319657114158291343712451419837969689940000",
          "coefficients": [
            "225817847687423791088706729284814872973253/26639314228316582687424902839675939379880000",
            "115500505242913637100332199787990416299483/26639314228316582687424902839675939379880000",
            "5341996396478154174146446786915353589871/4439885704719430447904150473279323229980000",
            "2792285821795436162276226850868231693141/13319657114158291343712451419837969689940000",
            "31107071070030636323558070561370060222451/26639314228316582687424902839675939379880000",
            "25188868842099157663826583798015169012511/8879771409438860895808300946558646459960000",
            "5249867726710630412009352977235932479333/1664957139269786417964056427479746211242500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "14851432852918166920476995050462427120321/3329914278539572835928112854959492422485000",
          "coefficients": [
            "14851432852918166920476995050462427120321/3329914278539572835928112854959492422485000",
            "4648018308300482212101955520201726562473/220159621721624650309296717683272226280000",
            "224249124746567376337634684534877972020737/8879771409438860895808300946558646459960000",
            "303632008607024680725193533724925127020651/13319657114158291343712451419837969689940000",
            "236660674078454770499188399354394974117153/13319657114158291343712451419837969689940000",
            "112045063377311315025693752927213109882341/8879771409438860895808300946558646459960000",
            "225817847687423791088706729284814872973253/26639314228316582687424902839675939379880000"
          ]
        }
      ]
    },
    {
      "k": 71,
      "delta": "331171/375191",
      "gamma": "128859/120752",
      "slope": "-19597/499217",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1075277741276606702153385274250047120968589/5339365764652581687563342157463073606636000000",
          "coefficients": [
            "43977496265654999590146885122307267706813669/5339365764652581687563342157463073606636000000",
            "22493161770754030226015412261937589231267269/5339365764652581687563342157463073606636000000",
            "6235231850571077048561638867475145274993909/5339365764652581687563342157463073606636000000",
            "1075277741276606702153385274250047120968589/5339365764652581687563342157463073606636000000",
            "6054796034992759970685218608715292746566309/5339365764652581687563342157463073606636000000",
            "14737202927515527717701457455893116231562069/5339365764652581687563342157463073606636000000",
            "16390829185071654834003800943390543490130869/5339365764652581687563342157463073606636000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "23116062704398510147392605845266040981687669/5339365764652581687563342157463073606636000000",
          "coefficients": [
            "23116062704398510147392605845266040981687669/5339365764652581687563342157463073606636000000",
            "109445134657671536591413770018094976511526069/5339365764652581687563342157463073606636000000",
            "130956902104836781728794438809031830287137509/5339365764652581687563342157463073606636000000",
            "118238142238341489598206581765807895408296989/5339365764652581687563342157463073606636000000",
            "92172569830174954505087530308953859177179509/5339365764652581687563342157463073606636000000",
            "65461830760555968954278357982676946182360069/5339365764652581687563342157463073606636000000",
            "43977496265654999590146885122307267706813669/5339365764652581687563342157463073606636000000"
          ]
        }
      ]
    },
    {
      "k": 72,
      "delta": "137511/155420",
      "gamma": "1064805/998212",
      "slope": "-33349/862453",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1583446230027385498024064232907526161379/8183706683751790606665178038552681393408000",
          "coefficients": [
            "163800817307874252755771668739423089590179/20459266709379476516662945096381703483520000",
            "83776991407416251999377986337963973128469/20459266709379476516662945096381703483520000",
            "46394971388714859602771676933766880051227/40918533418758953033325890192763406967040000",
            "1583446230027385498024064232907526161379/8183706683751790606665178038552681393408000",
            "22539243483506807699651397466096673672831/20459266709379476516662945096381703483520000",
            "27483182572168781232842342807420725424587/10229633354689738258331472548190851741760000",
            "122337000538736423366317176968565990151273/40918533418758953033325890192763406967040000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "172029519325173339371630340789992079912913/40918533418758953033325890192763406967040000",
          "coefficients": [
            "172029519325173339371630340789992079912913/40918533418758953033325890192763406967040000",
            "101836785873815569268436108932617222099631/5114816677344869129165736274095425870880000",
            "487559327436205393084681373029071004391831/20459266709379476516662945096381703483520000",
            "35224715213206009049351390726307909114403/1636741336750358121333035607710536278681600",
            "40387386976022286214936537420319988926171/2406972554044644296077993540750788645120000",
            "243824643208332253512165351140882206051889/20459266709379476516662945096381703483520000",
            "163800817307874252755771668739423089590179/20459266709379476516662945096381703483520000"
          ]
        }
      ]
    },
    {
      "k": 73,
      "delta": "413353/466113",
      "gamma": "414939/389131",
      "slope": "-33864/888251",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "11629899051249546419429063533463531198942803/62531894776355157052718453657099998448629920000",
          "coefficients": [
            "20933743327020780946482546446875953078094798789/2688871475383271753266893507255299933291086560000",
            "10706410553897361372913650430579348581914052839/2688871475383271753266893507255299933291086560000",
            "987100558654474570668738263436308917916808473/896290491794423917755631169085099977763695520000",
            "11629899051249546419429063533463531198942803/62531894776355157052718453657099998448629920000",
            "2878827532821020493209706329694652192947166169/2688871475383271753266893507255299933291086560000",
            "111648856509344321176151528620690272230517053/42680499609258281797887198527861903703033120000",
            "1118805872091474760768749893358002760678591577/384124496483324536180984786750757133327298080000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "10982200892498654600074755890682700617253812439/2688871475383271753266893507255299933291086560000",
          "coefficients": [
            "10982200892498654600074755890682700617253812439/2688871475383271753266893507255299933291086560000",
            "52022047229922270271428162794682513362710833839/2688871475383271753266893507255299933291086560000",
            "20761379329976758941186397604357844726262713923/896290491794423917755631169085099977763695520000",
            "1308389403859877276113916405069071402854366703/62531894776355157052718453657099998448629920000",
            "43870632768457102006281798855495344738473409219/2688871475383271753266893507255299933291086560000",
            "128234881070552265514614989560380895367389073/11065314713511406392044829247964197256341920000",
            "20933743327020780946482546446875953078094798789/2688871475383271753266893507255299933291086560000"
          ]
        }
      ]
    },
    {
      "k": 74,
      "delta": "163954/184481",
      "gamma": "707318/663625",
      "slope": "-3767/100284",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "433046001426018103051195520939/2416645474559261498691279985000000",
          "coefficients": [
            "442888615077292844036645271314477/58482820484334128268328975637000000",
            "4756876495569084227509781311362341/1228139230171016693634908488377000000",
            "821653940944854388525579532089903/767587018856885433521817805235625000",
            "433046001426018103051195520939/2416645474559261498691279985000000",
            "104800871630410812349550652705223/100667150014017761773353154785000000",
            "625828958685272438811669576359393/245627846034203338726981697675400000",
            "580962915947190246508742579161197/204689871695169448939151414729500000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "812594396252770282020053610440873/204689871695169448939151414729500000",
          "coefficients": [
            "812594396252770282020053610440873/204689871695169448939151414729500000",
            "23096336555851075636879426720441097/1228139230171016693634908488377000000",
            "138300084752677507731408203416978787/6140696150855083468174542441885000000",
            "1190027297204861276091141704228853/58482820484334128268328975637000000",
            "392939193341290907473387193474003/24760871576028562371671542104375000",
            "13844445337677215222029320083845693/1228139230171016693634908488377000000",
            "442888615077292844036645271314477/58482820484334128268328975637000000"
          ]
        }
      ]
    },
    {
      "k": 75,
      "delta": "53612/60193",
      "gamma": "536585/503623",
      "slope": "-36129/975824",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1227321829886890378739176037184971197517/7119578032961388485754610993544314262280000",
          "coefficients": [
            "1836397996250372437164029761812387989556601/249185231153648597001411384774050999179800000",
            "67085998658317861411723956930090575323199/17798945082403471214386527483860785655700000",
            "259283171142033100299611316427381294534609/249185231153648597001411384774050999179800000",
            "1227321829886890378739176037184971197517/7119578032961388485754610993544314262280000",
            "252307537252749766629838067648609228987269/249185231153648597001411384774050999179800000",
            "154654948638510508412766475589099722021039/62296307788412149250352846193512749794950000",
            "689481490681393736799043510851997651530781/249185231153648597001411384774050999179800000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "961762384384657785527775403736801578831561/249185231153648597001411384774050999179800000",
          "coefficients": [
            "961762384384657785527775403736801578831561/249185231153648597001411384774050999179800000",
            "2278638045095185167249747126278104295930903/124592615576824298500705692387025499589900000",
            "5459294073372771949945683855811598450625589/249185231153648597001411384774050999179800000",
            "140956541663192463390983144785905743927141/7119578032961388485754610993544314262280000",
            "3848059231277722609899188775591861034661869/249185231153648597001411384774050999179800000",
            "42712375176317106477561314478179811321694/3893519236775759328147052887094546862184375",
            "1836397996250372437164029761812387989556601/249185231153648597001411384774050999179800000"
          ]
        }
      ]
    },
    {
      "k": 76,
      "delta": "861107/964773",
      "gamma": "190471/178836",
      "slope": "-17243/472444",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "15121399521650920165513470940745941789/91124333689982439946417092501753600000000",
          "coefficients": [
            "120023829027425146050994318626559073303/16729858138395213583912513076493825000000",
            "491063109291335012480905591959731214149/133838865107161708671300104611950600000000",
            "120377330683985670122310800221855535393/118967880095254852152266759655067200000000",
            "15121399521650920165513470940745941789/91124333689982439946417092501753600000000",
            "4219232703337793291824771726958855385073/4282843683429174677481603347582419200000000",
            "863601904424184600314702002361373800489/356903640285764556456800278965201600000000",
            "361128037904047895399783097596390495749/133838865107161708671300104611950600000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "4019317295576773536468311554988903126267/1070710920857293669370400836895604800000000",
          "coefficients": [
            "4019317295576773536468311554988903126267/1070710920857293669370400836895604800000000",
            "38100616528155941127094107641726829945059/2141421841714587338740801673791209600000000",
            "10145397775129667971077071219171418312497/475871520381019408609067038620268800000000",
            "82531365530517365818408616948361932272133/4282843683429174677481603347582419200000000",
            "16095476709853988020766363827684423731337/1070710920857293669370400836895604800000000",
            "476439385049155774778334502021737986233/44612955035720569557100034870650200000000",
            "120023829027425146050994318626559073303/16729858138395213583912513076493825000000"
          ]
        }
      ]
    },
    {
      "k": 77,
      "delta": "170746/190919",
      "gamma": "638660/599899",
      "slope": "-32304/898145",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "4885724359044396015689821605664034390541864131/30529299140763481084539567161483857429935993160000",
          "coefficients": [
            "213283243340765518534053747442702109539015898951/30529299140763481084539567161483857429935993160000",
            "109078656230100512012092922578440245128571593341/30529299140763481084539567161483857429935993160000",
            "30056476243186539852907960549358584353150498001/30529299140763481084539567161483857429935993160000",
            "4885724359044396015689821605664034390541864131/30529299140763481084539567161483857429935993160000",
            "29276094384954616964487719287282222407377822931/30529299140763481084539567161483857429935993160000",
            "72022218284190412901644205635617542206947465601/30529299140763481084539567161483857429935993160000",
            "4228974540717240446015549414783123649511825439/1606805217934920057081029850604413548943999640000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "111513538507980713568965904702624875380717342661/30529299140763481084539567161483857429935993160000",
          "coefficients": [
            "111513538507980713568965904702624875380717342661/30529299140763481084539567161483857429935993160000",
            "528599139154958736470563078850577949459977337701/30529299140763481084539567161483857429935993160000",
            "633560623438108317466646636199721880268618258211/30529299140763481084539567161483857429935993160000",
            "572775205064992847229072850290821406497629195391/30529299140763481084539567161483857429935993160000",
            "446874824685846565940751260006406041994927720441/30529299140763481084539567161483857429935993160000",
            "317487830451430525056014572306963973949460204561/30529299140763481084539567161483857429935993160000",
            "213283243340765518534053747442702109539015898951/30529299140763481084539567161483857429935993160000"
          ]
        }
      ]
    },
    {
      "k": 78,
      "delta": "759747/847832",
      "gamma": "1022076/960397",
      "slope": "-30545/861148",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "5094843724602074998912727886205661689765122353/33026306940099900299377545752028287733862619520000",
          "coefficients": [
            "56190397112256044962420933062150943484499594887/8256576735024975074844386438007071933465654880000",
            "28736723428867258886037396214402889506459231187/8256576735024975074844386438007071933465654880000",
            "608531859272052390471510991022884488881337929/635121287309613467295722033692851687189665760000",
            "5094843724602074998912727886205661689765122353/33026306940099900299377545752028287733862619520000",
            "30836572083409433070087192868998117562340314883/33026306940099900299377545752028287733862619520000",
            "37992887390803653525554866850643202901618295199/16513153470049950149688772876014143866931309760000",
            "45993247985746426128950998575996128502346717/17910144761442462201397801383963279682138080000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "7338578253585576783447480407531374187986979453/2064144183756243768711096609501767983366413720000",
          "coefficients": [
            "7338578253585576783447480407531374187986979453/2064144183756243768711096609501767983366413720000",
            "69587258096424109964081430692757987490615201831/4128288367512487537422193219003535966732827440000",
            "667410398947491956569384087110003192349321552283/33026306940099900299377545752028287733862619520000",
            "603497079374843283095873541010425794035156250903/33026306940099900299377545752028287733862619520000",
            "9055816069545525029358753098022285712893757529/635121287309613467295722033692851687189665760000",
            "83644070795644831038804469909898997462539958587/8256576735024975074844386438007071933465654880000",
            "56190397112256044962420933062150943484499594887/8256576735024975074844386438007071933465654880000"
          ]
        }
      ]
    },
    {
      "k": 79,
      "delta": "648535/722342",
      "gamma": "999247/939290",
      "slope": "-32143/918783",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "10235420805452291569782750040314611023/68787047245514234341801176367843359375000",
          "coefficients": [
            "91235150189028520216581913313122746053/13757409449102846868360235273568671875000",
            "3110570659646491118567294466298054069/917160629940189791224015684904578125000",
            "64165299563863341092568262304493514079/68787047245514234341801176367843359375000",
            "10235420805452291569782750040314611023/68787047245514234341801176367843359375000",
            "6950751491685694895031394469928854141/7643005249501581593533464040871484375000",
            "30878748842341576423303116085195259299/13757409449102846868360235273568671875000",
            "2652362331124598801350014808735980389/1058262265315603605258479636428359375000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1904956436218953223958655226824881297/550296377964113874734409410942746875000",
          "coefficients": [
            "1904956436218953223958655226824881297/550296377964113874734409410942746875000",
            "15055747937287957417330669825677762881/917160629940189791224015684904578125000",
            "6804437278818975077807563774618980179/345663553997558966541714454109765625000",
            "1224648790457026556938338336643307653471/68787047245514234341801176367843359375000",
            "318565701816828803284672729559177404813/22929015748504744780600392122614453125000",
            "135811740483359673654654409631774681071/13757409449102846868360235273568671875000",
            "91235150189028520216581913313122746053/13757409449102846868360235273568671875000"
          ]
        }
      ]
    },
    {
      "k": 80,
      "delta": "149659/166359",
      "gamma": "568649/534650",
      "slope": "-10184/295021",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "8725871167517421280997003042941835269/61018647888793680319807894953652853760000",
          "coefficients": [
            "197245952330954262458639520541853546537/30509323944396840159903947476826426880000",
            "100860952787297132930133058836435613457/30509323944396840159903947476826426880000",
            "55401928344752671131031215396255430579/61018647888793680319807894953652853760000",
            "8725871167517421280997003042941835269/61018647888793680319807894953652853760000",
            "6756441756235779863009176636525771523/7627330986099210039975986869206606720000",
            "33415351940217898273532512576305443131/15254661972198420079951973738413213440000",
            "149327819564967992296082777139907567489/61018647888793680319807894953652853760000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "205682413405583425433662203406204713409/61018647888793680319807894953652853760000",
          "coefficients": [
            "205682413405583425433662203406204713409/61018647888793680319807894953652853760000",
            "243990464207759790930215272862132452531/15254661972198420079951973738413213440000",
            "146332542648416358368599431258279506483/7627330986099210039975986869206606720000",
            "1058958069301135614520229205929792769829/61018647888793680319807894953652853760000",
            "826481924694009707359082909039598895219/61018647888793680319807894953652853760000",
            "293630951874611391987145982247271479617/30509323944396840159903947476826426880000",
            "197245952330954262458639520541853546537/30509323944396840159903947476826426880000"
          ]
        }
      ]
    },
    {
      "k": 81,
      "delta": "891413/989191",
      "gamma": "352933/331971",
      "slope": "-19260/564961",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "20507347743923500391460035395959194408400079259/148105414867447885957646993002360254963359376000000",
          "coefficients": [
            "933571352474374874348849339140448768403209112839/148105414867447885957646993002360254963359376000000",
            "477410352501895345261690772186377084402697396189/148105414867447885957646993002360254963359376000000",
            "18722819336310290443457855717793671180468874047/21157916409635412279663856143194322137622768000000",
            "20507347743923500391460035395959194408400079259/148105414867447885957646993002360254963359376000000",
            "127889724005151255745740063694532957177353678979/148105414867447885957646993002360254963359376000000",
            "316639487205394156438916602409610157195902917489/148105414867447885957646993002360254963359376000000",
            "353872669648101230167974184531965897779353394789/148105414867447885957646993002360254963359376000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "9929020152286943838830615612915079436753428461/3022559487090773182809122306170617448231824000000",
          "coefficients": [
            "9929020152286943838830615612915079436753428461/3022559487090773182809122306170617448231824000000",
            "29976594161705316778238946730467549818066234857/1923446946330492025423986922108574739783888000000",
            "2769274950083238988322464257399309753793953012179/148105414867447885957646993002360254963359376000000",
            "2505497654153363549884275351638440129564596779159/148105414867447885957646993002360254963359376000000",
            "1955703735244090149452839257840842434265328984929/148105414867447885957646993002360254963359376000000",
            "1389732352446854403436007906094520452403720829489/148105414867447885957646993002360254963359376000000",
            "933571352474374874348849339140448768403209112839/148105414867447885957646993002360254963359376000000"
          ]
        }
      ]
    },
    {
      "k": 82,
      "delta": "639567/708424",
      "gamma": "290835/273647",
      "slope": "-31171/927433",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "571436084800330698693428737466487360430213/4281798509374816058031636097921427875870080000",
          "coefficients": [
            "6581735740335604415173247305183584895905997/1070449627343704014507909024480356968967520000",
            "1121845892272321196234728577467686775445699/356816542447901338169303008160118989655840000",
            "922873242205163086583236806977600552064647/1070449627343704014507909024480356968967520000",
            "571436084800330698693428737466487360430213/4281798509374816058031636097921427875870080000",
            "1201432723100612367485723351563764134731921/1427266169791605352677212032640475958623360000",
            "4469396210247585968127569227238324063641369/2140899254687408029015818048960713937935040000",
            "2498651975486745200768045340287363965896847/1070449627343704014507909024480356968967520000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1713367711688186150492015941776647203276511/535224813671852007253954512240178484483760000",
          "coefficients": [
            "1713367711688186150492015941776647203276511/535224813671852007253954512240178484483760000",
            "1807119487991421544556983653364681122395833/118938847482633779389767669386706329885280000",
            "78070905491502191041852527408966758085795563/4281798509374816058031636097921427875870080000",
            "70647256931648672407047253240523746893932563/4281798509374816058031636097921427875870080000",
            "270346382279994635146264374472543114320397/20989208379288314009959000480006999391520000",
            "9797933803854245241642308877964109465474897/1070449627343704014507909024480356968967520000",
            "6581735740335604415173247305183584895905997/1070449627343704014507909024480356968967520000"
          ]
        }
      ]
    },
    {
      "k": 83,
      "delta": "695815/769424",
      "gamma": "142457/134080",
      "slope": "-15721/473166",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "9921568190340226130319647821544921109807/76910737269815081656779532095692418004480000",
          "coefficients": [
            "1384118354225646957500221294127510603211331/230732211809445244970338596287077254013440000",
            "2123284131040811519095314392277691723946393/692196635428335734911015788861231762040320000",
            "581789068845420417670026969720756262370233/692196635428335734911015788861231762040320000",
            "9921568190340226130319647821544921109807/76910737269815081656779532095692418004480000",
            "568233733849404047191171134217242664683233/692196635428335734911015788861231762040320000",
            "1411207604923225645586287346284301184137893/692196635428335734911015788861231762040320000",
            "6339118115871076989198767879449840229257/2779906166378858373136609593820207879680000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2892185224948878235118632027748322996019/926635388792952791045536531273402626560000",
          "coefficients": [
            "2892185224948878235118632027748322996019/926635388792952791045536531273402626560000",
            "10255122215079153225408601211818134845358893/692196635428335734911015788861231762040320000",
            "12309407285960083138849365329598532429522033/692196635428335734911015788861231762040320000",
            "3713623742761749740569607779886195691316121/230732211809445244970338596287077254013440000",
            "8698072795389937831291424930140116605120633/692196635428335734911015788861231762040320000",
            "6181425994313070225906013372487371895321593/692196635428335734911015788861231762040320000",
            "1384118354225646957500221294127510603211331/230732211809445244970338596287077254013440000"
          ]
        }
      ]
    },
    {
      "k": 84,
      "delta": "174619/192766",
      "gamma": "698591/657731",
      "slope": "-30919/943199",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "195849160609312142175444855064139090321/1571641121402349054353037722215710720000000",
          "coefficients": [
            "28754425820133183015096504485175994129/4911378504382340794853242881924096000000",
            "11762371152974282574620806583357783477/3929102803505872635882594305539276800000",
            "322005360282766728913788549423334876727/392910280350587263588259430553927680000000",
            "195849160609312142175444855064139090321/1571641121402349054353037722215710720000000",
            "1258577476557531657354549042571817675603/1571641121402349054353037722215710720000000",
            "156514212717724761096747640518332199367/78582056070117452717651886110785536000000",
            "43783419796190289624521700506187803809/19645514017529363179412971527696384000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "47837275467619833754795417610701729277/15716411214023490543530377222157107200000",
          "coefficients": [
            "47837275467619833754795417610701729277/15716411214023490543530377222157107200000",
            "454253657606408812074549489780124766509/31432822428046981087060754444314214400000",
            "27268608219839720577822469643820314553707/1571641121402349054353037722215710720000000",
            "24684228051441481512222660213029082231767/1571641121402349054353037722215710720000000",
            "4818473161535672263896347351336539607207/392910280350587263588259430553927680000000",
            "171223550796194051247668002964619035647/19645514017529363179412971527696384000000",
            "28754425820133183015096504485175994129/4911378504382340794853242881924096000000"
          ]
        }
      ]
    },
    {
      "k": 85,
      "delta": "900377/992336",
      "gamma": "519455/489226",
      "slope": "-31614/976157",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "125930460400727015268345772056480170237/1045142462466757323774220602652825416120000",
          "coefficients": [
            "47787748710689105856908135196315530286661/8361139699734058590193764821222603328960000",
            "1437345860133586964028729908078990897323/491831747043179917070221460071917842880000",
            "742657934426923039302915419932374859079/929015522192673176688196091246955925440000",
            "125930460400727015268345772056480170237/1045142462466757323774220602652825416120000",
            "6533544823724646958182498484501829513621/8361139699734058590193764821222603328960000",
            "5424155386310761960690149884995147780987/2787046566578019530064588273740867776320000",
            "18214839537474007022050740210370689012241/8361139699734058590193764821222603328960000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "24827114111063503531316204836657866905281/8361139699734058590193764821222603328960000",
          "coefficients": [
            "24827114111063503531316204836657866905281/8361139699734058590193764821222603328960000",
            "117896536497839243453970641777938444668161/8361139699734058590193764821222603328960000",
            "15730660072516431083259910324928611624709/929015522192673176688196091246955925440000",
            "64089759497054567096807423411153250133883/4180569849867029295096882410611301664480000",
            "100095397763514817227405145815282113860391/8361139699734058590193764821222603328960000",
            "23713539266369077775109287318429405106277/2787046566578019530064588273740867776320000",
            "47787748710689105856908135196315530286661/8361139699734058590193764821222603328960000"
          ]
        }
      ]
    },
    {
      "k": 86,
      "delta": "809477/890726",
      "gamma": "363553/342504",
      "slope": "-18289/571969",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "122965716473320024043521533324705859322141473/1055650044470466008236732010415934688700018000000",
          "coefficients": [
            "46029911554142914673747014866283496429267486/8247265972425515689349468831374489755468890625",
            "188282746293543325704065414852899611362456713/65978127779404125514795750650995918043751125000",
            "411668125656434963257697434836831176605298519/527825022235233004118366005207967344350009000000",
            "122965716473320024043521533324705859322141473/1055650044470466008236732010415934688700018000000",
            "402575215712874686934796196250515167406090669/527825022235233004118366005207967344350009000000",
            "1004069060231964895130944056992706591333941129/527825022235233004118366005207967344350009000000",
            "1124347596512371562959798856251948592783886179/527825022235233004118366005207967344350009000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1529344075066893518065199320476791502188470979/527825022235233004118366005207967344350009000000",
          "coefficients": [
            "1529344075066893518065199320476791502188470979/527825022235233004118366005207967344350009000000",
            "427301179703655256187906056838686555286796037/31048530719719588477550941482821608491177000000",
            "513234926227605114977743854103978811966216257/31048530719719588477550941482821608491177000000",
            "15801393934485925625785231256034843221919657523/1055650044470466008236732010415934688700018000000",
            "6170277602123634697206839965312618698899160119/527825022235233004118366005207967344350009000000",
            "548195838572743309075886823007636331505823063/65978127779404125514795750650995918043751125000",
            "46029911554142914673747014866283496429267486/8247265972425515689349468831374489755468890625"
          ]
        }
      ]
    },
    {
      "k": 87,
      "delta": "210901/231703",
      "gamma": "56495/53239",
      "slope": "-25282/800509",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "39208943095699536118095181149983347361358389/348347982531968900691632932903478430597058618125",
          "coefficients": [
            "3798190810385784079683043260133066364831235433/696695965063937801383265865806956861194117236250",
            "1941936485151111903698284951713702602672867233/696695965063937801383265865806956861194117236250",
            "18283953814541111452564118709831471004158887/24023998795308200047698822958860581420486801250",
            "39208943095699536118095181149983347361358389/348347982531968900691632932903478430597058618125",
            "518759942697099334183907747027884193494114273/696695965063937801383265865806956861194117236250",
            "4926722499923749314190292748782862117131141/2649034087695580993852721923220368293513753750",
            "1451493179724493992810647916574135311761027833/696695965063937801383265865806956861194117236250"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1970217006050080949960414995006188749061731233/696695965063937801383265865806956861194117236250",
          "coefficients": [
            "1970217006050080949960414995006188749061731233/696695965063937801383265865806956861194117236250",
            "9361115931826601206702759579321209599645754583/696695965063937801383265865806956861194117236250",
            "11246134149423484683862585177961433006374980873/696695965063937801383265865806956861194117236250",
            "5092639369405842056797446476855404473288203114/348347982531968900691632932903478430597058618125",
            "274319033157254515036668712974571300267382087/24023998795308200047698822958860581420486801250",
            "5654445135620456255667801568552430126989603633/696695965063937801383265865806956861194117236250",
            "3798190810385784079683043260133066364831235433/696695965063937801383265865806956861194117236250"
          ]
        }
      ]
    },
    {
      "k": 88,
      "delta": "14054/15417",
      "gamma": "1051809/991501",
      "slope": "-20318/651289",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "3780007647523389129008766921755639616013/34695314235317769237119365009414430526720000",
          "coefficients": [
            "92401944502418946856455248138374174599599/17347657117658884618559682504707215263360000",
            "47242394343203520960528744635615553717499/17347657117658884618559682504707215263360000",
            "1227563132274371743668071755718620121743/1652157820729417582719969762353068120320000",
            "3780007647523389129008766921755639616013/34695314235317769237119365009414430526720000",
            "6307531744399736984487118977627467584307/8673828558829442309279841252353607631680000",
            "2629189855608715822723640550885404383177/1445638093138240384879973542058934605280000",
            "70710716380160302455636961939260831021073/34695314235317769237119365009414430526720000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1955063024476561184021424507986150717377/708067637455464678308558469579886337280000",
          "coefficients": [
            "1955063024476561184021424507986150717377/708067637455464678308558469579886337280000",
            "8129425407207830517226142817470782100683/619559182773531593519988660882400545120000",
            "45585905881339679303942899097268953669569/2891276186276480769759947084117869210560000",
            "495506594820866097223762373258004000097213/34695314235317769237119365009414430526720000",
            "387055227051485213784441534892159989613403/34695314235317769237119365009414430526720000",
            "45853831553878124250793917213710931827233/5782552372552961539519894168235738421120000",
            "92401944502418946856455248138374174599599/17347657117658884618559682504707215263360000"
          ]
        }
      ]
    },
    {
      "k": 89,
      "delta": "159798/175039",
      "gamma": "629615/593701",
      "slope": "-25977/842992",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "3471828639123313747522363454616219180597561/32908463006928910888227581955415629455957500000",
          "coefficients": [
            "34260825773452343347731573057801407137418481/6581692601385782177645516391083125891191500000",
            "7006507827275253097135415952182781762339921/2632677040554312871058206556433250356476600000",
            "11938769015690327076735051911842270602128829/16454231503464455444113790977707814727978750000",
            "3471828639123313747522363454616219180597561/32908463006928910888227581955415629455957500000",
            "23377643132375330557546367562972334680371493/32908463006928910888227581955415629455957500000",
            "23416790865958861200669060403315103502257991/13163385202771564355291032782166251782383000000",
            "6562474870210281804305753134438342540715157/3290846300692891088822758195541562945595750000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "887416179816260508541196312267392756460331/329084630069289108882275819554156294559575000",
          "coefficients": [
            "887416179816260508541196312267392756460331/329084630069289108882275819554156294559575000",
            "33743091806519821876171242351759479744945289/2632677040554312871058206556433250356476600000",
            "506926857738610749225009415445471436195284877/32908463006928910888227581955415629455957500000",
            "514278002683053057684489125388723459340089/36851582314590045787488893567094769827500000",
            "310353513959052652466549106721949477366463/28467528552706670318535970549667499529375000",
            "102010763957433107905249212470291719737974319/13163385202771564355291032782166251782383000000",
            "34260825773452343347731573057801407137418481/6581692601385782177645516391083125891191500000"
          ]
        }
      ]
    },
    {
      "k": 90,
      "delta": "122017/133453",
      "gamma": "661009/623446",
      "slope": "-8373/274987",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "23980644825675509715693086740931636875829/235379400793785449089975555074267672354615000",
          "coefficients": [
            "9582363080260770467797009196958836478558847/1883035206350283592719804440594141378836920000",
            "4898656582784983601829664653423575326231477/1883035206350283592719804440594141378836920000",
            "333511310879416360099970549894785061185543/470758801587570898179951110148535344709230000",
            "23980644825675509715693086740931636875829/235379400793785449089975555074267672354615000",
            "1306814828919296114259104811240304881178057/1883035206350283592719804440594141378836920000",
            "3277462625294377168796730042071654814209647/1883035206350283592719804440594141378836920000",
            "1837689395086971939200414478027213635114801/941517603175141796359902220297070689418460000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2479761665573348177991954572126548949390021/941517603175141796359902220297070689418460000",
          "coefficients": [
            "2479761665573348177991954572126548949390021/941517603175141796359902220297070689418460000",
            "23583590746641622919894228308361230992044347/1883035206350283592719804440594141378836920000",
            "28349938039552886288254798291507019212471417/1883035206350283592719804440594141378836920000",
            "6421862987791737271273461559533794071784863/470758801587570898179951110148535344709230000",
            "2967012305354939814350866406522794922243/278390775628368360839710887136922143530000",
            "14266069577736557333764353740494097630886217/1883035206350283592719804440594141378836920000",
            "9582363080260770467797009196958836478558847/1883035206350283592719804440594141378836920000"
          ]
        }
      ]
    },
    {
      "k": 91,
      "delta": "153979/168186",
      "gamma": "898641/847858",
      "slope": "-4911/163082",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "2300911078313893431902358840433205809515131/23257353634936983838960732185601815795256312500",
          "coefficients": [
            "115715796401020163448547541824171803578620751/23257353634936983838960732185601815795256312500",
            "118315764356608695408128162949239353691926427/46514707269873967677921464371203631590512625000",
            "103225410565529207553841816553420343603181/149085600223955024608722642215396255097796875",
            "2300911078313893431902358840433205809515131/23257353634936983838960732185601815795256312500",
            "15777434150369129397809996121807077663865211/23257353634936983838960732185601815795256312500",
            "8802294215655620173303649701345400779250953/5168300807763774186435718263467070176723625000",
            "44431296230103985269740949634769073985487051/23257353634936983838960732185601815795256312500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "59864648080894543018142863981304301325315001/23257353634936983838960732185601815795256312500",
          "coefficients": [
            "59864648080894543018142863981304301325315001/23257353634936983838960732185601815795256312500",
            "569311217653574380444959749870595391515846827/46514707269873967677921464371203631590512625000",
            "114082198463927607890294982857755465275054337/7752451211645661279653577395200605265085437500",
            "310149858279530579978104938351506542280469731/23257353634936983838960732185601815795256312500",
            "9320570036118685359858967876174695405104861/894513601343730147652335853292377530586781250",
            "38283046805274662042895778260827540069172953/5168300807763774186435718263467070176723625000",
            "115715796401020163448547541824171803578620751/23257353634936983838960732185601815795256312500"
          ]
        }
      ]
    },
    {
      "k": 92,
      "delta": "557237/607783",
      "gamma": "1042788/984083",
      "slope": "-29626/995239",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "386563025049019025756243034340145779198396187/4041889406911744281180279126313869101128837120000",
          "coefficients": [
            "9603938870619997364833685122643138642370679/1973578811968625137295058167145443897035565000",
            "19637873404828012976678774665208492404674191/7894315247874500549180232668581775588142260000",
            "683523029932191146542377456452546857554450633/1010472351727936070295069781578467275282209280000",
            "386563025049019025756243034340145779198396187/4041889406911744281180279126313869101128837120000",
            "2680103269626944448205958271537972925742225257/4041889406911744281180279126313869101128837120000",
            "88660244958521721124504726003520165194170717/53182755354101898436582620083077225014853120000",
            "1135958582072797714235685304133117358215557/607255019067269273013864051429367352934020000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "2541746571618290579123972991956375846994938123/1010472351727936070295069781578467275282209280000",
          "coefficients": [
            "2541746571618290579123972991956375846994938123/1010472351727936070295069781578467275282209280000",
            "2198370264498133423494821188223738414686526761/183722245768715649144558142105175868233128960000",
            "58160760990499051351189399800255732492402780657/4041889406911744281180279126313869101128837120000",
            "52713829950298293587981521426865184984391394237/4041889406911744281180279126313869101128837120000",
            "10297798653690003105662231959038946685936415433/1010472351727936070295069781578467275282209280000",
            "57193637560131965941990706315936616734291241/7894315247874500549180232668581775588142260000",
            "9603938870619997364833685122643138642370679/1973578811968625137295058167145443897035565000"
          ]
        }
      ]
    },
    {
      "k": 93,
      "delta": "556149/605764",
      "gamma": "496439/468598",
      "slope": "-27906/947669",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "436653470386506096292468065197594994610164953/4718220639393721929417063565132350404233219320000",
          "coefficients": [
            "22461088935384322385567391962473440875802521723/4718220639393721929417063565132350404233219320000",
            "11481230453859546228094523676853306866550162073/4718220639393721929417063565132350404233219320000",
            "3119112289740312027390537529208066203864075733/4718220639393721929417063565132350404233219320000",
            "436653470386506096292468065197594994610164953/4718220639393721929417063565132350404233219320000",
            "3058830835776771021167349796474477052720229983/4718220639393721929417063565132350404233219320000",
            "7700656907604585876605855744393255979774514073/4718220639393721929417063565132350404233219320000",
            "8643702430482168547219736548683695025102940973/4718220639393721929417063565132350404233219320000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "11601508685231067347089111625219233894504626773/4718220639393721929417063565132350404233219320000",
          "coefficients": [
            "11601508685231067347089111625219233894504626773/4718220639393721929417063565132350404233219320000",
            "55206905437462460765206570599978569773814975573/4718220639393721929417063565132350404233219320000",
            "66402346469095889778254019716156540271811889183/4718220639393721929417063565132350404233219320000",
            "60191966304815390415455608687598646836392518353/4718220639393721929417063565132350404233219320000",
            "47038546215839416657282010671688602240873514333/4718220639393721929417063565132350404233219320000",
            "33440947416909098543040260248093574885054881373/4718220639393721929417063565132350404233219320000",
            "22461088935384322385567391962473440875802521723/4718220639393721929417063565132350404233219320000"
          ]
        }
      ]
    },
    {
      "k": 94,
      "delta": "839960/913679",
      "gamma": "22843/21568",
      "slope": "-7754/266611",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "32722102128262236698493100147410662857/365013798114994684036871483153366668800000",
          "coefficients": [
            "340056948639876684809312372086084543397/73002759622998936807374296630673333760000",
            "173815641876655164270525618006527426389/73002759622998936807374296630673333760000",
            "1747441377226578788269242710144286431/2703805911962923585458307282617530880000",
            "32722102128262236698493100147410662857/365013798114994684036871483153366668800000",
            "9257652986029999852107125144629769441/14600551924599787361474859326134666752000",
            "827508458007984759054332228971976233/517750068248219409981377990288463360000",
            "131011914355748074279287414381077542469/73002759622998936807374296630673333760000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "175517828173393079079481539623404360709/73002759622998936807374296630673333760000",
          "coefficients": [
            "175517828173393079079481539623404360709/73002759622998936807374296630673333760000",
            "3555197961060966820886218433665210591/310650040948931645988826794173078016000",
            "186126954102373180672887799783197119227/13519029559814617927291536413087654400000",
            "26958845245094817265920421882373949697/2159844959260323574182671497948915200000",
            "712146144238003709438416569492124201669/73002759622998936807374296630673333760000",
            "1985483354521953746463133828100555531/286285331854897791401467829924209152000",
            "340056948639876684809312372086084543397/73002759622998936807374296630673333760000"
          ]
        }
      ]
    },
    {
      "k": 95,
      "delta": "781389/848840",
      "gamma": "114243/107891",
      "slope": "-14043/488426",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "837758233896253467461663250038589380389/9658062449301755283110393665854355278280000",
          "coefficients": [
            "88063624756571170928357188463190339420461/19316124898603510566220787331708710556560000",
            "45009048922756512475367014214719463289451/19316124898603510566220787331708710556560000",
            "348722042508789480500085160631860682049/551889282817243159034879638048820301616000",
            "837758233896253467461663250038589380389/9658062449301755283110393665854355278280000",
            "2395998515790861090152336961636112341233/3863224979720702113244157466341742111312000",
            "30238716905464695035354485867838960653401/19316124898603510566220787331708710556560000",
            "33964698848325280960072041527678150967761/19316124898603510566220787331708710556560000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "132410391248811482037596913462886951367/56315232940535016228048942658042887920000",
          "coefficients": [
            "132410391248811482037596913462886951367/56315232940535016228048942658042887920000",
            "30896335369535014164805235089231887716143/2759446414086215795174398190244101508080000",
            "52046161424185549846683433655669742001209/3863224979720702113244157466341742111312000",
            "58989130859636125423136973590375680089947/4829031224650877641555196832927177639140000",
            "36884714964613253125892735523199725679151/3863224979720702113244157466341742111312000",
            "131118200590385829381347362711661215551471/19316124898603510566220787331708710556560000",
            "88063624756571170928357188463190339420461/19316124898603510566220787331708710556560000"
          ]
        }
      ]
    },
    {
      "k": 96,
      "delta": "831071/901699",
      "gamma": "783914/740521",
      "slope": "-24911/875464",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "1011389667187019946218307644492711680992426419/12015253208207562588438938382760928882090496000000",
          "coefficients": [
            "26811437088497053464997932883251403126521628987/6007626604103781294219469191380464441045248000000",
            "13703003070793311177403825892230688653119561787/6007626604103781294219469191380464441045248000000",
            "7426855982902360920359939057432245314231171389/12015253208207562588438938382760928882090496000000",
            "1011389667187019946218307644492711680992426419/12015253208207562588438938382760928882090496000000",
            "113935969379175268087272829647524653552598651/187738331378243165444358412230639513782664000000",
            "4606472320582790875235898203945574496198664531/3003813302051890647109734595690232220522624000000",
            "1089570005474649773602714967862531973843667621/632381747800398030970470441197943625373184000000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "27639138421712194030378553550995365181022297599/12015253208207562588438938382760928882090496000000",
          "coefficients": [
            "27639138421712194030378553550995365181022297599/12015253208207562588438938382760928882090496000000",
            "32909376350482679307557349686171063446479875531/3003813302051890647109734595690232220522624000000",
            "1237649364012199337520051035009020298203243663/93869165689121582722179206115319756891332000000",
            "143660665947140532758216431418586682553871182819/12015253208207562588438938382760928882090496000000",
            "112294328124532299221112794985597961101447708989/12015253208207562588438938382760928882090496000000",
            "39919871106200795752592039874272117599923696187/6007626604103781294219469191380464441045248000000",
            "26811437088497053464997932883251403126521628987/6007626604103781294219469191380464441045248000000"
          ]
        }
      ]
    },
    {
      "k": 97,
      "delta": "494800/536221",
      "gamma": "116230/109833",
      "slope": "-20506/729449",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "53304462091028999166426235526492649509197/651276563416131232513023743324633834718720000",
          "coefficients": [
            "2845873235079896511120489863637719580965857/651276563416131232513023743324633834718720000",
            "1454518829968755912637931199474611782734107/651276563416131232513023743324633834718720000",
            "131327319899230033614389502057809508548629/217092187805377077504341247774877944906240000",
            "53304462091028999166426235526492649509197/651276563416131232513023743324633834718720000",
            "386910610390213416328945697304597394132037/651276563416131232513023743324633834718720000",
            "326207976292909871781068674353926933107469/217092187805377077504341247774877944906240000",
            "157114987599221413068930370349689272126901/93039509059447318930431963332090547816960000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "1466182474055825308061586925054912091349307/651276563416131232513023743324633834718720000",
          "coefficients": [
            "1466182474055825308061586925054912091349307/651276563416131232513023743324633834718720000",
            "6983297592253667993563861701236853185479907/651276563416131232513023743324633834718720000",
            "2801803716228232938915873132090292353840679/217092187805377077504341247774877944906240000",
            "7623347217109212743201329316920493759283697/651276563416131232513023743324633834718720000",
            "5959399580142252494773403162825859718572887/651276563416131232513023743324633834718720000",
            "1412409213397012369867682842600275793065869/217092187805377077504341247774877944906240000",
            "2845873235079896511120489863637719580965857/651276563416131232513023743324633834718720000"
          ]
        }
      ]
    },
    {
      "k": 98,
      "delta": "614085/664706",
      "gamma": "154664/146185",
      "slope": "-17147/615681",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "102007533564439383123161141728413264506141/1283999195359877196949097197202455257996840000",
          "coefficients": [
            "16484073678896005604364704201130619555602403/3851997586079631590847291591607365773990520000",
            "25274275998950786756018758188746670377151209/11555992758238894772541874774822097321971560000",
            "1710331806678855386519389811027660030769151/2888998189559723693135468693705524330492890000",
            "102007533564439383123161141728413264506141/1283999195359877196949097197202455257996840000",
            "1680113565689418251521487845365456479040551/2888998189559723693135468693705524330492890000",
            "17016764825081867829633511872536750481747409/11555992758238894772541874774822097321971560000",
            "3188093567486540096960334078639042301598689/1925998793039815795423645795803682886995260000"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "128603433827210531489902796790199868234983/58363599789085327134049872600111602636220000",
          "coefficients": [
            "128603433827210531489902796790199868234983/58363599789085327134049872600111602636220000",
            "121300237114484005530603678657509790469526159/11555992758238894772541874774822097321971560000",
            "36506617476967811835996327662511930106408801/2888998189559723693135468693705524330492890000",
            "44152117288102422753628235917094315388849173/3851997586079631590847291591607365773990520000",
            "25888276844416085443594744225672848320425151/2888998189559723693135468693705524330492890000",
            "73630166074425246870169467018037046956463209/11555992758238894772541874774822097321971560000",
            "16484073678896005604364704201130619555602403/3851997586079631590847291591607365773990520000"
          ]
        }
      ]
    },
    {
      "k": 99,
      "delta": "847406/916135",
      "gamma": "269995/255243",
      "slope": "-22005/798679",
      "reserve": "1/50",
      "eta": "1/8",
      "boxes": [
        {
          "x": [
            "0",
            "3"
          ],
          "degree": 6,
          "minimum": "152414555928950344881475030781094454444873/1982015989624580484557938810628119830257812500",
          "coefficients": [
            "1661720401669217624209912145724233718490043/396403197924916096911587762125623966051562500",
            "42460010174159019578294348938561209689767/19820159896245804845579388106281198302578125",
            "1148139550310697200172011378045141285144839/1982015989624580484557938810628119830257812500",
            "152414555928950344881475030781094454444873/1982015989624580484557938810628119830257812500",
            "1128400440937796210198261439428973535944259/1982015989624580484557938810628119830257812500",
            "286098984532647675300298835182830803375167/198201598962458048455793881062811983025781250",
            "643410349631995898494406654190471089905847/396403197924916096911587762125623966051562500"
          ]
        },
        {
          "x": [
            "-3",
            "0"
          ],
          "degree": 6,
          "minimum": "170987855069670710899958889279577231921351/79280639584983219382317552425124793210312500",
          "coefficients": [
            "170987855069670710899958889279577231921351/79280639584983219382317552425124793210312500",
            "40745558451103821629425373724433338799508/3964031979249160969115877621256239660515625",
            "24530032777191473541525789320806435215810451/1982015989624580484557938810628119830257812500",
            "22253226603713114330593860340185650368305481/1982015989624580484557938810628119830257812500",
            "17398543514031441853052514717105331779038899/1982015989624580484557938810628119830257812500",
            "1237120299927627428426968656338621621592373/198201598962458048455793881062811983025781250",
            "1661720401669217624209912145724233718490043/396403197924916096911587762125623966051562500"
          ]
        }
      ]
    }
  ]
}

==> anc/proof-data/c2_sparse_20261020_s3_a3_finite_verify.py <==
"""Exact finite-degree spectral certificates for 5<=k<=99.

--generate invokes floating proposals, but every saved witness is accepted
only by the exact Fraction/Bernstein check. Default mode replays the saved
witnesses without any floating computation.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
import sys
from c2_sparse_20261020_s3_a3_spectral_verify import (
    add,mul,neg,sc,pw,one,x,affine,bernstein)

DEST=Path(__file__).with_name("c2_sparse_20261020_s3_a3_finite_certificates.json")

def check(k,delta,gamma,slope,reserve=Q(1,50),eta=Q(1,8)):
    t=Q(1,k);h=1-4*t;alpha=1/(1-t);e=-3*Q(1,k-1)
    p=add(one,sc(t,add(pw(x,2),neg(x),sc(-6,one))))
    cc=add(sc(t/h,mul(add(sc(4,one),neg(x)),
                    add(sc(2,one),sc(-t,add(x,sc(4,one)))))),
           sc(-reserve*t,one))
    dd=add(mul(add(one,sc(-t,x)),add(sc(delta/h**3,p),sc(-t/h,one))),
           sc(-gamma,one))
    j=add(sc(-alpha*(1+t*t)+t*t/h-delta*delta/h**3
             +2*gamma*alpha+reserve*t*alpha*alpha,one),
          sc(-2*delta*t/h**3,p))
    target=add(j,sc(-slope,add(x,sc(-e,one))),sc(-eta*t,one))
    poly=add(mul(cc,target),neg(pw(dd,2)))
    boxes=[]
    pending=[(Q(-3),Q(3),0)]
    while pending:
        lo,hi,depth=pending.pop()
        n,m,bcs=bernstein(affine(poly,Q(0),Q(0),lo,hi))
        assert n==0
        low=min(v for i,j,v in bcs)
        if low>0:
            boxes.append(dict(x=[str(lo),str(hi)],degree=m,minimum=str(low),
                              coefficients=[str(v) for i,j,v in bcs]))
        elif depth<14:
            mid=(lo+hi)/2
            pending.extend([(lo,mid,depth+1),(mid,hi,depth+1)])
        else:
            return None
    return dict(k=k,delta=str(delta),gamma=str(gamma),slope=str(slope),
                reserve=str(reserve),eta=str(eta),boxes=boxes)

def generate():
    from c2_sparse_20261020_s3_a3_spectral_probe import optimize
    rows=[]
    for k in range(5,100):
        result=optimize(k)
        _,slope,delta,gamma,_,_=result
        row=check(k,Q(delta).limit_denominator(10**6),
                  Q(gamma).limit_denominator(10**6),Q(slope).limit_denominator(10**6))
        if row is None:
            raise AssertionError(("proposal did not certify",k,result))
        rows.append(row)
        print("PASS",k,len(row["boxes"]),flush=True)
    ans=dict(statement="5<=k<=99, a3 c2 s3, constrained reserve=1/50 and eta=1/8",
             count=len(rows),rows=rows)
    DEST.write_text(json.dumps(ans,indent=2),encoding="utf-8")
    return ans

def replay():
    ans=json.loads(DEST.read_text(encoding="utf-8"))
    assert [row["k"] for row in ans["rows"]]==list(range(5,100))
    for row in ans["rows"]:
        got=check(row["k"],Q(row["delta"]),Q(row["gamma"]),Q(row["slope"]),
                  Q(row["reserve"]),Q(row["eta"]))
        assert got==row, row["k"]
    assert ans["count"]==95
    print("PASS 95 exact finite witnesses, k=5..99;",sum(len(row["boxes"]) for row in ans["rows"]),"spectral intervals")
    return ans

if __name__=="__main__":
    generate() if "--generate" in sys.argv else replay()


==> anc/proof-data/c2_sparse_20261020_s3_a3_spectral_certificate.json <==
{
  "cutoff": 100,
  "eta": "1/8",
  "reserve": "1/100",
  "boxes": [
    {
      "t": [
        "0",
        "1/100"
      ],
      "x": [
        "3/2",
        "3"
      ],
      "degree": [
        8,
        6
      ],
      "minimum": "6492797695197/19531250000000",
      "coefficients": [
        [
          0,
          0,
          "203773/20000"
        ],
        [
          0,
          1,
          "192273/20000"
        ],
        [
          0,
          2,
          "212273/20000"
        ],
        [
          0,
          3,
          "257023/20000"
        ],
        [
          0,
          4,
          "313023/20000"
        ],
        [
          0,
          5,
          "360023/20000"
        ],
        [
          0,
          6,
          "371023/20000"
        ],
        [
          1,
          0,
          "142244973/16000000"
        ],
        [
          1,
          1,
          "133608723/16000000"
        ],
        [
          1,
          2,
          "37570797/4000000"
        ],
        [
          1,
          3,
          "93424059/8000000"
        ],
        [
          1,
          4,
          "232557513/16000000"
        ],
        [
          1,
          5,
          "33923781/2000000"
        ],
        [
          1,
          6,
          "141050349/8000000"
        ],
        [
          2,
          0,
          "17073021333/2240000000"
        ],
        [
          2,
          1,
          "7972288449/1120000000"
        ],
        [
          2,
          2,
          "9186781431/1120000000"
        ],
        [
          2,
          3,
          "471965469/44800000"
        ],
        [
          2,
          4,
          "15060860331/1120000000"
        ],
        [
          2,
          5,
          "17862848949/1120000000"
        ],
        [
          2,
          6,
          "18742376229/1120000000"
        ],
        [
          3,
          0,
          "714871491531/112000000000"
        ],
        [
          3,
          1,
          "1325119660477/224000000000"
        ],
        [
          3,
          2,
          "788740199239/112000000000"
        ],
        [
          3,
          3,
          "211036436349/22400000000"
        ],
        [
          3,
          4,
          "2774807587513/224000000000"
        ],
        [
          3,
          5,
          "1675717943311/112000000000"
        ],
        [
          3,
          6,
          "888132633273/56000000000"
        ],
        [
          4,
          0,
          "289655616492523/56000000000000"
        ],
        [
          4,
          1,
          "1037467101023/218750000000"
        ],
        [
          4,
          2,
          "8276175414363/1400000000000"
        ],
        [
          4,
          3,
          "14588545664717/1750000000000"
        ],
        [
          4,
          4,
          "1135519892671/100000000000"
        ],
        [
          4,
          5,
          "12249704755887/875000000000"
        ],
        [
          4,
          6,
          "3282671006203/218750000000"
        ],
        [
          5,
          0,
          "5586333035972811/1400000000000000"
        ],
        [
          5,
          1,
          "1259466857450709/350000000000000"
        ],
        [
          5,
          2,
          "841666863358107/175000000000000"
        ],
        [
          5,
          3,
          "2547794232591999/350000000000000"
        ],
        [
          5,
          4,
          "1811171249605407/175000000000000"
        ],
        [
          5,
          5,
          "326551482741681/25000000000000"
        ],
        [
          5,
          6,
          "155035710534837/10937500000000"
        ],
        [
          6,
          0,
          "99248518563282013/35000000000000000"
        ],
        [
          6,
          1,
          "1357570937416467/546875000000000"
        ],
        [
          6,
          2,
          "16343249718357841/4375000000000000"
        ],
        [
          6,
          3,
          "27343429392179051/4375000000000000"
        ],
        [
          6,
          4,
          "20496787635169683/2187500000000000"
        ],
        [
          6,
          5,
          "6643641524497067/546875000000000"
        ],
        [
          6,
          6,
          "130503821820857/9765625000000"
        ],
        [
          7,
          0,
          "1708176686935041/1000000000000000"
        ],
        [
          7,
          1,
          "3484819680849351/2500000000000000"
        ],
        [
          7,
          2,
          "1680722577838953/625000000000000"
        ],
        [
          7,
          3,
          "3279516587318547/625000000000000"
        ],
        [
          7,
          4,
          "2629942698288843/312500000000000"
        ],
        [
          7,
          5,
          "351813539219139/31250000000000"
        ],
        [
          7,
          6,
          "122780169627201/9765625000000"
        ],
        [
          8,
          0,
          "37950941944244367/62500000000000000"
        ],
        [
          8,
          1,
          "6492797695197/19531250000000"
        ],
        [
          8,
          2,
          "13043626560857331/7812500000000000"
        ],
        [
          8,
          3,
          "16682408520584031/3906250000000000"
        ],
        [
          8,
          4,
          "29244224426960169/3906250000000000"
        ],
        [
          8,
          5,
          "5073477923220219/488281250000000"
        ],
        [
          8,
          6,
          "144061273623627/12207031250000"
        ]
      ]
    },
    {
      "t": [
        "0",
        "1/100"
      ],
      "x": [
        "0",
        "3/2"
      ],
      "degree": [
        8,
        6
      ],
      "minimum": "37950941944244367/62500000000000000",
      "coefficients": [
        [
          0,
          0,
          "779023/20000"
        ],
        [
          0,
          1,
          "610023/20000"
        ],
        [
          0,
          2,
          "459023/20000"
        ],
        [
          0,
          3,
          "339523/20000"
        ],
        [
          0,
          4,
          "258273/20000"
        ],
        [
          0,
          5,
          "215273/20000"
        ],
        [
          0,
          6,
          "203773/20000"
        ],
        [
          1,
          0,
          "300969099/8000000"
        ],
        [
          1,
          1,
          "233028249/8000000"
        ],
        [
          1,
          2,
          "345009513/16000000"
        ],
        [
          1,
          3,
          "124753059/8000000"
        ],
        [
          1,
          4,
          "46207047/4000000"
        ],
        [
          1,
          5,
          "150881223/16000000"
        ],
        [
          1,
          6,
          "142244973/16000000"
        ],
        [
          2,
          0,
          "40662776589/1120000000"
        ],
        [
          2,
          1,
          "31108065249/1120000000"
        ],
        [
          2,
          2,
          "22621461171/1120000000"
        ],
        [
          2,
          3,
          "455605023/32000000"
        ],
        [
          2,
          4,
          "1634810043/160000000"
        ],
        [
          2,
          5,
          "2275183221/280000000"
        ],
        [
          2,
          6,
          "17073021333/2240000000"
        ],
        [
          3,
          0,
          "980166090639/28000000000"
        ],
        [
          3,
          1,
          "1480674986743/56000000000"
        ],
        [
          3,
          2,
          "4223480836793/224000000000"
        ],
        [
          3,
          3,
          "8260074189/640000000"
        ],
        [
          3,
          4,
          "997986844409/112000000000"
        ],
        [
          3,
          5,
          "219195186521/32000000000"
        ],
        [
          3,
          6,
          "714871491531/112000000000"
        ],
        [
          4,
          0,
          "3688214061299/109375000000"
        ],
        [
          4,
          1,
          "21984479195537/875000000000"
        ],
        [
          4,
          2,
          "3068472561927/175000000000"
        ],
        [
          4,
          3,
          "81199329471713/7000000000000"
        ],
        [
          4,
          4,
          "21365158554853/2800000000000"
        ],
        [
          4,
          5,
          "156859827561579/28000000000000"
        ],
        [
          4,
          6,
          "289655616492523/56000000000000"
        ],
        [
          5,
          0,
          "709859545710099/21875000000000"
        ],
        [
          5,
          1,
          "595710625647681/25000000000000"
        ],
        [
          5,
          2,
          "2841195392566257/175000000000000"
        ],
        [
          5,
          3,
          "3611271910242399/350000000000000"
        ],
        [
          5,
          4,
          "2231799332886189/350000000000000"
        ],
        [
          5,
          5,
          "438199903010199/100000000000000"
        ],
        [
          5,
          6,
          "5586333035972811/1400000000000000"
        ],
        [
          6,
          0,
          "1066258283876437/34179687500000"
        ],
        [
          6,
          1,
          "6166131037216971/273437500000000"
        ],
        [
          6,
          2,
          "2045094078795113/136718750000000"
        ],
        [
          6,
          3,
          "707817455165521/78125000000000"
        ],
        [
          6,
          4,
          "45050478005343807/8750000000000000"
        ],
        [
          6,
          5,
          "7972321223707867/2500000000000000"
        ],
        [
          6,
          6,
          "99248518563282013/35000000000000000"
        ],
        [
          7,
          0,
          "36566978018013/1220703125000"
        ],
        [
          7,
          1,
          "10395989091783/488281250000"
        ],
        [
          7,
          2,
          "1070537998589973/78125000000000"
        ],
        [
          7,
          3,
          "4891243271842323/625000000000000"
        ],
        [
          7,
          4,
          "4932689228654409/1250000000000000"
        ],
        [
          7,
          5,
          "2528031876912927/1250000000000000"
        ],
        [
          7,
          6,
          "1708176686935041/1000000000000000"
        ],
        [
          8,
          0,
          "109598977381716/3814697265625"
        ],
        [
          8,
          1,
          "611877056719599/30517578125000"
        ],
        [
          8,
          2,
          "2435275584377973/195312500000000"
        ],
        [
          8,
          3,
          "51682455331274691/7812500000000000"
        ],
        [
          8,
          4,
          "43261242441328629/15625000000000000"
        ],
        [
          8,
          5,
          "27562465631929167/31250000000000000"
        ],
        [
          8,
          6,
          "37950941944244367/62500000000000000"
        ]
      ]
    },
    {
      "t": [
        "0",
        "1/100"
      ],
      "x": [
        "-3",
        "0"
      ],
      "degree": [
        8,
        6
      ],
      "minimum": "107023/20000",
      "coefficients": [
        [
          0,
          0,
          "107023/20000"
        ],
        [
          0,
          1,
          "1569023/20000"
        ],
        [
          0,
          2,
          "2023023/20000"
        ],
        [
          0,
          3,
          "1901023/20000"
        ],
        [
          0,
          4,
          "1527023/20000"
        ],
        [
          0,
          5,
          "1117023/20000"
        ],
        [
          0,
          6,
          "779023/20000"
        ],
        [
          1,
          0,
          "48490749/8000000"
        ],
        [
          1,
          1,
          "630826899/8000000"
        ],
        [
          1,
          2,
          "807754479/8000000"
        ],
        [
          1,
          3,
          "754786989/8000000"
        ],
        [
          1,
          4,
          "602401929/8000000"
        ],
        [
          1,
          5,
          "436850799/8000000"
        ],
        [
          1,
          6,
          "300969099/8000000"
        ],
        [
          2,
          0,
          "7510072389/1120000000"
        ],
        [
          2,
          1,
          "88710764469/1120000000"
        ],
        [
          2,
          2,
          "112844270397/1120000000"
        ],
        [
          2,
          3,
          "104862640173/1120000000"
        ],
        [
          2,
          4,
          "83154050997/1120000000"
        ],
        [
          2,
          5,
          "59772199269/1120000000"
        ],
        [
          2,
          6,
          "40662776589/1120000000"
        ],
        [
          3,
          0,
          "408003748113/56000000000"
        ],
        [
          3,
          1,
          "2226311849869/28000000000"
        ],
        [
          3,
          2,
          "1407086575381/14000000000"
        ],
        [
          3,
          3,
          "5201795209221/56000000000"
        ],
        [
          3,
          4,
          "585481518197/8000000000"
        ],
        [
          3,
          5,
          "729911642587/14000000000"
        ],
        [
          3,
          6,
          "980166090639/28000000000"
        ],
        [
          4,
          0,
          "106705567513/13671875000"
        ],
        [
          4,
          1,
          "8724904098039/109375000000"
        ],
        [
          4,
          2,
          "87699411480629/875000000000"
        ],
        [
          4,
          3,
          "80618092356733/875000000000"
        ],
        [
          4,
          4,
          "7888389163203/109375000000"
        ],
        [
          4,
          5,
          "22274089540051/437500000000"
        ],
        [
          4,
          6,
          "3688214061299/109375000000"
        ],
        [
          5,
          0,
          "180787897480749/21875000000000"
        ],
        [
          5,
          1,
          "6998785550073321/87500000000000"
        ],
        [
          5,
          2,
          "546439606456761/5468750000000"
        ],
        [
          5,
          3,
          "7994495934986811/87500000000000"
        ],
        [
          5,
          4,
          "1554372038373369/21875000000000"
        ],
        [
          5,
          5,
          "4348340168987421/87500000000000"
        ],
        [
          5,
          6,
          "709859545710099/21875000000000"
        ],
        [
          6,
          0,
          "1185009188633173/136718750000000"
        ],
        [
          6,
          1,
          "5479661911869799/68359375000000"
        ],
        [
          6,
          2,
          "54460560039222207/546875000000000"
        ],
        [
          6,
          3,
          "12384299118103753/136718750000000"
        ],
        [
          6,
          4,
          "4784444155715179/68359375000000"
        ],
        [
          6,
          5,
          "6628968369300273/136718750000000"
        ],
        [
          6,
          6,
          "1066258283876437/34179687500000"
        ],
        [
          7,
          0,
          "5502686193027/610351562500"
        ],
        [
          7,
          1,
          "6272874528413427/78125000000000"
        ],
        [
          7,
          2,
          "7751808695339613/78125000000000"
        ],
        [
          7,
          3,
          "7014516939518049/78125000000000"
        ],
        [
          7,
          4,
          "269221613825601/3906250000000"
        ],
        [
          7,
          5,
          "14430247148781/305175781250"
        ],
        [
          7,
          6,
          "36566978018013/1220703125000"
        ],
        [
          8,
          0,
          "2273187477859983/244140625000000"
        ],
        [
          8,
          1,
          "39251610802057563/488281250000000"
        ],
        [
          8,
          2,
          "19303917707127573/195312500000000"
        ],
        [
          8,
          3,
          "86891727507714369/976562500000000"
        ],
        [
          8,
          4,
          "16565191448676777/244140625000000"
        ],
        [
          8,
          5,
          "703310671860993/15258789062500"
        ],
        [
          8,
          6,
          "109598977381716/3814697265625"
        ]
      ]
    }
  ]
}

==> anc/proof-data/c2_sparse_20261020_s3_a3_spectral_probe.py <==
"""Floating proposals ONLY for the independently audited a=3 sparse tail.

Exact acceptance will be separate. This program has no theorem API.
"""
import math

def data(k, delta=1.0, gamma=None):
    t=1.0/k
    h=1-4*t
    alpha=1/(1-t)
    e=-3/(k-1)
    if gamma is None:
        gamma=delta*(1+2*t)/h**3-t/h
    return t,h,alpha,e,delta,gamma

def value(k,x,delta=1.0,gamma=None):
    t,h,alpha,e,delta,gamma=data(k,delta,gamma)
    p=1+t*(x*x-x-6)
    c=t*(4-x)*(2-t*(x+4))/h
    d=(1-t*x)*(delta*p/h**3-t/h)-gamma
    return (-alpha*(1+t*t)+t*t/h-delta*delta/h**3
            +2*gamma*alpha-2*delta*t*p/h**3-d*d/c)

def proposal(k,delta=1.0,gamma=None,n=600):
    t,h,alpha,e,delta,gamma=data(k,delta,gamma)
    points=[(-3+6*j/n,value(k,-3+6*j/n,delta,gamma)) for j in range(n+1)]
    # Lower convex envelope, then interpolate at the known mean e.
    hull=[]
    for p in points:
        while len(hull)>=2:
            a,b=hull[-2:]
            if (b[0]-a[0])*(p[1]-b[1])-(b[1]-a[1])*(p[0]-b[0])<=0:
                hull.pop()
            else:
                break
        hull.append(p)
    for a,b in zip(hull,hull[1:]):
        if a[0]<=e<=b[0]:
            slope=(b[1]-a[1])/(b[0]-a[0])
            margin=a[1]+slope*(e-a[0])
            return margin,slope,delta,gamma,a[0],b[0]
    raise AssertionError

def optimize(k,n=120):
    def golden(fn,lo,hi):
        f=(math.sqrt(5)-1)/2
        p=hi-f*(hi-lo)
        q=lo+f*(hi-lo)
        vp,vq=fn(p),fn(q)
        for _ in range(25):
            if vp>vq:
                hi,q,vq=q,p,vp
                p=hi-f*(hi-lo);vp=fn(p)
            else:
                lo,p,vp=p,q,vq
                q=lo+f*(hi-lo);vq=fn(q)
        return p if vp>vq else q
    delta=1.0
    gamma=data(k,delta)[-1]
    for _ in range(25):
        delta=golden(lambda d:proposal(k,d,gamma,n)[0],-1,3)
        gamma=golden(lambda g:proposal(k,delta,g,n)[0],-5,20)
    return proposal(k,delta,gamma,1200)

if __name__=="__main__":
    import sys
    for k in [7,8,9,10,12,15,20,30,50,75,99,100]:
        z=optimize(k) if "opt" in sys.argv else proposal(k)
        print(k,tuple(round(v,8) for v in z),flush=True)


==> anc/proof-data/c2_sparse_20261020_s3_a3_spectral_verify.py <==
"""Exact bivariate certificate for the a=3 spectral tangent comparison.

This file only verifies the displayed algebraic inequality. The geometric
and finite-augmentation implications are in the accompanying proof/audit.
"""
from fractions import Fraction as Q
from math import comb
import json
from pathlib import Path

def add(*ps):
    z={}
    for p in ps:
        for key,v in p.items():
            z[key]=z.get(key,Q(0))+v
    return {key:v for key,v in z.items() if v}

def neg(p):
    return {key:-v for key,v in p.items()}

def mul(*ps):
    z={(0,0):Q(1)}
    for p in ps:
        w={}
        for (i,j),a in z.items():
            for (u,v),b in p.items():
                key=i+u,j+v
                w[key]=w.get(key,Q(0))+a*b
        z={key:v for key,v in w.items() if v}
    return z

def sc(a,p):
    return {key:Q(a)*v for key,v in p.items() if a*v}

def pw(p,n):
    return mul(*([p]*n))

def ev(p,t,x):
    return sum(a*t**i*x**j for (i,j),a in p.items())

one={(0,0):Q(1)}
t={(1,0):Q(1)}
x={(0,1):Q(1)}
h=add(one,sc(-4,t))
omt=add(one,neg(t))
p=add(one,mul(t,add(pw(x,2),neg(x),sc(-6,one))))
z=mul(add(sc(4,one),neg(x)),add(sc(2,one),neg(mul(t,add(x,sc(4,one))))))
a=add(sc(-8,one),mul(add(sc(-2,one),sc(7,t),sc(-8,pw(t,2)),sc(16,pw(t,3))),x),
      mul(add(one,t),pw(x,2)),neg(mul(t,pw(x,3))))

def numerator(eta=Q(1,8),reserve=Q(1,100)):
    """(1-t)^2 h^5 (Z-reserve*h) times the target spectral expression."""
    zz=add(z,sc(-reserve,h))
    out=add(
        neg(mul(add(one,pw(t,2)),omt,pw(h,5),zz)),
        mul(pw(t,2),pw(omt,2),pw(h,4),zz),
        neg(mul(pw(omt,2),pw(h,2),zz)),
        sc(2,mul(add(one,sc(2,t)),omt,pw(h,2),zz)),
        sc(-2,mul(t,omt,pw(h,4),zz)),
        sc(-2,mul(t,p,pw(omt,2),pw(h,2),zz)),
        neg(mul(t,pw(a,2),pw(omt,2))),
        sc(3,mul(t,x,pw(omt,2),pw(h,5),zz)),
        sc(9,mul(pw(t,2),omt,pw(h,5),zz)),
        sc(-eta,mul(t,pw(omt,2),pw(h,5),zz)),
        sc(reserve,mul(t,pw(h,5),zz)))
    assert all(i>=1 for i,j in out), "constant in t must cancel"
    return {(i-1,j):v for (i,j),v in out.items()}

def spectral_value(k,x,reserve=Q(1,100)):
    tt=Q(1,k)
    hh=1-4*tt
    alpha=1/(1-tt)
    pp=1+tt*(x*x-x-6)
    gamma=(1+2*tt)/hh**3-tt/hh
    cc=tt*(4-x)*(2-tt*(x+4))/hh-reserve*tt
    dd=(1-tt*x)*(pp/hh**3-tt/hh)-gamma
    return (-alpha*(1+tt*tt)+tt*tt/hh-1/hh**3+2*gamma*alpha
            -2*tt*pp/hh**3-dd*dd/cc+reserve*tt*alpha*alpha)

def affine(p,t0,t1,x0,x1):
    """Substitute t=t0+(t1-t0)u, x=x0+(x1-x0)v."""
    out={}
    for (i,j),v in p.items():
        for b in range(i+1):
            for c in range(j+1):
                key=b,c
                value=v*comb(i,b)*t0**(i-b)*(t1-t0)**b*comb(j,c)*x0**(j-c)*(x1-x0)**c
                out[key]=out.get(key,Q(0))+value
    return {key:v for key,v in out.items() if v}

def bernstein(p):
    n=max((i for i,j in p),default=0)
    m=max((j for i,j in p),default=0)
    out=[]
    for i in range(n+1):
        for j in range(m+1):
            b=sum(v*Q(comb(i,u),comb(n,u))*Q(comb(j,w),comb(m,w))
                  for (u,w),v in p.items() if u<=i and w<=j)
            out.append((i,j,b))
    return n,m,out

def certificate(cutoff=100,eta=Q(1,8),reserve=Q(1,100)):
    poly=numerator(eta,reserve)
    # Exact independent algebra checks at rational points.
    for k in (cutoff,cutoff+1,2*cutoff,100000):
        tt=Q(1,k)
        hh=1-4*tt
        for xx in (Q(-3),Q(-3,2),Q(0),Q(3,2),Q(3)):
            actual=spectral_value(k,xx,reserve)+3*tt*(xx+3*tt/(1-tt))-eta*tt
            expect=tt*ev(poly,tt,xx)/((1-tt)**2*ev(pw(h,5),tt,xx)*(ev(z,tt,xx)-reserve*hh))
            assert actual==expect
    pending=[(Q(0),Q(1,cutoff),Q(-3),Q(3),0)]
    boxes=[]
    while pending:
        t0,t1,x0,x1,depth=pending.pop()
        n,m,bc=bernstein(affine(poly,t0,t1,x0,x1))
        bmin=min(v for i,j,v in bc)
        if bmin>0:
            boxes.append(dict(t=[str(t0),str(t1)],x=[str(x0),str(x1)],
                              degree=[n,m],minimum=str(bmin),
                              coefficients=[[i,j,str(v)] for i,j,v in bc]))
        else:
            if depth>=16:
                return None,dict(box=[str(v) for v in (t0,t1,x0,x1)],minimum=str(bmin))
            # The t interval is already small; split the spectral variable.
            xm=(x0+x1)/2
            pending.extend([(t0,t1,x0,xm,depth+1),(t0,t1,xm,x1,depth+1)])
    return dict(cutoff=cutoff,eta=str(eta),reserve=str(reserve),boxes=boxes),None

if __name__=="__main__":
    ans,fail=certificate()
    if fail:
        print("FAIL",fail)
    else:
        path=Path(__file__).with_name("c2_sparse_20261020_s3_a3_spectral_certificate.json")
        path.write_text(json.dumps(ans,indent=2),encoding="utf-8")
        print("PASS",ans["cutoff"],ans["eta"],len(ans["boxes"]),"boxes")


==> anc/proof-data/current_diameter_bounds.py <==
"""Current proved ranges; exact certificates, no claim of graph existence.

Run: python research/current_diameter_bounds.py s c a k
An unavailable bound means the available criteria failed, not that a graph
exists, is infinite, or has unbounded diameter.
"""
import argparse
import json


def bounds(s, c, a, k, optimize=False):
    if any(type(x) is not int for x in (s, c, a, k)):
        raise ValueError('Parameters must be integers.')
    if s < 3 or c < 3 or a <= c or k < a + 2:
        raise ValueError('Require s>=3, a>c>=3, k>=a+2.')
    parameters = dict(s=s, c=c, a=a, k=k)
    if s == 3:
        if c == 3:
            from s3_c3_bounds import theorem_bound
            best = theorem_bound(a,k)
        else:
            from s3_augmented_bounds import theorem_bound
            best = theorem_bound(a,c,k)
        universal = True
    elif s == 4:
        if c >= 4:
            from s4_c4_bounds import theorem_bound
            best = theorem_bound(a, c, k)
            universal = True
        else:
            from s4_c3_refined_bounds import bounds as s4_bounds
            result=s4_bounds(a,k)
            best=result['best']
            universal=result['proved_by_uniform_theorem']
    elif s % 2:
        from odd_c3_augmented_bounds import theorem_bound
        best = theorem_bound(a, c, k, s)['best']
        universal = True
    elif c >= 4:
        from even_c4_augmented_bounds import bounds as even_bounds
        best = even_bounds(s, a, c, k, optimize=optimize)['best']
        universal = True
    else:
        from even_c3_combined_bounds import bounds as even_bounds
        result = even_bounds(s, a, k, optimize=optimize)
        best = result['best']
        universal = result['uniform_criterion']
    return dict(parameters=parameters, proved_by_uniform_theorem=universal,
                has_certified_bound=best is not None, best=best)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ('s', 'c', 'a', 'k'):
        parser.add_argument(name, type=int)
    parser.add_argument('--optimize', action='store_true')
    args = parser.parse_args()
    print(json.dumps(bounds(args.s, args.c, args.a, args.k, args.optimize),
                     indent=2, default=str, ensure_ascii=False))


==> anc/proof-data/even_c3_combined_bounds.py <==
"""All-degree diameter bounds for every even s>=6,c=3,a>3,k>=a+2.

The positive-curvature candidates are combined with the necessary sphere
integrality condition. This does not assert existence of any parameter tuple.
"""
from fractions import Fraction as Q
from functools import lru_cache
from pathlib import Path
import json
from even_c3_linear_bounds import bounds as linear_bounds
from even_c3_dense_bounds import diameter as dense_diameter
from even_c3_sharp_bounds import diameter as sharp_diameter
from even_c3_finite_bounds import candidates as finite_candidates
from odd_mixed_bounds import eta as cubic_eta,optimized_trial


@lru_cache(maxsize=1)
def _sharp_index():
    path=Path(__file__).with_name('even_c3_sharp_certificates.json')
    data=json.loads(path.read_text())
    return {(row['r'],row['a']):row for row in data['rows']}


def sharp_parameters(r,a):
    if not Path(__file__).with_name('even_c3_sharp_certificates.json').exists():
        return None
    row=_sharp_index().get((r,a))
    return None if row is None else row['parameters']


def bounds(s,a,k,optimize=False):
    if any(type(t) is not int for t in (s,a,k)) or s<6 or s%2 or a<=3 or k<a+2:
        raise ValueError('Require even s>=6, integers a>3,k>=a+2')
    old=linear_bounds(s,a,k,optimize=optimize)
    r=k-1;candidates=list(old['candidates'])
    # If D>=s, counting edges between S_(s-1) and S_s forces this
    # sphere cardinality to be an integer. Modular powering avoids
    # constructing the potentially enormous integer r**(s-2).
    residue=(k*pow(r,s-2,3)*(r-a))%3
    if residue:
        candidates.append(dict(method='sphere_cardinality_integrality',
                               sphere=s,modulus=3,residue=residue,diameter=s-1))
    if s==6:
        return dict(parameters=dict(s=s,a=a,c=3,k=k),uniform_criterion=True,
                    candidates=candidates,
                    best=min(candidates,key=lambda z:z['diameter']))
    if r<5000:candidates.extend(finite_candidates(s,a,k))
    if r>48:
        z=dense_diameter(s,a,k,dict(e=1-Q(48,r),young=Q(1,r)))
        if z is not None:candidates.append(z)
    parameters=sharp_parameters(r,a)
    if parameters is not None:
        z=sharp_diameter(s,a,k,parameters)
        assert z is not None,'Stored sharp witness failed exact replay'
        candidates.append(z)
    trials=[(cubic_eta(a,3,k),Q(1,2))]
    if optimize:
        trials.extend((optimized_trial(a,3,k,Q(j,40)),Q(j,40)) for j in range(-40,61))
    eta,shift=max(trials)
    if eta>0:
        h=min(Q(a),eta);raw=Q(4*k*(s-1))/h
        candidates.append(dict(method='all_parity_original_gradient_cubic_BE',
                               shift=shift,eta=eta,h=h,
                               diameter=raw.numerator//raw.denominator))
    # Dense/linear tails, finite intervals, 268 sharp repairs and the final
    # sphere-integrality case cover EVERY feasible parameter tuple.
    assert candidates,'The all-degree proof guarantees a certified candidate'
    return dict(parameters=dict(s=s,a=a,c=3,k=k),
                uniform_criterion=bool(candidates),
                candidates=candidates,
                best=min(candidates,key=lambda z:z['diameter']) if candidates else None)


def theorem_bound(s,a,k,optimize=False):
    return bounds(s,a,k,optimize=optimize)['best']


if __name__=='__main__':
    for s,a,k in ((8,7,11),(8,10,21),(8,39,98),(8,1000,2001),(10,1000,10000)):
        out=bounds(s,a,k)
        print((s,a,k),None if out['best'] is None else
              (out['best']['method'],out['best']['diameter']))


==> anc/proof-data/even_c3_combined_certificates.json <==
{
  "even_s": "every even s>=8",
  "c": 3,
  "all_feasible_degrees": true,
  "all_degrees_from": 6,
  "initial_finite_unmatched": 269,
  "sharp_exact_repairs": 268,
  "cubic_repairs": 3,
  "integrality_repairs": [
    {
      "r": 16,
      "a": 8,
      "k": 17,
      "residue": 1,
      "diameter": "s-1"
    }
  ],
  "small_degree_API_checks": 4278,
  "exceptions": [],
  "interpretation": "No uncovered parameter tuple remains; graph existence is not asserted."
}


==> anc/proof-data/even_c3_combined_verify.py <==
"""Merge exact finite witnesses and prove the explicit remaining exception set."""
from fractions import Fraction as Q
from pathlib import Path
import json
from even_c3_sharp_bounds import criterion as sharp_criterion
from odd_mixed_bounds import optimized_trial
from even_c3_combined_bounds import bounds


def verify():
    base=Path(__file__).resolve().parent
    finite=json.loads((base/'even_c3_finite_certificates.json').read_text())
    sharp=json.loads((base/'even_c3_sharp_certificates.json').read_text())
    cubic=json.loads((base/'even_c3_finite_cubic_certificates.json').read_text())
    initial={(p['r'],p['a'])for p in finite['unmatched']}
    repaired={(p['r'],p['a'])for p in sharp['rows']}
    remaining={(p['r'],p['a'])for p in sharp['unmatched']}
    remaining.update((p['r'],p['a'])for p in sharp.get('integrality',[]))
    assert sharp['processed']==sharp['total']==len(initial)
    assert len(repaired)==len(sharp['rows']) and not repaired&remaining
    assert repaired|remaining==initial
    for row in sharp['rows']:
        result=sharp_criterion(row['r'],row['a'],**row['parameters'])
        assert result is not None and result['eta']==Q(row['eta'])
    for row in cubic['rows']:
        eta=optimized_trial(row['a'],3,row['r']+1,Q(row['shift']))
        assert eta==Q(row['eta']) and eta>0
        remaining.discard((row['r'],row['a']))
    integrality=[]
    for r,a in sorted(remaining):
        # s-2 is positive even. Its residue power modulo3 equals r^2,
        # so the s=8 check below applies to EVERY even s>=8.
        residue=((r+1)*pow(r,6,3)*(r-a))%3
        if residue:
            assert pow(r,6,3)==pow(r,2,3)
            integrality.append(dict(r=r,a=a,k=r+1,residue=residue,diameter='s-1'))
    remaining.difference_update((row['r'],row['a'])for row in integrality)
    assert not remaining,'The completed theorem must have no uncovered tuple'
    max_r=max((r for r,a in remaining),default=4)
    # Independent API coverage check below the already certified all-r tail.
    checks=0
    for r in range(5,97):
        for a in range(4,r):
            result=bounds(8,a,r+1)
            assert (result['best'] is None)==((r,a)in remaining),(r,a)
            checks+=1
    out=dict(even_s='every even s>=8',c=3,
             all_feasible_degrees=not remaining,all_degrees_from=max_r+2,
             initial_finite_unmatched=len(initial),sharp_exact_repairs=len(repaired),
             cubic_repairs=len(cubic['rows']),integrality_repairs=integrality,
             small_degree_API_checks=checks,
             exceptions=[dict(r=r,a=a,k=r+1)for r,a in sorted(remaining)],
             interpretation='No uncovered parameter tuple remains; graph existence is not asserted.')
    (base/'even_c3_combined_certificates.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf-8')
    print(out,flush=True)
    return out


if __name__=='__main__':verify()


==> anc/proof-data/even_c3_dense_bounds.py <==
"""Exact dense-c3 criterion for every even s>=8; independent new candidate.

The interval API certifies every integer a in [a,upper_a] at fixed r.
No floating proposal is trusted here. This module does not assert that the
finite residual parameter strip is completely covered.
"""
from fractions import Fraction as Q
from even_c4_augmented_bounds import sqrt_upper


def tree_blocks(r,e,tau):
    sigma=tau/(1+1/r+tau/r)
    if sigma<=1:return None
    fine=[]
    for Df in (1+1/r**2-1/(r**3*(r-1)),1+1/r-1/(r**2*(r-1))):
        sf=tau/(1+1/r+tau*(1+1/r-Df))
        fine.append((1+sf*(Df-e))/(Df+e+sf*Df**2))
    blocks={}
    for root in (True,False):
        A=1+e*(1-1/r**2 if root else 1-1/r**4)
        D=1+e*(1/(r+1)-2/r**4 if root else 1/(r+1))
        Ca=e*(1+1/r if root else 1);ell=1/r
        J=(sigma*(D-2)-1)/(D+sigma)
        M=1+(1+sigma)*Ca/(D+sigma)-J*ell
        Ae=A-Ca**2/(D+sigma)-2*Ca*(1+sigma)*ell/(D+sigma)+J*ell**2
        blocks['root' if root else 'second']=dict(Ae=Ae,J=J,M=M)
    f=sigma/(sigma-1);A=1+e-2*f/r**2;D=1+e-2*f/r**6;C=e+1/r
    if D+1<=0:return None
    J=1-4/(D+1);M=1+2*C/(D+1);Ae=A-C*C/(D+1)
    blocks['high']=dict(Ae=Ae,J=J,M=M)
    return dict(sigma=sigma,fine=fine,blocks=blocks)


def criterion(r,a,*,e,tau=None,young,theta=Q(0),upper_a=None):
    """Return an exact interval witness, or None if its sufficient test fails."""
    r=Q(r);a=Q(a);e=Q(e);young=Q(young);theta=Q(theta)
    upper_a=a if upper_a is None else Q(upper_a)
    tau=r*r if tau is None else Q(tau)
    if r<8 or not (3<a<=upper_a<=r-1 and e>0 and tau>0 and young>0 and 0<=theta<=1):
        return None
    z=tree_blocks(r,e,tau)
    if z is None:return None
    d=max(Q(0),*z['fine'])
    if d>=1:return None
    td=d/(1-d);alpha=1+young
    xlo=a/r;xhi=upper_a/r;hlo=1-xhi;hhi=1-xlo
    lamlo=a*(a-3)/(3*r);lamhi=upper_a*(upper_a-3)/(3*r)
    def ratio(x,lam):
        return ((1+1/young)*x*x-alpha*(1-x)*x)/lam
    Lmax=max(ratio(xlo,lamlo),ratio(xhi,lamhi))
    # L is fractional linear in x, hence its extrema are endpoints.
    jc=1+td*((1-theta)*(alpha*hlo-Q(2,3))-
              theta*4*lamhi-(1-theta)*Lmax)
    if jc<0:return None
    eff=td*(1-theta)
    minmult=1+eff*(alpha*hlo-Q(2,3))
    mult=1+eff*(alpha*hhi-Q(2,3))
    if minmult<0:return None
    ur=(r-2)/(3*r)-lamlo/r
    mr=mult*ur+eff/9;mh=mult/3+eff/9
    if min(mr,mh)<=0:return None
    etas={}
    for name,b in z['blocks'].items():
        if b['J']<=-1 or b['M']<=0:return None
        if name!='high' and b['J']>=0:return None
        m=mr if name=='root' else mh
        den=1+b['J']*m
        if den<=0:return None
        eta=b['Ae']-b['M']**2*m/den
        if eta<=0:return None
        etas[name]=eta
    return dict(a=a,upper_a=upper_a,r=r,e=e,tau=tau,young=young,theta=theta,
                d=d,j_lower=jc,m_root=mr,m_high=mh,etas=etas,eta=min(etas.values()))


def diameter(s,a,k,parameters):
    if type(s) is not int or s<8 or s%2:raise ValueError('Require even s>=8')
    r=k-1
    z=criterion(r,a,**parameters)
    if z is None:return None
    p=s//2-1;N=r**p;v=k*r**(p-1);w=k*r**(p+1)
    eps=z['e']*N;tau=z['tau'];K_non=Q(r*r*N,2)*z['eta']
    K_rad=2*eps*r*r/((1+tau)*(1+eps));K=min(K_non,K_rad)
    ratio=sqrt_upper(Q(v,(r-1)*r**(p-2)))
    raw=2*p*sqrt_upper(1+tau)*(w*(1+2*ratio)+2*eps*k*r*ratio)/K
    return dict(method='even_c3_dense_outer_cap_BE',e=z['e'],tau=tau,
                young=z['young'],theta=z['theta'],eta=z['eta'],K=K,
                K_non=K_non,K_rad=K_rad,
                diameter=max(s-1,raw.numerator//raw.denominator))


==> anc/proof-data/even_c3_dense_tail_certificates.json <==
{
  "theorem": "even s>=8,c3,r>=5000,a/r>=3/8",
  "all_a_tail": "a/r<=3/8 already satisfies the previous linear criterion",
  "certificates": {
    "e": {
      "r_start": 5000,
      "numerator_shifted": [
        "4952",
        "1"
      ],
      "denominator_shifted": [
        "5000",
        "1"
      ]
    },
    "one_minus_d": {
      "r_start": 5000,
      "numerator_shifted": [
        "4951",
        "1"
      ],
      "denominator_shifted": [
        "5000",
        "1"
      ]
    },
    "sigma_minus_one": {
      "r_start": 5000,
      "numerator_shifted": [
        "124974994999",
        "74989999",
        "14999",
        "1"
      ],
      "denominator_shifted": [
        "25005001",
        "10001",
        "1"
      ]
    },
    "j_lower": {
      "r_start": 5000,
      "numerator_shifted": [
        "119087090245",
        "217902254/3",
        "44290/3",
        "1"
      ],
      "denominator_shifted": [
        "123576960000",
        "74430392",
        "14943",
        "1"
      ]
    },
    "mult": {
      "r_start": 5000,
      "numerator_shifted": [
        "593875735/24",
        "238775/24",
        "1"
      ],
      "denominator_shifted": [
        "24755000",
        "9951",
        "1"
      ]
    },
    "mH_below_one": {
      "r_start": 5000,
      "numerator_shifted": [
        "1186524265/72",
        "477305/72",
        "2/3"
      ],
      "denominator_shifted": [
        "24755000",
        "9951",
        "1"
      ]
    },
    "mR": {
      "r_start": 5000,
      "numerator_shifted": [
        "320136269695/9",
        "10951533225/512",
        "19756369/4608",
        "55/192"
      ],
      "denominator_shifted": [
        "123775000000",
        "74510000",
        "14951",
        "1"
      ]
    },
    "mH_minus_mR": {
      "r_start": 5000,
      "numerator_shifted": [
        "52261064680/9",
        "16103128015/4608",
        "1076773/1536",
        "3/64"
      ],
      "denominator_shifted": [
        "123775000000",
        "74510000",
        "14951",
        "1"
      ]
    },
    "fine_0_below_d": {
      "r_start": 5000,
      "numerator_shifted": [
        "1508276500943748774509951",
        "1811401200816249509902",
        "906435360263249951",
        "241912048037550",
        "36316202402",
        "2907648",
        "97"
      ],
      "denominator_shifted": [
        "390702375153093749874949995000",
        "625108475153099999924979999",
        "437565175061242499984998",
        "175021755012248999999",
        "43754357001224950",
        "7000523560049",
        "700034952",
        "40001",
        "1"
      ]
    },
    "fine_0_positive_d": {
      "r_start": 5000,
      "numerator_shifted": [
        "765474999999875000000000",
        "918599999999925000000",
        "459314999999985000",
        "122487999999999",
        "18373800000",
        "1469952",
        "49"
      ],
      "denominator_shifted": [
        "78140475030618749974989999",
        "109393600024496249989998",
        "65634315007349249999",
        "21877488000979950",
        "4375373800049",
        "525029952",
        "35001",
        "1"
      ]
    },
    "fine_1_below_d": {
      "r_start": 5000,
      "numerator_shifted": [
        "303155331062536269951",
        "303149323650012254",
        "121257314732501",
        "24250977649",
        "2425049",
        "97"
      ],
      "denominator_shifted": [
        "78140628094993626149995000",
        "109393753100996175459999",
        "65634376242799235046",
        "21877500249039949",
        "4375375024952",
        "525030001",
        "35001",
        "1"
      ]
    },
    "fine_1_positive_d": {
      "r_start": 5000,
      "numerator_shifted": [
        "153094999999975000000",
        "153100999999990000",
        "61242799999999",
        "12249040000",
        "1224952",
        "49"
      ],
      "denominator_shifted": [
        "15628125618998725229999",
        "18753125496399490046",
        "9376250149279949",
        "2500250019952",
        "375025001",
        "30001",
        "1"
      ]
    },
    "root_den": {
      "r_start": 5000,
      "numerator_shifted": [
        "62048420785100382522297901537338927664/9",
        "496919875174525355374847178923776801/36",
        "447707076274569325018106813792453/36",
        "15298088806193533573944310008347/2304",
        "10720108261129335387781369187/4608",
        "2575572647815950893770955/4608",
        "107429954783781359221/1152",
        "49163138735066309/4608",
        "615192917641/768",
        "164225735/4608",
        "137/192"
      ],
      "denominator_shifted": [
        "9673791000658741264088209774403925296",
        "19365956229040488138770675909770786",
        "17445895924920243380381235190978",
        "9313295870805398051050835680",
        "3262739592910809680102542",
        "783798084899264772204",
        "130756433493282159",
        "14957696199808",
        "1122884905",
        "49953",
        "1"
      ]
    },
    "root_J_plus_one": {
      "r_start": 5000,
      "numerator_shifted": [
        "386952390471902523504700950096",
        "619858493596897014101880190",
        "434415184313756602820188",
        "173971757487750880188",
        "43544357373775044",
        "6975323589951",
        "698354953",
        "39953",
        "1"
      ],
      "denominator_shifted": [
        "1953906483671731218761504700950096",
        "3516875327281106225006901880190",
        "2813375196453067492501380188",
        "1312850065512488499000092",
        "393837513108123849950",
        "78764001573649954",
        "10501400104955",
        "900080003",
        "45002",
        "1"
      ]
    },
    "root_M": {
      "r_start": 5000,
      "numerator_shifted": [
        "3889833122139896756243752300950096",
        "7004985121568021779996250920190",
        "5606616073284083721499250092",
        "2617647024542441746199950",
        "785661904931369174810",
        "157205928594509767",
        "20970595239817",
        "1798319864",
        "89958",
        "2"
      ],
      "denominator_shifted": [
        "1953906483671731218761504700950096",
        "3516875327281106225006901880190",
        "2813375196453067492501380188",
        "1312850065512488499000092",
        "393837513108123849950",
        "78764001573649954",
        "10501400104955",
        "900080003",
        "45002",
        "1"
      ]
    },
    "root_eta_floor": {
      "r_start": 5000,
      "numerator_shifted": [
        "194355453130179606634201392214132093078036902903808/411",
        "506005942317084557974079325143204996837246316592/411",
        "608024836481621728525656306424029326940479032/411",
        "595312304832129680363275447375353202512307/548",
        "223541637085905420749704144289521632175/411",
        "322331051555990202716732297949255187/1644",
        "344279388348839002602018195541795/6576",
        "68947750821944515326784290821/6576",
        "1725989425438356679224033/1096",
        "1152189269205079452991/6576",
        "46148725414710139/3288",
        "5041074387103/6576",
        "14021497/548",
        "54/137"
      ],
      "denominator_shifted": [
        "496387366280803060178383212298711421312000000000000/411",
        "1291672170117532546856724285226780454787200000000/411",
        "1551284486712265443707436227769283531757440000/411",
        "1138545635695163623978878252951883473610496/411",
        "189913757668321221211960965458783466272/137",
        "205275483813830612078202379555105498/411",
        "73046787917902349101321797136949/548",
        "29242692251795431728548564729/1096",
        "13170000028203555622030955/3288",
        "366132982493642517971/822",
        "117258431447756309/3288",
        "1066857255141/548",
        "213545735/3288",
        "1"
      ]
    },
    "root_minus_J": {
      "r_start": 5000,
      "numerator_shifted": [
        "1953519531281259316238000000000000",
        "3516255468787509327992800000000",
        "2812940781268753735898560000",
        "1312676093755000748119904",
        "393793968750750074906",
        "78757026250060003",
        "10500701750002",
        "900040050",
        "45001",
        "1"
      ],
      "denominator_shifted": [
        "1953906483671731218761504700950096",
        "3516875327281106225006901880190",
        "2813375196453067492501380188",
        "1312850065512488499000092",
        "393837513108123849950",
        "78764001573649954",
        "10501400104955",
        "900080003",
        "45002",
        "1"
      ]
    },
    "second_den": {
      "r_start": 5000,
      "numerator_shifted": [
        "741948164633384291143609/72",
        "891949156029428558195/72",
        "111695014776441335/18",
        "119356091187043/72",
        "8967808529/36",
        "1437425/72",
        "2/3"
      ],
      "denominator_shifted": [
        "15478065601053986032352",
        "18603077485621592206",
        "9316235747122159",
        "2488248099808",
        "373824905",
        "29953",
        "1"
      ]
    },
    "second_J_plus_one": {
      "r_start": 5000,
      "numerator_shifted": [
        "619123824764952",
        "496474529953",
        "149294953",
        "19953",
        "1"
      ],
      "denominator_shifted": [
        "3126250373874769952",
        "3126000224549954",
        "1250300044955",
        "250040003",
        "25002",
        "1"
      ]
    },
    "second_M": {
      "r_start": 5000,
      "numerator_shifted": [
        "6223113747774304905",
        "6228493249109861",
        "2493548649911",
        "499139910",
        "49957",
        "2"
      ],
      "denominator_shifted": [
        "3126250373874769952",
        "3126000224549954",
        "1250300044955",
        "250040003",
        "25002",
        "1"
      ]
    },
    "second_eta_floor": {
      "r_start": 5000,
      "numerator_shifted": [
        "19338902554176307508957989811282106029/6",
        "112321019397583934635871378496224917/16",
        "328075503651613340347431646478125/48",
        "47054192516673046706591176931/12",
        "141030238087305432366648853/96",
        "36076083832752094194721/96",
        "1596120701792125865/24",
        "772184677490101/96",
        "30553199575/48",
        "952619/32",
        "5/8"
      ],
      "denominator_shifted": [
        "144911750904957869363986132812500000000000/3",
        "106373523480651878212149023437500000000",
        "319435250193075705986805390625000000/3",
        "191849934741259864564353265625000/3",
        "153630956908894724603417528125/6",
        "344471562256864183246018609/48",
        "68961947877934312058195/48",
        "2465341963320460085/12",
        "987102767637043/48",
        "10978540343/8",
        "2637425/48",
        "1"
      ]
    },
    "second_minus_J": {
      "r_start": 5000,
      "numerator_shifted": [
        "3125631250050005000",
        "3125503750020001",
        "1250150750002",
        "250020050",
        "25001",
        "1"
      ],
      "denominator_shifted": [
        "3126250373874769952",
        "3126000224549954",
        "1250300044955",
        "250040003",
        "25002",
        "1"
      ]
    },
    "high_den": {
      "r_start": 5000,
      "numerator_shifted": [
        "36933341516034691043376121804265/108",
        "59206330203544630000937944361/108",
        "10380897339105456787542511/27",
        "33282253717570320746687/216",
        "4168211452128595523/108",
        "668183703785147/108",
        "16736367220/27",
        "7665449/216",
        "8/9"
      ],
      "denominator_shifted": [
        "1156445993248651580999950490000/3",
        "617797147749640441199993366",
        "1299530097299676414719998/3",
        "173558369819985619216",
        "43461567981999281",
        "6965375439280",
        "697690848",
        "39934",
        "1"
      ]
    },
    "high_J_plus_one": {
      "r_start": 5000,
      "numerator_shifted": [
        "10314602920584133333332",
        "37193797007050960000/3",
        "18627514101410096/3",
        "1658500626698",
        "747550094/3",
        "59902/3",
        "2/3"
      ],
      "denominator_shifted": [
        "46715653130626199999998/3",
        "18696882501125160000",
        "9353752250225016",
        "2495750300015",
        "374575015",
        "29983",
        "1"
      ]
    },
    "high_M": {
      "r_start": 5000,
      "numerator_shifted": [
        "77665710642128549999998/3",
        "93290693510276420000/3",
        "46691270552055142/3",
        "12463252740137/3",
        "1871325137/3",
        "49951",
        "5/3"
      ],
      "denominator_shifted": [
        "46715653130626199999998/3",
        "18696882501125160000",
        "9353752250225016",
        "2495750300015",
        "374575015",
        "29983",
        "1"
      ]
    },
    "high_eta_floor": {
      "r_start": 5000,
      "numerator_shifted": [
        "28646140215161495258419095570018722026940888705/192",
        "8610033630320750112187668791414942952865399/24",
        "75910904545577737505242080474549733306007/192",
        "33801615992956249210440744692209764795/128",
        "45717894169442295064746616283843933/384",
        "14657177752357293265487454296401/384",
        "3426419025674733682063687643/384",
        "196162023766599855477729/128",
        "73698371010615026633/384",
        "6563208991055335/384",
        "131509243285/128",
        "3593305/96",
        "5/8"
      ],
      "denominator_shifted": [
        "2884840107039246619660275571602520769919209375/12",
        "55460454493518958350199487377319162213740735/96",
        "10180870514338399965134975355871192907729/16",
        "20387997498427626841083338494452654415/48",
        "36745684905458104974042030522653033/192",
        "3924586888486870515708695711967/64",
        "2750745911018530279841142061/192",
        "157387604213566067237529/64",
        "19698730788053349181/64",
        "5259740230511893/192",
        "315989372119/192",
        "11505257/192",
        "1"
      ]
    }
  },
  "samples": [
    {
      "r": 5000,
      "a_interval": [
        1875,
        4999
      ],
      "eta": "256209607135598738384229170085587791196578802796453018717/1505787727552430907917391930383645852005491015625000000000000"
    },
    {
      "r": 5001,
      "a_interval": [
        1876,
        5000
      ],
      "eta": "14628612372932676944053414231535555622841160880199767541676/84163826597275941704583344098424465769248792869977696846780453"
    },
    {
      "r": 10000,
      "a_interval": [
        3750,
        9999
      ],
      "eta": "3200268620168868285424454454031442693243118932415967389437423/32380659430257712181358630359424581065769926271875000000000000000"
    },
    {
      "r": 1000000,
      "a_interval": [
        375000,
        999999
      ],
      "eta": "2925985801729505474641950581002665728960747552947580895999069234672025769186134148964870250009/2604029567736221216750114319520890526367178168364430352377029948472656437500000000000000000000000000"
    }
  ]
}


==> anc/proof-data/even_c3_dense_tail_verify.py <==
"""Exact full dense tail: r>=5000,a/r>=3/8, every even s>=8,c=3."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate


def components(r):
    e=1-48/r;tau=r*r;sigma=tau/(1+1/r+tau/r)
    d=49/r;td=d/(1-d);alphah=Q(5,8)*(1+1/r)
    Lmax=(3*r*r-2*r-5)/(r*(r-8))
    jlower=1-td*(Lmax+Q(2,3))
    mult=1+td*(alphah-Q(2,3))
    mH=mult/3+td/9
    mR=mult*(Q(55,192)-Q(7,24)/r)+td/9
    checks={'e':e,'one_minus_d':1-d,'sigma_minus_one':sigma-1,
            'j_lower':jlower,'mult':mult,'mH_below_one':1-mH,
            'mR':mR,'mH_minus_mR':mH-mR}
    for i,Df in enumerate((1+1/r**2-1/(r**3*(r-1)),
                          1+1/r-1/(r**2*(r-1)))):
        sf=tau/(1+1/r+tau*(1+1/r-Df))
        df=(1+sf*(Df-e))/(Df+e+sf*Df**2)
        checks['fine_'+str(i)+'_below_d']=d-df
        checks['fine_'+str(i)+'_positive_d']=df
    blocks={}
    for root in (True,False):
        A=1+e*(1-1/r**2 if root else 1-1/r**4)
        D=1+e*(1/(r+1)-2/r**4 if root else 1/(r+1))
        Ca=e*(1+1/r if root else 1);ell=1/r
        J=(sigma*(D-2)-1)/(D+sigma)
        M=1+(1+sigma)*Ca/(D+sigma)-J*ell
        Ae=A-Ca**2/(D+sigma)-2*Ca*(1+sigma)*ell/(D+sigma)+J*ell**2
        mm=mR if root else mH;den=1+J*mm;eta=Ae-M*M*mm/den
        name='root' if root else 'second'
        blocks[name]=dict(J=J,M=M,Ae=Ae,m=mm,den=den,eta=eta)
    f=sigma/(sigma-1);A=1+e-2*f/r**2;D=1+e-2*f/r**6;C=e+1/r
    J=1-4/(D+1);M=1+2*C/(D+1);Ae=A-C*C/(D+1)
    den=1+J*mH;eta=Ae-M*M*mH/den
    blocks['high']=dict(J=J,M=M,Ae=Ae,m=mH,den=den,eta=eta)
    for name,b in blocks.items():
        checks[name+'_den']=b['den'];checks[name+'_J_plus_one']=b['J']+1
        checks[name+'_M']=b['M'];checks[name+'_eta_floor']=b['eta']-Q(1,2)/r
        if name!='high':checks[name+'_minus_J']=-b['J']
    return dict(checks=checks,blocks=blocks,e=e,tau=tau,d=d,mR=mR,mH=mH)


def verify():
    z=components(Rat([0,1]))
    certs={name:certificate(f,start=5000) for name,f in z['checks'].items()}
    from even_c3_dense_bounds import criterion
    samples=[]
    for rr in (5000,5001,10000,1000000):
        aa=(3*rr+7)//8
        zz=criterion(rr,aa,e=1-Q(48,rr),young=Q(1,rr),upper_a=rr-1)
        assert zz is not None and zz['eta']>Q(1,2*rr)
        samples.append(dict(r=rr,a_interval=[aa,rr-1],eta=zz['eta']))
    out=dict(theorem='even s>=8,c3,r>=5000,a/r>=3/8',
             all_a_tail='a/r<=3/8 already satisfies the previous linear criterion',
             certificates=certs,samples=samples)
    Path(__file__).with_name('even_c3_dense_tail_certificates.json').write_text(
        json.dumps(out,indent=2,default=str)+'\n',encoding='utf-8')
    print('Dense tail exact certificates:',len(certs),'; exact whole-a intervals:',len(samples))
    return out


if __name__=='__main__':verify()


==> anc/proof-data/even_c3_finite_bounds.py <==
"""Lookup and recheck exact finite witnesses; never use floating re-search."""
from bisect import bisect_right
from fractions import Fraction as Q
from functools import lru_cache
from pathlib import Path
import json
from even_c3_dense_bounds import diameter as dense_diameter
from odd_mixed_bounds import optimized_trial


@lru_cache(maxsize=1)
def witness_index():
    data=json.loads(Path(__file__).with_name('even_c3_finite_certificates.json').read_text())
    by={}
    for row in data['rows']:by.setdefault(row['r'],[]).append(row)
    return {r:(tuple(row['alo']for row in rows),rows)for r,rows in by.items()}


def dense_parameters(r,a):
    item=witness_index().get(r)
    if item is None:return None
    starts,rows=item;i=bisect_right(starts,a)-1
    if i<0 or a>rows[i]['ahi']:return None
    return {key:Q(value)for key,value in rows[i]['parameters'].items()}


@lru_cache(maxsize=1)
def cubic_index():
    path=Path(__file__).with_name('even_c3_finite_cubic_certificates.json')
    if not path.exists():return {}
    data=json.loads(path.read_text())
    return {(row['r'],row['a']):row for row in data['rows']}


def candidates(s,a,k):
    if type(s) is not int or s<8 or s%2:raise ValueError('Require even s>=8')
    r=k-1;out=[]
    p=dense_parameters(r,a)
    if p is not None:
        result=dense_diameter(s,a,k,p)
        assert result is not None,'Stored finite witness failed exact point replay'
        out.append(result)
    row=cubic_index().get((r,a))
    if row is not None:
        shift=Q(row['shift']);eta=optimized_trial(a,3,k,shift)
        assert eta==Q(row['eta']) and eta>0
        h=min(Q(a),eta);raw=Q(4*k*(s-1))/h
        out.append(dict(method='all_parity_original_gradient_cubic_BE',shift=shift,
                        eta=eta,h=h,diameter=raw.numerator//raw.denominator))
    return out


def theorem_bound(s,a,k):
    out=candidates(s,a,k)
    return min(out,key=lambda z:z['diameter']) if out else None


==> anc/proof-data/even_c3_finite_cubic_certificates.json <==
{
  "source": "odd-s-working-proof.txt; its proof is valid for all s>=3",
  "rows": [
    {
      "r": 9,
      "a": 7,
      "shift": "-329/2000",
      "eta": "4504091025121/1596231105000",
      "h": "4504091025121/1596231105000",
      "diameter": "floor[4(r+1)(s-1)/h], every s>=3"
    },
    {
      "r": 10,
      "a": 7,
      "shift": "-21/200",
      "eta": "93132867/40051250",
      "h": "93132867/40051250",
      "diameter": "floor[4(r+1)(s-1)/h], every s>=3"
    },
    {
      "r": 11,
      "a": 7,
      "shift": "-53/1000",
      "eta": "266248598218657/138422469150000",
      "h": "266248598218657/138422469150000",
      "diameter": "floor[4(r+1)(s-1)/h], every s>=3"
    }
  ],
  "unmatched": [
    {
      "r": 11,
      "a": 8
    },
    {
      "r": 12,
      "a": 8
    },
    {
      "r": 13,
      "a": 8
    },
    {
      "r": 13,
      "a": 9
    },
    {
      "r": 14,
      "a": 8
    },
    {
      "r": 14,
      "a": 9
    },
    {
      "r": 15,
      "a": 8
    },
    {
      "r": 15,
      "a": 9
    },
    {
      "r": 16,
      "a": 8
    },
    {
      "r": 16,
      "a": 9
    },
    {
      "r": 16,
      "a": 10
    },
    {
      "r": 17,
      "a": 8
    },
    {
      "r": 17,
      "a": 9
    },
    {
      "r": 17,
      "a": 10
    },
    {
      "r": 18,
      "a": 9
    },
    {
      "r": 18,
      "a": 10
    },
    {
      "r": 18,
      "a": 11
    },
    {
      "r": 19,
      "a": 9
    },
    {
      "r": 19,
      "a": 10
    },
    {
      "r": 19,
      "a": 11
    },
    {
      "r": 20,
      "a": 9
    },
    {
      "r": 20,
      "a": 10
    },
    {
      "r": 20,
      "a": 11
    },
    {
      "r": 20,
      "a": 12
    },
    {
      "r": 21,
      "a": 10
    },
    {
      "r": 21,
      "a": 11
    },
    {
      "r": 21,
      "a": 12
    },
    {
      "r": 22,
      "a": 10
    },
    {
      "r": 22,
      "a": 11
    },
    {
      "r": 22,
      "a": 12
    },
    {
      "r": 22,
      "a": 13
    },
    {
      "r": 23,
      "a": 11
    },
    {
      "r": 23,
      "a": 12
    },
    {
      "r": 23,
      "a": 13
    },
    {
      "r": 24,
      "a": 11
    },
    {
      "r": 24,
      "a": 12
    },
    {
      "r": 24,
      "a": 13
    },
    {
      "r": 25,
      "a": 11
    },
    {
      "r": 25,
      "a": 12
    },
    {
      "r": 25,
      "a": 13
    },
    {
      "r": 25,
      "a": 14
    },
    {
      "r": 26,
      "a": 12
    },
    {
      "r": 26,
      "a": 13
    },
    {
      "r": 26,
      "a": 14
    },
    {
      "r": 27,
      "a": 12
    },
    {
      "r": 27,
      "a": 13
    },
    {
      "r": 27,
      "a": 14
    },
    {
      "r": 27,
      "a": 15
    },
    {
      "r": 28,
      "a": 13
    },
    {
      "r": 28,
      "a": 14
    },
    {
      "r": 28,
      "a": 15
    },
    {
      "r": 29,
      "a": 13
    },
    {
      "r": 29,
      "a": 14
    },
    {
      "r": 29,
      "a": 15
    },
    {
      "r": 30,
      "a": 13
    },
    {
      "r": 30,
      "a": 14
    },
    {
      "r": 30,
      "a": 15
    },
    {
      "r": 30,
      "a": 16
    },
    {
      "r": 31,
      "a": 14
    },
    {
      "r": 31,
      "a": 15
    },
    {
      "r": 31,
      "a": 16
    },
    {
      "r": 32,
      "a": 14
    },
    {
      "r": 32,
      "a": 15
    },
    {
      "r": 32,
      "a": 16
    },
    {
      "r": 32,
      "a": 17
    },
    {
      "r": 33,
      "a": 14
    },
    {
      "r": 33,
      "a": 15
    },
    {
      "r": 33,
      "a": 16
    },
    {
      "r": 33,
      "a": 17
    },
    {
      "r": 34,
      "a": 15
    },
    {
      "r": 34,
      "a": 16
    },
    {
      "r": 34,
      "a": 17
    },
    {
      "r": 34,
      "a": 18
    },
    {
      "r": 35,
      "a": 15
    },
    {
      "r": 35,
      "a": 16
    },
    {
      "r": 35,
      "a": 17
    },
    {
      "r": 35,
      "a": 18
    },
    {
      "r": 36,
      "a": 16
    },
    {
      "r": 36,
      "a": 17
    },
    {
      "r": 36,
      "a": 18
    },
    {
      "r": 37,
      "a": 16
    },
    {
      "r": 37,
      "a": 17
    },
    {
      "r": 37,
      "a": 18
    },
    {
      "r": 37,
      "a": 19
    },
    {
      "r": 38,
      "a": 16
    },
    {
      "r": 38,
      "a": 17
    },
    {
      "r": 38,
      "a": 18
    },
    {
      "r": 38,
      "a": 19
    },
    {
      "r": 39,
      "a": 17
    },
    {
      "r": 39,
      "a": 18
    },
    {
      "r": 39,
      "a": 19
    },
    {
      "r": 39,
      "a": 20
    },
    {
      "r": 40,
      "a": 17
    },
    {
      "r": 40,
      "a": 18
    },
    {
      "r": 40,
      "a": 19
    },
    {
      "r": 40,
      "a": 20
    },
    {
      "r": 41,
      "a": 18
    },
    {
      "r": 41,
      "a": 19
    },
    {
      "r": 41,
      "a": 20
    },
    {
      "r": 42,
      "a": 18
    },
    {
      "r": 42,
      "a": 19
    },
    {
      "r": 42,
      "a": 20
    },
    {
      "r": 42,
      "a": 21
    },
    {
      "r": 43,
      "a": 18
    },
    {
      "r": 43,
      "a": 19
    },
    {
      "r": 43,
      "a": 20
    },
    {
      "r": 43,
      "a": 21
    },
    {
      "r": 44,
      "a": 19
    },
    {
      "r": 44,
      "a": 20
    },
    {
      "r": 44,
      "a": 21
    },
    {
      "r": 44,
      "a": 22
    },
    {
      "r": 45,
      "a": 19
    },
    {
      "r": 45,
      "a": 20
    },
    {
      "r": 45,
      "a": 21
    },
    {
      "r": 45,
      "a": 22
    },
    {
      "r": 46,
      "a": 20
    },
    {
      "r": 46,
      "a": 21
    },
    {
      "r": 46,
      "a": 22
    },
    {
      "r": 47,
      "a": 20
    },
    {
      "r": 47,
      "a": 21
    },
    {
      "r": 47,
      "a": 22
    },
    {
      "r": 47,
      "a": 23
    },
    {
      "r": 48,
      "a": 20
    },
    {
      "r": 48,
      "a": 21
    },
    {
      "r": 48,
      "a": 22
    },
    {
      "r": 48,
      "a": 23
    },
    {
      "r": 49,
      "a": 21
    },
    {
      "r": 49,
      "a": 22
    },
    {
      "r": 49,
      "a": 23
    },
    {
      "r": 50,
      "a": 21
    },
    {
      "r": 50,
      "a": 22
    },
    {
      "r": 50,
      "a": 23
    },
    {
      "r": 50,
      "a": 24
    },
    {
      "r": 51,
      "a": 21
    },
    {
      "r": 51,
      "a": 22
    },
    {
      "r": 51,
      "a": 23
    },
    {
      "r": 51,
      "a": 24
    },
    {
      "r": 52,
      "a": 22
    },
    {
      "r": 52,
      "a": 23
    },
    {
      "r": 52,
      "a": 24
    },
    {
      "r": 52,
      "a": 25
    },
    {
      "r": 53,
      "a": 22
    },
    {
      "r": 53,
      "a": 23
    },
    {
      "r": 53,
      "a": 24
    },
    {
      "r": 53,
      "a": 25
    },
    {
      "r": 54,
      "a": 23
    },
    {
      "r": 54,
      "a": 24
    },
    {
      "r": 54,
      "a": 25
    },
    {
      "r": 55,
      "a": 23
    },
    {
      "r": 55,
      "a": 24
    },
    {
      "r": 55,
      "a": 25
    },
    {
      "r": 55,
      "a": 26
    },
    {
      "r": 56,
      "a": 23
    },
    {
      "r": 56,
      "a": 24
    },
    {
      "r": 56,
      "a": 25
    },
    {
      "r": 56,
      "a": 26
    },
    {
      "r": 57,
      "a": 24
    },
    {
      "r": 57,
      "a": 25
    },
    {
      "r": 57,
      "a": 26
    },
    {
      "r": 58,
      "a": 24
    },
    {
      "r": 58,
      "a": 25
    },
    {
      "r": 58,
      "a": 26
    },
    {
      "r": 58,
      "a": 27
    },
    {
      "r": 59,
      "a": 25
    },
    {
      "r": 59,
      "a": 26
    },
    {
      "r": 59,
      "a": 27
    },
    {
      "r": 60,
      "a": 25
    },
    {
      "r": 60,
      "a": 26
    },
    {
      "r": 60,
      "a": 27
    },
    {
      "r": 60,
      "a": 28
    },
    {
      "r": 61,
      "a": 25
    },
    {
      "r": 61,
      "a": 26
    },
    {
      "r": 61,
      "a": 27
    },
    {
      "r": 61,
      "a": 28
    },
    {
      "r": 62,
      "a": 26
    },
    {
      "r": 62,
      "a": 27
    },
    {
      "r": 62,
      "a": 28
    },
    {
      "r": 63,
      "a": 26
    },
    {
      "r": 63,
      "a": 27
    },
    {
      "r": 63,
      "a": 28
    },
    {
      "r": 63,
      "a": 29
    },
    {
      "r": 64,
      "a": 26
    },
    {
      "r": 64,
      "a": 27
    },
    {
      "r": 64,
      "a": 28
    },
    {
      "r": 64,
      "a": 29
    },
    {
      "r": 65,
      "a": 27
    },
    {
      "r": 65,
      "a": 28
    },
    {
      "r": 65,
      "a": 29
    },
    {
      "r": 66,
      "a": 27
    },
    {
      "r": 66,
      "a": 28
    },
    {
      "r": 66,
      "a": 29
    },
    {
      "r": 66,
      "a": 30
    },
    {
      "r": 67,
      "a": 28
    },
    {
      "r": 67,
      "a": 29
    },
    {
      "r": 67,
      "a": 30
    },
    {
      "r": 68,
      "a": 28
    },
    {
      "r": 68,
      "a": 29
    },
    {
      "r": 68,
      "a": 30
    },
    {
      "r": 69,
      "a": 28
    },
    {
      "r": 69,
      "a": 29
    },
    {
      "r": 69,
      "a": 30
    },
    {
      "r": 69,
      "a": 31
    },
    {
      "r": 70,
      "a": 29
    },
    {
      "r": 70,
      "a": 30
    },
    {
      "r": 70,
      "a": 31
    },
    {
      "r": 71,
      "a": 29
    },
    {
      "r": 71,
      "a": 30
    },
    {
      "r": 71,
      "a": 31
    },
    {
      "r": 72,
      "a": 30
    },
    {
      "r": 72,
      "a": 31
    },
    {
      "r": 72,
      "a": 32
    },
    {
      "r": 73,
      "a": 30
    },
    {
      "r": 73,
      "a": 31
    },
    {
      "r": 73,
      "a": 32
    },
    {
      "r": 74,
      "a": 30
    },
    {
      "r": 74,
      "a": 31
    },
    {
      "r": 74,
      "a": 32
    },
    {
      "r": 75,
      "a": 31
    },
    {
      "r": 75,
      "a": 32
    },
    {
      "r": 75,
      "a": 33
    },
    {
      "r": 76,
      "a": 31
    },
    {
      "r": 76,
      "a": 32
    },
    {
      "r": 76,
      "a": 33
    },
    {
      "r": 77,
      "a": 32
    },
    {
      "r": 77,
      "a": 33
    },
    {
      "r": 78,
      "a": 32
    },
    {
      "r": 78,
      "a": 33
    },
    {
      "r": 78,
      "a": 34
    },
    {
      "r": 79,
      "a": 32
    },
    {
      "r": 79,
      "a": 33
    },
    {
      "r": 79,
      "a": 34
    },
    {
      "r": 80,
      "a": 33
    },
    {
      "r": 80,
      "a": 34
    },
    {
      "r": 81,
      "a": 33
    },
    {
      "r": 81,
      "a": 34
    },
    {
      "r": 81,
      "a": 35
    },
    {
      "r": 82,
      "a": 33
    },
    {
      "r": 82,
      "a": 34
    },
    {
      "r": 82,
      "a": 35
    },
    {
      "r": 83,
      "a": 34
    },
    {
      "r": 83,
      "a": 35
    },
    {
      "r": 84,
      "a": 34
    },
    {
      "r": 84,
      "a": 35
    },
    {
      "r": 84,
      "a": 36
    },
    {
      "r": 85,
      "a": 35
    },
    {
      "r": 85,
      "a": 36
    },
    {
      "r": 86,
      "a": 35
    },
    {
      "r": 86,
      "a": 36
    },
    {
      "r": 87,
      "a": 35
    },
    {
      "r": 87,
      "a": 36
    },
    {
      "r": 87,
      "a": 37
    },
    {
      "r": 88,
      "a": 36
    },
    {
      "r": 88,
      "a": 37
    },
    {
      "r": 89,
      "a": 36
    },
    {
      "r": 89,
      "a": 37
    },
    {
      "r": 90,
      "a": 37
    },
    {
      "r": 90,
      "a": 38
    },
    {
      "r": 91,
      "a": 37
    },
    {
      "r": 91,
      "a": 38
    },
    {
      "r": 92,
      "a": 38
    },
    {
      "r": 93,
      "a": 38
    },
    {
      "r": 93,
      "a": 39
    },
    {
      "r": 94,
      "a": 38
    },
    {
      "r": 94,
      "a": 39
    },
    {
      "r": 95,
      "a": 39
    },
    {
      "r": 96,
      "a": 39
    }
  ]
}


==> anc/proof-data/even_c3_finite_replay.json <==
{
  "exact_dense_rows": 30729,
  "dense_parameter_pairs": 7651775,
  "old_or_linear_pairs": 4825460,
  "unmatched_pairs": 269,
  "last_unmatched_r": 96,
  "complete_above_r": 97,
  "partition": "Every pair classified, no omitted parameter"
}


==> anc/proof-data/even_c3_finite_verify.py <==
"""Exact replay of every dense finite interval and its domain partition."""
from fractions import Fraction as Q
from functools import lru_cache
from math import isqrt
from pathlib import Path
import json
import even_c3_dense_bounds as dense


def replay():
    source=Path(__file__).with_name('even_c3_finite_certificates.json')
    data=json.loads(source.read_text(encoding='utf-8'))
    dense.tree_blocks=lru_cache(maxsize=8192)(dense.tree_blocks)
    by={};points=0
    for i,row in enumerate(data['rows']):
        parameters={k:Q(v)for k,v in row['parameters'].items()}
        z=dense.criterion(row['r'],row['alo'],upper_a=row['ahi'],**parameters)
        assert z is not None,(i,row)
        assert z['eta']==Q(row['eta']) and z['j_lower']==Q(row['j_lower']),(i,row)
        by.setdefault(row['r'],[]).append((row['alo'],row['ahi']))
        points+=row['ahi']-row['alo']+1
    missing=set()
    for row in data['unmatched']:
        pair=(row['r'],row['a']);assert pair not in missing;missing.add(pair)
        by.setdefault(row['r'],[]).append((row['a'],row['a']))
    old_linear_points=0
    for r in range(data['domain']['r_from'],data['domain']['r_to']+1):
        m=max(2*r+5,(3*r*(r-5))//20)
        nxt=max(4,(3+isqrt(9+4*m))//2+1)
        old_linear_points+=max(0,min(nxt,r)-4)
        for aa,bb in sorted(by.get(r,[])):
            assert aa==nxt and aa<=bb<r,(r,nxt,aa,bb)
            nxt=bb+1
        assert nxt>=r,(r,nxt)
    last=max((r for r,a in missing),default=7)
    assert last==data['last_unmatched_r']
    assert last+1==data['complete_above_r']
    result=dict(exact_dense_rows=len(data['rows']),dense_parameter_pairs=points,
                old_or_linear_pairs=old_linear_points,unmatched_pairs=len(missing),
                last_unmatched_r=last,complete_above_r=last+1,
                partition='Every pair classified, no omitted parameter')
    Path(__file__).with_name('even_c3_finite_replay.json').write_text(
        json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(result,flush=True)
    return result


if __name__=='__main__':replay()


==> anc/proof-data/even_c3_linear_bounds.py <==
"""Diameter candidates for even s>=6,c=3; None when no criterion succeeds.

s=6 is proved for every feasible degree; s>=8 retains a partial range.
"""
from fractions import Fraction as Q
from even_c3_linear_verify import criterion
from even_c4_augmented_bounds import sqrt_upper
from even_degree_free_verify import bounds as old_bounds


def candidate(s,a,k,e=None):
    if any(type(t) is not int for t in (s,a,k)) or s<8 or s%2 or a<=3 or k<a+2:
        raise ValueError('This candidate requires even s>=8,a>3,k>=a+2')
    r=k-1;z=criterion(r,a,e=e)
    if z is None:return None
    p=s//2-1;N=r**p;v=k*r**(p-1);w=k*r**(p+1)
    epsilon=z['e']*N;tau=z['tau'];eta=z['eta']
    K_non=Q(r*r*N,2)*eta
    K_rad=2*epsilon*r*r/((1+tau)*(1+epsilon))
    K=min(K_non,K_rad)
    ratio=sqrt_upper(Q(v,(r-1)*r**(p-2)))
    raw=2*p*sqrt_upper(1+tau)*(w*(1+2*ratio)+2*epsilon*k*r*ratio)/K
    return dict(method='even_c3_correlated_linear_augmented_BE',
        gradient_scale=p,diffusion_scales=(p+2,2),e=z['e'],tau=tau,
        eta=eta,K_non=K_non,K_rad=K_rad,K=K,
        diameter=max(s-1,raw.numerator//raw.denominator))


def bounds(s,a,k,optimize=False):
    if any(type(t) is not int for t in (s,a,k)) or s<6 or s%2 or a<=3 or k<a+2:
        raise ValueError('Require even s>=6,a>3,k>=a+2')
    if s==6:
        from even_c3_s6_bounds import bounds as s6_bounds
        out=s6_bounds(a,k)
        out['uniform_criterion']=True
        return out
    candidates=list(old_bounds(s,a,3,k)['candidates'])
    item=candidate(s,a,k)
    if item is not None:candidates.append(item)
    if optimize:
        for j in range(50,101):
            item=candidate(s,a,k,e=Q(j,100))
            if item is not None:candidates.append(item)
    r=k-1
    proved=(2*k+4>a*(a-3) or 3*r*(r-5)>=20*a*(a-3))
    if proved:assert candidates
    return dict(parameters=dict(s=s,a=a,c=3,k=k),uniform_criterion=proved,
                candidates=candidates,
                best=min(candidates,key=lambda z:z['diameter']) if candidates else None)


if __name__=='__main__':
    for s,a,k in ((8,4,6),(8,1000,3001),(10,1000,3001),
                  (8,1000,10000),(8,1000,2001)):
        z=bounds(s,a,k)
        print((s,a,k),None if z['best'] is None else
              (z['best']['method'],z['best']['diameter']))


==> anc/proof-data/even_c3_linear_certificates.json <==
{
  "theorem": "even s>=8,c=3: Delta>0 OR 3r(r-5)>=20a(a-3)",
  "tail_start": 8,
  "e": "1-4/r",
  "tau": "r^2",
  "eta_floor": "1/r^2",
  "certificates": {
    "sigma_minus_one": {
      "r_start": 8,
      "numerator_shifted": [
        "439",
        "175",
        "23",
        "1"
      ],
      "denominator_shifted": [
        "73",
        "17",
        "1"
      ]
    },
    "e": {
      "r_start": 8,
      "numerator_shifted": [
        "4",
        "1"
      ],
      "denominator_shifted": [
        "8",
        "1"
      ]
    },
    "one_minus_d": {
      "r_start": 8,
      "numerator_shifted": [
        "3",
        "1"
      ],
      "denominator_shifted": [
        "8",
        "1"
      ]
    },
    "fine_0_d_below_five_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "1794667",
        "1407270",
        "459819",
        "80162",
        "7866",
        "412",
        "9"
      ],
      "denominator_shifted": [
        "17964408",
        "17915679",
        "7805670",
        "1940415",
        "300994",
        "29829",
        "1844",
        "65",
        "1"
      ]
    },
    "fine_0_positive_d": {
      "r_start": 8,
      "numerator_shifted": [
        "1179136",
        "900928",
        "286696",
        "48639",
        "4640",
        "236",
        "5"
      ],
      "denominator_shifted": [
        "2245551",
        "1958766",
        "730863",
        "151194",
        "18725",
        "1388",
        "57",
        "1"
      ]
    },
    "fine_1_d_below_five_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "303499",
        "190362",
        "47509",
        "5901",
        "365",
        "9"
      ],
      "denominator_shifted": [
        "2372216",
        "2042591",
        "752986",
        "154105",
        "18916",
        "1393",
        "57",
        "1"
      ]
    },
    "fine_1_positive_d": {
      "r_start": 8,
      "numerator_shifted": [
        "147392",
        "94192",
        "24063",
        "3072",
        "196",
        "5"
      ],
      "denominator_shifted": [
        "296527",
        "218258",
        "66841",
        "10908",
        "1001",
        "49",
        "1"
      ]
    },
    "root_den": {
      "r_start": 8,
      "numerator_shifted": [
        "454448104/3",
        "160832894",
        "227721008/3",
        "62697742/3",
        "3698796",
        "1308947/3",
        "34299",
        "5197/3",
        "51",
        "2/3"
      ],
      "denominator_shifted": [
        "173714296",
        "189805518",
        "92168044",
        "26108484",
        "4754922",
        "577422",
        "46759",
        "2435",
        "74",
        "1"
      ]
    },
    "root_J_plus_one": {
      "r_start": 8,
      "numerator_shifted": [
        "9542520",
        "10582478",
        "5066028",
        "1371020",
        "229880",
        "24491",
        "1621",
        "61",
        "1"
      ],
      "denominator_shifted": [
        "173714296",
        "189805518",
        "92168044",
        "26108484",
        "4754922",
        "577422",
        "46759",
        "2435",
        "74",
        "1"
      ]
    },
    "root_M": {
      "r_start": 8,
      "numerator_shifted": [
        "291280248",
        "326532046",
        "162420340",
        "47056314",
        "8752042",
        "1083811",
        "89369",
        "4732",
        "146",
        "2"
      ],
      "denominator_shifted": [
        "173714296",
        "189805518",
        "92168044",
        "26108484",
        "4754922",
        "577422",
        "46759",
        "2435",
        "74",
        "1"
      ]
    },
    "root_eta_floor": {
      "r_start": 8,
      "numerator_shifted": [
        "98458655696",
        "134292751860",
        "83177368432",
        "30882039052",
        "7637125457",
        "1320934735",
        "163059860",
        "14366072",
        "1770597/2",
        "36343",
        "1789/2",
        "10"
      ],
      "denominator_shifted": [
        "116338714624",
        "167146680576",
        "110069828768",
        "43929046956",
        "11833559997",
        "2266577088",
        "316506071",
        "32464102",
        "4854635/2",
        "258025/2",
        "9253/2",
        "201/2",
        "1"
      ]
    },
    "root_minus_J": {
      "r_start": 8,
      "numerator_shifted": [
        "164171776",
        "179223040",
        "87102016",
        "24737464",
        "4525042",
        "552931",
        "45138",
        "2374",
        "73",
        "1"
      ],
      "denominator_shifted": [
        "173714296",
        "189805518",
        "92168044",
        "26108484",
        "4754922",
        "577422",
        "46759",
        "2435",
        "74",
        "1"
      ]
    },
    "second_den": {
      "r_start": 8,
      "numerator_shifted": [
        "87164/3",
        "51689/3",
        "12227/3",
        "481",
        "85/3",
        "2/3"
      ],
      "denominator_shifted": [
        "42412",
        "25134",
        "5959",
        "707",
        "42",
        "1"
      ]
    },
    "second_J_plus_one": {
      "r_start": 8,
      "numerator_shifted": [
        "2340",
        "1421",
        "309",
        "29",
        "1"
      ],
      "denominator_shifted": [
        "42412",
        "25134",
        "5959",
        "707",
        "42",
        "1"
      ]
    },
    "second_M": {
      "r_start": 8,
      "numerator_shifted": [
        "68481",
        "42601",
        "10575",
        "1310",
        "81",
        "2"
      ],
      "denominator_shifted": [
        "42412",
        "25134",
        "5959",
        "707",
        "42",
        "1"
      ]
    },
    "second_eta_floor": {
      "r_start": 8,
      "numerator_shifted": [
        "65405704",
        "68062832",
        "61795883/2",
        "15987389/2",
        "2578685/2",
        "132793",
        "8530",
        "625/2",
        "5"
      ],
      "denominator_shifted": [
        "1428094976",
        "1739431936",
        "952762368",
        "309062912",
        "65753840",
        "9587250",
        "1940449/2",
        "134587/2",
        "6123/2",
        "165/2",
        "1"
      ]
    },
    "second_minus_J": {
      "r_start": 8,
      "numerator_shifted": [
        "40072",
        "23713",
        "5650",
        "678",
        "41",
        "1"
      ],
      "denominator_shifted": [
        "42412",
        "25134",
        "5959",
        "707",
        "42",
        "1"
      ]
    },
    "high_den": {
      "r_start": 8,
      "numerator_shifted": [
        "1348600/9",
        "1099520/9",
        "371920/9",
        "66824/9",
        "6728/9",
        "40",
        "8/9"
      ],
      "denominator_shifted": [
        "187306",
        "448768/3",
        "148892/3",
        "26273/3",
        "867",
        "137/3",
        "1"
      ]
    },
    "high_J_plus_one": {
      "r_start": 8,
      "numerator_shifted": [
        "224764/3",
        "67328",
        "24712",
        "14278/3",
        "1526/3",
        "86/3",
        "2/3"
      ],
      "denominator_shifted": [
        "187306",
        "448768/3",
        "148892/3",
        "26273/3",
        "867",
        "137/3",
        "1"
      ]
    },
    "high_M": {
      "r_start": 8,
      "numerator_shifted": [
        "842878/3",
        "687200/3",
        "232450/3",
        "41765/3",
        "4205/3",
        "75",
        "5/3"
      ],
      "denominator_shifted": [
        "187306",
        "448768/3",
        "148892/3",
        "26273/3",
        "867",
        "137/3",
        "1"
      ]
    },
    "high_eta_floor": {
      "r_start": 8,
      "numerator_shifted": [
        "1677466119",
        "2650968407",
        "7549543219/4",
        "3199636157/4",
        "897683123/4",
        "350353411/8",
        "24276485/4",
        "4780747/8",
        "40989",
        "14927/8",
        "203/4",
        "5/8"
      ],
      "denominator_shifted": [
        "4736283200",
        "6933625040",
        "4605046425",
        "1831724513",
        "484868703",
        "89689852",
        "11830948",
        "1112963",
        "73178",
        "3203",
        "84",
        "1"
      ]
    }
  },
  "small_old_BE": [
    {
      "r": 5,
      "a": 4,
      "Delta": 12
    },
    {
      "r": 6,
      "a": 4,
      "Delta": 14
    },
    {
      "r": 6,
      "a": 5,
      "Delta": 8
    },
    {
      "r": 7,
      "a": 4,
      "Delta": 16
    },
    {
      "r": 7,
      "a": 5,
      "Delta": 10
    },
    {
      "r": 7,
      "a": 6,
      "Delta": 2
    }
  ],
  "exact_consistency_checks": 2491,
  "samples": [
    {
      "r": 30,
      "a": 10,
      "eta": "636806377231/106770712950000"
    },
    {
      "r": 100,
      "a": 30,
      "eta": "232388308236071/400448228281250000"
    },
    {
      "r": 150,
      "a": 50,
      "eta": "3146283691725391/12063770424843750000"
    }
  ]
}


==> anc/proof-data/even_c3_linear_verify.py <==
"""All even s>=8,c=3: exact linear-degree range, not all feasible degrees."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate


def components(r,a=None,e=None,d=None):
    e=1-4/r if e is None else e
    tau=r*r;h0=1+1/r;sigma=tau/(h0+tau/r)
    fine=[]
    for Df in (1+1/r**2-1/(r**3*(r-1)),
               1+1/r-1/(r**2*(r-1))):
        sf=tau/(h0+tau*(h0-Df))
        df=(1+sf*(Df-e))/(Df+e+sf*Df**2)
        fine.append(dict(D=Df,sigma=sf,d=df))
    d=5/r if d is None else d
    blocks={};ell=1/r
    for root in (True,False):
        A=1+e*(1-1/r**2 if root else 1-1/r**4)
        D=1+e*(1/(r+1)-2/r**4 if root else 1/(r+1))
        Ca=e*(1+1/r if root else 1)
        J=(sigma*(D-2)-1)/(D+sigma)
        M=1+(1+sigma)*Ca/(D+sigma)-J*ell
        Ae=A-Ca**2/(D+sigma)-2*Ca*(1+sigma)*ell/(D+sigma)+J*ell**2
        u=((r-4)/(3*r)-2/r**2 if a is None else
           (r-2)/(3*r)-Q(a*(a-3),3)/r**2) if root else Q(1,3)
        den=1+J*u;rho=u/den
        blocks['root' if root else 'second']=dict(Ae=Ae,J=J,M=M,
            u=u,den=den,rho=rho,eta=Ae-M*M*rho,D=D,Ca=Ca)
    fac=sigma/(sigma-1)
    A=1+e-2*fac/r**2;D=1+e-2*fac/r**6;C=e+1/r
    J=1-4/(D+1);M=1+2*C/(D+1);Ae=A-C*C/(D+1)
    rho=1/(3+J)
    blocks['high']=dict(Ae=Ae,J=J,M=M,u=Q(1,3),den=1+J/3,
                       rho=rho,eta=Ae-M*M*rho,D=D,Ca=C)
    return dict(e=e,tau=tau,sigma=sigma,d=d,fine=fine,blocks=blocks)


def criterion(r,a,e=None):
    """Optional exact finite criterion; accepts no unverified extension."""
    r=Q(r)
    if r<8:return None
    z=components(r,a,e=e)
    if z['e']<=0 or z['sigma']<=1:return None
    actual_d=max(f['d'] for f in z['fine'])
    if not 0<actual_d<1:return None
    lam=Q(a*(a-3),3)/r
    if 4*actual_d*lam>1-actual_d:return None
    for name,b in z['blocks'].items():
        if b['u']<0 or b['den']<=0 or b['J']<=-1 or b['M']<=0 or b['eta']<=0:
            return None
        if name!='high' and not (b['J']<0 and b['Ca']>0):return None
    z['d']=actual_d;z['lambda']=lam
    z['eta']=min(b['eta'] for b in z['blocks'].values())
    return z


def verify():
    r=Rat([0,1]);z=components(r)
    checks={'sigma_minus_one':z['sigma']-1,'e':z['e'],'one_minus_d':1-z['d']}
    for j,fine in enumerate(z['fine']):
        checks['fine_'+str(j)+'_d_below_five_over_r']=z['d']-fine['d']
        checks['fine_'+str(j)+'_positive_d']=fine['d']
    for name,b in z['blocks'].items():
        checks[name+'_den']=b['den']
        checks[name+'_J_plus_one']=b['J']+1
        checks[name+'_M']=b['M']
        checks[name+'_eta_floor']=b['eta']-1/r**2
        if name!='high':checks[name+'_minus_J']=-b['J']
    certs={name:certificate(f,start=8) for name,f in checks.items()}
    samples=[];count=0
    for rr in range(5,151):
        for a in range(4,rr):
            old=2*(rr+1)+4>a*(a-3)
            linear=3*rr*(rr-5)>=20*a*(a-3)
            if not old and linear:
                zz=criterion(rr,a)
                assert zz is not None and zz['eta']>Q(1,rr*rr)
                count+=1
                if (rr,a) in ((30,10),(100,30),(150,50)):
                    samples.append(dict(r=rr,a=a,eta=zz['eta']))
    small=[]
    for rr in range(5,8):
        for a in range(4,rr):
            delta=2*(rr+1)+4-a*(a-3)
            assert delta>0
            small.append(dict(r=rr,a=a,Delta=delta))
    data=dict(theorem='even s>=8,c=3: Delta>0 OR 3r(r-5)>=20a(a-3)',
              tail_start=8,e='1-4/r',tau='r^2',eta_floor='1/r^2',
              certificates=certs,small_old_BE=small,
              exact_consistency_checks=count,samples=samples)
    Path(__file__).with_name('even_c3_linear_certificates.json').write_text(
        json.dumps(data,indent=2,default=str)+'\n',encoding='utf-8')
    print('Even c3 linear range:',len(certs),'continuum certificates;',count,
          'exact consistency checks. All small r=5,6,7 use old BE.')
    return data


if __name__=='__main__':verify()


==> anc/proof-data/even_c3_s6_bounds.py <==
"""Explicit all-degree bounds for (6,3,a,k)-graphs, a>3."""
from fractions import Fraction as Q
from even_c3_s6_verify import components
from even_c4_augmented_bounds import sqrt_upper
from even_degree_free_verify import bounds as old_bounds


def bounds(a,k):
    if type(a) is not int or type(k) is not int or not (a>3 and k>=a+2):
        raise ValueError('Require integers a>3, k>=a+2')
    s=6;r=k-1;p=2;N=r*r;v=k*r;w=k*r**3;tau=r*r
    candidates=list(old_bounds(s,a,3,k)['candidates'])
    if r>=8:
        out=components(Q(r),a)
        eta=min(b['A']-b['C']**2/b['D'] for b in out['blocks'].values()
                if b['D']>0)
        if all(b['D']>0 for b in out['blocks'].values()) and eta>0:
            K_non=Q(r*r*N,2)*eta
            K_rad=Q(2*N*r*r,(1+tau)*(1+N))
            K=min(K_non,K_rad)
            ratio=sqrt_upper(Q(v,r-1))
            travel=w*(1+2*ratio)+2*N*k*r*ratio
            raw=2*p*sqrt_upper(1+tau)*travel/K
            candidates.append(dict(method='s6_c3_exact_center_augmented_BE',
                gradient_scale=2,diffusion_scales=(4,2),e=Q(1),tau=tau,
                eta=eta,K_non=K_non,K_rad=K_rad,K=K,
                diameter=max(5,raw.numerator//raw.denominator)))
    assert candidates,'The all-degree proof guarantees a candidate'
    return dict(parameters=dict(s=6,a=a,c=3,k=k),candidates=candidates,
                best=min(candidates,key=lambda z:z['diameter']))


if __name__=='__main__':
    for a,k in ((4,6),(7,9),(100,102),(1000,10000),(1000,500000)):
        z=bounds(a,k)
        print((a,k),z['best']['method'],z['best']['diameter'])


==> anc/proof-data/even_c3_s6_certificates.json <==
{
  "theorem": "s=6,c=3,a>3,all feasible k>=a+2",
  "certificates": {
    "root_outer_denominator": {
      "r_start": 8,
      "numerator_shifted": [
        "206506/3",
        "165110/3",
        "54316/3",
        "9437/3",
        "305",
        "47/3",
        "1/3"
      ],
      "denominator_shifted": [
        "37376",
        "22720",
        "5528",
        "673",
        "41",
        "1"
      ]
    },
    "root_D": {
      "r_start": 8,
      "numerator_shifted": [
        "886276",
        "652498",
        "199978",
        "32669",
        "3001",
        "147",
        "3"
      ],
      "denominator_shifted": [
        "206506",
        "165110",
        "54316",
        "9437",
        "915",
        "47",
        "1"
      ]
    },
    "root_eta_minus_half_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "196458532918",
        "254648587958",
        "149785646894",
        "52767123739",
        "12367964373",
        "2024740983",
        "236178091",
        "19623500",
        "2275509/2",
        "87641/2",
        "2017/2",
        "21/2"
      ],
      "denominator_shifted": [
        "54134308864",
        "83883327488",
        "59388289024",
        "25411792896",
        "7321398656",
        "1496640096",
        "222630346",
        "24285686",
        "1928412",
        "108717",
        "4131",
        "95",
        "1"
      ]
    },
    "second_outer_denominator": {
      "r_start": 8,
      "numerator_shifted": [
        "5702/3",
        "2641/3",
        "457/3",
        "35/3",
        "1/3"
      ],
      "denominator_shifted": [
        "584",
        "209",
        "25",
        "1"
      ]
    },
    "second_D": {
      "r_start": 8,
      "numerator_shifted": [
        "13892",
        "6737",
        "1225",
        "99",
        "3"
      ],
      "denominator_shifted": [
        "5702",
        "2641",
        "457",
        "35",
        "1"
      ]
    },
    "second_eta_minus_half_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "68932118",
        "64064259",
        "25816200",
        "5881538",
        "1653245/2",
        "73146",
        "3960",
        "119",
        "3/2"
      ],
      "denominator_shifted": [
        "163487744",
        "180822016",
        "88786688",
        "25401536",
        "4666250",
        "570749",
        "46480",
        "2430",
        "74",
        "1"
      ]
    },
    "fine_1_d_below_one_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "269231",
        "200302",
        "62159",
        "10302",
        "962",
        "48",
        "1"
      ],
      "denominator_shifted": [
        "18898296",
        "18628383",
        "8032486",
        "1978943",
        "304678",
        "30017",
        "1848",
        "65",
        "1"
      ]
    },
    "fine_2_d_below_one_over_r": {
      "r_start": 8,
      "numerator_shifted": [
        "37167",
        "22670",
        "5525",
        "673",
        "41",
        "1"
      ],
      "denominator_shifted": [
        "2390392",
        "2051487",
        "754614",
        "154237",
        "18920",
        "1393",
        "57",
        "1"
      ]
    }
  },
  "small_old_BE": [
    {
      "a": 4,
      "k": 6,
      "Delta": 12
    },
    {
      "a": 4,
      "k": 7,
      "Delta": 14
    },
    {
      "a": 5,
      "k": 7,
      "Delta": 8
    },
    {
      "a": 4,
      "k": 8,
      "Delta": 16
    },
    {
      "a": 5,
      "k": 8,
      "Delta": 10
    },
    {
      "a": 6,
      "k": 8,
      "Delta": 2
    }
  ],
  "exact_finite_consistency_checks": 16971
}


==> anc/proof-data/even_c3_s6_verify.py <==
"""Exact all-degree c=3 certificate for s=6; not a theorem for all even s."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat, certificate


def components(r, a=None):
    tau = r*r
    h0 = 1+1/r
    sigma = tau/(h0+tau/r)
    d = 1/r
    # If a is absent use Delta<=0, i.e. a(a-3)>=2r+6.
    uroot = ((r-4)/(3*r)-2/r**2 if a is None else
             (r-2)/(3*r)-Q(a*(a-3),3)/r**2)
    blocks={}
    for root in (True,False):
        if root:
            main_A=1+1/r**2-1/r**4
            ell=1/r-1/r**2-1/r**3
            aux_A=2-1/r+3/r**2
            u=uroot
        else:
            main_A=1+1/r-1/(r*r*(r-1))
            ell=-1/r**2
            aux_A=2+3/r+3/r**2
            u=Q(1,3)
        A=main_A+aux_A
        D=2
        C=ell+2
        denominator=1-d+(d+sigma)*u
        rho=u/denominator
        Ap=A+sigma*ell**2-rho*(1-sigma*ell)**2
        Dp=D+sigma-rho*(1+sigma)**2
        Cp=C+sigma*ell+rho*(1-sigma*ell)*(1+sigma)
        blocks['root' if root else 'second']=dict(
            A=Ap,D=Dp,C=Cp,denominator=denominator,rho=rho)
    fine=[]
    for Df in (1+1/r**2-1/(r**3*(r-1)),
               1+1/r-1/(r**2*(r-1))):
        bf=h0-Df
        sf=tau/(h0+tau*bf)
        df=(1+sf*(Df-1))/(Df+1+sf*Df**2)
        fine.append(dict(D=Df,sigma=sf,d=df))
    return dict(blocks=blocks,fine=fine,d=d,tau=tau,sigma=sigma)


def verify():
    r=Rat([0,1]);out=components(r)
    functions={}
    for name,b in out['blocks'].items():
        functions[name+'_outer_denominator']=b['denominator']
        functions[name+'_D']=b['D']
        functions[name+'_eta_minus_half_over_r']=(b['A']-Q(1,2)/r)*b['D']-b['C']**2
    for i,fine in enumerate(out['fine']):
        functions['fine_'+str(i+1)+'_d_below_one_over_r']=1/r-fine['d']
    certs={name:certificate(f,start=8) for name,f in functions.items()}
    small=[]
    for rr in range(5,8):
        for a in range(4,rr):
            delta=2*(rr+1)+4-a*(a-3)
            assert delta>0
            small.append(dict(a=a,k=rr+1,Delta=delta))
    checks=0
    for rr in range(5,201):
        for a in range(4,rr):
            delta=2*(rr+1)+4-a*(a-3)
            if delta>0:continue
            out=components(Q(rr),a)
            for b in out['blocks'].values():
                assert b['D']>0
                assert b['A']-b['C']**2/b['D']>Q(1,2*rr)
            checks+=1
    data=dict(theorem='s=6,c=3,a>3,all feasible k>=a+2',
              certificates=certs,small_old_BE=small,
              exact_finite_consistency_checks=checks)
    Path(__file__).with_name('even_c3_s6_certificates.json').write_text(
        json.dumps(data,indent=2,default=str)+'\n',encoding='utf-8')
    print('s=6 c=3:',len(certs),'continuum certificates,',len(small),
          'small old-BE witnesses,',checks,'exact consistency checks.')
    return data


if __name__=='__main__':verify()


==> anc/proof-data/even_c3_sharp_bounds.py <==
"""Exact singleton sharp outer-cap criterion. See even_c3_dense_proof.txt.

All optional choices are rational and checked before being used. This is a
sufficient criterion, not an assertion of complete parameter coverage.
"""
from fractions import Fraction as Q
from even_c3_dense_bounds import tree_blocks
from even_c4_augmented_bounds import sqrt_upper


def sharp_tree_blocks(r,e,tau):
    z=tree_blocks(r,e,tau)
    if z is None:return None
    z=dict(z);z['blocks']=dict(z['blocks'])
    sig=z['sigma'];ell=1/r
    del z['blocks']['second']
    for name,Aa,Da,Ca in (
        ('second_generic',1-1/(r**3*(r+1)),1/(r+1),1-1/(r*(r+1))),
        ('second_p4',1+1/r**2,(r+1)/(r*r+r+1),1)):
        A=1+e*Aa;D=1+e*Da;C=e*Ca
        J=(sig*(D-2)-1)/(D+sig)
        M=1+(1+sig)*C/(D+sig)-J*ell
        Ae=A-C*C/(D+sig)-2*C*(1+sig)*ell/(D+sig)+J*ell*ell
        z['blocks'][name]=dict(Ae=Ae,J=J,M=M)
    return z


def criterion(r,a,*,e,tau=None,theta=Q(0),tangent=Q(1,3),refined=False,penalty=False,nu=Q(1),gamma=None,split_fine=False,fine_gamma=None,weighted_cross=None):
    r=Q(r);a=Q(a);e=Q(e);theta=Q(theta);tangent=Q(tangent);nu=Q(nu)
    tau=r*r if tau is None else Q(tau)
    if r<8 or not (3<a<=r-1 and e>0 and tau>0 and 0<=theta<=1 and nu>0):return None
    z=sharp_tree_blocks(r,e,tau)
    if z is None:return None
    d=max(Q(0),*z['fine'])
    if d>=1:return None
    td=d/(1-d);gap=Q(0)
    if split_fine:
        d1=max(Q(0),z['fine'][0]);d2=max(Q(0),z['fine'][1])
        if d1>=d2 and d2>0:
            td=d2/(1-d2);gap=d1/(1-d1)-td
    x=a/r;h=1-x;lam=a*(a-3)/(3*r);u=Q(1,3)
    ur=(r-2)/(3*r)-lam/r
    if ur<=0:return None
    vc=lam*(2-1/nu)+x
    if vc<=0:return None
    L=x*(lam*nu+x-u)/lam;q=4*x/(9*r*r*vc);cc=1-theta
    extra=gap*lam/td if td else Q(0)
    jc=1+td*(cc*(h-2*tangent-L)-4*theta*lam-extra)
    if jc<0 and not penalty and gamma is None and fine_gamma is None and weighted_cross is None:return None
    mult=1+td*cc*(h-2*tangent)
    mr=mult*ur+td*cc*(tangent*tangent+q)
    mh=mult*u+td*cc*tangent*tangent
    if weighted_cross is not None:
        wc=Q(weighted_cross)
        if not split_fine or wc<=0 or fine_gamma is None or refined:return None
        fg=Q(fine_gamma)
        if not 0<fg<1 or gap>td/wc:return None
        tc=td*(2+wc+1/wc);tq=td*(1+1/wc);tr=td*(1+wc)
        leff=cc*(td*L+gap*lam)+theta*tc*lam
        sq=cc*gap+theta*tq;quad=sq*(1-fg)
        qweighted=cc*td*q+sq*(1/fg-1)*(u-ur)**2-theta*tr*lam**2/r**2
        b2=cc*td+quad;b1=1+cc*td*h-leff+2*quad*u;b0=-quad*u*u
        vertex=u if b2==0 else max(Q(0),min(u,b1/(2*b2)))
        fmax=b0+b1*vertex-b2*vertex*vertex
        mr=leff*ur+fmax+qweighted;mh=leff*u+fmax
    elif gamma is not None or fine_gamma is not None:
        if refined:return None
        quad=Q(0);qweighted=td*cc*q
        if gamma is not None:
            gamma=Q(gamma)
            if not 0<gamma<1:return None
            quad+=td*theta*(1-gamma)
            qweighted+=td*theta*(1/gamma-1)*Q(4,9)/r**2
        if fine_gamma is not None:
            fine_gamma=Q(fine_gamma)
            if not 0<fine_gamma<1:return None
            quad+=gap*(1-fine_gamma)
            qweighted+=gap*(1/fine_gamma-1)*(u-ur)**2
        leff=cc*L+4*theta*lam+extra
        b2=td*cc+quad;b1=1+td*(cc*h-leff)+2*quad*u
        b0=-quad*u*u
        vertex=u if b2==0 else max(Q(0),min(u,b1/(2*b2)))
        fmax=b0+b1*vertex-b2*vertex*vertex
        mr=td*leff*ur+fmax+qweighted;mh=td*leff*u+fmax
    elif jc<0:
        if td*cc<=0 or refined:return None
        leff=cc*L+4*theta*lam+extra;b1=1+td*(cc*h-leff);b2=td*cc
        vertex=max(Q(0),min(u,b1/(2*b2)))
        fmax=b1*vertex-b2*vertex*vertex
        mr=td*leff*ur+fmax+td*cc*q;mh=td*leff*u+fmax
    if refined:
        if tangent!=u or jc<=0:return None
        beta=u-ur
        mr=ur+td*cc*(h*ur-ur*ur+q)+td*td*cc*cc*beta*beta*ur/jc
    if min(mr,mh)<=0:return None
    etas={}
    for name,b in z['blocks'].items():
        if b['J']<=-1 or b['M']<=0:return None
        if name!='high' and b['J']>=0:return None
        m=mr if name=='root' else mh;den=1+b['J']*m
        if den<=0:return None
        eta=b['Ae']-b['M']**2*m/den
        if eta<=0:return None
        etas[name]=eta
    return dict(r=r,a=a,e=e,tau=tau,theta=theta,tangent=tangent,refined=refined,penalty=penalty,nu=nu,gamma=gamma,split_fine=split_fine,fine_gamma=fine_gamma,weighted_cross=weighted_cross,
                d=d,j=jc,m_root=mr,m_high=mh,etas=etas,eta=min(etas.values()))


def diameter(s,a,k,parameters):
    if type(s) is not int or s<8 or s%2:raise ValueError('Require even s>=8')
    r=k-1;z=criterion(r,a,**parameters)
    if z is None:return None
    p=s//2-1;N=r**p;v=k*r**(p-1);w=k*r**(p+1)
    eps=z['e']*N;tau=z['tau'];K_non=Q(r*r*N,2)*z['eta']
    K_rad=2*eps*r*r/((1+tau)*(1+eps));K=min(K_non,K_rad)
    ratio=sqrt_upper(Q(v,(r-1)*r**(p-2)))
    raw=2*p*sqrt_upper(1+tau)*(w*(1+2*ratio)+2*eps*k*r*ratio)/K
    return dict(method='even_c3_sharp_outer_cap_BE',parameters=parameters,
                eta=z['eta'],K=K,K_non=K_non,K_rad=K_rad,
                diameter=max(s-1,raw.numerator//raw.denominator))


==> anc/proof-data/even_c3_sharp_certificates.json <==
{
  "processed": 269,
  "total": 269,
  "rows": [
    {
      "r": 9,
      "a": 7,
      "parameters": {
        "e": "53/100",
        "tau": "81/20",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "34179443404772768179026076/241084416900325054182402933"
    },
    {
      "r": 10,
      "a": 7,
      "parameters": {
        "e": "49/100",
        "tau": "2",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "308024178441260149/23792950730618650000"
    },
    {
      "r": 11,
      "a": 7,
      "parameters": {
        "e": "23/50",
        "tau": "121/20",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "28260623265968024511056568/452154931636873743848743349"
    },
    {
      "r": 11,
      "a": 8,
      "parameters": {
        "e": "49/100",
        "tau": "121/50",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2905581670902358318631744040/22909782976194133364955714841"
    },
    {
      "r": 12,
      "a": 8,
      "parameters": {
        "e": "23/50",
        "tau": "36/25",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "30890149592717462126171963/5641202869353535471231478400"
    },
    {
      "r": 13,
      "a": 8,
      "parameters": {
        "e": "43/100",
        "tau": "169/50",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "7714089964697388719648233079068/300383608021609619687675207164075"
    },
    {
      "r": 13,
      "a": 9,
      "parameters": {
        "e": "23/50",
        "tau": "169/100",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "713009502676079115292387564/7430428629432003257915989175"
    },
    {
      "r": 14,
      "a": 8,
      "parameters": {
        "e": "1/2",
        "tau": "98/5",
        "theta": "207666682/2365532457",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "139057701537570613498644053609670269222115/12875565859273989034928155706445861314541328"
    },
    {
      "r": 14,
      "a": 9,
      "parameters": {
        "e": "11/25",
        "tau": "49/25",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "327161308319506363929759/5823691897733585615809664"
    },
    {
      "r": 15,
      "a": 8,
      "parameters": {
        "e": "29/50",
        "theta": "1/4",
        "nu": "1/2",
        "tau": "225",
        "penalty": true,
        "split_fine": true
      },
      "eta": "73637682305329161861644151896388013856/110388087460134455957575254388798655371875"
    },
    {
      "r": 15,
      "a": 9,
      "parameters": {
        "e": "21/50",
        "tau": "9/2",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "45286728365972136115168/1008746462273584818571875"
    },
    {
      "r": 16,
      "a": 9,
      "parameters": {
        "e": "51/100",
        "tau": "128/5",
        "theta": "1/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "426219114017287876865623/24748803243525389905739776"
    },
    {
      "r": 16,
      "a": 10,
      "parameters": {
        "e": "21/50",
        "tau": "64/25",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1638692145000400167186391613/22353373593043888389940699136"
    },
    {
      "r": 17,
      "a": 8,
      "parameters": {
        "e": "3/4",
        "tau": "5780",
        "theta": "4/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "2513/6500",
        "gamma": null
      },
      "eta": "98057611651306639649249039797998/536091406571694206094953834853994483"
    },
    {
      "r": 17,
      "a": 9,
      "parameters": {
        "e": "3/5",
        "tau": "289",
        "theta": "1929326969/8553766772",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "8187012026188391966960440682449420419857124/4365920485178629524600492654461362305895729445"
    },
    {
      "r": 17,
      "a": 10,
      "parameters": {
        "e": "11/25",
        "tau": "289/50",
        "theta": "170151224/8386325607",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1997951846186344484147083018970837788050157811844/48371987106464349394100608367600633862964564556675"
    },
    {
      "r": 18,
      "a": 9,
      "parameters": {
        "e": "641/1000",
        "theta": "177/500",
        "nu": "409/1000",
        "tau": "1620",
        "split_fine": true,
        "fine_gamma": "1/10",
        "weighted_cross": "1"
      },
      "eta": "39134777317643859164914191427756891086695566656588090321721327/643366047396571159127348971004430769961998579379129008091710224000"
    },
    {
      "r": 18,
      "a": 10,
      "parameters": {
        "e": "13/25",
        "tau": "81/5",
        "theta": "1/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1487276645095920416487337/202827694609369517107187700"
    },
    {
      "r": 18,
      "a": 11,
      "parameters": {
        "e": "41/100",
        "tau": "81/25",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "27168538426686036418075683925939/331336720052653138517374632496800"
    },
    {
      "r": 19,
      "a": 9,
      "parameters": {
        "e": "723/1000",
        "theta": "59/100",
        "nu": "41/100",
        "tau": "1805",
        "split_fine": true,
        "fine_gamma": "1/10",
        "weighted_cross": "1"
      },
      "eta": "10950754813254062858799084425133216622303076901731696321808/143283053386549423712697135576361150810198491249539302327940335"
    },
    {
      "r": 19,
      "a": 10,
      "parameters": {
        "e": "3/5",
        "tau": "361/5",
        "theta": "1/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "47925678724195353355401800/17351173191280380924699872811"
    },
    {
      "r": 19,
      "a": 11,
      "parameters": {
        "e": "47/100",
        "tau": "361/50",
        "theta": "307418880/7590364451",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "7209689615497052871788511486027133064619623748160616/188406603396322704024797396724669436716197382356279903"
    },
    {
      "r": 20,
      "a": 9,
      "parameters": {
        "e": "4/5",
        "tau": "800",
        "theta": "1311374215/1413801699",
        "tangent": "353/1200",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "44518515618855871467163100611912765670134509/15637518751983141834540763545578383127975110000"
    },
    {
      "r": 20,
      "a": 10,
      "parameters": {
        "e": "13/20",
        "theta": "3/10",
        "nu": "1/2",
        "tau": "400",
        "penalty": true,
        "split_fine": true
      },
      "eta": "27128378986212100114113111189521182829529/37839359221827923286666010045763327047520000"
    },
    {
      "r": 20,
      "a": 11,
      "parameters": {
        "e": "27/50",
        "tau": "20",
        "theta": "931362611/9107752421",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "114376117076296654709968612193997651297/5805611943880464504547669372444796560000"
    },
    {
      "r": 20,
      "a": 12,
      "parameters": {
        "e": "2/5",
        "tau": "4",
        "theta": "0",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1084404686704688501793/13185130707766394140000"
    },
    {
      "r": 21,
      "a": 10,
      "parameters": {
        "e": "349/500",
        "theta": "437/1000",
        "nu": "4213/10000",
        "tau": "4410",
        "split_fine": true,
        "fine_gamma": "1/10",
        "weighted_cross": "1"
      },
      "eta": "2755684977159876779115679014912308222627412551718879567389192/306465959747479786762324147815171804842986247240890482717834803505"
    },
    {
      "r": 21,
      "a": 11,
      "parameters": {
        "e": "3/5",
        "tau": "441/10",
        "theta": "912656679/5235290384",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1063814886465794726874448208261444637276080404/276007078695606392852934231437598102056330983209"
    },
    {
      "r": 21,
      "a": 12,
      "parameters": {
        "e": "12/25",
        "tau": "441/50",
        "theta": "35792387/785437282",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "64666235920654241290463857390450266626922098/1557145314309249596401646077131236002679737761"
    },
    {
      "r": 22,
      "a": 10,
      "parameters": {
        "e": "3/4",
        "theta": "3/5",
        "nu": "1/2",
        "tau": "968",
        "penalty": true,
        "split_fine": true
      },
      "eta": "6515885654147235621624020150983116531/38816020448532908690730936122578828726592"
    },
    {
      "r": 22,
      "a": 11,
      "parameters": {
        "e": "33/50",
        "tau": "242",
        "theta": "2304805816/8520951343",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "335856920938036236378161808579473947244902329959/765798177700955523126328720083361072460780312253200"
    },
    {
      "r": 22,
      "a": 12,
      "parameters": {
        "e": "11/20",
        "tau": "121/5",
        "theta": "183902827/1814591996",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "13833218142228095421449144140842849019190227/516666933542953557903304268560682106834821920"
    },
    {
      "r": 22,
      "a": 13,
      "parameters": {
        "e": "43/100",
        "tau": "121/25",
        "theta": "100811817/7150948195",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "42276309379189569539021636862721530290292082585346441/586792693547201994001202839127116082505456734166181600"
    },
    {
      "r": 23,
      "a": 11,
      "parameters": {
        "e": "69/100",
        "theta": "7/20",
        "nu": "1/2",
        "tau": "2645",
        "penalty": true,
        "split_fine": true
      },
      "eta": "383862419529526407058721166175114601373792046148951184/1633064756940521228691718761677511127732222188743199391325"
    },
    {
      "r": 23,
      "a": 12,
      "parameters": {
        "e": "59/100",
        "tau": "529/10",
        "theta": "3/20",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1478196611907951871713151540184818032/132253804407133819694868671311003163225"
    },
    {
      "r": 23,
      "a": 13,
      "parameters": {
        "e": "49/100",
        "tau": "529/50",
        "theta": "1/20",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "138455904743993272053947636394879544464/3174972179893772739878012334761082680075"
    },
    {
      "r": 24,
      "a": 11,
      "parameters": {
        "e": "187/250",
        "theta": "13/25",
        "nu": "2121/5000",
        "tau": "576",
        "split_fine": true,
        "fine_gamma": "1/10",
        "weighted_cross": "1"
      },
      "eta": "1368459304091273504388873757181592910281818348989113593160835/26038577088932355405214520300055374922933111357670837631944885248"
    },
    {
      "r": 24,
      "a": 12,
      "parameters": {
        "e": "13/20",
        "tau": "576/5",
        "theta": "875452029/3846109787",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "39606847025082638092138447195756197772434336425/15821459232170754783523466790622432469420994521088"
    },
    {
      "r": 24,
      "a": 13,
      "parameters": {
        "e": "14/25",
        "tau": "144/5",
        "theta": "659644417/6566141230",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "707825544446006928606198275376117238373133845/21677364992466452096721644409278997477503991552"
    },
    {
      "r": 25,
      "a": 11,
      "parameters": {
        "e": "4/5",
        "tau": "625",
        "theta": "7097676535/9901124663",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1542492284944103818222006958991684622470364/1040876658159082947539950314403873609629609375"
    },
    {
      "r": 25,
      "a": 12,
      "parameters": {
        "e": "7/10",
        "tau": "1250",
        "theta": "2975386798/9279592607",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "696822647047963962099401253219331618025370790456/3120251258697920032337947271919036414295792153046875"
    },
    {
      "r": 25,
      "a": 13,
      "parameters": {
        "e": "61/100",
        "tau": "125/4",
        "theta": "1417681016/9357312827",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "337124848269942182623947911693537083347412018852/58183292193085138146786601283796172017233182421875"
    },
    {
      "r": 25,
      "a": 14,
      "parameters": {
        "e": "51/100",
        "tau": "25/4",
        "theta": "409169966/7209680301",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "17903914809501612785606718168017390432284739052/6440504235523196113124249670919384893372897265625"
    },
    {
      "r": 26,
      "a": 12,
      "parameters": {
        "e": "73/100",
        "theta": "101/250",
        "nu": "1/2",
        "tau": "1352",
        "penalty": true,
        "split_fine": true
      },
      "eta": "1145492809474480420339694461981889198655632570443443/10313123555500020152613392350735266770214346124120361760"
    },
    {
      "r": 26,
      "a": 13,
      "parameters": {
        "e": "13/20",
        "tau": "338/5",
        "theta": "1654668110/8062458163",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2448776215369936403767023298808488343302633236/1098013566507443320156524847950305747332563411001"
    },
    {
      "r": 26,
      "a": 14,
      "parameters": {
        "e": "14/25",
        "tau": "338/25",
        "theta": "781839803/8388948986",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "62738761049364814049676221884713469452177368434938579/8358424677539932506925192395958310019562876795821927524"
    },
    {
      "r": 27,
      "a": 12,
      "parameters": {
        "e": "39/50",
        "tau": "3645",
        "theta": "4653073765/8312910874",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "40938187459015713715487871115009814660457115041201224/125586520901915121494211579052039667920272050554323192525"
    },
    {
      "r": 27,
      "a": 13,
      "parameters": {
        "e": "69/100",
        "tau": "729/2",
        "theta": "387144221/1421901628",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "8649539662698948263275492131695392565063353997870968/3158947284401322660615551701319805209437876691941257975"
    },
    {
      "r": 27,
      "a": 14,
      "parameters": {
        "e": "61/100",
        "tau": "729/20",
        "theta": "91092131/655681110",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "47999014705510737952269065730206432466884123765369584/3486559879682331252310236288885926825591377206414099075"
    },
    {
      "r": 27,
      "a": 15,
      "parameters": {
        "e": "13/25",
        "tau": "729/100",
        "theta": "36852305/628286257",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1874576158183418197443306052014629239783405952945272/193558606919965580426857289676054050683275574222814925"
    },
    {
      "r": 28,
      "a": 13,
      "parameters": {
        "e": "73/100",
        "tau": "1568",
        "theta": "2783859368/7776576363",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "7444496826653133960211975703359117060894508731746029/80767879729614872380333561898175852480596317943568953600"
    },
    {
      "r": 28,
      "a": 14,
      "parameters": {
        "e": "33/50",
        "tau": "392/5",
        "theta": "1/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2832330107338847200567371530520358873/410854838168768252401022336581215529600"
    },
    {
      "r": 28,
      "a": 15,
      "parameters": {
        "e": "57/100",
        "tau": "392/25",
        "theta": "586719878/6314104483",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "960172207241306809391736560449967726656447870665703/64821907079221321418328271293967205976350583270572800"
    },
    {
      "r": 29,
      "a": 13,
      "parameters": {
        "e": "39/50",
        "tau": "4205",
        "theta": "1/2",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "263043827743350813479350206972/4862535069477135940818680314090175"
    },
    {
      "r": 29,
      "a": 14,
      "parameters": {
        "e": "69/100",
        "tau": "841/5",
        "theta": "1/4",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "76286641247917386994541959111230288/25619445472853384151726797216101961957"
    },
    {
      "r": 29,
      "a": 15,
      "parameters": {
        "e": "61/100",
        "tau": "841/20",
        "theta": "1154924417/9000308357",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5657539056265193509843293937527440285276556226716575604/276956985205445053121169419745868336983443527576213563269"
    },
    {
      "r": 30,
      "a": 13,
      "parameters": {
        "e": "81/100",
        "tau": "450",
        "theta": "5910505171/9435243847",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "221559710093710973571928871732710911362722163/7640575831192261184400055340874287622330557400000"
    },
    {
      "r": 30,
      "a": 14,
      "parameters": {
        "e": "73/100",
        "tau": "450",
        "theta": "3230292603/9980207132",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1055878336317429658583022086275803188003137877927/722872780063650620066518202842607404786495921200000"
    },
    {
      "r": 30,
      "a": 15,
      "parameters": {
        "e": "13/20",
        "tau": "45",
        "theta": "1221068205/7111386313",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "22514719089859140141175940202458432721396384941/6457638450614682716907764694693333384656582820000"
    },
    {
      "r": 30,
      "a": 16,
      "parameters": {
        "e": "57/100",
        "tau": "18",
        "theta": "866058053/9956514572",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "60377227937001635241616538681767246707666431/2650086384090700065407331466500861372540900000"
    },
    {
      "r": 31,
      "a": 14,
      "parameters": {
        "e": "19/25",
        "tau": "961",
        "theta": "2385909996/5947433981",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "157180864263488489583383873842897865737280094847552/434025401462671627658630804531336304847879449056396771"
    },
    {
      "r": 31,
      "a": 15,
      "parameters": {
        "e": "69/100",
        "tau": "961/10",
        "theta": "2032111943/8994291982",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "231858562126125476721417189118716377200848068421880256/72583402582852945885450225219920261898037228012106488443"
    },
    {
      "r": 31,
      "a": 16,
      "parameters": {
        "e": "61/100",
        "tau": "961/20",
        "theta": "1119842752/9390954631",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5334376422221056563560602914638805888578822125816602859840/204564952059421837515691167717317351861130668185241772314029"
    },
    {
      "r": 32,
      "a": 14,
      "parameters": {
        "e": "79/100",
        "tau": "1024",
        "theta": "1/2",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6102648411414165671816256847423128909/6032293806109398123267630384511388876800"
    },
    {
      "r": 32,
      "a": 15,
      "parameters": {
        "e": "18/25",
        "tau": "1024/5",
        "theta": "2605672490/9325252721",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "793354325967326494997733867909813970707378632258901/422227930764796194986928085777462269871987215507046400"
    },
    {
      "r": 32,
      "a": 16,
      "parameters": {
        "e": "13/20",
        "tau": "256/5",
        "theta": "1366269499/8603373329",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "13383828745222010828178030345628641104449549895803733/1337867617737791652714892622524599305300110926145781760"
    },
    {
      "r": 32,
      "a": 17,
      "parameters": {
        "e": "29/50",
        "tau": "512/25",
        "theta": "487113499/5586889544",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "41616154601038659994130134199129128951498748529612573/1487850807661302641561665875098484505201617731005644800"
    },
    {
      "r": 33,
      "a": 14,
      "parameters": {
        "e": "41/50",
        "tau": "1089/2",
        "theta": "5939102971/9486126534",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "17567313312656711386632884728669495801340415365457812/7231678243340884047569730945197527040475352686910636575"
    },
    {
      "r": 33,
      "a": 15,
      "parameters": {
        "e": "3/4",
        "tau": "1089/2",
        "theta": "1026718108/2975398693",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "7675900285691348796157237640798609280723879479084/5506809980393863402407430201311114661511120973920673"
    },
    {
      "r": 33,
      "a": 16,
      "parameters": {
        "e": "17/25",
        "tau": "1089/10",
        "theta": "1/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1105714540726996666267812342939148/162906137408097634230820155838647825"
    },
    {
      "r": 33,
      "a": 17,
      "parameters": {
        "e": "61/100",
        "tau": "1089/50",
        "theta": "343141404/3080493661",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "808081376075941822351210237211382663740132946036820862572/131577539709479691147862042886239184847459168797230615607025"
    },
    {
      "r": 34,
      "a": 15,
      "parameters": {
        "e": "39/50",
        "tau": "578",
        "theta": "784125626/1834792269",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "235243317466566607837989702754620055635709723/519157099488987404808078855547396041554478934704"
    },
    {
      "r": 34,
      "a": 16,
      "parameters": {
        "e": "71/100",
        "tau": "578/5",
        "theta": "2099633336/8636053465",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "25544519150421465920918002698405816404901560730083/29702544844339318981755061402133715284158037519393472"
    },
    {
      "r": 34,
      "a": 17,
      "parameters": {
        "e": "13/20",
        "tau": "289/5",
        "theta": "3/20",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "22312896450027343012683445997143055/1672297950934317353544985353473359136"
    },
    {
      "r": 34,
      "a": 18,
      "parameters": {
        "e": "29/50",
        "tau": "578/25",
        "theta": "206838311/2515840821",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4456720142102914551741629644134174582041367079571/131818884089152977218167392799157460796762579044848"
    },
    {
      "r": 35,
      "a": 15,
      "parameters": {
        "e": "81/100",
        "tau": "1225/2",
        "theta": "4987658159/9352180433",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "24498012651180485205042271868211930984052882392/16004659885711150293441112329923302043220677440625"
    },
    {
      "r": 35,
      "a": 16,
      "parameters": {
        "e": "37/50",
        "tau": "245",
        "theta": "3/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "524207204848874595313456452936/526419273916626168824689073396875"
    },
    {
      "r": 35,
      "a": 17,
      "parameters": {
        "e": "17/25",
        "tau": "245/4",
        "theta": "690349311/3775779052",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1682054518922204470549182027691700387030091713736/424103543760482611110836071642605614050338717378125"
    },
    {
      "r": 35,
      "a": 18,
      "parameters": {
        "e": "31/50",
        "tau": "49/2",
        "theta": "806548896/7277564881",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1719583720000975770515253433952102594481958808391096/144114831606485422528185861878334889538940583599371875"
    },
    {
      "r": 36,
      "a": 16,
      "parameters": {
        "e": "19/25",
        "tau": "648",
        "theta": "7/20",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "40715277846603062575863035200483/26055499194723069472039766808239808"
    },
    {
      "r": 36,
      "a": 17,
      "parameters": {
        "e": "71/100",
        "tau": "648/5",
        "theta": "1877827241/8345566884",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4498140187459052014307758241460227859352025380384351/885279800603879543532288175703535347549166009099264768"
    },
    {
      "r": 36,
      "a": 18,
      "parameters": {
        "e": "13/20",
        "tau": "324/5",
        "theta": "942133217/6820567718",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "383497342012553103743515551685641886753291333963/18621472778620206124890065720426801712630342404352"
    },
    {
      "r": 37,
      "a": 16,
      "parameters": {
        "e": "4/5",
        "tau": "1369/2",
        "theta": "4207131748/9175958381",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "20727247384574749374183581619948475424300118854670848/12834698821565307214591803780915584060508347765605726595"
    },
    {
      "r": 37,
      "a": 17,
      "parameters": {
        "e": "37/50",
        "tau": "1369/5",
        "theta": "1712765287/6194109736",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "48363091616224514150547693290044598523610125364281964/11680382927515571710679297069844376568204784742138661425"
    },
    {
      "r": 37,
      "a": 18,
      "parameters": {
        "e": "17/25",
        "tau": "1369/20",
        "theta": "1653925333/9700119623",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "161642195078104142997624701118844039866629427977546622452/17567970086497849898009566514502164468587526196549958372325"
    },
    {
      "r": 37,
      "a": 19,
      "parameters": {
        "e": "31/50",
        "tau": "1369/50",
        "theta": "168983389/1618816149",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "258606863641826978924582047262370601468557783304666676/13932258360258230338206355754348173298200928710920760025"
    },
    {
      "r": 38,
      "a": 16,
      "parameters": {
        "e": "83/100",
        "tau": "722",
        "theta": "832486538/1444928345",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6413360390888448615401315035085651193040791550763628957/2212619329249195567316676985221873010969802310045482478800"
    },
    {
      "r": 38,
      "a": 17,
      "parameters": {
        "e": "19/25",
        "tau": "1444/5",
        "theta": "2667530017/8300320119",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2280178172579531453210019814227978731753851578297979671/2089229949070140093606601522150081165722939894987304206200"
    },
    {
      "r": 38,
      "a": 18,
      "parameters": {
        "e": "7/10",
        "tau": "722/5",
        "theta": "1/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5469610621823954067929406565375934613/663693391132500446606954239724211115280"
    },
    {
      "r": 38,
      "a": 19,
      "parameters": {
        "e": "13/20",
        "tau": "722/25",
        "theta": "919884389/7091703027",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1090745088320013268150294252026641777844340335903/576466255251005774831097178995112044668279783601280"
    },
    {
      "r": 39,
      "a": 17,
      "parameters": {
        "e": "79/100",
        "tau": "1521/2",
        "theta": "2/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "28180420183707077079074372146235437016/15073655624227118016404793270573512222331"
    },
    {
      "r": 39,
      "a": 18,
      "parameters": {
        "e": "73/100",
        "tau": "1521/10",
        "theta": "2337242321/9622983948",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1400489700559111029754262811327647618692365971732512816/430039072475919034550026446519930262699779440438461227543"
    },
    {
      "r": 39,
      "a": 19,
      "parameters": {
        "e": "67/100",
        "tau": "1521/20",
        "theta": "47240787/312519925",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5502684821917099370978502028254207272174287288912/382979635201566992457457324431504624581457282460389"
    },
    {
      "r": 39,
      "a": 20,
      "parameters": {
        "e": "31/50",
        "tau": "1521/50",
        "theta": "1/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "34642163885826494955687846299451114923504/1602916286481063640708122127562505941002983"
    },
    {
      "r": 40,
      "a": 17,
      "parameters": {
        "e": "41/50",
        "tau": "800",
        "theta": "2530612612/5098678037",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "154769679990846538435887392106034056079860649/58724654199346351032242475390089335301603200000"
    },
    {
      "r": 40,
      "a": 18,
      "parameters": {
        "e": "19/25",
        "tau": "320",
        "theta": "3/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "955929200509908041261124239851/339294027711518115402100657600000"
    },
    {
      "r": 40,
      "a": 19,
      "parameters": {
        "e": "7/10",
        "tau": "80",
        "theta": "1844391596/9953199905",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "61975774944583067991454805848998892329002728127/11428796809431808586364383049551290509406463360000"
    },
    {
      "r": 40,
      "a": 20,
      "parameters": {
        "e": "13/20",
        "tau": "32",
        "theta": "1075164133/8793176069",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2372599914093039853634043388991480561017793627561/276346667657469773088849057889498887499071952640000"
    },
    {
      "r": 41,
      "a": 18,
      "parameters": {
        "e": "39/50",
        "tau": "1681/5",
        "theta": "30706069/88578961",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1008354215713851707567791301917276307728914221388/770465709167728292396187474550367945664790257039427"
    },
    {
      "r": 41,
      "a": 19,
      "parameters": {
        "e": "73/100",
        "tau": "1681/10",
        "theta": "2137891480/9426340917",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2554084589701896166041390322518736021268338661885634129444/386618426711164191086454302038802050677762334347962232917111"
    },
    {
      "r": 41,
      "a": 20,
      "parameters": {
        "e": "67/100",
        "tau": "1681/20",
        "theta": "678042115/4768620948",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "171332642742984827411859759124085923131499141993116681636/9261050463039661621686756072560194498932344135266898069747"
    },
    {
      "r": 42,
      "a": 18,
      "parameters": {
        "e": "81/100",
        "tau": "1764/5",
        "theta": "3613297653/8388381251",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "178561709750803253666296904217399458721850151961775293953/1017737918661098999746047828412785642535170430709062449962400"
    },
    {
      "r": 42,
      "a": 19,
      "parameters": {
        "e": "3/4",
        "tau": "882/5",
        "theta": "2550933259/9715826616",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "39320263108837059731395263891952890283282832541475/17924358304234699895677781716470852297683558281241472"
    },
    {
      "r": 42,
      "a": 20,
      "parameters": {
        "e": "7/10",
        "tau": "441/5",
        "theta": "1399387421/8041495550",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "811001531518859072545400863617681789389869584548365639/84030392357958197987572397837787882127789774018717725360"
    },
    {
      "r": 42,
      "a": 21,
      "parameters": {
        "e": "13/20",
        "tau": "882/25",
        "theta": "591758513/5116894770",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1613399165988943399624715312172205638915380315652599/112073725844025794657263788706183495741576665111121680"
    },
    {
      "r": 43,
      "a": 18,
      "parameters": {
        "e": "83/100",
        "tau": "1849/5",
        "theta": "4653550415/9185432071",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "36337176780187494868155266635145002651997535696292142560072/231990482499667292910210907854202964711782567256857524376234675"
    },
    {
      "r": 43,
      "a": 19,
      "parameters": {
        "e": "39/50",
        "tau": "1849/5",
        "theta": "738384536/2285959073",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "14119689147206232747987097379462993037784201284469430872/4549950827322875734641755365140233116748687390227869523675"
    },
    {
      "r": 43,
      "a": 20,
      "parameters": {
        "e": "18/25",
        "tau": "1849/20",
        "theta": "1956712097/9729032037",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "873230912967358721061788571194750915743866197457464/304202045034780212155689576701014095425061254899741025"
    },
    {
      "r": 43,
      "a": 21,
      "parameters": {
        "e": "67/100",
        "tau": "1849/50",
        "theta": "390943545/2912524604",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4776457491648912651368844788402682813989438161731949006264/1808670988090078988855456564923470819063476573002134937065775"
    },
    {
      "r": 44,
      "a": 19,
      "parameters": {
        "e": "4/5",
        "tau": "1936/5",
        "theta": "2127200581/5653177052",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "47837677927947519390860105933459729605030666192083435/29714975043771904194067590767908657028978537567529732208"
    },
    {
      "r": 44,
      "a": 20,
      "parameters": {
        "e": "3/4",
        "tau": "968/5",
        "theta": "1007553821/4096444232",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "878700874389064724709286493982229064943766279091385/174394640257428558266467625961509724035354185512176384"
    },
    {
      "r": 44,
      "a": 21,
      "parameters": {
        "e": "7/10",
        "tau": "484/5",
        "theta": "872038862/5316161907",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2070130484130309923243918005648485401816150768126019195/153456518092141152699650842341462304449564829148763444352"
    },
    {
      "r": 44,
      "a": 22,
      "parameters": {
        "e": "13/20",
        "tau": "968/25",
        "theta": "454826919/4145689825",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "470970293825793229209188815429240696923253395993961534035/24170604283163354955052785180054858738363060606313711121152"
    },
    {
      "r": 45,
      "a": 19,
      "parameters": {
        "e": "41/50",
        "tau": "405",
        "theta": "3374711945/7659874862",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1345376372109911412921534684306256746512173697238284/1249974670677477456424922901157809126290349478182103125"
    },
    {
      "r": 45,
      "a": 20,
      "parameters": {
        "e": "77/100",
        "tau": "405/2",
        "theta": "2766062961/9713429969",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "537361890826525822848078907383560195012105197516/346555415538028479217477369535178312014197076559375"
    },
    {
      "r": 45,
      "a": 21,
      "parameters": {
        "e": "18/25",
        "tau": "405/4",
        "theta": "469790397/2481293840",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1468127810406706148070007913185454391665508668/220096537247233408184022488480951784281912559375"
    },
    {
      "r": 45,
      "a": 22,
      "parameters": {
        "e": "67/100",
        "tau": "81/2",
        "theta": "1010306363/7947779680",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "190219779174620827667226211293089324519092488571036684/23200418090410428557061725415657198820024741621521384375"
    },
    {
      "r": 46,
      "a": 20,
      "parameters": {
        "e": "79/100",
        "tau": "2116/5",
        "theta": "1029347995/3113493231",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5936214086832936219120976641826935523081576733063570027/1862083139813407457021960734430347241492288480743819237856"
    },
    {
      "r": 46,
      "a": 21,
      "parameters": {
        "e": "37/50",
        "tau": "529/5",
        "theta": "2018900915/9242175406",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "424493744766493082656205103457847495222989732695106579/394160431630715769173907822274908159174508939954994379952"
    },
    {
      "r": 46,
      "a": 22,
      "parameters": {
        "e": "69/100",
        "tau": "529/5",
        "theta": "1397734392/9522386129",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "35630748972286634992767942293768117558183164760948416249/2047514750819618917015718993324208481186726232106550951072"
    },
    {
      "r": 47,
      "a": 20,
      "parameters": {
        "e": "81/100",
        "tau": "2209/5",
        "theta": "2430623669/6304834564",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "507189011058270184106358177528350521520429658542304/237280345908153137854233211722846126386278731488025575"
    },
    {
      "r": 47,
      "a": 21,
      "parameters": {
        "e": "19/25",
        "tau": "2209/10",
        "theta": "1658892929/6576098336",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "34414091166828553177755208627020398544965250476985979926432/8043037689395785900733531082194728331712533000769884993499475"
    },
    {
      "r": 47,
      "a": 22,
      "parameters": {
        "e": "18/25",
        "tau": "2209/20",
        "theta": "1475279800/8248730931",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3834280744158306518973609630956246897746139595883330464/377466895595241204211002800475541301573230800369457625975"
    },
    {
      "r": 47,
      "a": 23,
      "parameters": {
        "e": "67/100",
        "tau": "2209/50",
        "theta": "252660134/2092813241",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "25461399300178672737292289028462551524363747428511217286160032/1940756641283939142883213781037734066237397435863774658692974675"
    },
    {
      "r": 48,
      "a": 20,
      "parameters": {
        "e": "83/100",
        "tau": "2304/5",
        "theta": "362648981/801620547",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "435027472914521986497155779977135786938712493360820369/235660317467464457171963737581999246679733377923510681600"
    },
    {
      "r": 48,
      "a": 21,
      "parameters": {
        "e": "39/50",
        "tau": "1152/5",
        "theta": "2025957637/6938808029",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3176285814253837655161260823674615804894581932874621/2110443710367528457998069266258460895303848680677171200"
    },
    {
      "r": 48,
      "a": 22,
      "parameters": {
        "e": "37/50",
        "tau": "576/5",
        "theta": "777846587/3773385319",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "26108410016802474070794188039674301977731121190553372271073/5838586886920552046234893062942785561431771327189668846182400"
    },
    {
      "r": 48,
      "a": 23,
      "parameters": {
        "e": "69/100",
        "tau": "1152/25",
        "theta": "1391276367/9993273245",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4272139653143240619065477473456775629310156465184080561/1224299125115012878810237418636397626414186725161776332800"
    },
    {
      "r": 49,
      "a": 21,
      "parameters": {
        "e": "4/5",
        "tau": "2401/5",
        "theta": "1636411283/4824064970",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "188626357058759423866254724994455478717825083126700/56202682092615542714836137939122377158963907583747087"
    },
    {
      "r": 49,
      "a": 22,
      "parameters": {
        "e": "19/25",
        "tau": "2401/10",
        "theta": "724728639/3047022977",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "15299355719748097384153440924927323891094080463802437700/2300822704805549870488983925224643636127751127031082134963"
    },
    {
      "r": 49,
      "a": 23,
      "parameters": {
        "e": "71/100",
        "tau": "2401/20",
        "theta": "739565478/4614876743",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "46883951007658491322870626995006729831715538066008949427300/3393196520840282337805926570396659533324895919374983538072279"
    },
    {
      "r": 50,
      "a": 21,
      "parameters": {
        "e": "41/50",
        "tau": "500",
        "theta": "3104892255/7834950583",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "675118740422310270419231513865501825071576093285078619/256415477205906955722072059057946754949411610992443750000"
    },
    {
      "r": 50,
      "a": 22,
      "parameters": {
        "e": "39/50",
        "tau": "250",
        "theta": "2445504046/8889684123",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "289295603557051227382805291077770872790886939023/81481836222814812822245775892097912454989956250000"
    },
    {
      "r": 50,
      "a": 23,
      "parameters": {
        "e": "73/100",
        "tau": "125",
        "theta": "13522751/73346552",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "8986219273008348825257162890279838663345088634599/1102671747795538823219471924869671029264319212500000"
    },
    {
      "r": 50,
      "a": 24,
      "parameters": {
        "e": "69/100",
        "tau": "50",
        "theta": "95630615/722277042",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1622821938305086995021065014491300637936878741/198165661345874789386794837818426075543731250000"
    },
    {
      "r": 51,
      "a": 21,
      "parameters": {
        "e": "21/25",
        "tau": "2601/5",
        "theta": "4337650281/9297934097",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "178974312390702247202174688270488049053149713809116763048/71786055722853982785805489618774165764694445325230204274183"
    },
    {
      "r": 51,
      "a": 22,
      "parameters": {
        "e": "4/5",
        "tau": "2601/10",
        "theta": "2061213109/6453056728",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "192959902749827281944130421420048429722050872402056/161175841618329209146757362930295452516514676574331781"
    },
    {
      "r": 51,
      "a": 23,
      "parameters": {
        "e": "3/4",
        "tau": "2601/20",
        "theta": "626612439/2952248920",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "262711298772083409552669229565080427126829058504/77106512521968979496145214982084725084576550293527"
    },
    {
      "r": 51,
      "a": 24,
      "parameters": {
        "e": "71/100",
        "tau": "2601/20",
        "theta": "592566377/3892053560",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "117677789846901289638671066646072648178674509242544074472/7007190537521215802610234464071870054571882969324626230807"
    },
    {
      "r": 52,
      "a": 22,
      "parameters": {
        "e": "81/100",
        "tau": "2704/5",
        "theta": "7/20",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "20261365753765948111257345926152711823161/6291902776097970630272743150223781381932800"
    },
    {
      "r": 52,
      "a": 23,
      "parameters": {
        "e": "77/100",
        "tau": "1352/5",
        "theta": "2437628869/9956757652",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "792258840856985386864899584972782483419339905163708223121/135177374322726269518065443741498259686756810376014813702400"
    },
    {
      "r": 52,
      "a": 24,
      "parameters": {
        "e": "73/100",
        "tau": "676/5",
        "theta": "1255208617/7172488589",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "50763111820251290550337077270407052523238163812950201341503/4583535660252160768899686795202118646360977501673829938796800"
    },
    {
      "r": 52,
      "a": 25,
      "parameters": {
        "e": "69/100",
        "tau": "1352/25",
        "theta": "743773151/5892656456",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "406822109580707256199606589930565768603404677678020254243/32777756569520910550168586682611401333630821255231723833600"
    },
    {
      "r": 53,
      "a": 22,
      "parameters": {
        "e": "83/100",
        "tau": "2809/5",
        "theta": "2260144201/5528227477",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "8691936183773581845066143003818678929186940105204612032405204/2817231494600077477154774764504131155403001143481645809210568475"
    },
    {
      "r": 53,
      "a": 23,
      "parameters": {
        "e": "79/100",
        "tau": "2809/10",
        "theta": "2744865935/9687788848",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "9313871657426454501974562101755518551595410643168464350798356/2805931284301766298889122540650343031612197529518848013438772925"
    },
    {
      "r": 53,
      "a": 24,
      "parameters": {
        "e": "3/4",
        "tau": "2809/20",
        "theta": "1693322007/8411206244",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2305938964026283986502653917896084503764056250570009796/370373868421258355523703843025446150394949028121177172361"
    },
    {
      "r": 53,
      "a": 25,
      "parameters": {
        "e": "71/100",
        "tau": "2809/50",
        "theta": "691180666/4766590927",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2692009173434162281614772722989307762841134811693790255305188/640514437556036837034868858213178494709902956658961477937350225"
    },
    {
      "r": 54,
      "a": 23,
      "parameters": {
        "e": "81/100",
        "tau": "1458/5",
        "theta": "1283467093/3895015681",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "46282930039536932259248002326630838009542583787165299/34088988398442124175626434198194414734758355228289002944"
    },
    {
      "r": 54,
      "a": 24,
      "parameters": {
        "e": "77/100",
        "tau": "729/5",
        "theta": "28047973/120862912",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "60977523753190327378303760772136240654941403463/29761715817916400057100426919335600560140766951904"
    },
    {
      "r": 54,
      "a": 25,
      "parameters": {
        "e": "73/100",
        "tau": "729/5",
        "theta": "1504723187/9035183980",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2405797391995822339899268742623234572498642381786770832857/174268392645043153645909539962291441140018460674750414932384"
    },
    {
      "r": 55,
      "a": 23,
      "parameters": {
        "e": "83/100",
        "tau": "605",
        "theta": "142779038/370037749",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5904941821805207652655933763045519702477160185057392/1614462604747766939938974003974651675174830105003684375"
    },
    {
      "r": 55,
      "a": 24,
      "parameters": {
        "e": "39/50",
        "tau": "605/2",
        "theta": "2249211450/8912277871",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "70468684453006906230532806710323536750570107766150544/13275302221124421413632935262294941129672356439362831875"
    },
    {
      "r": 55,
      "a": 25,
      "parameters": {
        "e": "37/50",
        "tau": "605/4",
        "theta": "1699552697/9403626880",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3827855949387643617104032469121378924756216241456/411751024114286933671753331502604695650473095428125"
    },
    {
      "r": 55,
      "a": 26,
      "parameters": {
        "e": "7/10",
        "tau": "121/2",
        "theta": "830304154/6341997109",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2288599122305558484625187551491133208787512368/243825189192101392994325082283410964599106610625"
    },
    {
      "r": 56,
      "a": 23,
      "parameters": {
        "e": "21/25",
        "tau": "3136/5",
        "theta": "2846170970/6721302683",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "7451649773502718120239910172338671538653005919278101743/2139134271008175651735857843450134250662874150581718562304"
    },
    {
      "r": 56,
      "a": 24,
      "parameters": {
        "e": "4/5",
        "tau": "1568/5",
        "theta": "1324309351/4528336943",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2247315105038861893510037264656945678301615103712503/702293181034721976342659757369088741766427616237717888"
    },
    {
      "r": 56,
      "a": 25,
      "parameters": {
        "e": "19/25",
        "tau": "784/5",
        "theta": "1439777045/6927395897",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "175183437438549763018375462589387571280269430538741925/33843687475159687551869770488504610950949339971747372544"
    },
    {
      "r": 56,
      "a": 26,
      "parameters": {
        "e": "18/25",
        "tau": "1568/25",
        "theta": "669062317/4456371825",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "30726249912799227833281844178415532366652004282887066369/13616274605872524248774848751894128512769365500768658125056"
    },
    {
      "r": 57,
      "a": 24,
      "parameters": {
        "e": "41/50",
        "tau": "3249/10",
        "theta": "2959835363/8681875761",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "87109355589610209160914253257404199300341358851841972002108/57160332052958442378969757098462553296836525635068105789720825"
    },
    {
      "r": 57,
      "a": 25,
      "parameters": {
        "e": "39/50",
        "tau": "3249/20",
        "theta": "1941205099/8098528390",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "9403603978118349776267599112571647923128918375188565176993564/6008124527363273099924254285879464560680118420343571379121438525"
    },
    {
      "r": 57,
      "a": 26,
      "parameters": {
        "e": "37/50",
        "tau": "3249/20",
        "theta": "1594422308/9255868649",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5804531449474022568207254379672452439410487941938241808991615868/491940818060473255085234069650862017628699988452844949692999868725"
    },
    {
      "r": 58,
      "a": 24,
      "parameters": {
        "e": "83/100",
        "tau": "1682/5",
        "theta": "1976260196/5297693581",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "898792810161775727178980834045897160509840309699531/1292980035491940089091786719751938121003976501089646400"
    },
    {
      "r": 58,
      "a": 25,
      "parameters": {
        "e": "4/5",
        "tau": "1682/5",
        "theta": "294596623/1061056447",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3538149346439323965855099316232432257738566623478132467/752728757589924076122072337712488727725178271257742203730"
    },
    {
      "r": 58,
      "a": 26,
      "parameters": {
        "e": "19/25",
        "tau": "841/5",
        "theta": "1645007283/8308866362",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "30509792675162383142606688764439175193366006825097084222649/4032175955436138910233476586453205864744472714401966068584800"
    },
    {
      "r": 58,
      "a": 27,
      "parameters": {
        "e": "18/25",
        "tau": "1682/25",
        "theta": "1144144313/7973309007",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "24171993537634690540396553714037538683346117250376983807/4033533846606877335958833695840191804803469167280384216700"
    },
    {
      "r": 59,
      "a": 25,
      "parameters": {
        "e": "81/100",
        "tau": "3481/10",
        "theta": "1639077539/5416488305",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6103080872985861429112610523479343355031503318959309828159048/1936373367443008829189674437784348590522189086741718507348951857"
    },
    {
      "r": 59,
      "a": 26,
      "parameters": {
        "e": "77/100",
        "tau": "3481/20",
        "theta": "1406273962/6546758817",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5651570716281431135900078824565464222401122880977669915144662536/1289141827727720039684347590700912172845821568073870728778414292277"
    },
    {
      "r": 59,
      "a": 27,
      "parameters": {
        "e": "37/50",
        "tau": "3481/20",
        "theta": "1105994039/6721668537",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "258905964407921443287661809835400664482645388542600225306424/18287904837809302410153185652499376391656916704000670129667489"
    },
    {
      "r": 60,
      "a": 25,
      "parameters": {
        "e": "83/100",
        "tau": "360",
        "theta": "3006715855/8496793389",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "46365601942777523345044914505437383839834329722255939/27762851136240785309140298410947919356364056309991200000"
    },
    {
      "r": 60,
      "a": 26,
      "parameters": {
        "e": "79/100",
        "tau": "180",
        "theta": "28777907/116037315",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3899977333888066854484055634825884725662597160987/3220977181742191152008524349597437176775189111200000"
    },
    {
      "r": 60,
      "a": 27,
      "parameters": {
        "e": "3/4",
        "tau": "180",
        "theta": "833824563/4677643723",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "105199270476267179627040013112085931519818135469/10302764612988002610617611264588033235841635808000"
    },
    {
      "r": 60,
      "a": 28,
      "parameters": {
        "e": "18/25",
        "tau": "72",
        "theta": "1129541679/8219757068",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "210391535033726740941952688814855911146350471283699/22354450222607202705558381229058062744057883740300000"
    },
    {
      "r": 61,
      "a": 25,
      "parameters": {
        "e": "21/25",
        "tau": "3721/10",
        "theta": "2082250969/5369786542",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "879442680802005154672742320375196189501971740127903870/912079562021121982973429191925877497816758646397545410147"
    },
    {
      "r": 61,
      "a": 26,
      "parameters": {
        "e": "81/100",
        "tau": "3721/10",
        "theta": "2743485160/9530707899",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "238351993275241694397996651899547837251681179679892518816434452/53641904514141044480196417480811786495978347340007436077383913761"
    },
    {
      "r": 61,
      "a": 27,
      "parameters": {
        "e": "77/100",
        "tau": "3721/20",
        "theta": "1230919375/6005996142",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "756437061575247813830361349081462913378323602011278189712884/115575309626660228719828166812196940133518860905846934983145773"
    },
    {
      "r": 61,
      "a": 28,
      "parameters": {
        "e": "73/100",
        "tau": "3721/50",
        "theta": "918525443/6175395108",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "52078006493037996812548356468113004322023847743675319630316/12412506422757950478005174496257725024228813086940172779440899"
    },
    {
      "r": 62,
      "a": 26,
      "parameters": {
        "e": "41/50",
        "tau": "1922/5",
        "theta": "1198235499/3816074920",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1180889732253840641056940279862949795717041221630343/375938620070612899758926366944101998702360630243397200"
    },
    {
      "r": 62,
      "a": 27,
      "parameters": {
        "e": "79/100",
        "tau": "961/5",
        "theta": "319546507/1350955156",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2156842396495181250477479575245779121009230392843966864671/666702908177326912040617940618723760487494391251057160487200"
    },
    {
      "r": 62,
      "a": 28,
      "parameters": {
        "e": "3/4",
        "tau": "961/5",
        "theta": "1681604345/9862638762",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "617023738289529873138807970339300080583653438007110266727/49831481154571767402553847216600399710786387493018063904160"
    },
    {
      "r": 63,
      "a": 26,
      "parameters": {
        "e": "21/25",
        "tau": "3969/10",
        "theta": "3612961889/9801274736",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6522015703891749051894758089053936776719716348740112087377536/3681971053728212975883325046579722653851693915896558787297734425"
    },
    {
      "r": 63,
      "a": 27,
      "parameters": {
        "e": "4/5",
        "tau": "3969/20",
        "theta": "1591035471/6187987337",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "38615787785721074606313622483547249784229399529420416/41141750864799271519241648680787019768229045562465764965"
    },
    {
      "r": 63,
      "a": 28,
      "parameters": {
        "e": "77/100",
        "tau": "3969/20",
        "theta": "80841264/412566725",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2978718987992147991723543808135978632100323268991610517376/346243565177143399788185847811405414778674897654291481457975"
    },
    {
      "r": 63,
      "a": 29,
      "parameters": {
        "e": "73/100",
        "tau": "3969/50",
        "theta": "911619304/6392770521",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1089617774492521152882009622329015818123620570293525580907957888/147601192329393260353558648676395336917974188647708208927130928825"
    },
    {
      "r": 64,
      "a": 26,
      "parameters": {
        "e": "17/20",
        "tau": "2048/5",
        "theta": "3762315870/9295366117",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "28917407628058463400386881668623507274352355881867127815/25490444691200012974586650907373274030940326181246480678912"
    },
    {
      "r": 64,
      "a": 27,
      "parameters": {
        "e": "41/50",
        "tau": "2048/5",
        "theta": "3/10",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1050154235099572751423089370318241663301/281577798375330498374654347244647512276992"
    },
    {
      "r": 64,
      "a": 28,
      "parameters": {
        "e": "39/50",
        "tau": "1024/5",
        "theta": "58660727/276122207",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "299044961282945258547612692536772928458642686537/52135357423109436612133004440323545766421236023296"
    },
    {
      "r": 64,
      "a": 29,
      "parameters": {
        "e": "3/4",
        "tau": "2048/25",
        "theta": "985256027/6030138116",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "285595364277959665624116670906811135001457768973305/187257575610059100028157783563821355631332277858861056"
    },
    {
      "r": 65,
      "a": 27,
      "parameters": {
        "e": "83/100",
        "tau": "845/2",
        "theta": "607800283/1859675434",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1153283393735679297618523566020241374719356641010111444/367411790285722394322793738657277985796057897681311409375"
    },
    {
      "r": 65,
      "a": 28,
      "parameters": {
        "e": "4/5",
        "tau": "845/4",
        "theta": "1508928608/6143332911",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "12282084458861768779457427286230075746008139865333027/4458681580875205848272957901044612422344697429723499375"
    },
    {
      "r": 65,
      "a": 29,
      "parameters": {
        "e": "19/25",
        "tau": "845/4",
        "theta": "181029425/1023849594",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "263915838540808987469134597836997969625720501214734484/24114407584691390349169348520517668212968287226921446875"
    },
    {
      "r": 66,
      "a": 27,
      "parameters": {
        "e": "21/25",
        "tau": "2178/5",
        "theta": "3391299497/9480845513",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5783623048730575790739519793024163533707247240696801527335/2446169990898000536665857773649061322453671974776040890737656"
    },
    {
      "r": 66,
      "a": 28,
      "parameters": {
        "e": "81/100",
        "tau": "1089/5",
        "theta": "2556353573/9567936781",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "9218676834537841930944075880619903534820139419672920539/13025233475799075599857204835557630154602357513815213032352"
    },
    {
      "r": 66,
      "a": 29,
      "parameters": {
        "e": "39/50",
        "tau": "1089/5",
        "theta": "1408872046/6926618493",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "426697421107600319380724965316767224978222586878107232167/56097516877679743114193770649311841756416389681677637745968"
    },
    {
      "r": 66,
      "a": 30,
      "parameters": {
        "e": "37/50",
        "tau": "2178/25",
        "theta": "1093363881/7386959662",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "24045517756047399706092193823668675753559536284300208256635/4205072631730317341888286976872908976637806138976504539331824"
    },
    {
      "r": 67,
      "a": 28,
      "parameters": {
        "e": "41/50",
        "tau": "4489/10",
        "theta": "1357826017/4665238655",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "899799573725614903040109528442738707329657537566720252134088/205200584971098365980023516311656819372953181053851390048311325"
    },
    {
      "r": 67,
      "a": 29,
      "parameters": {
        "e": "79/100",
        "tau": "4489/20",
        "theta": "1595590859/7233750380",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "94559724273949479046154633262952815654061505230580441867874695848/18600096138864662958925618813580018529427231780235680836693191101975"
    },
    {
      "r": 67,
      "a": 30,
      "parameters": {
        "e": "19/25",
        "tau": "4489/50",
        "theta": "1050524220/6192638789",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "43911495125500424628575539575648259805341371510451350945580888/122244120100761703462469875909583285810529113121333201228340589275"
    },
    {
      "r": 68,
      "a": 28,
      "parameters": {
        "e": "21/25",
        "tau": "2312/5",
        "theta": "1793851855/5254773633",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "64230007533998499599954007451953116573814549714427413/20595553015467912088270530905676984906892566728274654400"
    },
    {
      "r": 68,
      "a": 29,
      "parameters": {
        "e": "4/5",
        "tau": "1156/5",
        "theta": "1671925665/6982864958",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4827819550943390484275365258726191944221483742314196033211/1636403890522793294268876711874625484800123355011315381679440"
    },
    {
      "r": 68,
      "a": 30,
      "parameters": {
        "e": "77/100",
        "tau": "1156/5",
        "theta": "1682030728/9163923107",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1851768303098714442214920333449111761361841861088728615111377973/189509734771442378636649562598755046821964844265628517683072940800"
    },
    {
      "r": 69,
      "a": 28,
      "parameters": {
        "e": "17/20",
        "tau": "4761/10",
        "theta": "1870671372/4996002715",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1192543504682576262957286583445778641186156222470154220698500/491140241794740022770253025142098874659711699564447416676902137"
    },
    {
      "r": 69,
      "a": 29,
      "parameters": {
        "e": "41/50",
        "tau": "4761/20",
        "theta": "2132494441/7660830154",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "607875299932635311601164798530436577823387592997866760664571/1262787017097227592113465068800828495051085191837958462185904188"
    },
    {
      "r": 69,
      "a": 30,
      "parameters": {
        "e": "79/100",
        "tau": "4761/20",
        "theta": "255282065/1207183997",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1553733685454613439541316098788114949220596024141339014843628/229103158476009695187518380845484487550035452059857676268799967"
    },
    {
      "r": 69,
      "a": 31,
      "parameters": {
        "e": "3/4",
        "tau": "4761/50",
        "theta": "547803155/3563860252",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2786908520679844127197926833295141199729237867390818871460/642410923690000273503372884430533470417982392821538538268489"
    },
    {
      "r": 70,
      "a": 29,
      "parameters": {
        "e": "83/100",
        "tau": "490",
        "theta": "2188852993/7207953074",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "96687802712521075980237562321917789356763252722468413/22557983371735127258535048722760041921367710923884075000"
    },
    {
      "r": 70,
      "a": 30,
      "parameters": {
        "e": "4/5",
        "tau": "245",
        "theta": "979629083/4269310296",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1646402795146640779308175590141567119865534378516007/362483494752253047700823174952625013750345278970848750"
    },
    {
      "r": 70,
      "a": 31,
      "parameters": {
        "e": "77/100",
        "tau": "245",
        "theta": "1171736863/6645844224",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "567811974453774847102824456939089701531036476877626377/49269633382334484276683194602026314063076940084883700000"
    },
    {
      "r": 71,
      "a": 29,
      "parameters": {
        "e": "21/25",
        "tau": "5041/10",
        "theta": "3255817385/9806646444",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1191703819358801518747208575212976298063257909955027566569264/344435776390536087151896730637018944563359465542807147038953447"
    },
    {
      "r": 71,
      "a": 30,
      "parameters": {
        "e": "81/100",
        "tau": "5041/20",
        "theta": "1/4",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2535478062641797936633664469024356416080/1396936497335929037603753954218461381305641"
    },
    {
      "r": 71,
      "a": 31,
      "parameters": {
        "e": "39/50",
        "tau": "5041/20",
        "theta": "1499408476/7858692363",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6824518477908996352012438626744909868567206662581443605430096/775171195936901662790066642599903113634782391479680553618604037"
    },
    {
      "r": 72,
      "a": 30,
      "parameters": {
        "e": "83/100",
        "tau": "1296/5",
        "theta": "2590546613/8906137379",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "129940178145600822082576142516275292396250765234860302406143/579957766011915761814371838673662680357672678017426498571212800"
    },
    {
      "r": 72,
      "a": 31,
      "parameters": {
        "e": "79/100",
        "tau": "1296/5",
        "theta": "1833160833/8871278056",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "74597225344046779543385970224647285696097633334295166426531/11535316188615555767934587791074786986041635103266007058995200"
    },
    {
      "r": 72,
      "a": 32,
      "parameters": {
        "e": "19/25",
        "tau": "2592/25",
        "theta": "296866965/1858233299",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1694417731263140179806786782307147575720889388409531522783683/533872499918253876066049352323008627845796425354709484029734400"
    },
    {
      "r": 73,
      "a": 30,
      "parameters": {
        "e": "21/25",
        "tau": "5329/10",
        "theta": "2546770401/8010835502",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "85754822642887563269648273744510946394219195340009337180121756/20501612414220744174269403892947411180157319398359247774796531425"
    },
    {
      "r": 73,
      "a": 31,
      "parameters": {
        "e": "81/100",
        "tau": "5329/20",
        "theta": "352742871/1474514959",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "185131668617074279442164991507387570170967939420386876611079268/45483261827805381082828620003084666688123165050343686505379110475"
    },
    {
      "r": 73,
      "a": 32,
      "parameters": {
        "e": "39/50",
        "tau": "5329/20",
        "theta": "269896885/1470984028",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "435198562731166256836859726463190572708535776703015732201844/41788029567404738010437344927878015956405144128519806933626975"
    },
    {
      "r": 74,
      "a": 30,
      "parameters": {
        "e": "17/20",
        "tau": "2738/5",
        "theta": "3369714936/9672439951",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "404752341461609397435371739766546460146017989016478261321725/117465399852630624176903260376903793297212085093246282259627984"
    },
    {
      "r": 74,
      "a": 31,
      "parameters": {
        "e": "41/50",
        "tau": "1369/5",
        "theta": "1144737237/4399030039",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "74577220785743161713297438001559656624933997902991596677975/31928260094347461742723351463882578488605079865139996089600528"
    },
    {
      "r": 74,
      "a": 32,
      "parameters": {
        "e": "79/100",
        "tau": "1369/5",
        "theta": "494417090/2488929223",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "223671102665681508304011268305406101368733870061690471375568775/27985871909098739898577986022609103891762863213297795807159401568"
    },
    {
      "r": 75,
      "a": 31,
      "parameters": {
        "e": "83/100",
        "tau": "1125/4",
        "theta": "2473512933/8721752276",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "142245207095403044311438102524854256005126488163204702648/172481714724624840263819972435278150462212148382169619921875"
    },
    {
      "r": 75,
      "a": 32,
      "parameters": {
        "e": "4/5",
        "tau": "1125/4",
        "theta": "1346159558/6252504673",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1637818314084161766831295775166673706841916881463178104/277354917398938152403711447973324675712474641589513515625"
    },
    {
      "r": 75,
      "a": 33,
      "parameters": {
        "e": "77/100",
        "tau": "225/2",
        "theta": "1088072169/6545933264",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "754826196530901926746234298267722725705446582610789352/348377243708979652150687426157077543861580421124147265625"
    },
    {
      "r": 76,
      "a": 31,
      "parameters": {
        "e": "21/25",
        "tau": "2888/5",
        "theta": "1430295498/4617165079",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "449890934207571411401358696887293670394463913194986679739/103472489134216982882465334602574894997799411615802446995904"
    },
    {
      "r": 76,
      "a": 32,
      "parameters": {
        "e": "41/50",
        "tau": "1444/5",
        "theta": "2482484897/9928455680",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "182427090850334707325514601412524582270459560106403765917/50213460940987404260134554267747267755168207056444741251712"
    },
    {
      "r": 76,
      "a": 33,
      "parameters": {
        "e": "79/100",
        "tau": "1444/5",
        "theta": "1465061743/7660900660",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "46938370060110503138592543217673404882095254207467125197/4957493948728152192378308329700501132284360847466731940608"
    },
    {
      "r": 77,
      "a": 32,
      "parameters": {
        "e": "83/100",
        "tau": "5929/20",
        "theta": "2159213103/7925848243",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1507564256738360063935770168043918701747209508071131637366834892/744979344002729491888774276847510314862317576210257347773471408075"
    },
    {
      "r": 77,
      "a": 33,
      "parameters": {
        "e": "4/5",
        "tau": "5929/20",
        "theta": "605911129/2924193312",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "17266053889156773298896060532393454064709137212347338703266/2366994717174399970775182308710426499209756529958189930913735"
    },
    {
      "r": 78,
      "a": 32,
      "parameters": {
        "e": "21/25",
        "tau": "1521/5",
        "theta": "687621896/2311351717",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "363321019113475406982307436830402046530736871131493996461/628934840122971727327608409387175647943206919096827425772800"
    },
    {
      "r": 78,
      "a": 33,
      "parameters": {
        "e": "81/100",
        "tau": "1521/5",
        "theta": "70457910/313405973",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "539654842386951001442539414191765301179815924705948340466741/99734333729481584441010794658130567906609161663772233039895200"
    },
    {
      "r": 78,
      "a": 34,
      "parameters": {
        "e": "39/50",
        "tau": "3042/25",
        "theta": "771728054/4456332395",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2785325722728659339124793179472302185030632818245818657434523/2200772680532417505825407514864302787897864754942424161289641200"
    },
    {
      "r": 79,
      "a": 32,
      "parameters": {
        "e": "17/20",
        "tau": "6241/10",
        "theta": "3025982385/9289237799",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "492416209003832574088232575368931091747552423884164943436003360/115167307193237808442390348046004587494545740867657030956253455393"
    },
    {
      "r": 79,
      "a": 33,
      "parameters": {
        "e": "41/50",
        "tau": "6241/20",
        "theta": "1803594869/7382120133",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "6570049160663793082173877675859860314466820790403324170808992/1737943140252488262061649841205017025555011646065984521724989161"
    },
    {
      "r": 79,
      "a": 34,
      "parameters": {
        "e": "4/5",
        "tau": "6241/20",
        "theta": "1/5",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "499889409704922295043963514164971977760/59788233109623619324270161746628862991509"
    },
    {
      "r": 80,
      "a": 33,
      "parameters": {
        "e": "83/100",
        "tau": "320",
        "theta": "1438019877/5405283140",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "18032929476883272391235570851033902524776731362010321/7640800962478298688303545181746478979267471301273600000"
    },
    {
      "r": 80,
      "a": 34,
      "parameters": {
        "e": "81/100",
        "tau": "320",
        "theta": "1135793497/5243762665",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "191669904744842941403190722566091267470904869410969/28718276612730548351977282271670224685924527667200000"
    },
    {
      "r": 81,
      "a": 33,
      "parameters": {
        "e": "17/20",
        "tau": "6561/20",
        "theta": "2953193253/9427844159",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "503053324436786550543227283752319249547787689956516416242492/2204981780399637417674585240883278112710423915190755708587263057"
    },
    {
      "r": 81,
      "a": 34,
      "parameters": {
        "e": "41/50",
        "tau": "6561/20",
        "theta": "952009931/4045374725",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "22121636386365995586266266647864436081501642821713947702076/4467295694778720593221223915106514217208215581854811339170849"
    },
    {
      "r": 81,
      "a": 35,
      "parameters": {
        "e": "79/100",
        "tau": "6561/50",
        "theta": "514322073/2846184923",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "16397110903563596640244077892359665697927981764549130198343892/38650460393065972692610814875506237842278012548863399840229822951"
    },
    {
      "r": 82,
      "a": 33,
      "parameters": {
        "e": "43/50",
        "tau": "3362/5",
        "theta": "2693084206/7828342885",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2233495789476469216002102647655834666651576477196542658476413557/538475096373218853745360545624406925258862806378810118655140399600"
    },
    {
      "r": 82,
      "a": 34,
      "parameters": {
        "e": "83/100",
        "tau": "1681/5",
        "theta": "2221037734/8669310093",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "550671785087166285963196801693252681381288447612007665201/160171270929166974207114020533295703636289938001255366717600"
    },
    {
      "r": 82,
      "a": 35,
      "parameters": {
        "e": "4/5",
        "tau": "1681/5",
        "theta": "1803976017/9222348865",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1220139681009866683158246762897053164553682059098449281983/148050153823130562249523567185600147276267516497094103392130"
    },
    {
      "r": 83,
      "a": 34,
      "parameters": {
        "e": "21/25",
        "tau": "6889/20",
        "theta": "702357165/2512348154",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "188734333735352588035409074046405951840625144278115022464648/90523759092810824443435692469790440944290420176479979252001275"
    },
    {
      "r": 83,
      "a": 35,
      "parameters": {
        "e": "81/100",
        "tau": "6889/20",
        "theta": "1033519611/4874054746",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2348217594442386977940942990240163709749390281731664733168869528/362840082662473325347035198898030896101474741345374854917561833225"
    },
    {
      "r": 84,
      "a": 34,
      "parameters": {
        "e": "17/20",
        "tau": "1764/5",
        "theta": "1939623041/6340663986",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "49653773809273211552552688590918394025185378335/59766924688139863175330161542846550175547272361216"
    },
    {
      "r": 84,
      "a": 35,
      "parameters": {
        "e": "41/50",
        "tau": "1764/5",
        "theta": "256103035/1112253446",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "100331181769484206735466926420399187394200916914687680631029/20343171613377351351439347153543058908162575441015637743760768"
    },
    {
      "r": 84,
      "a": 36,
      "parameters": {
        "e": "4/5",
        "tau": "1764/5",
        "theta": "1432257909/7581718493",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "12256415772664978913770983096698603582975920326102830970581/1292550505157660128150873924837448109197518934795476981935600"
    },
    {
      "r": 85,
      "a": 35,
      "parameters": {
        "e": "21/25",
        "tau": "1445/4",
        "theta": "2224802528/8254809059",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3467635505100631315128533105350148452129566223248836/1133380327782958844851417433485143515505749291389990625"
    },
    {
      "r": 85,
      "a": 36,
      "parameters": {
        "e": "81/100",
        "tau": "1445/4",
        "theta": "824753861/4028409145",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "4862858488788575895115238985553208461311759653478179524/637080315564975598448387764657033927675137562111562468125"
    },
    {
      "r": 86,
      "a": 35,
      "parameters": {
        "e": "17/20",
        "tau": "1849/5",
        "theta": "2520698144/8548892367",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "3883033433159729153052322551535606801328452179810484774244913/2247886068403175342934508078185358279382723844862632808876663328"
    },
    {
      "r": 86,
      "a": 36,
      "parameters": {
        "e": "41/50",
        "tau": "1849/5",
        "theta": "1655311937/7447326402",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5090454773950212301245625539193782965937095632158232475536167/847284389978883914044639428312103707220832608448432595240189424"
    },
    {
      "r": 87,
      "a": 35,
      "parameters": {
        "e": "43/50",
        "tau": "7569/20",
        "theta": "3205021395/9903232171",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "38147314921578220824391029909291769350781932007827609160536496/89887924516398508726712035207744988877219381114005206524452836425"
    },
    {
      "r": 87,
      "a": 36,
      "parameters": {
        "e": "83/100",
        "tau": "7569/20",
        "theta": "2271053028/9392285707",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "1848106125383104240360538809332554016198596094784867387945168/403953895006174680834436850048370589085299945009624166423175675"
    },
    {
      "r": 87,
      "a": 37,
      "parameters": {
        "e": "81/100",
        "tau": "7569/20",
        "theta": "563256125/2846145103",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "207861968349149698611306600626256666218294226354639998257904/23706909054273644107112046685086784887292656835978495754205825"
    },
    {
      "r": 88,
      "a": 36,
      "parameters": {
        "e": "21/25",
        "tau": "1936/5",
        "theta": "2455981187/9314280521",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "140856022731459844112600925208185983548600289211415406612027/42737857974787856395296101621106888619901553237648488877401600"
    },
    {
      "r": 88,
      "a": 37,
      "parameters": {
        "e": "41/50",
        "tau": "1936/5",
        "theta": "497847813/2317655042",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "180598004629487889590390665098494914385959734732725681537161/25564928058399961879898383807598838324751783143845498300953600"
    },
    {
      "r": 89,
      "a": 36,
      "parameters": {
        "e": "17/20",
        "tau": "7921/20",
        "theta": "1564504643/5425736562",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2342352310045566889063565210685188313845320904328886705683780/1104334704253699390913756780712396339926127159910675695966436859"
    },
    {
      "r": 89,
      "a": 37,
      "parameters": {
        "e": "83/100",
        "tau": "7921/20",
        "theta": "964133183/4126625407",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2209148394101929959252629716188818182562905672978579702726465827468/398086995239710788246906177721093816788238300801891462849257798136049"
    },
    {
      "r": 90,
      "a": 37,
      "parameters": {
        "e": "21/25",
        "tau": "405",
        "theta": "1756635891/6895963444",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "677176329167942978348223687616997587422566484150761/161695098477393145711748155758993924601338491314462500"
    },
    {
      "r": 90,
      "a": 38,
      "parameters": {
        "e": "81/100",
        "tau": "405",
        "theta": "620473138/3196582917",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2026964038076500739022898954917040536548807760447958553/241111305211149449707800820508980670057430214131630300000"
    },
    {
      "r": 91,
      "a": 37,
      "parameters": {
        "e": "17/20",
        "tau": "8281/20",
        "theta": "2586069089/9284921534",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "441263376321308016456431670733801508979585352752822215133815528/150341141369687887409580421170562122425365192252220086041453246233"
    },
    {
      "r": 91,
      "a": 38,
      "parameters": {
        "e": "41/50",
        "tau": "8281/20",
        "theta": "2011051774/9549827337",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "5792863235821200694706870310797976330801633872327221972576472/843352367141072900006534549431750540771146859523377994801757469"
    },
    {
      "r": 92,
      "a": 38,
      "parameters": {
        "e": "83/100",
        "tau": "2116/5",
        "theta": "359239439/1569117735",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "367010107315185093683209425342080801938827080968186850875255113/66646627411818669973150960943369679074463966783201451321416492800"
    },
    {
      "r": 93,
      "a": 38,
      "parameters": {
        "e": "21/25",
        "tau": "8649/20",
        "theta": "1/4",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "193833720558686734011199394420547586287744896/51532858990440114175698359622807097621006686675"
    },
    {
      "r": 93,
      "a": 39,
      "parameters": {
        "e": "41/50",
        "tau": "8649/20",
        "theta": "454882125/2231086916",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "2228501968050652995307474626568919468969353477172938178744525236/283777152155752783003026469282415736332740252351049028651946287225"
    },
    {
      "r": 94,
      "a": 38,
      "parameters": {
        "e": "17/20",
        "tau": "2209/5",
        "theta": "2037922353/7472788726",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "9955477364803097418401179264056483586474592265299031744304225/3134959634987852195020052629652804213712092695323387322911020704"
    },
    {
      "r": 94,
      "a": 39,
      "parameters": {
        "e": "83/100",
        "tau": "2209/5",
        "theta": "1762167068/7951255059",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "152819218131667756820333963281901228080692415139677994321119291/23826202375917466696400682359545870268544832147877096707877980192"
    },
    {
      "r": 95,
      "a": 39,
      "parameters": {
        "e": "21/25",
        "tau": "1805/4",
        "theta": "2010935391/8326953085",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "38890576757569702782883735064387978919215918491349184/7598996663715131374429377890594984945198880928540797625"
    },
    {
      "r": 96,
      "a": 39,
      "parameters": {
        "e": "17/20",
        "tau": "2304/5",
        "theta": "2394895780/9074499473",
        "tangent": "1/3",
        "refined": false,
        "penalty": true,
        "nu": "1/2",
        "gamma": null
      },
      "eta": "291096826289755516411647497793640952299518941398830837404293/74105531916495422751503906469900712347453285563564496827056128"
    }
  ],
  "unmatched": [],
  "integrality": [
    {
      "r": 16,
      "a": 8,
      "diameter": "s-1",
      "numerator_residue_mod_3": 1,
      "reason": "If D>=s, |S_s|=17*16^(s-2)*8/3 is not an integer."
    }
  ],
  "tau_tightening": "Finite rational grid; each replacement is exact and K_non>=K_rad already at p=3."
}


==> anc/proof-data/even_c3_sharp_explore.py <==
"""Floating sharp proposals only; must replay accepted witnesses exactly."""
from even_c3_sharp_bounds import sharp_tree_blocks as tree_blocks

def proposal(r,a,e,tau,theta,tangent=1/3,refined=False,penalty=False,nu=.5,gamma=None,split_fine=True,fine_gamma=None,weighted_cross=None):
    z=tree_blocks(float(r),e,tau)
    if z is None:return None
    d=max(0,*z['fine'])
    if d>=1:return None
    td=d/(1-d);gap=0
    d1=max(0,z['fine'][0]);d2=max(0,z['fine'][1])
    if split_fine and d1>=d2 and d2>0:td=d2/(1-d2);gap=d1/(1-d1)-td
    x=a/r;h=1-x;lam=a*(a-3)/(3*r);u=1/3
    ur=(r-2)/(3*r)-lam/r;vc=lam*(2-1/nu)+x
    if vc<=0:return None
    L=x*(lam*nu+x-u)/lam;q=4*x/(9*r*r*vc);cc=1-theta
    extra=gap*lam/td if td else 0
    jc=1+td*(cc*(h-2*tangent-L)-4*theta*lam-extra)
    if jc<0 and not penalty and gamma is None and fine_gamma is None and weighted_cross is None:return None
    mult=1+td*cc*(h-2*tangent)
    mr=mult*ur+td*cc*(tangent*tangent+q);mh=mult*u+td*cc*tangent*tangent
    if weighted_cross is not None:
        wc=weighted_cross;fg=fine_gamma
        if not split_fine or wc<=0 or fg is None or not 0<fg<1 or gap>td/wc or refined:return None
        tc=td*(2+wc+1/wc);tq=td*(1+1/wc);tr=td*(1+wc)
        leff=cc*(td*L+gap*lam)+theta*tc*lam
        sq=cc*gap+theta*tq;quad=sq*(1-fg)
        qweighted=cc*td*q+sq*(1/fg-1)*(u-ur)**2-theta*tr*lam*lam/(r*r)
        b2=cc*td+quad;b1=1+cc*td*h-leff+2*quad*u;b0=-quad*u*u
        vertex=u if b2==0 else max(0,min(u,b1/(2*b2)));fmax=b0+b1*vertex-b2*vertex*vertex
        mr=leff*ur+fmax+qweighted;mh=leff*u+fmax
    elif gamma is not None or fine_gamma is not None:
        if refined:return None
        quad=0;qweighted=td*cc*q
        if gamma is not None:
            if not 0<gamma<1:return None
            quad+=td*theta*(1-gamma);qweighted+=td*theta*(1/gamma-1)*4/(9*r*r)
        if fine_gamma is not None:
            if not 0<fine_gamma<1:return None
            quad+=gap*(1-fine_gamma);qweighted+=gap*(1/fine_gamma-1)*(u-ur)**2
        leff=cc*L+4*theta*lam+extra
        b2=td*cc+quad;b1=1+td*(cc*h-leff)+2*quad*u;b0=-quad*u*u
        vertex=u if b2==0 else max(0,min(u,b1/(2*b2)));fmax=b0+b1*vertex-b2*vertex*vertex
        mr=td*leff*ur+fmax+qweighted;mh=td*leff*u+fmax
    elif jc<0:
        if td*cc<=0:return None
        leff=cc*L+4*theta*lam+extra;b1=1+td*(cc*h-leff);b2=td*cc
        vertex=max(0,min(u,b1/(2*b2)));fmax=b1*vertex-b2*vertex*vertex
        mr=td*leff*ur+fmax+td*cc*q;mh=td*leff*u+fmax
    if refined:
        if abs(tangent-u)>1e-10 or jc<=0:return None
        beta=u-ur;mr=ur+td*cc*(h*ur-ur*ur+q)+td*td*cc*cc*beta*beta*ur/jc
    if min(mr,mh)<=0:return None
    etas=[]
    for name,b in z['blocks'].items():
        mm=mr if name=='root' else mh;den=1+b['J']*mm
        if b['J']<=-1 or (name!='high' and b['J']>=0) or den<=0:return None
        etas.append(b['Ae']-b['M']**2*mm/den)
    return dict(eta=min(etas),etas=etas,e=e,tau=tau,theta=theta,tangent=tangent,refined=refined,penalty=penalty,nu=nu,gamma=gamma,split_fine=split_fine,fine_gamma=fine_gamma,weighted_cross=weighted_cross)

def search(r,a,nu=.5):
    best=None;ur=(r-2)/(3*r)-a*(a-3)/(3*r*r)
    for tf in (1,10,100,10000):
      tau=tf*r*r
      for ei in range(10,121):
        e=ei/100;z=tree_blocks(float(r),e,tau);d=max(0,*z['fine'])
        if d>=1:continue
        td=d/(1-d);gap=0;d1=max(0,z['fine'][0]);d2=max(0,z['fine'][1])
        if d1>=d2 and d2>0:td=d2/(1-d2);gap=d1/(1-d1)-td
        x=a/r;h=1-x;lam=a*(a-3)/(3*r);L=x*(lam*nu+x-1/3)/lam
        for tangent in (1/3,ur,(ur+1/3)/2):
          j0=1+td*(h-2*tangent-L)-gap*lam;j1=1-4*td*lam-gap*lam
          if j0<0:
            thmax=0
          else:
            thmax=1 if j1>=0 else j0/(j0-j1)*(1-1e-7)
          thetas=[thmax*fract for fract in (0,.25,.5,.75,.9,1)]
          thetas += [j/20 for j in range(20)]
          for theta in thetas:
            for refine in ((False,True) if tangent==1/3 else (False,)):
              zz=proposal(r,a,e,tau,theta,tangent,refine,penalty=True,nu=nu)
              if zz is not None and (best is None or zz['eta']>best['eta']):best=zz
    return best

if __name__=='__main__':
    for r,a in [(8,7),(9,7),(9,8),(10,7),(15,9),(20,10),(20,12),(30,15),(50,20),(100,40)]:
        print(r,a,search(r,a))


==> anc/proof-data/even_c3_sharp_verify.py <==
"""Generate/replay exact sharp singleton repairs of the finite dense cover.

Proposal search is floating; every saved repair is accepted only by the
rational criterion, including all four root/high/generic/p4 tree blocks.
"""
import json
from pathlib import Path
from fractions import Fraction as Q
from even_c3_sharp_bounds import criterion

BASE=Path(__file__).resolve().parent
OUT=BASE/'even_c3_sharp_certificates.json'

def exact_parameters(p):
    keys=('e','tau','theta','tangent','refined','penalty','nu','gamma','split_fine','fine_gamma','weighted_cross')
    return {k:(v if isinstance(v,bool) or v is None else Q(float(v)).limit_denominator(10**10))
            for k in keys if (v:=p.get(k)) is not None or k=='gamma'}

def final_repairs(data):
    """The nine short rational witnesses and the sphere integrality branch."""
    extras=[]
    for r,a,e,theta in [(15,8,'.58','.25'),(20,10,'.65','.30'),
            (22,10,'.75','.60'),(23,11,'.69','.35'),(26,12,'.73','.404')]:
        extras.append((r,a,dict(e=Q(e),theta=Q(theta),nu=Q(1,2),
            tau=10000*r*r,penalty=True,split_fine=True)))
    for r,a,e,theta,nu in [(18,9,'.641','.354','.409'),
            (19,9,'.723','.590','.410'),(21,10,'.698','.437','.4213'),
            (24,11,'.748','.520','.4242')]:
        extras.append((r,a,dict(e=Q(e),theta=Q(theta),nu=Q(nu),tau=10**10,
            split_fine=True,fine_gamma=Q(1,10),weighted_cross=Q(1))))
    existing={(row['r'],row['a']) for row in data['rows']}
    for r,a,p in extras:
        z=criterion(r,a,**p)
        assert z is not None and {'second_generic','second_p4'}<=z['etas'].keys()
        if (r,a) not in existing:
            data['rows'].append(dict(r=r,a=a,parameters=p,eta=z['eta']))
            existing.add((r,a))
    data['integrality']=[dict(r=16,a=8,diameter='s-1',numerator_residue_mod_3=1,
        reason='If D>=s, |S_s|=17*16^(s-2)*8/3 is not an integer.')]
    data['unmatched']=[z for z in data['unmatched']
        if (z['r'],z['a']) not in existing and (z['r'],z['a'])!=(16,8)]
    data['rows'].sort(key=lambda z:(z['r'],z['a']))
    return data

def tighten_tau(data):
    """Finite rational search, with p=3 radial domination checked exactly.

    This can only replace a saved witness by another fully checked one.
    Radial domination at p=3 persists for every p>=3, since the ratio
    K_non/K_rad=eta*(1+tau)*(1+e*r^p)/(4e) increases with p.
    """
    changes=0
    scales=[Q(1,100),Q(1,50),Q(1,20),Q(1,10),Q(1,5),Q(1,2),
            Q(1),Q(2),Q(5),Q(10),Q(20),Q(50),Q(100),Q(200),Q(500),Q(1000)]
    for row in data['rows']:
        r=row['r'];a=row['a'];params=row['parameters'].copy()
        old=Q(params['tau']);e=Q(params['e'])
        for tau in sorted(set([old]+[x*r*r for x in scales if x*r*r<old])):
            params['tau']=tau;z=criterion(r,a,**params)
            if z is None:continue
            if z['eta']*(1+tau)*(1+e*r**3)<4*e:continue
            if tau<old:changes+=1
            row['parameters']=params.copy();row['eta']=z['eta']
            break
    data['tau_tightening']='Finite rational grid; each replacement is exact and K_non>=K_rad already at p=3.'
    print('Reduced tau in',changes,'sharp witnesses')
    return data

def generate():
    from even_c3_sharp_explore import search
    source=json.loads((BASE/'even_c3_finite_certificates.json').read_text(encoding='utf-8'))
    rows=[];unmatched=[]
    for i,pair in enumerate(source['unmatched']):
        r=pair['r'];a=pair['a'];best=search(r,a)
        if best is None or best['eta']<=0:
            lam=a*(a-3)/(3*r);x=a/r
            new=search(r,a,lam/(2*lam+x)+.002)
            if new is not None and (best is None or new['eta']>best['eta']):best=new
        params=exact_parameters(best) if best else None
        z=criterion(r,a,**params) if params else None
        if z is None:unmatched.append(pair)
        else:rows.append(dict(r=r,a=a,parameters=params,eta=z['eta']))
        if (i+1)%20==0 or i+1==len(source['unmatched']):
            OUT.write_text(json.dumps(dict(processed=i+1,total=len(source['unmatched']),
                rows=rows,unmatched=unmatched),indent=2,default=str)+'\n',encoding='utf-8')
            print(i+1,'repairs',len(rows),'unmatched',len(unmatched),flush=True)
    data=final_repairs(dict(processed=len(source['unmatched']),total=len(source['unmatched']),
        rows=rows,unmatched=unmatched))
    data=tighten_tau(data)
    OUT.write_text(json.dumps(data,indent=2,default=str)+'\n',encoding='utf-8')
    return replay()

def replay():
    data=json.loads(OUT.read_text(encoding='utf-8'))
    for row in data['rows']:
        z=criterion(row['r'],row['a'],**row['parameters'])
        assert z is not None and z['eta']==Q(row['eta'])
    for row in data.get('integrality',[]):
        r=row['r'];a=row['a']
        assert r%3==1 and ((r+1)*(r-a))%3!=0
        assert row['diameter']=='s-1'
    assert len(data['rows'])+len(data['unmatched'])+len(data.get('integrality',[]))==data['processed']
    print('Exact sharp witnesses replayed:',len(data['rows']),'; integrality:',len(data.get('integrality',[])),'; unmatched:',len(data['unmatched']))
    return data

if __name__=='__main__':
    import sys
    if '--generate' in sys.argv:generate()
    elif '--tighten-tau' in sys.argv:
        data=tighten_tau(json.loads(OUT.read_text(encoding='utf-8')))
        OUT.write_text(json.dumps(data,indent=2,default=str)+'\n',encoding='utf-8')
        replay()
    else:replay()


==> anc/proof-data/even_c4_augmented_bounds.py <==
"""Explicit all-degree diameter bounds: even s>=6, a>c>=4.

The proof is even_c4_augmented_proof.txt. No graph existence is asserted.
"""
from fractions import Fraction as Q
from math import isqrt
from even_c4_augmented_verify import components, E, T, TAU, R_MIN
from even_degree_free_verify import bounds as older_bounds


def sqrt_upper(x,digits=14):
    x=Q(x);scale=10**digits
    n=isqrt(x.numerator*scale*scale//x.denominator)
    if Q(n*n,scale*scale)<x:n+=1
    return Q(n,scale)


def candidate(s,a,c,k,*,e=E,t=T,tau=TAU):
    p=s//2-1;r=k-1;N=r**p;v=k*r**(p-1);w=k*r**(p+1)
    out=components(Q(r),c,e=e,t=t,tau=tau,fixed_H=None)
    if out is None:return None
    etas={name:b['A']-b['C']**2/b['D']
          for name,b in out['blocks'].items()}
    eta=min(etas.values());epsilon=e*N
    K_non=Q(r*r*N,2)*eta
    K_rad=2*epsilon*r*r/((1+tau)*(1+epsilon))
    K=min(K_non,K_rad)
    m=(r-1)*r**(p-2)
    ratio=sqrt_upper(Q(v,m))
    travel=w*(1+2*ratio)+2*epsilon*k*r*ratio
    raw=2*p*sqrt_upper(1+tau)*travel/K
    return dict(method='augmented_gap_two_BE_c4',gradient_scale=p,
                diffusion_scales=(p+2,2),e=e,t=t,tau=tau,
                eta=eta,etas=etas,K_non=K_non,K_rad=K_rad,K=K,
                diameter=max(s-1,raw.numerator//raw.denominator),
                diameter_rounding='all square roots rounded upward rationally')


def bounds(s,a,c,k,optimize=True):
    if any(type(x) is not int for x in (s,a,c,k)):
        raise TypeError('s,a,c,k must be integers')
    if s<6 or s%2 or not a>c>=4 or k<a+2:
        raise ValueError('Require even s>=6, a>c>=4 and k>=a+2')
    candidates=list(older_bounds(s,a,c,k)['candidates'])
    if c>=5:
        from even_c5_augmented_bounds import bounds as c5_bounds
        candidates.append(c5_bounds(s,a,c,k)['new'])
    new=candidate(s,a,c,k)
    if new is not None:candidates.append(new)
    if k-1>=R_MIN:assert new is not None
    if optimize:
        # A finite optional menu improves diameter; each choice is rechecked
        # with exact fractions. It is not part of the uniform range proof.
        for e0,t0,tau0 in ((Q(23,20),Q(3),Q(4)),
                          (Q(6,5),Q(7,2),Q(5)),
                          (Q(5,4),Q(4),Q(6)),
                          (Q(5,4),Q(4),Q(8)),
                          (Q(5,4),Q(4),Q(10)),
                          (Q(13,10),Q(4),Q(20)),
                          (Q(13,10),Q(4),Q(50)),
                          (Q(13,10),Q(9,2),Q(50))):
            item=candidate(s,a,c,k,e=e0,t=t0,tau=tau0)
            if item is not None:candidates.append(item)
        # Retaining a degree-dependent fraction of sigma often allows a
        # much smaller actual augmentation in the intermediate degree range.
        for e0,gamma,tau0 in ((Q(5,4),Q(3,5),Q(20)),
                              (Q(6,5),Q(3,5),Q(10)),
                              (Q(11,10),Q(3,4),Q(6)),
                              (Q(1),Q(7,10),Q(5)),
                              (Q(1),Q(3,5),Q(5))):
            sigma=tau0*(k-1)/(k+tau0)
            item=candidate(s,a,c,k,e=e0,t=gamma*sigma,tau=tau0)
            if item is not None:candidates.append(item)
    assert candidates
    return dict(parameters=dict(s=s,a=a,c=c,k=k),new=new,
                candidates=candidates,best=min(candidates,key=lambda z:z['diameter']))


if __name__=='__main__':
    import json
    from pathlib import Path
    samples=[]
    for params in ((6,5,4,7),(8,9,4,11),(6,10,4,12),(10,10,4,12),
                   (6,1000,4,10000),(8,1000,4,10000),(6,1000,5,10000)):
        out=bounds(*params);samples.append(out)
        assert out['best']['K']>0
        assert out['best']['diameter']==min(x['diameter'] for x in out['candidates'])
        print(params,'best D =',out['best']['diameter'],out['best']['method'])
    # Check every small-degree endpoint and all degree/c feasibility corners.
    count=0
    for s in (6,8,10,12):
        for k in range(7,31):
            for c in range(4,k-2):
                for a in range(c+1,k-1):
                    out=bounds(s,a,c,k,optimize=False)
                    assert out['best']['K']>0
                    count+=1
    Path(__file__).with_name('even_c4_augmented_examples.json').write_text(
        json.dumps(dict(samples=samples,exact_parameter_checks=count),
                   indent=2,default=str)+'\n',encoding='utf-8')
    print('Exact finite parameter interface checks:',count)


==> anc/proof-data/even_c4_augmented_certificates.json <==
{
  "constants": {
    "e": "13/10",
    "t": "9/2",
    "tau": "100",
    "H": "20/9",
    "eta_floor": "1/20",
    "r_min": 11
  },
  "certificates": {
    "sigma_minus_t": {
      "r_start": 11,
      "numerator_shifted": [
        "596",
        "191/2"
      ],
      "denominator_shifted": [
        "112",
        "1"
      ]
    },
    "fine_minus_twenty_ninths": {
      "r_start": 11,
      "numerator_shifted": [
        "2474216/1719",
        "5949274/2865",
        "10291519/17190",
        "1221523/17190",
        "1463/382",
        "7/90"
      ],
      "denominator_shifted": [
        "15865520/191",
        "8455722/191",
        "1773607/191",
        "183619/191",
        "9405/191",
        "1"
      ]
    },
    "root_D": {
      "r_start": 11,
      "numerator_shifted": [
        "952100585216/3247",
        "3708186297372/16235",
        "500911461285/6494",
        "95913262075/6494",
        "28501269529/16235",
        "431025657/3247",
        "202599977/32470",
        "5414941/32470",
        "33/17"
      ],
      "denominator_shifted": [
        "368587760640/3247",
        "296478610208/3247",
        "103530754228/3247",
        "1207130001/191",
        "2527385795/3247",
        "198183130/3247",
        "9667818/3247",
        "268373/3247",
        "1"
      ]
    },
    "root_eta_minus_one_twentieth": {
      "r_start": 11,
      "numerator_shifted": [
        "290008358554342912/3100885",
        "319049339078075728/3100885",
        "784044646369347537/15504425",
        "72768664006349365/4961416",
        "346102666811949829/124035400",
        "45350922812179947/124035400",
        "4174516100829253/124035400",
        "269659201633581/124035400",
        "11957657638909/124035400",
        "69126617547/24807080",
        "1221539/25976",
        "148/425"
      ],
      "denominator_shifted": [
        "53162149892628480/620177",
        "60945980078694656/620177",
        "31547382359316736/620177",
        "9737110808754516/620177",
        "1992016107028695/620177",
        "283738708291731/620177",
        "28724043535803/620177",
        "2067400265631/620177",
        "103709691381/620177",
        "3454347945/620177",
        "360071/3247",
        "1"
      ]
    },
    "high_D": {
      "r_start": 11,
      "numerator_shifted": [
        "401309023676/16235",
        "556795561641/32470",
        "32748018501/6494",
        "155935604/191",
        "255527217/3247",
        "146806257/32470",
        "4658581/32470",
        "33/17"
      ],
      "denominator_shifted": [
        "2303673504/191",
        "1608226004/191",
        "476193201/191",
        "77662035/191",
        "7544570/191",
        "437034/191",
        "13989/191",
        "1"
      ]
    },
    "high_eta_minus_one_twentieth": {
      "r_start": 11,
      "numerator_shifted": [
        "230939229312181456/3100885",
        "2410775542395015752/15504425",
        "7308278932412809263/62017700",
        "6033039440684183323/124035400",
        "197347845636109817/15504425",
        "35221937109940573/15504425",
        "3557935521289689/12403540",
        "80634756864469/3100885",
        "52331626233947/31008850",
        "2379048506519/31008850",
        "72084755001/31008850",
        "27422119/649400",
        "148/425"
      ],
      "denominator_shifted": [
        "43858773661418496/36481",
        "53262497910462720/36481",
        "29460698116590928/36481",
        "9818765831978312/36481",
        "2197050237155169/36481",
        "347857104583032/36481",
        "39975058540956/36481",
        "3360703434264/36481",
        "205199815782/36481",
        "8876876424/36481",
        "258318156/36481",
        "23776/191",
        "1"
      ]
    }
  },
  "small_degree_witnesses": [
    {
      "a": 5,
      "c": 4,
      "k": 7,
      "Delta": 27
    },
    {
      "a": 5,
      "c": 4,
      "k": 8,
      "Delta": 31
    },
    {
      "a": 6,
      "c": 4,
      "k": 8,
      "Delta": 24
    },
    {
      "a": 5,
      "c": 4,
      "k": 9,
      "Delta": 35
    },
    {
      "a": 6,
      "c": 4,
      "k": 9,
      "Delta": 28
    },
    {
      "a": 7,
      "c": 4,
      "k": 9,
      "Delta": 19
    },
    {
      "a": 5,
      "c": 4,
      "k": 10,
      "Delta": 39
    },
    {
      "a": 6,
      "c": 4,
      "k": 10,
      "Delta": 32
    },
    {
      "a": 7,
      "c": 4,
      "k": 10,
      "Delta": 23
    },
    {
      "a": 8,
      "c": 4,
      "k": 10,
      "Delta": 12
    },
    {
      "a": 5,
      "c": 4,
      "k": 11,
      "Delta": 43
    },
    {
      "a": 6,
      "c": 4,
      "k": 11,
      "Delta": 36
    },
    {
      "a": 7,
      "c": 4,
      "k": 11,
      "Delta": 27
    },
    {
      "a": 8,
      "c": 4,
      "k": 11,
      "Delta": 16
    },
    {
      "a": 9,
      "c": 4,
      "k": 11,
      "Delta": 3
    }
  ],
  "exact_inner_checks": 3654,
  "samples": [
    {
      "r": 11,
      "eta": {
        "root": "5758863662217/12191350462258",
        "high": "17413574141787061/217056011635638120"
      }
    },
    {
      "r": 12,
      "eta": {
        "root": "91082647630057/196841315685600",
        "high": "1360145781131971/13211859036804480"
      }
    },
    {
      "r": 20,
      "eta": {
        "root": "79441765066420545801/202828874339174092000",
        "high": "56776762758873779549/325769347921461360000"
      }
    },
    {
      "r": 100,
      "eta": {
        "root": "745386183028503025677899951/2802894032863992727077300000",
        "high": "24864093063528857521146089789/112134690962190017639470000000"
      }
    },
    {
      "r": 100000,
      "eta": {
        "root": "2282540206755510042841038192349632113342288652364545079721/9948682238685727558036571293945682214966037848300000000000",
        "high": "228209794569787981113786742740433371793091033142722349744362909/994868224041011977683951099973434369395357490070000000000000000"
      }
    }
  ]
}


==> anc/proof-data/even_c4_augmented_examples.json <==
{
  "samples": [
    {
      "parameters": {
        "s": 6,
        "a": 5,
        "c": 4,
        "k": 7
      },
      "new": null,
      "candidates": [
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 3,
          "diffusion_scales": [
            3
          ],
          "K": "2",
          "Delta": 27,
          "diameter": 758
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 3,
        "diffusion_scales": [
          3
        ],
        "K": "2",
        "Delta": 27,
        "diameter": 758
      }
    },
    {
      "parameters": {
        "s": 8,
        "a": 9,
        "c": 4,
        "k": 11
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "22068030835109809213/481938096565815890000",
        "etas": {
          "root": "2497342149950730465107/5229176042324395161000",
          "high": "22068030835109809213/481938096565815890000"
        },
        "K_non": "110340154175549046065/48193809656581589",
        "K_rad": "260000/131401",
        "K": "260000/131401",
        "diameter": 57261397,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 4,
          "diffusion_scales": [
            4
          ],
          "K": "47",
          "Delta": 3,
          "diameter": 1875
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "22068030835109809213/481938096565815890000",
          "etas": {
            "root": "2497342149950730465107/5229176042324395161000",
            "high": "22068030835109809213/481938096565815890000"
          },
          "K_non": "110340154175549046065/48193809656581589",
          "K_rad": "260000/131401",
          "K": "260000/131401",
          "diameter": 57261397,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "4827073702879383/438221744992240000",
          "etas": {
            "root": "95089944428916457/216104371638416000",
            "high": "4827073702879383/438221744992240000"
          },
          "K_non": "24135368514396915/43822174499224",
          "K_rad": "260000/66351",
          "K": "260000/66351",
          "diameter": 20546371,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "1019791155125044469/43731747446572570000",
          "etas": {
            "root": "54360163985498090383/118615378189323609000",
            "high": "1019791155125044469/43731747446572570000"
          },
          "K_non": "5098955775625222345/4373174744657257",
          "K_rad": "260000/66351",
          "K": "260000/66351",
          "diameter": 20546371,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 4,
        "diffusion_scales": [
          4
        ],
        "K": "47",
        "Delta": 3,
        "diameter": 1875
      }
    },
    {
      "parameters": {
        "s": 6,
        "a": 10,
        "c": 4,
        "k": 12
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "17413574141787061/217056011635638120",
        "etas": {
          "root": "5758863662217/12191350462258",
          "high": "17413574141787061/217056011635638120"
        },
        "K_non": "191549315559657671/326154788333040",
        "K_rad": "380666/159883",
        "K": "380666/159883",
        "diameter": 4776625,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "17413574141787061/217056011635638120",
          "etas": {
            "root": "5758863662217/12191350462258",
            "high": "17413574141787061/217056011635638120"
          },
          "K_non": "191549315559657671/326154788333040",
          "K_rad": "380666/159883",
          "K": "380666/159883",
          "diameter": 4776625,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "20",
          "eta": "151177852203662419/9851555910590022024",
          "etas": {
            "root": "30668217510643729/75444234651458860",
            "high": "151177852203662419/9851555910590022024"
          },
          "K_non": "1662956374240286609/14803239535071408",
          "K_rad": "380666/33243",
          "K": "380666/33243",
          "diameter": 452864,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "162365058222903854035/2829318596570596488072",
          "etas": {
            "root": "9604868894549607257/21670150444732402580",
            "high": "162365058222903854035/2829318596570596488072"
          },
          "K_non": "1786015640451942394385/4251417876139138224",
          "K_rad": "380666/80733",
          "K": "380666/80733",
          "diameter": 1713935,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "52199093015442151/718020385894126920",
          "etas": {
            "root": "37493603485629/80657915265356",
            "high": "52199093015442151/718020385894126920"
          },
          "K_non": "574190023169863661/1078918686542640",
          "K_rad": "380666/80733",
          "K": "380666/80733",
          "diameter": 1713935,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "33/8",
          "tau": "20",
          "eta": "23837561695493795/3735258338397942048",
          "etas": {
            "root": "1118545586294439/2773976392510048",
            "high": "23837561695493795/3735258338397942048"
          },
          "K_non": "262213178650431745/5612709749658816",
          "K_rad": "146410/12789",
          "K": "146410/12789",
          "diameter": 443687,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "5/4",
        "t": "33/8",
        "tau": "20",
        "eta": "23837561695493795/3735258338397942048",
        "etas": {
          "root": "1118545586294439/2773976392510048",
          "high": "23837561695493795/3735258338397942048"
        },
        "K_non": "262213178650431745/5612709749658816",
        "K_rad": "146410/12789",
        "K": "146410/12789",
        "diameter": 443687,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    },
    {
      "parameters": {
        "s": 10,
        "a": 10,
        "c": 4,
        "k": 12
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 4,
        "diffusion_scales": [
          6,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "17413574141787061/217056011635638120",
        "etas": {
          "root": "5758863662217/12191350462258",
          "high": "17413574141787061/217056011635638120"
        },
        "K_non": "23177467182718578191/326154788333040",
        "K_rad": "46060586/19224643",
        "K": "46060586/19224643",
        "diameter": 1148701584,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "17413574141787061/217056011635638120",
          "etas": {
            "root": "5758863662217/12191350462258",
            "high": "17413574141787061/217056011635638120"
          },
          "K_non": "23177467182718578191/326154788333040",
          "K_rad": "46060586/19224643",
          "K": "46060586/19224643",
          "diameter": 1148701584,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "20",
          "eta": "151177852203662419/9851555910590022024",
          "etas": {
            "root": "30668217510643729/75444234651458860",
            "high": "151177852203662419/9851555910590022024"
          },
          "K_non": "201217721283074679689/14803239535071408",
          "K_rad": "46060586/3997203",
          "K": "46060586/3997203",
          "diameter": 108906575,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "162365058222903854035/2829318596570596488072",
          "etas": {
            "root": "9604868894549607257/21670150444732402580",
            "high": "162365058222903854035/2829318596570596488072"
          },
          "K_non": "216107892494685029720585/4251417876139138224",
          "K_rad": "46060586/9707493",
          "K": "46060586/9707493",
          "diameter": 412173839,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "52199093015442151/718020385894126920",
          "etas": {
            "root": "37493603485629/80657915265356",
            "high": "52199093015442151/718020385894126920"
          },
          "K_non": "69476992803553502981/1078918686542640",
          "K_rad": "46060586/9707493",
          "K": "46060586/9707493",
          "diameter": 412173839,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "e": "5/4",
          "t": "33/8",
          "tau": "20",
          "eta": "23837561695493795/3735258338397942048",
          "etas": {
            "root": "1118545586294439/2773976392510048",
            "high": "23837561695493795/3735258338397942048"
          },
          "K_non": "31727794616702241145/5612709749658816",
          "K_rad": "17715610/1537389",
          "K": "17715610/1537389",
          "diameter": 106672928,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 4,
        "diffusion_scales": [
          6,
          2
        ],
        "e": "5/4",
        "t": "33/8",
        "tau": "20",
        "eta": "23837561695493795/3735258338397942048",
        "etas": {
          "root": "1118545586294439/2773976392510048",
          "high": "23837561695493795/3735258338397942048"
        },
        "K_non": "31727794616702241145/5612709749658816",
        "K_rad": "17715610/1537389",
        "K": "17715610/1537389",
        "diameter": 106672928,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    },
    {
      "parameters": {
        "s": 6,
        "a": 1000,
        "c": 4,
        "k": 10000
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000",
        "etas": {
          "root": "28410129906465944628382751989943941565399/123646696362273400053908468386892482622790",
          "high": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000"
        },
        "K_non": "102058167317816719810279249244538866533488227656779/89043430719553926157871455796600000",
        "K_rad": "2573227877217426/1299740023",
        "K": "2573227877217426/1299740023",
        "diameter": 93581763356295,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000",
          "etas": {
            "root": "28410129906465944628382751989943941565399/123646696362273400053908468386892482622790",
            "high": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000"
          },
          "K_non": "102058167317816719810279249244538866533488227656779/89043430719553926157871455796600000",
          "K_rad": "2573227877217426/1299740023",
          "K": "2573227877217426/1299740023",
          "diameter": 93581763356295,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "23/20",
          "t": "3",
          "tau": "4",
          "eta": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000",
          "etas": {
            "root": "66729667428464597979806670263645871291510835549599785747/704871166351912543703542553650283023339222028182357415040",
            "high": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000"
          },
          "K_non": "4150002607065535916237644677086289364924341479396990968869654643761/8811770907732460539455391326229672293711950032800000",
          "K_rad": "459816027598160046/11497700215",
          "K": "459816027598160046/11497700215",
          "diameter": 963697011222,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "6/5",
          "t": "7/2",
          "tau": "5",
          "eta": "6478037736774842342358838496374254480504202581602260761222725441191/36607646465138506550780839929648657690182829494550922248923572425000",
          "etas": {
            "root": "5412608354346478561031357678856189950476098867150757193387/30512473728719817423711907303749808266450897688644866084310",
            "high": "6478037736774842342358838496374254480504202581602260761222725441191/36607646465138506550780839929648657690182829494550922248923572425000"
          },
          "K_non": "194321697990034945743738078375738511651684564840323016054398095059406427/219711785735417804369197085431978173719299533422065450000",
          "K_rad": "19992001199920002/599880011",
          "K": "19992001199920002/599880011",
          "diameter": 1296205027067,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "6",
          "eta": "45180917432621438039233358401826266657027709577874218581474339051/180778099521111138063459644384851375687979920213702245062284728000",
          "etas": {
            "root": "56583504313990905636884816143591983858048038646288946171378/226017821939638992544480967962108968292938140738687881476525",
            "high": "45180917432621438039233358401826266657027709577874218581474339051/180778099521111138063459644384851375687979920213702245062284728000"
          },
          "K_non": "451763993408781758954294350659860840303620068069164311596161916170949/361664687598922989743751644940379268590099191750544000",
          "K_rad": "99960005999600010/3499300063",
          "K": "99960005999600010/3499300063",
          "diameter": 1670443685852,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "8",
          "eta": "23276153236615499326303051266841158282606901004531157779743091/93132621324379765666830661835710220792566438560468992089848000",
          "etas": {
            "root": "87451498845278107146128628667091855239970165480582805494/349317184089669100486718696508634121026297434028999762575",
            "high": "23276153236615499326303051266841158282606901004531157779743091/93132621324379765666830661835710220792566438560468992089848000"
          },
          "K_non": "232738256212918377763704209617144741667786403144307046639651166909/186321133399331649982105787594507271719024940304000",
          "K_rad": "11106667333288890/499900009",
          "K": "11106667333288890/499900009",
          "diameter": 2435277988600,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "10",
          "eta": "242445710962321027911222743663653344468227019530241319189719659/970074467638147161832242339773387113146706448611193666548152000",
          "etas": {
            "root": "303633230574138070904052514844012086645357447851957196402/1212835619334656288235890989418271448606835945707578343725",
            "high": "242445710962321027911222743663653344468227019530241319189719659/970074467638147161832242339773387113146706448611193666548152000"
          },
          "K_non": "2424214663912247958084316213892869791337801968282882950578006870341/1940731096385217728522894910061468259837377783696000",
          "K_rad": "9087273272690910/499900009",
          "K": "9087273272690910/499900009",
          "diameter": 3290590253051,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "20",
          "eta": "28829851545594655609058279324549781436724628193/145166670723267860471021220988497422931836100000",
          "etas": {
            "root": "963212798397691623237335217949865438430526/4839372877528419301496947210680744742307175",
            "high": "28829851545594655609058279324549781436724628193/145166670723267860471021220988497422931836100000"
          },
          "K_non": "288269685604400961434973734966173264585809557301807/290420458871873937425923970327800000",
          "K_rad": "86632005199653342/9098180161",
          "K": "86632005199653342/9098180161",
          "diameter": 8872338560548,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "38133700626438027996008740787505546139147428353/192014244448083666250137746387438419317068100000",
          "etas": {
            "root": "1274056802985430643827147105545773689206686/6401114815483797656735084158460127753743175",
            "high": "38133700626438027996008740787505546139147428353/192014244448083666250137746387438419317068100000"
          },
          "K_non": "381298872563753841932091399134267955845335136101647/384143720488386377482417279863800000",
          "K_rad": "86632005199653342/22095580391",
          "K": "86632005199653342/22095580391",
          "diameter": 33578742477354,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "215994035333434615041181594473770443093230271951/941872593609321644237437858166993839324322700000",
          "etas": {
            "root": "7815686543354108857934520061733068761467197/34015466837517365689336922663186287722611370",
            "high": "215994035333434615041181594473770443093230271951/941872593609321644237437858166993839324322700000"
          },
          "K_non": "2159724359299012715796774763143230660489209489238049/1884310423818360392465621989354600000",
          "K_rad": "86632005199653342/22095580391",
          "K": "86632005199653342/22095580391",
          "diameter": 33578742477354,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "9999/835",
          "tau": "20",
          "eta": "232928240711667738324473830093671246074196682961/526993359921814560170545322073952640569838088000",
          "etas": {
            "root": "7288097244113324011576617256190995362601/16471836425661843205688689804794347387340",
            "high": "232928240711667738324473830093671246074196682961/526993359921814560170545322073952640569838088000"
          },
          "K_non": "2329049478875965715506413827106618789495892632927039/1054302979109326848094822975043824000",
          "K_rad": "33320001999866670/3499300063",
          "K": "33320001999866670/3499300063",
          "diameter": 8679880005238,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "6/5",
          "t": "2727/455",
          "tau": "10",
          "eta": "208820944420127097573574913269772768659786332457/548553629307236451434898011617369424098801725000",
          "etas": {
            "root": "3285820007088942644665041597177721813067/8621852606930973904136696410942388583780",
            "high": "208820944420127097573574913269772768659786332457/548553629307236451434898011617369424098801725000"
          },
          "K_non": "6264001869770552545914526673353373741487610614712629/3292309369888396440259461096689650000",
          "K_rad": "10904727927229092/599880011",
          "K": "10904727927229092/599880011",
          "diameter": 3217628156165,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "11/10",
          "t": "89991/20012",
          "tau": "6",
          "eta": "6324940915271036581953575922781590066719783822755928330580865779514888357/22916986788681739329664962991613029587663482769151309532151310076348700000",
          "etas": {
            "root": "15840127019698620670573230600649935600792974348797489580815013171/57303926267206448417167269495386618620336272152619493152742260570",
            "high": "6324940915271036581953575922781590066719783822755928330580865779514888357/22916986788681739329664962991613029587663482769151309532151310076348700000"
          },
          "K_non": "695673926329746042612491862170824309848442302881101801152258846223063055498073/504324991719268619252065496521730339875170706217948178328600000",
          "K_rad": "219912013199120022/7698460147",
          "K": "219912013199120022/7698460147",
          "diameter": 1559327687261,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "1",
          "t": "23331/6670",
          "tau": "5",
          "eta": "7254693148535161413661187651688548305513011560477334687236487359055631/49082525512793788454455832138605171490581706890134230065087111766310000",
          "etas": {
            "root": "3790606933532591193521173851713119992557813561474661303913897/25568928484649750714753665085320106132559750702629217052954380",
            "high": "7254693148535161413661187651688548305513011560477334687236487359055631/49082525512793788454455832138605171490581706890134230065087111766310000"
          },
          "K_non": "72539676792203078975198215329233794506824602593212869537677637103197254369/98194506431780112495688776151888313694774323547797867380000",
          "K_rad": "3332000199986667/99980002",
          "K": "3332000199986667/99980002",
          "diameter": 1178635398733,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "1",
          "t": "9999/3335",
          "tau": "5",
          "eta": "971573820744218909040099816741716891320635337012337059264466595067/11709750209259786274450279252667272111239840370793161635922520670000",
          "etas": {
            "root": "2247190007455681139524129421267439153937814429636374073062739/26937812325500236011644409522733471373100932634605473841038260",
            "high": "971573820744218909040099816741716891320635337012337059264466595067/11709750209259786274450279252667272111239840370793161635922520670000"
          },
          "K_non": "9714766633621444871491958067600427196315032734786358255585401484074933/23426527674049383670194156029989054195096572914758660000",
          "K_rad": "3332000199986667/99980002",
          "K": "3332000199986667/99980002",
          "diameter": 1178635398733,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "23/20",
        "t": "3",
        "tau": "4",
        "eta": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000",
        "etas": {
          "root": "66729667428464597979806670263645871291510835549599785747/704871166351912543703542553650283023339222028182357415040",
          "high": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000"
        },
        "K_non": "4150002607065535916237644677086289364924341479396990968869654643761/8811770907732460539455391326229672293711950032800000",
        "K_rad": "459816027598160046/11497700215",
        "K": "459816027598160046/11497700215",
        "diameter": 963697011222,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    },
    {
      "parameters": {
        "s": 8,
        "a": 1000,
        "c": 4,
        "k": 10000
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000",
        "etas": {
          "root": "28410129906465944628382751989943941565399/123646696362273400053908468386892482622790",
          "high": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000"
        },
        "K_non": "1020479615010849381382982213196144126468348788340133221/89043430719553926157871455796600000",
        "K_rad": "25729705544297042574/12996100389997",
        "K": "25729705544297042574/12996100389997",
        "diameter": 1403586066901503289,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000",
          "etas": {
            "root": "28410129906465944628382751989943941565399/123646696362273400053908468386892482622790",
            "high": "10206837415523224303458270751529039557304553221/44508360180775969067961162584923411221101700000"
          },
          "K_non": "1020479615010849381382982213196144126468348788340133221/89043430719553926157871455796600000",
          "K_rad": "25729705544297042574/12996100389997",
          "K": "25729705544297042574/12996100389997",
          "diameter": 1403586066901503289,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "23/20",
          "t": "3",
          "tau": "4",
          "eta": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000",
          "etas": {
            "root": "66729667428464597979806670263645871291510835549599785747/704871166351912543703542553650283023339222028182357415040",
            "high": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000"
          },
          "K_non": "41495876068048293626460209126185807359878490452490512697727676782966239/8811770907732460539455391326229672293711950032800000",
          "K_rad": "4597700459954002299954/114965503449985",
          "K": "4597700459954002299954/114965503449985",
          "diameter": 14454009497114556,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "6/5",
          "t": "7/2",
          "tau": "5",
          "eta": "6478037736774842342358838496374254480504202581602260761222725441191/36607646465138506550780839929648657690182829494550922248923572425000",
          "etas": {
            "root": "5412608354346478561031357678856189950476098867150757193387/30512473728719817423711907303749808266450897688644866084310",
            "high": "6478037736774842342358838496374254480504202581602260761222725441191/36607646465138506550780839929648657690182829494550922248923572425000"
          },
          "K_non": "1943022658202359422491637045679009378005193963838389837527926552499004863573/219711785735417804369197085431978173719299533422065450000",
          "K_rad": "199900019998000099998/5998200179999",
          "K": "199900019998000099998/5998200179999",
          "diameter": 19441130936448199,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "6",
          "eta": "45180917432621438039233358401826266657027709577874218581474339051/180778099521111138063459644384851375687979920213702245062284728000",
          "etas": {
            "root": "56583504313990905636884816143591983858048038646288946171378/226017821939638992544480967962108968292938140738687881476525",
            "high": "45180917432621438039233358401826266657027709577874218581474339051/180778099521111138063459644384851375687979920213702245062284728000"
          },
          "K_non": "4517188170094408807783989212247948542195897060623573951650022999793319051/361664687598922989743751644940379268590099191750544000",
          "K_rad": "999500099990000499990/34989501049993",
          "K": "999500099990000499990/34989501049993",
          "diameter": 25054149421807919,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "8",
          "eta": "23276153236615499326303051266841158282606901004531157779743091/93132621324379765666830661835710220792566438560468992089848000",
          "etas": {
            "root": "87451498845278107146128628667091855239970165480582805494/349317184089669100486718696508634121026297434028999762575",
            "high": "23276153236615499326303051266841158282606901004531157779743091/93132621324379765666830661835710220792566438560468992089848000"
          },
          "K_non": "2327149823872970859259278391961830271936196245039926159349872017923091/186321133399331649982105787594507271719024940304000",
          "K_rad": "111055566665555611110/4998500149999",
          "K": "111055566665555611110/4998500149999",
          "diameter": 36525516619788122,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "10",
          "eta": "242445710962321027911222743663653344468227019530241319189719659/970074467638147161832242339773387113146706448611193666548152000",
          "etas": {
            "root": "303633230574138070904052514844012086645357447851957196402/1212835619334656288235890989418271448606835945707578343725",
            "high": "242445710962321027911222743663653344468227019530241319189719659/970074467638147161832242339773387113146706448611193666548152000"
          },
          "K_non": "24239722424458567332885077822714805043586681880860546622829490696539659/1940731096385217728522894910061468259837377783696000",
          "K_rad": "90863645453636409090/4998500149999",
          "K": "90863645453636409090/4998500149999",
          "diameter": 49353917515518594,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "20",
          "eta": "28829851545594655609058279324549781436724628193/145166670723267860471021220988497422931836100000",
          "etas": {
            "root": "963212798397691623237335217949865438430526/4839372877528419301496947210680744742307175",
            "high": "28829851545594655609058279324549781436724628193/145166670723267860471021220988497422931836100000"
          },
          "K_non": "2882408586358405213388302375926766472593509763460768193/290420458871873937425923970327800000",
          "K_rad": "866233419991333766658/90972702729979",
          "K": "866233419991333766658/90972702729979",
          "diameter": 133071768876660581,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "38133700626438027996008740787505546139147428353/192014244448083666250137746387438419317068100000",
          "etas": {
            "root": "1274056802985430643827147105545773689206686/6401114815483797656735084158460127753743175",
            "high": "38133700626438027996008740787505546139147428353/192014244448083666250137746387438419317068100000"
          },
          "K_non": "3812607426764974665478981899943545290497506025880368353/384143720488386377482417279863800000",
          "K_rad": "866233419991333766658/220933706629949",
          "K": "866233419991333766658/220933706629949",
          "diameter": 503630765172123975,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "215994035333434615041181594473770443093230271951/941872593609321644237437858166993839324322700000",
          "etas": {
            "root": "7815686543354108857934520061733068761467197/34015466837517365689336922663186287722611370",
            "high": "215994035333434615041181594473770443093230271951/941872593609321644237437858166993839324322700000"
          },
          "K_non": "21595083868630828145251950856669163374231605682891251951/1884310423818360392465621989354600000",
          "K_rad": "866233419991333766658/220933706629949",
          "K": "866233419991333766658/220933706629949",
          "diameter": 503630765172123975,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "5/4",
          "t": "9999/835",
          "tau": "20",
          "eta": "232928240711667738324473830093671246074196682961/526993359921814560170545322073952640569838088000",
          "etas": {
            "root": "7288097244113324011576617256190995362601/16471836425661843205688689804794347387340",
            "high": "232928240711667738324473830093671246074196682961/526993359921814560170545322073952640569838088000"
          },
          "K_non": "23288165739280781189348631857239081276169430436637462961/1054302979109326848094822975043824000",
          "K_rad": "333166699996666833330/34989501049993",
          "K": "333166699996666833330/34989501049993",
          "diameter": 130185179216981003,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "6/5",
          "t": "2727/455",
          "tau": "10",
          "eta": "208820944420127097573574913269772768659786332457/548553629307236451434898011617369424098801725000",
          "etas": {
            "root": "3285820007088942644665041597177721813067/8621852606930973904136696410942388583780",
            "high": "208820944420127097573574913269772768659786332457/548553629307236451434898011617369424098801725000"
          },
          "K_non": "62633754695835754906599352206860384041134618536511577371/3292309369888396440259461096689650000",
          "K_rad": "109036374544363690908/5998200179999",
          "K": "109036374544363690908/5998200179999",
          "diameter": 48259595498052072,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "11/10",
          "t": "89991/20012",
          "tau": "6",
          "eta": "6324940915271036581953575922781590066719783822755928330580865779514888357/22916986788681739329664962991613029587663482769151309532151310076348700000",
          "etas": {
            "root": "15840127019698620670573230600649935600792974348797489580815013171/57303926267206448417167269495386618620336272152619493152742260570",
            "high": "6324940915271036581953575922781590066719783822755928330580865779514888357/22916986788681739329664962991613029587663482769151309532151310076348700000"
          },
          "K_non": "6956043589371130680082306129846072274174574586508136909721436203384407491925231927/504324991719268619252065496521730339875170706217948178328600000",
          "K_rad": "2198900219978001099978/76976902309993",
          "K": "2198900219978001099978/76976902309993",
          "diameter": 23387576104752110,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "1",
          "t": "23331/6670",
          "tau": "5",
          "eta": "7254693148535161413661187651688548305513011560477334687236487359055631/49082525512793788454455832138605171490581706890134230065087111766310000",
          "etas": {
            "root": "3790606933532591193521173851713119992557813561474661303913897/25568928484649750714753665085320106132559750702629217052954380",
            "high": "7254693148535161413661187651688548305513011560477334687236487359055631/49082525512793788454455832138605171490581706890134230065087111766310000"
          },
          "K_non": "725324228245238586673006955077008711273739201329535482507238693394869346435631/98194506431780112495688776151888313694774323547797867380000",
          "K_rad": "33316669999666683333/999700030000",
          "K": "33316669999666683333/999700030000",
          "diameter": 17677762851105671,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "e": "1",
          "t": "9999/3335",
          "tau": "5",
          "eta": "971573820744218909040099816741716891320635337012337059264466595067/11709750209259786274450279252667272111239840370793161635922520670000",
          "etas": {
            "root": "2247190007455681139524129421267439153937814429636374073062739/26937812325500236011644409522733471373100932634605473841038260",
            "high": "971573820744218909040099816741716891320635337012337059264466595067/11709750209259786274450279252667272111239840370793161635922520670000"
          },
          "K_non": "97137951569580827270048088717936671535954012315128796197598429439265255067/23426527674049383670194156029989054195096572914758660000",
          "K_rad": "33316669999666683333/999700030000",
          "K": "33316669999666683333/999700030000",
          "diameter": 17677762851105671,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "e": "23/20",
        "t": "3",
        "tau": "4",
        "eta": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000",
        "etas": {
          "root": "66729667428464597979806670263645871291510835549599785747/704871166351912543703542553650283023339222028182357415040",
          "high": "415041764883041895813345802288857822274661614101109207807746239/4404563820402228131179819215977043893793887793427474516983600000"
        },
        "K_non": "41495876068048293626460209126185807359878490452490512697727676782966239/8811770907732460539455391326229672293711950032800000",
        "K_rad": "4597700459954002299954/114965503449985",
        "K": "4597700459954002299954/114965503449985",
        "diameter": 14454009497114556,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    },
    {
      "parameters": {
        "s": 6,
        "a": 1000,
        "c": 5,
        "k": 10000
      },
      "new": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "13/10",
        "t": "9/2",
        "tau": "100",
        "eta": "39769303026619352555626448066233686147723471247/59343837385550517848165243638758402727701900000",
        "etas": {
          "root": "467960099598531901081792604935343268391/697822121086503535994338305512311363110",
          "high": "39769303026619352555626448066233686147723471247/59343837385550517848165243638758402727701900000"
        },
        "K_non": "397653260963166906203708854214270627791086988998753/118723288195979907077252430596200000",
        "K_rad": "2573227877217426/1299740023",
        "K": "2573227877217426/1299740023",
        "diameter": 93581763356295,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      "candidates": [
        {
          "method": "augmented_gap_two_BE",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "7/5",
          "tau": 100,
          "epsilon": "699860007/5",
          "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
          "etas": {
            "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
            "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
          },
          "K_non": "37077953114882457285070702402923739519236925306354803/15066758504643733130188032731282900000",
          "K_rad": "692792120789307/349930006",
          "K": "692792120789307/349930006",
          "diameter": 97641710092545,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "100",
          "eta": "39769303026619352555626448066233686147723471247/59343837385550517848165243638758402727701900000",
          "etas": {
            "root": "467960099598531901081792604935343268391/697822121086503535994338305512311363110",
            "high": "39769303026619352555626448066233686147723471247/59343837385550517848165243638758402727701900000"
          },
          "K_non": "397653260963166906203708854214270627791086988998753/118723288195979907077252430596200000",
          "K_rad": "2573227877217426/1299740023",
          "K": "2573227877217426/1299740023",
          "diameter": 93581763356295,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "23/20",
          "t": "3",
          "tau": "4",
          "eta": "2468832721728870675216870221388384735831071807256445426500604727/4698151004251646446010221944700901730784771341457713927274800000",
          "etas": {
            "root": "395424861598417968603823653740877156345470645211538265747/751854511967109066628516344250241449166567938747016615040",
            "high": "2468832721728870675216870221388384735831071807256445426500604727/4698151004251646446010221944700901730784771341457713927274800000"
          },
          "K_non": "24685858384566977881493485343662458973574887000757197819579546665273/9399121462977941506597155779727645519175657450400000",
          "K_rad": "459816027598160046/11497700215",
          "K": "459816027598160046/11497700215",
          "diameter": 963697011222,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "6/5",
          "t": "7/2",
          "tau": "5",
          "eta": "1470865633993529555639319007874092258115872189685644830322322649013/2440484005178875031862502067675702501088862987383678002962429275000",
          "etas": {
            "root": "44166672034895231241753845332599162141779063233845703540277/73229164096731581619370401921212171346374906842211941685010",
            "high": "1470865633993529555639319007874092258115872189685644830322322649013/2440484005178875031862502067675702501088862987383678002962429275000"
          },
          "K_non": "44121556422903906080512652279199145466701818074000287975178712502442961/14647297781003265038369575392623109736153354955924350000",
          "K_rad": "19992001199920002/599880011",
          "K": "19992001199920002/599880011",
          "diameter": 1296205027067,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "6",
          "eta": "518163280846282259605198853548722654011522795219308837252787746619/771311857242909805567107782562267342737598050007682867508211672000",
          "etas": {
            "root": "162062010408017215095376227419783349900550686186684171368878/241083165844786977764414877307481005074984131290533905226525",
            "high": "518163280846282259605198853548722654011522795219308837252787746619/771311857242909805567107782562267342737598050007682867508211672000"
          },
          "K_non": "5181114645181976313792383336633677817461216429397869063690624678443381/1543086594173016777571156601747932169289765883256656000",
          "K_rad": "99960005999600010/3499300063",
          "K": "99960005999600010/3499300063",
          "diameter": 1670443685852,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "8",
          "eta": "266945555072982700817061456052274022452457871278285136957369379/397361712032150383566644743695791556465471638988567137142552000",
          "etas": {
            "root": "250471626916454731154877330635774074415317134200067097994/372601115706870092514412680355571193961983456102421012575",
            "high": "266945555072982700817061456052274022452457871278285136957369379/397361712032150383566644743695791556465471638988567137142552000"
          },
          "K_non": "2669188605174754025469797499066687950502126254911573084436736420621/794961888782873927714168780528392383574772594896000",
          "K_rad": "11106667333288890/499900009",
          "K": "11106667333288890/499900009",
          "diameter": 2435277988600,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "4",
          "tau": "10",
          "eta": "2780519579273087521932009387527682037614346509934381635774909371/4138941283707848641540733647152884833899379170137367886271448000",
          "etas": {
            "root": "869642079239604695967014755318977921544814016455748473902/1293677853584102599368129754122946901136848658835042093725",
            "high": "2780519579273087521932009387527682037614346509934381635774909371/4138941283707848641540733647152884833899379170137367886271448000"
          },
          "K_non": "27802415273151602131798161865889292694105850752833881976113318800629/8280366428941667281444823965432125166350340577104000",
          "K_rad": "9087273272690910/499900009",
          "K": "9087273272690910/499900009",
          "diameter": 3290590253051,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "20",
          "eta": "110011241433775603963023816586105262646589053193/172047523784727425287680133324172767713086100000",
          "etas": {
            "root": "9908880239588087645318246795803731179292278/15485825471567838592713115147427638185531525",
            "high": "110011241433775603963023816586105262646589053193/172047523784727425287680133324172767713086100000"
          },
          "K_non": "1100002403096322264026275142044466521203243942876807/344198296732870007888359407827800000",
          "K_rad": "86632005199653342/9098180161",
          "K": "86632005199653342/9098180161",
          "diameter": 8872338560548,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "4",
          "tau": "50",
          "eta": "145513605407853366006867922568721470582567853353/227569972667238928198298719988895669098318100000",
          "etas": {
            "root": "13106632289699516671030144797470218064852758/20483345541804065416630821244165693743039525",
            "high": "145513605407853366006867922568721470582567853353/227569972667238928198298719988895669098318100000"
          },
          "K_non": "1454990540473125806702672357764645984355095965676647/455276514631027002081042717363800000",
          "K_rad": "86632005199653342/22095580391",
          "K": "86632005199653342/22095580391",
          "diameter": 33578742477354,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "13/10",
          "t": "9/2",
          "tau": "50",
          "eta": "10940619061176052619248685316343764133068627333641/16325614771662648526320308963478402753036335700000",
          "etas": {
            "root": "33376209856452393572817673499296607652193/49770605795181860217232402326649058060530",
            "high": "10940619061176052619248685316343764133068627333641/16325614771662648526320308963478402753036335700000"
          },
          "K_non": "109395249992699350139867604478121297566553204709076359/32661026871588628520409473785328600000",
          "K_rad": "86632005199653342/22095580391",
          "K": "86632005199653342/22095580391",
          "diameter": 33578742477354,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "5/4",
          "t": "9999/835",
          "tau": "20",
          "eta": "303499997013245741088212505658439368299165584813/351325247126166747737621427524911499313673704000",
          "etas": {
            "root": "15186260309698097704091849430860175224351/17569775861321213358086618733681971882340",
            "high": "303499997013245741088212505658439368299165584813/351325247126166747737621427524911499313673704000"
          },
          "K_non": "3034696470135444165141036844078735243623356682545187/702861331566666409729736150412592000",
          "K_rad": "33320001999866670/3499300063",
          "K": "33320001999866670/3499300063",
          "diameter": 8679880005238,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "6/5",
          "t": "2727/455",
          "tau": "10",
          "eta": "286711396225002876980647329232922963972796034531/365698762722982222576536444652447383448485675000",
          "etas": {
            "root": "50499099801162536992215023774683221714719/64375855801247350251553730804453248991460",
            "high": "286711396225002876980647329232922963972796034531/365698762722982222576536444652447383448485675000"
          },
          "K_non": "8600481752561411300788477934999990150291962647826407/2194850965784294501246541887585950000",
          "K_rad": "10904727927229092/599880011",
          "K": "10904727927229092/599880011",
          "diameter": 3217628156165,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "11/10",
          "t": "89991/20012",
          "tau": "6",
          "eta": "4136888418000946825694028231019231159828356707519908099380863829976795837/6111135362843687337039229122583199636734200401345263777404833790416700000",
          "etas": {
            "root": "3763957139964352069086548348398928792299266226716283308468030061/5556688801441108899181261497830291577784302770735795174915616870",
            "high": "4136888418000946825694028231019231159828356707519908099380863829976795837/6111135362843687337039229122583199636734200401345263777404833790416700000"
          },
          "K_non": "455012220207506140411260471101574216038361125903407171942801831795317797315793/134485319543999220180484579876436411218301999291541588832600000",
          "K_rad": "219912013199120022/7698460147",
          "K": "219912013199120022/7698460147",
          "diameter": 1559327687261,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "1",
          "t": "23331/6670",
          "tau": "5",
          "eta": "2146568043765509139464096804734232590181261015342303313923647486597/3865944044360948478005134176466527290277551393592515903167760970000",
          "etas": {
            "root": "60622445140769049991529932926310974222964269305935349159556463/109092983810983949601045372257125070031619060469657362877196270",
            "high": "2146568043765509139464096804734232590181261015342303313923647486597/3865944044360948478005134176466527290277551393592515903167760970000"
          },
          "K_non": "21463533869611325885501503950537591669222428892407690835922551218483403/7734208119139129328754153865796931840064964006278060000",
          "K_rad": "3332000199986667/99980002",
          "K": "3332000199986667/99980002",
          "diameter": 1178635398733,
          "diameter_rounding": "all square roots rounded upward rationally"
        },
        {
          "method": "augmented_gap_two_BE_c4",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "e": "1",
          "t": "9999/3335",
          "tau": "5",
          "eta": "358862862494702480436293154465537069560037332220338250556747873576247/718190531430506563270876042249347070656320327905930656581595757470000",
          "etas": {
            "root": "14370317299811418766252307726188096381074575042839881127054739/28733367194441229979846261590616408853147592681073677116818260",
            "high": "358862862494702480436293154465537069560037332220338250556747873576247/718190531430506563270876042249347070656320327905930656581595757470000"
          },
          "K_non": "3588269762084530101882495251500905158530813284871162167316921987888893753/1436812063377101167642386872456467294679482127360285060000",
          "K_rad": "3332000199986667/99980002",
          "K": "3332000199986667/99980002",
          "diameter": 1178635398733,
          "diameter_rounding": "all square roots rounded upward rationally"
        }
      ],
      "best": {
        "method": "augmented_gap_two_BE_c4",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "23/20",
        "t": "3",
        "tau": "4",
        "eta": "2468832721728870675216870221388384735831071807256445426500604727/4698151004251646446010221944700901730784771341457713927274800000",
        "etas": {
          "root": "395424861598417968603823653740877156345470645211538265747/751854511967109066628516344250241449166567938747016615040",
          "high": "2468832721728870675216870221388384735831071807256445426500604727/4698151004251646446010221944700901730784771341457713927274800000"
        },
        "K_non": "24685858384566977881493485343662458973574887000757197819579546665273/9399121462977941506597155779727645519175657450400000",
        "K_rad": "459816027598160046/11497700215",
        "K": "459816027598160046/11497700215",
        "diameter": 963697011222,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    }
  ],
  "exact_parameter_checks": 10400
}


==> anc/proof-data/even_c4_augmented_verify.py <==
"""Exact continuum certificate: even s>=6, a>c>=4, every feasible k.

Reuses the all-mode joint elimination proved in even_c5_augmented_proof.txt.
No finite sampling is used to infer positivity on the infinite degree tail.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat, certificate

E = Q(13, 10)
T = Q(9, 2)
TAU = Q(100)
H = Q(20, 9)
ETA_FLOOR = Q(1, 20)
R_MIN = 11


def components(r, c=4, *, e=E, t=T, tau=TAU, fixed_H=H):
    """Exact coarse comparison matrices. Returns None for unusable choices.

    When r is a rational-function Rat, fixed_H must be a fixed rational.
    For numerical Fraction r, fixed_H=None uses the exact fine lower bound,
    lowered to 2+1/t if necessary so the contraction lemma has d>=0.
    """
    sigma = tau*r/(r+1+tau)
    if fixed_H is None and sigma <= t:
        return None
    fac = sigma*t/(sigma-t)
    g2 = 1/r**2-1/(r**3*(r-1))
    fine = 1+g2+e-fac/r**2
    H0 = min(fine, 2+1/t) if fixed_H is None else fixed_H
    if fixed_H is None and H0+t <= 0:
        return None
    d = (1+t)**2/(H0+t)-t
    if fixed_H is None and not 0 <= d < 1:
        return None
    blocks = {}
    for root in (True, False):
        A = 1+e*(1-1/r**2 if root else 1-1/(r**3*(r+1)))
        A -= Q(11, 10)*fac/r**2
        D = 1+e*(1/(r+1)-2/r**4 if root else 1/(r+1))
        D -= 11*fac/r**6
        C = e+(e+1)/r if root else e+1/r
        u = (r-c+1)/(c*r) if root else Q(1, c)
        rho = u/(1-d+(d+t)*u)
        A -= rho
        D += t-(1+t)**2*rho
        C += (1+t)*rho
        if fixed_H is None and (A <= 0 or D <= 0 or A*D <= C*C):
            return None
        blocks['root' if root else 'high'] = dict(A=A,D=D,C=C,rho=rho)
    return dict(sigma=sigma,fac=fac,fine=fine,H=H0,d=d,blocks=blocks,
                e=e,t=t,tau=tau)


def verify():
    r = Rat([0,1])
    out = components(r)
    assert (1+T)**2/(H+T)-T == 0
    functions = {'sigma_minus_t':out['sigma']-T,
                 'fine_minus_twenty_ninths':out['fine']-H}
    for name,b in out['blocks'].items():
        functions[name+'_D'] = b['D']
        functions[name+'_eta_minus_one_twentieth'] = (
            (b['A']-ETA_FLOOR)*b['D']-b['C']**2)
    certs = {name:certificate(f,start=R_MIN) for name,f in functions.items()}
    # Complete small-degree glue for c=4, independent of s and a existence.
    small=[]
    for rr in range(6,R_MIN):
        for a in range(5,rr):
            k=rr+1
            delta=2*k*(4-2)+4-a*(a-4)
            assert delta>0
            small.append(dict(a=a,c=4,k=k,Delta=delta))
    assert len(small)==15
    # The inherited proof uses p-independent inequalities. Replay the exact
    # inner coefficient formulas including the new smallest tail r=11.
    checks=0
    for p in range(2,31):
        for r0 in (6,7,10,11,12,20,100):
            rr=Q(r0);N=rr**p;h0=1+1/rr
            for h in range(1,p+3):
                ah=bh=lh=Q(0)
                for j in range(1,p+1):
                    aa=rr-1 if h<j else -1 if h==j else 0
                    bb=(rr if h<=2 else 0) if j==1 else (
                        rr-1 if h<=j+1 else -1 if h==j+2 else 0)
                    mu=N if j==1 else (rr-1)*rr**(p-j)
                    ah+=aa*aa/(rr**2*mu)
                    bh+=bb*bb/(rr**2*mu)
                    lh+=aa*bb/(rr**2*mu)
                if h<=p:
                    assert h0-ah>=1 and h0-bh>=1
                    assert abs(lh)<=1/rr
                    assert 0<=h0-bh-1<=1/rr**3
                else:
                    assert ah==lh==0
                    assert 0<=h0-bh-1<=1/rr
                    assert h0-bh>=1+1/rr**2-1/(rr**3*(rr-1))
                assert 0<=bh<=1/rr
                checks+=1
    samples=[]
    for rr in (11,12,20,100,100000):
        out=components(Q(rr))
        etas={name:b['A']-b['C']**2/b['D']
              for name,b in out['blocks'].items()}
        assert min(etas.values())>ETA_FLOOR
        samples.append(dict(r=rr,eta=etas))
    data=dict(constants=dict(e=E,t=T,tau=TAU,H=H,eta_floor=ETA_FLOOR,
                             r_min=R_MIN),certificates=certs,
              small_degree_witnesses=small,exact_inner_checks=checks,
              samples=samples)
    Path(__file__).with_name('even_c4_augmented_certificates.json').write_text(
        json.dumps(data,indent=2,default=str)+'\n',encoding='utf-8')
    print('All',len(certs),'exact continuum certificates pass for r>=11.')
    print('All',len(small),'small-degree pairs have old Delta>0.')
    print('Exact inner-shell checks:',checks)
    return data


if __name__=='__main__':
    verify()


==> anc/proof-data/even_c5_augmented_bounds.py <==
"""Explicit all-degree diameter bounds: even s>=6 and a>c>=5.

No graph existence is asserted for a numerical parameter tuple.
"""
from fractions import Fraction as Q
from math import isqrt
from even_c5_augmented_verify import components, E, TAU, ETA_FLOOR
from even_degree_free_verify import bounds as older_bounds


def sqrt_upper(x, digits=14):
    x=Q(x)
    scale=10**digits
    n=isqrt(x.numerator*scale*scale//x.denominator)
    if Q(n*n,scale*scale)<x:n+=1
    return Q(n,scale)


def bounds(s,a,c,k):
    if any(type(x) is not int for x in (s,a,c,k)):
        raise TypeError('s,a,c,k must be integers')
    if s<6 or s%2 or not a>c>=5 or k<a+2:
        raise ValueError('Require even s>=6, a>c>=5 and k>=a+2')
    p=s//2-1;r=k-1;N=r**p;v=k*r**(p-1);w=k*r**(p+1)
    epsilon=E*N
    cc=components(Q(r),c)
    etas={name:b['A']-b['C']**2/b['D']
          for name,b in cc['blocks'].items()}
    eta=min(etas.values())
    assert eta>ETA_FLOOR
    K_non=Q(r*r*N,2)*eta
    K_rad=2*epsilon*r*r/((1+TAU)*(1+epsilon))
    K=min(K_non,K_rad)
    m=(r-1)*r**(p-2)
    travel=w*(1+2*sqrt_upper(Q(v,m)))+2*epsilon*k*r*sqrt_upper(Q(v,m))
    raw=2*p*sqrt_upper(1+TAU)*travel/K
    new=dict(method='augmented_gap_two_BE',gradient_scale=p,
             diffusion_scales=(p+2,2),e=E,tau=TAU,epsilon=epsilon,
             eta=eta,etas=etas,K_non=K_non,K_rad=K_rad,K=K,
             diameter=max(s-1,raw.numerator//raw.denominator),
             diameter_rounding='all square roots rounded upward rationally')
    old=older_bounds(s,a,c,k)
    candidates=[new,*old['candidates']]
    return dict(parameters=dict(s=s,a=a,c=c,k=k),new=new,
                candidates=candidates,best=min(candidates,key=lambda v:v['diameter']))


if __name__=='__main__':
    import json
    samples=[]
    for z in [(6,6,5,8),(8,6,5,8),(10,30,5,40),
              (6,1000,5,10000),(8,1000,5,10000),
              (6,1000,6,10000),(10,1000,7,10000)]:
        out=bounds(*z);samples.append(out)
        print(z, 'new D=',out['new']['diameter'],
              'best D=',out['best']['diameter'],out['best']['method'])
    from pathlib import Path
    Path(__file__).with_name('even_c5_augmented_examples.json').write_text(
        json.dumps(samples,indent=2,default=str)+'\n',encoding='utf-8')


==> anc/proof-data/even_c5_augmented_certificates.json <==
{
  "constants": {
    "e": "7/5",
    "t": "7/2",
    "tau": 100,
    "H": "9/4",
    "eta_floor": "1/5"
  },
  "certificates": {
    "sigma_minus_t": {
      "r_start": 7,
      "numerator_shifted": [
        "322",
        "193/2"
      ],
      "denominator_shifted": [
        "108",
        "1"
      ]
    },
    "fine_minus_nine_fourths": {
      "r_start": 7,
      "numerator_shifted": [
        "97034/965",
        "1010991/1930",
        "1019771/3860",
        "200091/3860",
        "3513/772",
        "3/20"
      ],
      "denominator_shifted": [
        "1325352/193",
        "1186094/193",
        "412237/193",
        "70077/193",
        "5855/193",
        "1"
      ]
    },
    "root_D": {
      "r_start": 7,
      "numerator_shifted": [
        "65777408228/8299",
        "82950257117/8299",
        "224769084456/41495",
        "68605103749/41495",
        "12929629944/41495",
        "1543291407/41495",
        "114067178/41495",
        "4777243/41495",
        "90/43"
      ],
      "denominator_shifted": [
        "19829033056/8299",
        "26308131556/8299",
        "349895329/193",
        "4856127458/8299",
        "969294725/8299",
        "122693648/8299",
        "9628933/8299",
        "428746/8299",
        "1"
      ]
    },
    "root_eta_minus_one_fifth": {
      "r_start": 7,
      "numerator_shifted": [
        "104923806522565688/120128025",
        "580094148214239218/360384075",
        "471931688537376032/360384075",
        "224304489307025176/360384075",
        "7705403181311521/40042675",
        "1629386602253256/40042675",
        "2165472871659601/360384075",
        "223234949173156/360384075",
        "628883879447/14415363",
        "718363795688/360384075",
        "19756403/373455",
        "658/1075"
      ],
      "denominator_shifted": [
        "625724967115136/1601707",
        "1196481127024624/1601707",
        "1027113829922096/1601707",
        "523029475373363/1601707",
        "175714016409904/1601707",
        "40929886021052/1601707",
        "6750863118496/1601707",
        "789011616218/1601707",
        "64080391984/1601707",
        "3446275612/1601707",
        "572624/8299",
        "1"
      ]
    },
    "high_D": {
      "r_start": 7,
      "numerator_shifted": [
        "42210040908/41495",
        "47682374971/41495",
        "105089369/193",
        "1170014160/8299",
        "179348722/8299",
        "81562999/41495",
        "4082443/41495",
        "90/43"
      ],
      "denominator_shifted": [
        "86589664/193",
        "98623476/193",
        "47182051/193",
        "12346285/193",
        "1914430/193",
        "176302/193",
        "8943/193",
        "1"
      ]
    },
    "high_eta_minus_one_fifth": {
      "r_start": 7,
      "numerator_shifted": [
        "6488626179761488/120128025",
        "359194086488057632/360384075",
        "570836046839447081/360384075",
        "422139946278766478/360384075",
        "7492886375261161/14415363",
        "11039070906159982/72076815",
        "1258779161580164/40042675",
        "1652676024547919/360384075",
        "171375460346179/360384075",
        "2476376978144/72076815",
        "593743089089/360384075",
        "17626841/373455",
        "658/1075"
      ],
      "denominator_shifted": [
        "153015712482304/37249",
        "304843414774528/37249",
        "275035150710992/37249",
        "148761256402584/37249",
        "53780815957057/37249",
        "13704097172696/37249",
        "2525914685308/37249",
        "339577082264/37249",
        "33068667142/37249",
        "2276228136/37249",
        "105177452/37249",
        "15184/193",
        "1"
      ]
    }
  },
  "exact_tree_checks": 2610,
  "samples": [
    {
      "r": 7,
      "eta": {
        "root": "49584141739507/56733014596650",
        "high": "41957229360379/203874497585640"
      }
    },
    {
      "r": 8,
      "eta": {
        "root": "84278977858595/97799206182336",
        "high": "395688232811453/1420375482008064"
      }
    },
    {
      "r": 10,
      "eta": {
        "root": "130795529009915861/159713700832288500",
        "high": "91500389858885743/259177058731305000"
      }
    },
    {
      "r": 20,
      "eta": {
        "root": "15732420247033419587/23173650350745318000",
        "high": "1576511648774129983/3545184727922040000"
      }
    },
    {
      "r": 100,
      "eta": {
        "root": "3191485204260550199653647727/5989305974497522025551950000",
        "high": "232609376046901103023694278183/479227970624969878859655000000"
      }
    },
    {
      "r": 100000,
      "eta": {
        "root": "18208862526150613635806442408140122035425120670876354363863/36973388141927526297491604044815017617183218829550000000000",
        "high": "247616537328405435777305844305534957425412482849198611756057441583/502838078820164102190025979690414814430714131613155000000000000000"
      }
    }
  ]
}


==> anc/proof-data/even_c5_augmented_examples.json <==
[
  {
    "parameters": {
      "s": 6,
      "a": 6,
      "c": 5,
      "k": 8
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 2,
      "diffusion_scales": [
        4,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "343/5",
      "eta": "41957229360379/203874497585640",
      "etas": {
        "root": "49584141739507/56733014596650",
        "high": "41957229360379/203874497585640"
      },
      "K_non": "2055904238658571/8321408064720",
      "K_rad": "16807/17574",
      "K": "16807/17574",
      "diameter": 1806735,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "343/5",
        "eta": "41957229360379/203874497585640",
        "etas": {
          "root": "49584141739507/56733014596650",
          "high": "41957229360379/203874497585640"
        },
        "K_non": "2055904238658571/8321408064720",
        "K_rad": "16807/17574",
        "K": "16807/17574",
        "diameter": 1806735,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 3,
        "diffusion_scales": [
          3
        ],
        "K": "2",
        "Delta": 46,
        "diameter": 1178
      }
    ],
    "best": {
      "method": "ordinary_even_BE_saturated",
      "gradient_scale": 3,
      "diffusion_scales": [
        3
      ],
      "K": "2",
      "Delta": 46,
      "diameter": 1178
    }
  },
  {
    "parameters": {
      "s": 8,
      "a": 6,
      "c": 5,
      "k": 8
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 3,
      "diffusion_scales": [
        5,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "2401/5",
      "eta": "41957229360379/203874497585640",
      "etas": {
        "root": "49584141739507/56733014596650",
        "high": "41957229360379/203874497585640"
      },
      "K_non": "14391329670609997/8321408064720",
      "K_rad": "117649/121503",
      "K": "117649/121503",
      "diameter": 18737094,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "2401/5",
        "eta": "41957229360379/203874497585640",
        "etas": {
          "root": "49584141739507/56733014596650",
          "high": "41957229360379/203874497585640"
        },
        "K_non": "14391329670609997/8321408064720",
        "K_rad": "117649/121503",
        "K": "117649/121503",
        "diameter": 18737094,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 4,
        "diffusion_scales": [
          4
        ],
        "K": "23",
        "Delta": 46,
        "diameter": 955
      }
    ],
    "best": {
      "method": "ordinary_even_BE_saturated",
      "gradient_scale": 4,
      "diffusion_scales": [
        4
      ],
      "K": "23",
      "Delta": 46,
      "diameter": 955
    }
  },
  {
    "parameters": {
      "s": 10,
      "a": 30,
      "c": 5,
      "k": 40
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 4,
      "diffusion_scales": [
        6,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "16194087/5",
      "eta": "8886193618929756375007/18825436636998148708200",
      "etas": {
        "root": "22874103538730534807/38573794764397130706",
        "high": "8886193618929756375007/18825436636998148708200"
      },
      "K_non": "527120119281294218409040233/634718610799175600",
      "K_rad": "24631206327/817801646",
      "K": "24631206327/817801646",
      "diameter": 305917448375,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 4,
        "diffusion_scales": [
          6,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "16194087/5",
        "eta": "8886193618929756375007/18825436636998148708200",
        "etas": {
          "root": "22874103538730534807/38573794764397130706",
          "high": "8886193618929756375007/18825436636998148708200"
        },
        "K_non": "527120119281294218409040233/634718610799175600",
        "K_rad": "24631206327/817801646",
        "K": "24631206327/817801646",
        "diameter": 305917448375,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    ],
    "best": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 4,
      "diffusion_scales": [
        6,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "16194087/5",
      "eta": "8886193618929756375007/18825436636998148708200",
      "etas": {
        "root": "22874103538730534807/38573794764397130706",
        "high": "8886193618929756375007/18825436636998148708200"
      },
      "K_non": "527120119281294218409040233/634718610799175600",
      "K_rad": "24631206327/817801646",
      "K": "24631206327/817801646",
      "diameter": 305917448375,
      "diameter_rounding": "all square roots rounded upward rationally"
    }
  },
  {
    "parameters": {
      "s": 6,
      "a": 1000,
      "c": 5,
      "k": 10000
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 2,
      "diffusion_scales": [
        4,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "699860007/5",
      "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
      "etas": {
        "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
        "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
      },
      "K_non": "37077953114882457285070702402923739519236925306354803/15066758504643733130188032731282900000",
      "K_rad": "692792120789307/349930006",
      "K": "692792120789307/349930006",
      "diameter": 97641710092545,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "699860007/5",
        "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
        "etas": {
          "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
          "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
        },
        "K_non": "37077953114882457285070702402923739519236925306354803/15066758504643733130188032731282900000",
        "K_rad": "692792120789307/349930006",
        "K": "692792120789307/349930006",
        "diameter": 97641710092545,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    ],
    "best": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 2,
      "diffusion_scales": [
        4,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "699860007/5",
      "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
      "etas": {
        "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
        "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
      },
      "K_non": "37077953114882457285070702402923739519236925306354803/15066758504643733130188032731282900000",
      "K_rad": "692792120789307/349930006",
      "K": "692792120789307/349930006",
      "diameter": 97641710092545,
      "diameter_rounding": "all square roots rounded upward rationally"
    }
  },
  {
    "parameters": {
      "s": 8,
      "a": 1000,
      "c": 5,
      "k": 10000
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 3,
      "diffusion_scales": [
        5,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "6997900209993/5",
      "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
      "etas": {
        "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
        "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
      },
      "K_non": "370742453195709690393421953326834471452850016138241675197/15066758504643733130188032731282900000",
      "K_rad": "6927228415772280693/3498950104999",
      "K": "6927228415772280693/3498950104999",
      "diameter": 1464479178361436400,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "6997900209993/5",
        "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
        "etas": {
          "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
          "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
        },
        "K_non": "370742453195709690393421953326834471452850016138241675197/15066758504643733130188032731282900000",
        "K_rad": "6927228415772280693/3498950104999",
        "K": "6927228415772280693/3498950104999",
        "diameter": 1464479178361436400,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    ],
    "best": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 3,
      "diffusion_scales": [
        5,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "6997900209993/5",
      "eta": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000",
      "etas": {
        "root": "1833151091325776184306384588201400492518227/3719443218309813584293685619244649146911510",
        "high": "3708166128101055834090479288221196071530845615197/7531119464540014195528163246987154517877858550000"
      },
      "K_non": "370742453195709690393421953326834471452850016138241675197/15066758504643733130188032731282900000",
      "K_rad": "6927228415772280693/3498950104999",
      "K": "6927228415772280693/3498950104999",
      "diameter": 1464479178361436400,
      "diameter_rounding": "all square roots rounded upward rationally"
    }
  },
  {
    "parameters": {
      "s": 6,
      "a": 1000,
      "c": 6,
      "k": 10000
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 2,
      "diffusion_scales": [
        4,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "699860007/5",
      "eta": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000",
      "etas": {
        "root": "82353754927115858582699250867510909640630129/104608592101916747324056440397996370238550770",
        "high": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000"
      },
      "K_non": "3085757449215473923665870994734408736963351206652767/784721390668077527403533677218100000",
      "K_rad": "692792120789307/349930006",
      "K": "692792120789307/349930006",
      "diameter": 97641710092545,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 2,
        "diffusion_scales": [
          4,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "699860007/5",
        "eta": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000",
        "etas": {
          "root": "82353754927115858582699250867510909640630129/104608592101916747324056440397996370238550770",
          "high": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000"
        },
        "K_non": "3085757449215473923665870994734408736963351206652767/784721390668077527403533677218100000",
        "K_rad": "692792120789307/349930006",
        "K": "692792120789307/349930006",
        "diameter": 97641710092545,
        "diameter_rounding": "all square roots rounded upward rationally"
      }
    ],
    "best": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 2,
      "diffusion_scales": [
        4,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "699860007/5",
      "eta": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000",
      "etas": {
        "root": "82353754927115858582699250867510909640630129/104608592101916747324056440397996370238550770",
        "high": "308606605582105602926879787452186092305565677233/392242998895867051398485180846770676432890950000"
      },
      "K_non": "3085757449215473923665870994734408736963351206652767/784721390668077527403533677218100000",
      "K_rad": "692792120789307/349930006",
      "K": "692792120789307/349930006",
      "diameter": 97641710092545,
      "diameter_rounding": "all square roots rounded upward rationally"
    }
  },
  {
    "parameters": {
      "s": 10,
      "a": 1000,
      "c": 7,
      "k": 10000
    },
    "new": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 4,
      "diffusion_scales": [
        6,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "69972004199720007/5",
      "eta": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000",
      "etas": {
        "root": "246923220598803506037009697000980616399200301/251059423583725378003009908725976269343185130",
        "high": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000"
      },
      "K_non": "11101619787695484346728383763217006772231173037649474352718013/22599868247423988185181583775185900000",
      "K_rad": "69265356929307034649307/34986002099860006",
      "K": "69265356929307034649307/34986002099860006",
      "diameter": 19524436405900721277729,
      "diameter_rounding": "all square roots rounded upward rationally"
    },
    "candidates": [
      {
        "method": "augmented_gap_two_BE",
        "gradient_scale": 4,
        "diffusion_scales": [
          6,
          2
        ],
        "e": "7/5",
        "tau": 100,
        "epsilon": "69972004199720007/5",
        "eta": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000",
        "etas": {
          "root": "246923220598803506037009697000980616399200301/251059423583725378003009908725976269343185130",
          "high": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000"
        },
        "K_non": "11101619787695484346728383763217006772231173037649474352718013/22599868247423988185181583775185900000",
        "K_rad": "69265356929307034649307/34986002099860006",
        "K": "69265356929307034649307/34986002099860006",
        "diameter": 19524436405900721277729,
        "diameter_rounding": "all square roots rounded upward rationally"
      },
      {
        "method": "gap_two_mixed_BE",
        "gradient_scale": 4,
        "diffusion_scales": [
          6,
          2
        ],
        "epsilon": "9996000599960001/2",
        "sigma": "187106461821693881106214127812485623/4121813601029400973410025002224920000",
        "K_non": "186994226006828289443665219583774869091493714813813175105623/8243627202058801946820050004449840000",
        "K_const": "1998800299960002999880002/9996000599960003",
        "K": "1998800299960002999880002/9996000599960003",
        "diameter": 15992801259895007137300620
      }
    ],
    "best": {
      "method": "augmented_gap_two_BE",
      "gradient_scale": 4,
      "diffusion_scales": [
        6,
        2
      ],
      "e": "7/5",
      "tau": 100,
      "epsilon": "69972004199720007/5",
      "eta": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000",
      "etas": {
        "root": "246923220598803506037009697000980616399200301/251059423583725378003009908725976269343185130",
        "high": "11104950939840013106399750509483736359136306891987/11296544482461604271599125433657837950900907050000"
      },
      "K_non": "11101619787695484346728383763217006772231173037649474352718013/22599868247423988185181583775185900000",
      "K_rad": "69265356929307034649307/34986002099860006",
      "K": "69265356929307034649307/34986002099860006",
      "diameter": 19524436405900721277729,
      "diameter_rounding": "all square roots rounded upward rationally"
    }
  }
]


==> anc/proof-data/even_c5_augmented_verify.py <==
"""Exact continuum certificates for even s>=6, a>c>=5, all feasible k.

This uses the JOINT exact inner elimination, not independent estimates of
the old mixed form and the added square. See even_c5_augmented_proof.txt.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat, certificate

E = Q(7, 5)
T = Q(7, 2)
TAU = 100
H = Q(9, 4)
ETA_FLOOR = Q(1, 5)


def components(r, c=5):
    sigma = TAU*r/(r+1+TAU)
    fac = sigma*T/(sigma-T)
    g2 = 1/r**2-1/(r**3*(r-1))
    fine = 1+g2+E-fac/r**2
    d = (1+T)**2/(H+T)-T
    result = {}
    for root in (True, False):
        A = 1+E*(1-1/r**2 if root else 1-1/(r**3*(r+1)))
        A -= Q(11, 10)*fac/r**2
        D = 1+E*(1/(r+1)-2/r**4 if root else 1/(r+1))
        D -= 11*fac/r**6
        C = E+(E+1)/r if root else E+1/r
        u = (r-c+1)/(c*r) if root else Q(1, c)
        rho = u/(1-d+(d+T)*u)
        A -= rho
        D += T-(1+T)**2*rho
        C += (1+T)*rho
        result['root' if root else 'high'] = dict(A=A,D=D,C=C,rho=rho)
    return dict(sigma=sigma,fac=fac,fine=fine,d=d,blocks=result)


def verify():
    r = Rat([0, 1])
    data = components(r)
    functions = {'sigma_minus_t': data['sigma']-T,
                 'fine_minus_nine_fourths': data['fine']-H}
    for name, b in data['blocks'].items():
        functions[name+'_D'] = b['D']
        functions[name+'_eta_minus_one_fifth'] = (
            (b['A']-ETA_FLOOR)*b['D']-b['C']**2)
    certs = {name:certificate(f, start=7) for name,f in functions.items()}
    # Independent exact tree identity replay. This is a consistency check;
    # the closed formulas and uniform inequalities are proved in the note.
    tree_count = 0
    for p in range(2, 31):
        for r0 in (7,8,10,20,100):
            rr=Q(r0); N=rr**p; h0=1+1/rr
            for h in range(1,p+3):
                ah=bh=lh=Q(0)
                for j in range(1,p+1):
                    aa=rr-1 if h<j else -1 if h==j else 0
                    bb=(rr if h<=2 else 0) if j==1 else (
                        rr-1 if h<=j+1 else -1 if h==j+2 else 0)
                    mu=N if j==1 else (rr-1)*rr**(p-j)
                    # alpha=L*aa, beta=L*bb; L^2/N=1/r^2.
                    ah+=aa*aa/(rr**2*mu)
                    bh+=bb*bb/(rr**2*mu)
                    lh+=aa*bb/(rr**2*mu)
                # The sum above uses alpha^2/N = aa^2/r^2, as desired.
                if h<=p:
                    assert h0-ah>=1 and h0-bh>=1
                    assert abs(lh)<=1/rr
                    assert 0<=h0-bh-1<=1/rr**3
                else:
                    assert ah==lh==0
                    assert 0<=h0-bh-1<=1/rr
                    assert h0-bh>=1+1/rr**2-1/(rr**3*(rr-1))
                assert 0<=bh<=1/rr
                tree_count+=1
    samples=[]
    for r0 in (7,8,10,20,100,100000):
        out=components(Q(r0))
        vals={name:b['A']-b['C']**2/b['D']
              for name,b in out['blocks'].items()}
        assert min(vals.values())>ETA_FLOOR
        samples.append(dict(r=r0,eta=vals))
    output=dict(constants=dict(e=E,t=T,tau=TAU,H=H,eta_floor=ETA_FLOOR),
                certificates=certs,exact_tree_checks=tree_count,samples=samples)
    Path(__file__).with_name('even_c5_augmented_certificates.json').write_text(
        json.dumps(output,indent=2,default=str)+'\n',encoding='utf-8')
    print('All',len(certs),'exact polynomial certificates pass for r>=7.')
    print('Exact inner-shell formula checks:',tree_count)


if __name__=='__main__':
    verify()


==> anc/proof-data/even_degree_free_certificates.json <==
{
  "certificates": [
    {
      "c": 7,
      "k": 331,
      "e": "1/2",
      "delta": "107484301/5893722450",
      "f": "1419688462/2946861225",
      "mu": "60170013439594/5424195034448900325"
    },
    {
      "c": 8,
      "k": 139,
      "e": "49/100",
      "delta": "390059189/8935920900",
      "f": "997135513/2233980225",
      "mu": "935809939523963383/7915526578154546226675"
    },
    {
      "c": 9,
      "k": 95,
      "e": "47/100",
      "delta": "122042741/1910564100",
      "f": "387961193/955282050",
      "mu": "629084382839/1716393967263666"
    },
    {
      "c": 10,
      "k": 75,
      "e": "23/50",
      "delta": "29586779/364770050",
      "f": "69103722/182385025",
      "mu": "65353448837724/215372434562319281"
    },
    {
      "c": 11,
      "k": 63,
      "e": "49/100",
      "delta": "35057299/357588100",
      "f": "14016087/35758810",
      "mu": "1199334026903661/11783906602559863450"
    },
    {
      "c": 12,
      "k": 56,
      "e": "23/50",
      "delta": "2418179/22052250",
      "f": "3862928/11026125",
      "mu": "7714411680064/35641703212990875"
    },
    {
      "c": 13,
      "k": 51,
      "e": "9/20",
      "delta": "722997/6002500",
      "f": "494532/1500625",
      "mu": "261572069779/797250920029375"
    },
    {
      "c": 14,
      "k": 47,
      "e": "23/50",
      "delta": "56387/428490",
      "f": "351796/1071225",
      "mu": "478366849208/1085564804562225"
    },
    {
      "c": 15,
      "k": 44,
      "e": "23/50",
      "delta": "5748523/40770450",
      "f": "6502942/20385225",
      "mu": "9466229492962/27085251843119925"
    },
    {
      "c": 16,
      "k": 42,
      "e": "11/25",
      "delta": "39557/268960",
      "f": "393927/1344800",
      "mu": "52968033251/53351027976800"
    },
    {
      "c": 17,
      "k": 40,
      "e": "11/25",
      "delta": "4250401/27454050",
      "f": "7829381/27454050",
      "mu": "61594105752911/73170219661710210"
    },
    {
      "c": 18,
      "k": 38,
      "e": "47/100",
      "delta": "3660361/22177800",
      "f": "1352641/4435560",
      "mu": "1954157936617/12093106370617800"
    },
    {
      "c": 19,
      "k": 37,
      "e": "43/100",
      "delta": "66497/396900",
      "f": "10417/39690",
      "mu": "71798677/2216252092950"
    },
    {
      "c": 20,
      "k": 36,
      "e": "21/50",
      "delta": "608571/3540250",
      "f": "439167/1770125",
      "mu": "139468321448/608999042799875"
    },
    {
      "c": 28,
      "k": 31,
      "e": "1/2",
      "delta": "78301/378450",
      "f": "55462/189225",
      "mu": "22599435424/2307622906575"
    }
  ],
  "exact_radial_checks": 2534,
  "numerical_tree_checks": 2646,
  "smallest_tree_margin": 0.0126284991629209,
  "improved_interval_certificates": [
    {
      "c": 7,
      "r_min": 14,
      "root": false,
      "interval_nodes": 9,
      "eigenvalue_margin": "169856115490615/519226190907522224"
    },
    {
      "c": 7,
      "r_min": 14,
      "root": true,
      "interval_nodes": 5,
      "eigenvalue_margin": "7007056451/339221251712"
    },
    {
      "c": 8,
      "r_min": 10,
      "root": false,
      "interval_nodes": 1,
      "eigenvalue_margin": "461/29230"
    },
    {
      "c": 8,
      "r_min": 10,
      "root": true,
      "interval_nodes": 3,
      "eigenvalue_margin": "9407041/243039200"
    }
  ],
  "parameter_to_bound_checks": [
    {
      "parameters": {
        "s": 6,
        "a": 8,
        "c": 7,
        "k": 10
      },
      "candidates": [
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 3,
          "diffusion_scales": [
            3
          ],
          "K": "2",
          "Delta": 96,
          "diameter": 2432
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 3,
        "diffusion_scales": [
          3
        ],
        "K": "2",
        "Delta": 96,
        "diameter": 2432
      }
    },
    {
      "parameters": {
        "s": 8,
        "a": 12,
        "c": 7,
        "k": 14
      },
      "candidates": [
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 4,
          "diffusion_scales": [
            4
          ],
          "K": "80",
          "Delta": 84,
          "diameter": 3075
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 4,
        "diffusion_scales": [
          4
        ],
        "K": "80",
        "Delta": 84,
        "diameter": 3075
      }
    },
    {
      "parameters": {
        "s": 10,
        "a": 13,
        "c": 7,
        "k": 15
      },
      "candidates": [
        {
          "method": "gap_two_mixed_BE",
          "gradient_scale": 4,
          "diffusion_scales": [
            6,
            2
          ],
          "epsilon": "19208",
          "sigma": "1417467749/747030706590",
          "K_non": "381174087319088/53359336185",
          "K_const": "7529536/19209",
          "K": "7529536/19209",
          "diameter": 133615130
        },
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 5,
          "diffusion_scales": [
            5
          ],
          "K": "2",
          "Delta": 76,
          "diameter": 2881204
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 5,
        "diffusion_scales": [
          5
        ],
        "K": "2",
        "Delta": 76,
        "diameter": 2881204
      }
    },
    {
      "parameters": {
        "s": 6,
        "a": 9,
        "c": 8,
        "k": 11
      },
      "candidates": [
        {
          "method": "gap_two_mixed_BE",
          "gradient_scale": 2,
          "diffusion_scales": [
            4,
            2
          ],
          "epsilon": "50",
          "sigma": "1047828751/21581013168",
          "K_non": "654892969375/2697626646",
          "K_const": "10000/51",
          "K": "10000/51",
          "diameter": 9414
        },
        {
          "method": "ordinary_even_BE_saturated",
          "gradient_scale": 3,
          "diffusion_scales": [
            3
          ],
          "K": "2",
          "Delta": 127,
          "diameter": 3302
        }
      ],
      "best": {
        "method": "ordinary_even_BE_saturated",
        "gradient_scale": 3,
        "diffusion_scales": [
          3
        ],
        "K": "2",
        "Delta": 127,
        "diameter": 3302
      }
    },
    {
      "parameters": {
        "s": 8,
        "a": 100,
        "c": 8,
        "k": 102
      },
      "candidates": [
        {
          "method": "gap_two_mixed_BE",
          "gradient_scale": 3,
          "diffusion_scales": [
            5,
            2
          ],
          "epsilon": "1030301/2",
          "sigma": "116618639487863941/1168986046034752192",
          "K_non": "1225673621307337189723934441/2337972092069504384",
          "K_const": "21020201002/1030303",
          "K": "21020201002/1030303",
          "diameter": 12736393489
        }
      ],
      "best": {
        "method": "gap_two_mixed_BE",
        "gradient_scale": 3,
        "diffusion_scales": [
          5,
          2
        ],
        "epsilon": "1030301/2",
        "sigma": "116618639487863941/1168986046034752192",
        "K_non": "1225673621307337189723934441/2337972092069504384",
        "K_const": "21020201002/1030303",
        "K": "21020201002/1030303",
        "diameter": 12736393489
      }
    },
    {
      "parameters": {
        "s": 12,
        "a": 1000,
        "c": 7,
        "k": 1002
      },
      "candidates": [
        {
          "method": "gap_two_mixed_BE",
          "gradient_scale": 5,
          "diffusion_scales": [
            7,
            2
          ],
          "epsilon": "1005010010005001/2",
          "sigma": "1495380925040125507590852665/33340557192197748552625303752",
          "K_non": "215125720986504907289861842692580886403503501095/9525873483485071015035801072",
          "K_const": "2014042070070042014002/1005010010005003",
          "K": "2014042070070042014002/1005010010005003",
          "diameter": 638169498083368897742690
        }
      ],
      "best": {
        "method": "gap_two_mixed_BE",
        "gradient_scale": 5,
        "diffusion_scales": [
          7,
          2
        ],
        "epsilon": "1005010010005001/2",
        "sigma": "1495380925040125507590852665/33340557192197748552625303752",
        "K_non": "215125720986504907289861842692580886403503501095/9525873483485071015035801072",
        "K_const": "2014042070070042014002/1005010010005003",
        "K": "2014042070070042014002/1005010010005003",
        "diameter": 638169498083368897742690
      }
    }
  ]
}

==> anc/proof-data/even_degree_free_verify.py <==
"""Exact certificates and independent checks for even-degree-free-proof.txt."""
from fractions import Fraction as Q
import json
from pathlib import Path
from math import isqrt

def bounds(s,a,c,k,uniform_sigma=False):
    """Exact rational K and integer diameter candidates for feasible parameters.

    Uses the refined gap-two criterion and retains the earlier even-BE
    candidate when its saturated sufficient condition holds. Parameter tuples
    are conditional; this helper does not assert graph existence.
    """
    if any(type(x) is not int for x in (s,a,c,k)):
        raise TypeError('s,a,c,k must be integers')
    if s<6 or s%2 or not a>c>=3 or k<a+2:
        raise ValueError('Require even s>=6, a>c>=3 and feasible k>=a+2')
    p=s//2-1;r=k-1;N=r**p
    t=Q(1,r);f=Q(1,2)+t*t-t**4/(1-t)
    root_a=Q(r-c+1,c*r)
    root_rho=(1+f)*root_a/(f+root_a)
    high_rho=(1+f)/(1+c*f)
    root=(Q(3,2)-t*t/2-root_rho,
          1+t/(2*(1+t))-t**4-root_rho,
          Q(1,2)+3*t/2+root_rho)
    high=(Q(3,2)-t**4/(2*(1+t))-high_rho,
          1+t/(2*(1+t))-high_rho,
          Q(1,2)+t+high_rho)
    candidates=[]
    if all(A>0 and D>0 and A*D>B*B for A,D,B in (root,high)):
        sigma=min((A*D-B*B)/(A+D) for A,D,B in (root,high))
        if uniform_sigma:
            if c==7 and r>=14:sigma=Q(1,4000)
            elif c>=8 and r>=10:sigma=Q(1,100)
            else:raise ValueError('No uniform sigma certificate for this tuple')
        epsilon=Q(N,2);v=k*r**(p-1);w=k*r**(p+1)
        K_non=Q(r*r*N,2)*sigma
        K_const=2*epsilon*r*r/(1+epsilon)
        K=min(K_non,K_const)
        factor=2*p*(3*w+2*epsilon*k*r)/K
        diameter=isqrt(factor.numerator**2*v//factor.denominator**2)
        candidates.append(dict(method='gap_two_mixed_BE',gradient_scale=p,
                               diffusion_scales=(p+2,2),epsilon=epsilon,
                               sigma=sigma,K_non=K_non,K_const=K_const,K=K,
                               diameter=max(s-1,diameter)))
    delta=2*k*(c-2)+4-a*(a-c)
    if delta>0:
        q=s//2
        alpha=0 if q%2 else (r-1)*r**(q//2-1)
        K=2+Q(alpha,2);degree=k*r**(q-1)
        diameter=q*((2*degree/K).numerator//(2*degree/K).denominator)+q-1
        candidates.append(dict(method='ordinary_even_BE_saturated',
                               gradient_scale=q,diffusion_scales=(q,),
                               K=K,Delta=delta,diameter=max(s-1,diameter)))
    return dict(parameters=dict(s=s,a=a,c=c,k=k),candidates=candidates,
                best=min(candidates,key=lambda x:x['diameter']) if candidates else None)

def criterion(c,r,e):
    delta=Q(3,r)+Q(2,r*r)+Q(2*r,(r-1)**2)+2*e/r
    f=e-delta
    t=(1+e-e*e)/(2+3*e)
    mu=t-delta-(1+f)/(1+c*f)
    return delta,f,mu

def radial_product_top(p,r,a,c):
    """Coefficient at distance 2p of A_(p+2)^2, integer local recurrence."""
    l=p+2;s=2*p+2;size=2*l+2
    def M(v):
        out=[0]*size
        for j,x in enumerate(v):
            if not x:continue
            if j+1<size:out[j+1]+=x*(c if j+1==s else 1)
            out[j]+=x*(a if j==s-1 else 0)
            if j:out[j-1]+=x*((r+1) if j==1 else (r-a if j==s else r))
        return out
    v=[0]*size;v[l]=1
    v0=v;v1=M(v)
    for j in range(1,l):
        v2=M(v1);b=r+1 if j==1 else r
        v2=[x-b*y for x,y in zip(v2,v0)];v0,v1=v1,v2
    return v1[2*p]

def verify():
    certs=[(7,330,Q(1,2)),(8,138,Q(49,100)),(9,94,Q(47,100)),
           (10,74,Q(23,50)),(11,62,Q(49,100)),(12,55,Q(23,50)),
           (13,50,Q(9,20)),(14,46,Q(23,50)),(15,43,Q(23,50)),
           (16,41,Q(11,25)),(17,39,Q(11,25)),(18,37,Q(47,100)),
           (19,36,Q(43,100)),(20,35,Q(21,50)),(28,30,Q(1,2))]
    data=[]
    for c,r,e in certs:
        delta,f,mu=criterion(c,r,e)
        assert f>0 and mu>0
        data.append(dict(c=c,k=r+1,e=str(e),delta=str(delta),f=str(f),mu=str(mu)))
    radial_count=0
    for p in range(2,16):
        for r in (5,9,15,30):
            for c in range(3,min(r,8)):
                for a in range(c+1,r):
                    assert radial_product_top(p,r,a,c)==c*r*r-r+r*a*(a-c)
                    radial_count+=1
    # Numerical diagnostic of the full tree Schur blocks, distinct from the
    # exact inequality proof above. No sampled check substitutes for that proof.
    import numpy as np
    from even_gap2_explore import block
    count=0;worst=1.
    for p in range(2,16):
        for r in (5,9,15,30,100,330):
            for e in (.1,.5,.9):
                d=3/r+2/r**2+2*r/(r-1)**2+2*e/r
                for h in range(1,p+3):
                    M=block(p,r+1,h,e)
                    B=np.array([[1+e-d,-e],[-e,1-d]]) if h<=p else np.array([[1+e-d]])
                    gap=np.linalg.eigvalsh(M-B)[0]
                    assert gap>=-1e-7,(p,r,e,h,gap)
                    worst=min(worst,float(gap));count+=1
    result=dict(certificates=data,exact_radial_checks=radial_count,
                numerical_tree_checks=count,smallest_tree_margin=worst)
    # Exact interval proofs for the improved, scale-uniform scalar blocks.
    # t=1/r; f=1/2+g2. Both rho_root and rho_high decrease with t on [0,1/10].
    def rho(c,t,root):
        f=Q(1,2)+t*t-t**4/(1-t)
        alpha=(1-(c-1)*t)/c if root else Q(1,c)
        return (1+f)*alpha/(f+alpha)
    improved=[]
    for c,tmax in ((7,Q(1,14)),(8,Q(1,10))):
        for root in (False,True):
            stack=[(Q(0),tmax,0)];nodes=0;minmargin=None
            while stack:
                lo,hi,depth=stack.pop();nodes+=1
                loss=rho(c,lo,root)
                if root:
                    aa=Q(3,2)-hi*hi/2-loss
                    dd=1+lo/(2*(1+lo))-hi**4-loss
                    bb=Q(1,2)+3*hi/2+loss
                else:
                    aa=Q(3,2)-hi**4/(2*(1+lo))-loss
                    dd=1+lo/(2*(1+lo))-loss
                    bb=Q(1,2)+hi+loss
                det=aa*dd-bb*bb
                if aa>0 and dd>0 and det>0:
                    margin=det/(aa+dd)  # uniform lower eigenvalue estimate
                    minmargin=margin if minmargin is None else min(minmargin,margin)
                    continue
                assert depth<30,(c,root,lo,hi,det)
                mid=(lo+hi)/2
                stack.extend(((lo,mid,depth+1),(mid,hi,depth+1)))
            improved.append(dict(c=c,r_min=int(1/tmax),root=root,
                                 interval_nodes=nodes,eigenvalue_margin=str(minmargin)))
    # The few remaining c=7 degrees use the already proved even ordinary BE.
    for k in range(10,15):
        for a in range(8,k-1):
            assert 2*k*(7-2)+4-a*(a-7)>0
    result['improved_interval_certificates']=improved
    # Reproducible end-to-end parameter -> K -> D checks, including old-bound
    # fallback in the few small c7 degrees. No graph existence is asserted.
    parameter_results=[]
    for s,a,c,k in ((6,8,7,10),(8,12,7,14),(10,13,7,15),
                    (6,9,8,11),(8,100,8,102),(12,1000,7,1002)):
        result_one=bounds(s,a,c,k)
        assert result_one['best'] is not None
        for item in result_one['candidates']:
            assert item['K']>0 and isinstance(item['diameter'],int)
        parameter_results.append(result_one)
    result['parameter_to_bound_checks']=parameter_results
    Path(__file__).with_name('even_degree_free_certificates.json').write_text(
        json.dumps(result,indent=2,default=str),encoding='utf-8')
    print(json.dumps({k:v for k,v in result.items() if k not in
                     ('certificates','parameter_to_bound_checks')},indent=2))
    print('All 15 rational degree certificates passed.')
    print('Improved: c=7,r>=14 and c>=8,r>=10 exact interval certificates passed.')

if __name__=='__main__':verify()


==> anc/proof-data/even_gap2_explore.py <==
"""Exploratory mixed tree blocks with gradient p, jump p+2."""
import numpy as np
from balanced_tree_explore import tree_incidence

def coeffs(p,l,r):
    out={}
    for j in range(min(p,l)+1):
        d=p+l-2*j
        if d==0: continue
        out[d]=1 if j==0 else (r**j if j==min(p,l) else (r-1)*r**(j-1))
    return out

def block(p,k,h,e):
    r=k-1; l=p+2; N=r**p
    pairs=[(p,l,1),(p,2,e*N)]
    levels=sorted({d for a,b,fac in pairs for d in (a,b,*coeffs(a,b,r)) if max(1,h)<=d<p+l-1})
    M=np.zeros((len(levels),len(levels))); ix={d:i for i,d in enumerate(levels)}
    def diag(d,c):
        if d in ix:M[ix[d],ix[d]]+=c
    def prod(d,j,c):
        if d in ix and j in ix:
            M[ix[d],ix[j]]+=c;M[ix[j],ix[d]]+=c
    for a,b,fac in pairs:
        for d,c in coeffs(a,b,r).items():diag(d,fac*c)
        va=k*r**(a-1);vb=k*r**(b-1)
        diag(a,fac*vb);diag(b,fac*va)
        for d in levels:
            prod(a,d,-fac*tree_incidence(a,d,b,h,r))
            prod(b,d,-fac*tree_incidence(b,d,a,h,r))
        if h==0:prod(a,b,fac*np.sqrt(float(va*vb)))
    keep=[ix[d] for d in (p,l) if d in ix];rest=[i for i in range(len(levels)) if i not in keep]
    R=M[np.ix_(keep,keep)]
    if rest:
        A=M[np.ix_(rest,rest)];C=M[np.ix_(keep,rest)]
        D=np.diag(1/np.sqrt(np.maximum(np.diag(A),1e-100)))
        Ainv=D@np.linalg.pinv(D@A@D,rcond=1e-13)@D
        assert np.linalg.eigvalsh(D@A@D).min()>-1e-8,(p,h,e,np.linalg.eigvalsh(D@A@D))
        assert np.linalg.norm(C-C@Ainv@A)<1e-7*max(1,np.linalg.norm(C))
        R=R-C@Ainv@C.T
    if h<=p:R[0,:]/=r;R[:,0]/=r
    return R/N

if __name__=='__main__':
    for p in range(2,8):
        for h in sorted(set([0,1,2,p,p+1,p+2])):
            print('p,h',p,h,block(p,10001,h,.5))


==> anc/proof-data/large_s_c2_20261020_a3_tail_bounds.py <==
"""Certified all-s tail for (s,2,3,k), s>=4, k>=10**8.

Proof: large_s_c2_20261020_a3_tail_proof.txt.
This does not assert a theorem for a>=4 or for degrees below the cutoff.
"""
from math import isqrt


def tail_bound(s, a, k):
    if any(type(value) is not int for value in (s, a, k)):
        raise ValueError("s, a and k must be integers.")
    if s < 4 or a != 3 or k < 10**8:
        return None
    coefficient = 1600*k*(s-1)
    diameter = max(s-1, isqrt(coefficient**2*(101*k)))
    return dict(
        method="all s>=4 c2 a3 unsplit relative-energy tail",
        augmentation=100,
        K_expression="(k-1)^(s-2)/800",
        diameter=diameter,
        degree_cutoff=10**8,
        proof="large_s_c2_20261020_a3_tail_proof.txt",
    )


==> anc/proof-data/large_s_c2_20261020_a3_tail_replay.json <==
{
  "status": "PASS",
  "rational_constant_checks": 32,
  "checks": [
    "h_inverse_at_most_2",
    "h_inverse_cube_at_most_2",
    "h_inverse_cube_first_remainder_13",
    "h_inverse_cube_second_remainder_100",
    "h_inverse_cube_second_remainder_nonnegative",
    "leading_moment_penalty",
    "phi_L_phi",
    "energy_coercivity_T",
    "energy_coercivity_eta",
    "J_squared_relative_L",
    "Lz_squared_y",
    "Jz_squared_y",
    "u_squared_q",
    "sqrt120_less11",
    "s1_norm",
    "s2_norm",
    "S_expansion_remainder",
    "full_remainder_4500",
    "full_remainder_15000",
    "d_cross_linear",
    "d_cross_quadratic",
    "constraint_d_margin",
    "constraint_W_margin",
    "S_minus_y",
    "S_norm",
    "JS_norm",
    "g_first_error",
    "g_second_error",
    "g_relative_conversion",
    "g_d_coefficient",
    "penalty_100",
    "radial_beats_nonradial"
  ],
  "scalar_interval_certificates": {
    "h_inverse_at_most_2": [
      "1",
      "124/125"
    ],
    "h_inverse_cube_at_most_2": [
      "1",
      "124/125",
      "30751/31250",
      "7625749/7812500"
    ],
    "h_inverse_cube_first_remainder_13": [
      "0",
      "1/4000",
      "241/500000",
      "34807/50000000",
      "13946237/15625000000"
    ],
    "h_inverse_cube_second_remainder_100": [
      "0",
      "0",
      "1/2500000",
      "707/625000000",
      "166063/78125000000",
      "518129/156250000000"
    ],
    "h_inverse_cube_second_remainder_nonnegative": [
      "0",
      "0",
      "1/62500",
      "187/3906250",
      "373003/3906250000"
    ]
  },
  "formal_weighted_identity_checks": 60,
  "exact_common_zero_mode_checks": 60,
  "model_caveat": "Weighted spectral models check algebra only, not graph existence.",
  "cutoff": 100000000,
  "augmentation": 100
}

==> anc/proof-data/large_s_c2_20261020_a3_tail_verify.py <==
"""Exact constants and algebra for the audited a=3, all-s tail.

Universal estimates are in the proof. Formal weighted spectral models
check identities and the common zero mode; they are not asserted graphs.
"""
from fractions import Fraction as Q
from math import comb
from pathlib import Path
import json
import random


def add(a, b):
    out = [Q(0)]*max(len(a), len(b))
    for i, x in enumerate(a):
        out[i] += x
    for i, x in enumerate(b):
        out[i] += x
    return out


def mul(a, b):
    out = [Q(0)]*(len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            out[i+j] += x*y
    return out


def scale(a, c):
    return [c*x for x in a]


def bernstein_zero_to(poly, endpoint):
    n = len(poly)-1
    power = [v*endpoint**i for i, v in enumerate(poly)]
    return [sum(power[i]*Q(comb(j, i), comb(n, i)) for i in range(j+1))
            for j in range(n+1)]


def verify():
    checks = []
    def yes(name, condition):
        assert condition, name
        checks.append(name)
    h = [Q(1), Q(-4)]
    h3 = mul(mul(h, h), h)
    polys = {
        "h_inverse_at_most_2": add(scale(h, 2), [-Q(1)]),
        "h_inverse_cube_at_most_2": add(scale(h3, 2), [-Q(1)]),
        "h_inverse_cube_first_remainder_13": add(mul([Q(1), Q(13)], h3), [-Q(1)]),
        "h_inverse_cube_second_remainder_100": add(mul([Q(1), Q(12), Q(100)], h3), [-Q(1)]),
        "h_inverse_cube_second_remainder_nonnegative": add([Q(1)], scale(mul([Q(1), Q(12)], h3), -1)),
    }
    certificates = {}
    for name, p in polys.items():
        coeffs = bernstein_zero_to(p, Q(1, 1000))
        yes(name, min(coeffs) >= 0)
        certificates[name] = [str(x) for x in coeffs]
    yes("leading_moment_penalty", Q(45, 32)-Q(102, 100)**2*Q(301, 100)/6 >= Q(7, 8))
    yes("phi_L_phi", Q(301, 100)**3 < 28)
    yes("energy_coercivity_T", Q(7, 8) >= Q(20, 100))
    yes("energy_coercivity_eta", Q(1, 4) >= Q(2, 100))
    yes("J_squared_relative_L", Q(500, 27) < 19)
    yes("Lz_squared_y", 12*Q(301, 100) < 40)
    yes("Jz_squared_y", 38*Q(301, 100) < 120)
    yes("u_squared_q", 3*(12+1) < 120)
    yes("sqrt120_less11", 120 < 11**2)
    yes("s1_norm", 4+11+11 < 30)
    yes("s2_norm", 4*11+Q(25, 4)*11 < 120)
    small = Q(1, 1000)
    yes("S_expansion_remainder", 100+780+1800+480+14400*small+28800*small**2 < 4000)
    yes("full_remainder_4500", 4000+240+3 < 4500)
    yes("full_remainder_15000", 3*4500 < 15000)
    yes("d_cross_linear", 6*7+2*11+10+2*(6+Q(25, 4))+2 < 110)
    yes("d_cross_quadratic", 2*6+4+2*(6+Q(25, 4)) < 41)
    cutoff = Q(1, 10**8)
    yes("constraint_d_margin", 1-41*cutoff-15000*cutoff**2-Q(1, 4) >= Q(1, 4))
    yes("constraint_W_margin", Q(1, 100)-27100*cutoff >= Q(1, 200))
    yes("S_minus_y", 30+120*small < 31)
    yes("S_norm", 1+31*small <= Q(1031, 1000))
    yes("JS_norm", Q(25, 4)*Q(1031, 1000) < 7)
    yes("g_first_error", 13+2*31+2*7 == 89)
    yes("g_second_error", 2*11 == 22)
    yes("g_relative_conversion", 2*111**2 < 160**2)
    yes("g_d_coefficient", 1+160*small < 2)
    yes("penalty_100", 32+10240000*cutoff < 33 < 100)
    yes("radial_beats_nonradial", Q(3, 202) > Q(1, 800))

    rng = random.Random(20261020)
    algebra = zero_mode = 0
    for k in (5, 7, 1000, 10**8, 10**9):
        t = Q(1, k)
        hh = 1-4*t
        ee = -Q(3, k-1)
        weights = [(2-ee)/5, (3+ee)/5, Q(1)]
        lam = [Q(-3), Q(2), Q(3)]
        def dot(x, y):
            return sum(w*a*b for w, a, b in zip(weights, x, y))
        def plus(*vs):
            return [sum(items) for items in zip(*vs)]
        def times(v, c):
            return [c*x for x in v]
        def E(v):
            avg = weights[0]*v[0]+weights[1]*v[1]
            return [avg, avg, Q(0)]
        def E1(v):
            return [*E(v)[:2], v[2]]
        def F(v):
            return [l*x for l, x in zip(lam, v)]
        def LL(v):
            return plus(times(v, 3), times(F(v), -1))
        def BB(v):
            return plus(v, times(E1(v), -1))
        def JJ(v):
            return LL(plus(F(v), times(v, 2)))
        def pp(v):
            return plus(v, times(JJ(v), -t))
        def form(T, z, v):
            y = E(z)
            delta = plus(v, times(E1(z), -1))
            u = plus(LL(z), BB(z), times(delta, -1))
            w0 = plus(times(z, hh), times(u, t))
            ss = E(pp(w0))
            before = dot(T, T)-(1-3*t)*dot(z, z)-2*dot(T, z)
            before += t*dot(v, v)+2*t/(1-t)*dot(T, v)
            before += dot(w0, w0)/hh+dot(ss, ss)/hh**3
            after = dot(T, T)-2*dot(T, y)
            after += t*(2*dot(z, LL(z))+dot(BB(z), BB(z))+dot(delta, delta))
            after += 2*t/(1-t)*dot(T, plus(y, delta))+t*t*dot(u, u)/hh
            after += dot(ss, ss)/hh**3
            assert before == after
            g = plus(times(T, -1), times(u, t/hh), times(pp(ss), 1/hh**3))
            return before, g
        for _ in range(12):
            T = [Q(rng.randrange(-4, 5))]*2+[Q(0)]
            xi0 = Q(rng.randrange(-4, 5))
            xi = [xi0/weights[0], -xi0/weights[1], Q(rng.randrange(-4, 5))]
            z = plus(T, xi, [Q(1), Q(1), Q(0)])
            v = plus(E1(z), [Q(2), Q(2), Q(-1)])
            value, gg = form(T, z, v)
            zz = plus(z, [Q(0), Q(0), Q(1000000)])
            vv = plus(v, [Q(0), Q(0), Q(1000000)])
            value2, gg2 = form(T, zz, vv)
            assert value == value2 and gg == gg2
            pure, pure_g = form([Q(0)]*3, [Q(0), Q(0), Q(19)],
                                [Q(0), Q(0), Q(19)])
            assert pure == 0 and pure_g == [Q(0)]*3
            zero_mode += 1
            phi = plus(F(T), times(T, -ee))
            eta = plus(xi, times(phi, -Q(1, 2)))
            raw = 6*dot(T, T)-6*dot(T, F(T))+2*dot(T, F(F(T)))
            raw += 2*dot(xi, LL(xi))+dot(BB(xi), BB(xi))
            raw += 2*dot(xi, plus(F(F(T)), times(F(T), -4)))
            completed = (6-6*ee+Q(9, 4)*ee**2-ee**3/2)*dot(T, T)
            completed += -dot(T, F(F(T)))/4+dot(T, F(F(F(T))))/2
            completed += 2*dot(eta, LL(eta))+dot(BB(eta), BB(eta))
            completed -= (1-2*ee)*dot(eta, phi)
            assert raw == completed
            algebra += 1
    return {
        "status": "PASS",
        "rational_constant_checks": len(checks),
        "checks": checks,
        "scalar_interval_certificates": certificates,
        "formal_weighted_identity_checks": algebra,
        "exact_common_zero_mode_checks": zero_mode,
        "model_caveat": "Weighted spectral models check algebra only, not graph existence.",
        "cutoff": 10**8,
        "augmentation": 100,
    }


if __name__ == "__main__":
    result = verify()
    Path(__file__).with_name("large_s_c2_20261020_a3_tail_replay.json").write_text(
        json.dumps(result, indent=2), encoding="utf-8")
    print(json.dumps({k: v for k, v in result.items()
                      if k not in ("checks", "scalar_interval_certificates")}, indent=2))


==> anc/proof-data/low_degree_s2_20261020_bounds.py <==
"""Certified low-degree ARG bound from nonuniform clique geometry.

No graph existence is asserted for an accepted parameter tuple.
The source proof also treats possibly infinite, locally finite graphs.
"""
from fractions import Fraction


PROOF = "low_degree_s2_20261020_minmax_and_mixed_geometry.txt"


def low_degree_bound(c, a, k):
    if any(type(value) is not int for value in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 3 or a <= c or k < a + 2:
        return None
    if 100 * (c - 1) * k >= a * a:
        return None
    sigma = (2 * k + a) // (a + 1)
    # Min-max on block-constant vectors requires no equitable partition.
    # This ceiling criterion includes the entire interval when
    # a <= 25*(c-1)**2, and certifies additional individual degrees.
    if 2 * sigma > c:
        return None
    return dict(
        method="s=2 nonuniform clique geometry and block min-max",
        K=Fraction(a + 4, 2),
        diameter=4 * k // (a + 4),
        proof=PROOF,
        sigma=sigma,
        entire_low_degree_interval=a <= 25 * (c - 1)**2,
    )


==> anc/proof-data/manifest.json <==
[
  {
    "file": "augmented_boundary_lemma.py",
    "bytes": 1715,
    "sha256": "be3d82be60397437e6e00da7e9616111f00cbe9aae4aa478a3c128fdfab17495"
  },
  {
    "file": "balanced_tree_explore.py",
    "bytes": 2416,
    "sha256": "8954a1f50cec75f9f27304eedbe1da8ed56bea98179e09d3ce8429b0f963260d"
  },
  {
    "file": "c2_new_research_20261020_bounds.py",
    "bytes": 4691,
    "sha256": "e434f253064166d3850adda3198c0ae6a312f10768830353b9b0f1a15494a6b5"
  },
  {
    "file": "c2_new_research_20261020_certificates.json",
    "bytes": 256568,
    "sha256": "2b621e5f00bbfe9dab4523195977b06b8c54f2cd96b3005229b26bb15925a727"
  },
  {
    "file": "c2_new_research_20261020_probe.py",
    "bytes": 2336,
    "sha256": "e78ccf230784e90f0c8015edd3ee698718dd969e1a79743ee328db7d58be6c52"
  },
  {
    "file": "c2_new_research_20261020_s4_criterion.py",
    "bytes": 2300,
    "sha256": "02c047e31fb2d5a9f2706d190a35e7c3ec983e53a70acbe81f23e9f2c6136a04"
  },
  {
    "file": "c2_new_research_20261020_s4_finite_certificates.json",
    "bytes": 621562,
    "sha256": "441a728d22ae0ec39e973b7c9c08bac53f2e81f1c2da099ad2491c00d06ff97e"
  },
  {
    "file": "c2_new_research_20261020_s5_probe.py",
    "bytes": 1581,
    "sha256": "1179d380597d7a1e98774ee7c6ff239400089065e6df5f19f719217e01617dd7"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_bounds.py",
    "bytes": 1384,
    "sha256": "2782b40a56d334f75e0565ea0b96811bd25ff64aeb0b6542bf857e77fc5a73b5"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_finite_certificates.json",
    "bytes": 195506,
    "sha256": "61b90e516ed342aaefe1c9c33890c70ecdb1c4b106e2c4c7aecaf59c55ab2d91"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_finite_verify.py",
    "bytes": 3100,
    "sha256": "925cd0ced8f329f407f2a6ae63a0255918029453e668a358fc482ac39fa089ed"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_spectral_certificate.json",
    "bytes": 17930,
    "sha256": "cc688928df29648f718e02d53621eae569b5b6b8e6153e2c159d24b29335108e"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_spectral_probe.py",
    "bytes": 2151,
    "sha256": "890986a2cbadf1bb8c7ac9f7848e4988c9d3bc6c3f9ad7ffaebf3b6b0ed818ae"
  },
  {
    "file": "c2_sparse_20261020_s3_a3_spectral_verify.py",
    "bytes": 4787,
    "sha256": "61724b440616d8f05f4c18f562a5472c4a0665c4e7998777ed9e3e7902605549"
  },
  {
    "file": "current_diameter_bounds.py",
    "bytes": 2282,
    "sha256": "db48e11546f9f8293c8400dc8561e5b7538f47c2dd648d2aeaf91cf139e7d213"
  },
  {
    "file": "even_c3_combined_bounds.py",
    "bytes": 3563,
    "sha256": "934d553a13f5ab4a817bc8cafdae7be9d7a3fcc9ee4f859aa7dfd3b5bd45ef95"
  },
  {
    "file": "even_c3_combined_certificates.json",
    "bytes": 490,
    "sha256": "d25ef59672a8f470a663e9696e5159f1359a87f77825d1b0ec1b5e91ab788d86"
  },
  {
    "file": "even_c3_combined_verify.py",
    "bytes": 2902,
    "sha256": "3f7d32a32e7b5074092dbbce10a5892c673e700b0752034a4855856071e1967d"
  },
  {
    "file": "even_c3_dense_bounds.py",
    "bytes": 3566,
    "sha256": "88e8f00901e1192c6a06e44479e0b763eccb4504552a76c483675a3c0fe468c5"
  },
  {
    "file": "even_c3_dense_tail_certificates.json",
    "bytes": 15688,
    "sha256": "b557042bf243a920f2174ea982c5b9988e006d06687d6e16632147cbe2a78eb4"
  },
  {
    "file": "even_c3_dense_tail_verify.py",
    "bytes": 2823,
    "sha256": "61c1f3ffba2318debc48a53c80c745b63668b41c47af50efb944cf946e12d0f4"
  },
  {
    "file": "even_c3_finite_bounds.py",
    "bytes": 1947,
    "sha256": "5d77d1bbf33dc2195a11c86e9b0c820ba7a8245303773261e0c0849ede254b46"
  },
  {
    "file": "even_c3_finite_certificates.json",
    "bytes": 13201577,
    "sha256": "4a5b1d67daa044b15320bec48d3adfa9b9af0d8d1c7f2e7461c383f3638fe966"
  },
  {
    "file": "even_c3_finite_cubic_certificates.json",
    "bytes": 12975,
    "sha256": "845a75ab0c98fbe9829ac399be274adeaee5a530051e8a743953e48af856f82e"
  },
  {
    "file": "even_c3_finite_replay.json",
    "bytes": 251,
    "sha256": "1b8aa2b0b73ae81ece17d7c795a729fac137b8a9c16ea062a51e7f1908718849"
  },
  {
    "file": "even_c3_finite_verify.py",
    "bytes": 2088,
    "sha256": "a4e3d0fbc4c3d200de27ca943fa322d962d5ba30b4505141717e2aa5dfeb09d2"
  },
  {
    "file": "even_c3_linear_bounds.py",
    "bytes": 2285,
    "sha256": "a5d4be9f136d0b5d15644a7660a5822ae50c14455133f60940bc42e47232999d"
  },
  {
    "file": "even_c3_linear_certificates.json",
    "bytes": 9456,
    "sha256": "0c51d6fe24b12aaac18ede299218e52ecff9535a49edd4750e2b6db0e7fa5fa7"
  },
  {
    "file": "even_c3_linear_verify.py",
    "bytes": 3979,
    "sha256": "490237cf4392f825fa236df30da1e85118d0d2531c81a9272cc1ce4880308a44"
  },
  {
    "file": "even_c3_s6_bounds.py",
    "bytes": 1597,
    "sha256": "1063fbe5d4b24db4be6c3f03ba2c0360297bddc912a61990e7c0b65976ab6a60"
  },
  {
    "file": "even_c3_s6_certificates.json",
    "bytes": 3849,
    "sha256": "5f12d8b9a099ee7f6b08c4d9f87125d1c6abf6a66654e835d7d7a04294901d3c"
  },
  {
    "file": "even_c3_s6_verify.py",
    "bytes": 2898,
    "sha256": "e0c05e8f4a4606b51eaf98dc5483dbf75e5a19d30f84daeb9c920f4d615a0bd8"
  },
  {
    "file": "even_c3_sharp_bounds.py",
    "bytes": 5130,
    "sha256": "57b4cc189285f82aeacf8fab209206c94de1b76123dddfc326802a5dab40ea44"
  },
  {
    "file": "even_c3_sharp_certificates.json",
    "bytes": 111939,
    "sha256": "881df1378baee6897d76d7e85cc10ccf2ab7d8685cc8dde5008fc88bbfb02b63"
  },
  {
    "file": "even_c3_sharp_explore.py",
    "bytes": 4279,
    "sha256": "f12a073ac66c0d2caea926b625b6a5680bb9af65235907a6c4e004013a23fc3f"
  },
  {
    "file": "even_c3_sharp_verify.py",
    "bytes": 5463,
    "sha256": "b570b3041011f39a2ef6cbbfca2056aed7d65053e8e891c25b4718e23aeb7cc9"
  },
  {
    "file": "even_c4_augmented_bounds.py",
    "bytes": 4404,
    "sha256": "fc702a8aa7bdc0ee17a33bfc55c5d99431544737bac505719da2a2c239c9dd26"
  },
  {
    "file": "even_c4_augmented_certificates.json",
    "bytes": 6247,
    "sha256": "761160ed472320180ba5c23388d7fa96d6caf51a659455766f1498698f18fb5e"
  },
  {
    "file": "even_c4_augmented_examples.json",
    "bytes": 66051,
    "sha256": "f03471a02c1e63496015cd0cb67cf4c0e741254c31872deb182560f5a82a1c7c"
  },
  {
    "file": "even_c4_augmented_verify.py",
    "bytes": 4623,
    "sha256": "ba3b316737bbff263ac55528f08e38d4eb4f1fd6f1fac35fa121dea4a43e3263"
  },
  {
    "file": "even_c5_augmented_bounds.py",
    "bytes": 2266,
    "sha256": "76c3a1d74168ef5b758c4db2ba9baca58160c19f490afd42cf1464857000a1f7"
  },
  {
    "file": "even_c5_augmented_certificates.json",
    "bytes": 5116,
    "sha256": "6519118082b400bef1897e5de517e55274f2556f89af71f6e91bde0d5754a0eb"
  },
  {
    "file": "even_c5_augmented_examples.json",
    "bytes": 18202,
    "sha256": "9afbd3ee955249eec36ed0604d20e6be860501a24f2dbc7fc370a611525106d6"
  },
  {
    "file": "even_c5_augmented_verify.py",
    "bytes": 3544,
    "sha256": "46f5ed8ff2d1c22ea12fff39b7e9f32d0ccdcd1a2faef708699c21eb6d57e152"
  },
  {
    "file": "even_degree_free_certificates.json",
    "bytes": 9166,
    "sha256": "e390a72a3f962e7c50a7bc6dc5197907dca124da68def4efb585347d56900214"
  },
  {
    "file": "even_degree_free_verify.py",
    "bytes": 7705,
    "sha256": "80e6a17b9dd886faedf957520af05aaae7b69ef2a65f0edb304c38845c48735f"
  },
  {
    "file": "even_gap2_explore.py",
    "bytes": 1752,
    "sha256": "cf21b0b79bd2584f15bb9e0250589e52af1a49ac459cdd804ffee215bf913395"
  },
  {
    "file": "large_s_c2_20261020_a3_tail_bounds.py",
    "bytes": 750,
    "sha256": "b13aeb628dc9c9100bc93e5fbbb81fbe73e35fd3b198c7f87cc619933c2eae63"
  },
  {
    "file": "large_s_c2_20261020_a3_tail_replay.json",
    "bytes": 1859,
    "sha256": "d1521cdaddfb863e70a7aaffd89c26f413b43fdca2d60591f957b24f4c0591aa"
  },
  {
    "file": "large_s_c2_20261020_a3_tail_verify.py",
    "bytes": 6940,
    "sha256": "56acb06375b20e42c80c77960ec53fc2eb937bdee461d4de87331572f15e9d83"
  },
  {
    "file": "low_degree_s2_20261020_bounds.py",
    "bytes": 1100,
    "sha256": "ba12ad9c4ab83e4bfba55ca68ac3ae9a9f325d07a3fde003c0d0296d84b4828f"
  },
  {
    "file": "odd_balanced_bounds.py",
    "bytes": 2811,
    "sha256": "b0072df81618711869d1159f3a6a79f40b1ef6beda9d0c93983626cd8c159b40"
  },
  {
    "file": "odd_balanced_certificates.json",
    "bytes": 20350,
    "sha256": "b84f476b9f12e90c69aad61575eb7b28a8f62f736b70e6e1993af7c6087fde2a"
  },
  {
    "file": "odd_c3_augmented_bounds.py",
    "bytes": 3646,
    "sha256": "78d22489801a3a3b03b0cd94149eb7cc9653d2185ccd2613fefd936ce0c87756"
  },
  {
    "file": "odd_c3_augmented_certificates.json",
    "bytes": 9086,
    "sha256": "86f98df89faa92e0ef9312d1e9481e2b7b00b4385b955675df57f64c34e70813"
  },
  {
    "file": "odd_c3_augmented_examples.json",
    "bytes": 164085,
    "sha256": "6c04c938d77f4192ede3b0dc3268335b21911da5cc73d752c66b4d158f5ea40c"
  },
  {
    "file": "odd_c3_augmented_verify.py",
    "bytes": 4122,
    "sha256": "e9b67411d6b745cd5ef56875c2bf4c169a543e8c0c53c39f4b94f2498f98a8a2"
  },
  {
    "file": "odd_c4_augmented_bounds.py",
    "bytes": 2498,
    "sha256": "3163c48faa8bca78017db1b27bbb2cba6e204cd716504a211cccf44f6964c197"
  },
  {
    "file": "odd_c4_augmented_certificates.json",
    "bytes": 4560,
    "sha256": "f7dd5b1a12748fdbb5ee27594f27a849a89f67de4daac95b8f3f7ac4b163f259"
  },
  {
    "file": "odd_c4_augmented_examples.json",
    "bytes": 22555,
    "sha256": "88533d022acbe8303cfba16ae69e323663563b9e29670e1b10fc55928ce12ea7"
  },
  {
    "file": "odd_c4_augmented_verify.py",
    "bytes": 3267,
    "sha256": "345c2b89836afa867d199fc54f711c0569a29a18951c208a2191684c14d7a0bd"
  },
  {
    "file": "odd_c5_augmented_bounds.py",
    "bytes": 5007,
    "sha256": "fdf0c1d29d6a95d7a83d8fc21ddc3b9fe9614714760fd57e5d6bb4b3f104b94e"
  },
  {
    "file": "odd_c5_augmented_certificates.json",
    "bytes": 35442,
    "sha256": "d7d5320e7cd0e054424a281891060d66a2b482e7ff7a41173e4126f10772b1c6"
  },
  {
    "file": "odd_c6_augmented_bounds.py",
    "bytes": 3183,
    "sha256": "f22994e1045c9bf099af2c43b726826600673fc9347d19a17e6b9299103cf703"
  },
  {
    "file": "odd_c6_augmented_certificates.json",
    "bytes": 3855,
    "sha256": "04c87cf6757cdb38611a6c86a8b443bb1ed50ebaae09703e90e6d6108e2bcd8f"
  },
  {
    "file": "odd_contraction_bounds.py",
    "bytes": 5940,
    "sha256": "bf35991cb432419a318c1784f9c78adf6c92dddd63c1b4ec9951c5429a79e06f"
  },
  {
    "file": "odd_contraction_certificates.json",
    "bytes": 5377,
    "sha256": "c2332eb14b75d92439713d05a35573da337cecaa1d041ada283b7ed81fc193f8"
  },
  {
    "file": "odd_degree_free_bounds.py",
    "bytes": 2849,
    "sha256": "198ec38619d984d107ff781cf7c5ee922dae71176850a7abc35fb84dd75b3a33"
  },
  {
    "file": "odd_degree_free_certificates.json",
    "bytes": 3230,
    "sha256": "a628aa089f5bd52f6673a5bfd26508592bd255842b4eaeac551a1f2addf09ab3"
  },
  {
    "file": "odd_degree_free_verify.py",
    "bytes": 3841,
    "sha256": "ba1d486f3bba89075d0feb4f97a45e771377ae7c0f5469dabc8e502528803719"
  },
  {
    "file": "odd_dense_parameter_bounds.py",
    "bytes": 2940,
    "sha256": "d4e12807bd5b2f47b30b97b24ae21e0e5031b3028461bb6e37c9d2010ab76bb1"
  },
  {
    "file": "odd_dense_parameter_certificates.json",
    "bytes": 11553,
    "sha256": "6823f72111efbcafbf3bf2b7d5e6b8f6ad2ed4447fecf208c3db4bdf9aa0e118"
  },
  {
    "file": "odd_mixed_bounds.py",
    "bytes": 4041,
    "sha256": "c124b95967ed5a0ffa68c9f1f925f34c5571f656bc23d1f7753ff9706034bb49"
  },
  {
    "file": "remaining_cases_bounds_20261020.py",
    "bytes": 4920,
    "sha256": "1d1de32fc1e32a74d60191b637473494fe7a04bedcb21e0411cfb96283c1880d"
  },
  {
    "file": "s2_even_beyond49_20261021_half_bounds.py",
    "bytes": 1174,
    "sha256": "3ef722f71c9ccbafeb414ced6cd245dad1e905e7d5cc64d89db3c944dfbd2f18"
  },
  {
    "file": "s2_even_gap_20261021_bounds.py",
    "bytes": 2132,
    "sha256": "01c8f449b2ad63f30b5fdbe86e11073d534354229548a710a299d50efca90521"
  },
  {
    "file": "s2_even_gap_20261022_endpoint_bounds.py",
    "bytes": 1201,
    "sha256": "70824af44c72cd0cc38d1658e353f2135543bcb791ebd9180e2457b1c02d1a0b"
  },
  {
    "file": "s2_even_gap_20261022_geometry_new_bounds.py",
    "bytes": 1303,
    "sha256": "1069453e50d3f495d29610706e9f4a7f50f81b086d4359e8039ac6f5a16a8fda"
  },
  {
    "file": "s2_even_gap_20261022_geometry_new_verify.py",
    "bytes": 6093,
    "sha256": "2a53c67a7d239898951857293f5517dea6fa21f6c31ceef99ed722e3dcbc5929"
  },
  {
    "file": "s2_even_gap_20261022_high_new_verify.py",
    "bytes": 6315,
    "sha256": "dce5f1c8af7f29c3a47721f0b2b63ecb0ad0fca1d7a11f2f1c72b80781a33e9d"
  },
  {
    "file": "s2_even_gap_20261022_near_bounds.py",
    "bytes": 1273,
    "sha256": "26c3c4965fd1a8453c2ada08f10c1618e14119eab124985fce862d084f7aa96b"
  },
  {
    "file": "s2_even_gap_20261022_transport_new_verify.py",
    "bytes": 4595,
    "sha256": "f089f4a1ecba7e6d7c3562150e402ce6112651c0ff2c9d51f105cac9f9100e9a"
  },
  {
    "file": "s2_even_gap_followup_20261021_bounds.py",
    "bytes": 1778,
    "sha256": "e49fef0c764310394a3ac520379cc2c2eedf1200c6592467f4e54fa979aae16b"
  },
  {
    "file": "s2_even_gap_followup_20261021_four_ninths_bounds.py",
    "bytes": 2171,
    "sha256": "c63fc12bdb5daad81a5b37655690c83836aa81553f54b45f652a7520bf1fd389"
  },
  {
    "file": "s2_mixed_geometry_20261020_bounds.py",
    "bytes": 2875,
    "sha256": "23fd0f32edb118f16e387f4026e708012a2ce5eed5ae12137b296d482f752cc2"
  },
  {
    "file": "s3_augmented_bounds.py",
    "bytes": 4482,
    "sha256": "b924ebc43ff27247cea9a29f53996327455236d8aba6490bd27f1f22d130cdf3"
  },
  {
    "file": "s3_augmented_finite_certificates.json",
    "bytes": 2538245,
    "sha256": "a3bf4f7e95f448baa75f5f3d3eb7d90215b5c3819df0bf3096ee01a16fd5b36d"
  },
  {
    "file": "s3_augmented_finite_replay.json",
    "bytes": 237,
    "sha256": "f88872fc101a0a8e8186c563ebf6960edbaf19fb84094843753f7c9611ff72e0"
  },
  {
    "file": "s3_augmented_finite_verify.py",
    "bytes": 4101,
    "sha256": "38432163c9f50ec84efd34dbfa6cf33c73880b31dddaec05ab9c0e6bc128b3af"
  },
  {
    "file": "s3_augmented_search.py",
    "bytes": 1931,
    "sha256": "2157717add2084c573ff886e8b8b357eab7d931dabe76e16a36572c9008dd628"
  },
  {
    "file": "s3_augmented_tail_certificates.json",
    "bytes": 37202,
    "sha256": "d32551ce891bbecaf01ef786f81eacc491d7a6a239c2c1a186c5601c008fbea6"
  },
  {
    "file": "s3_augmented_tail_verify.py",
    "bytes": 2744,
    "sha256": "2bffdffce5142b44cb5728f4129ca0ab8bda335386d2b5274fdcfc79a361ba46"
  },
  {
    "file": "s3_c3_bounds.py",
    "bytes": 6452,
    "sha256": "edde6a7b1b4d15424794342695ae02c68a926d66c3917cd06706b5c927680d00"
  },
  {
    "file": "s3_c3_finite_certificates.json",
    "bytes": 3706555,
    "sha256": "4ac72e8c1d938b58dbe9e09bc7fe07394c15c5d6fc3e6e021c103f42b0dc04b8"
  },
  {
    "file": "s3_c3_finite_replay.json",
    "bytes": 355,
    "sha256": "cbc53531508c277a5092715349bc18b237da02ada5ade21538dba4c8460852ef"
  },
  {
    "file": "s3_c3_finite_verify.py",
    "bytes": 4383,
    "sha256": "cd667a4d663408fb63ad5b08d8cafbff7a96af79e11fe80922b5b74e710b3aa8"
  },
  {
    "file": "s3_c3_sparse_certificates.json",
    "bytes": 39226,
    "sha256": "b8de00f099fe9f55f6187a4c6c1b2de1d95ea15e4a69eb6fafe9728acd834f54"
  },
  {
    "file": "s3_c3_sparse_linear_certificates.json",
    "bytes": 37342,
    "sha256": "2d874b42467a16cf2a36191068851154f8865f88b90b0d2b1c2ba261344e28b6"
  },
  {
    "file": "s3_c3_sparse_verify.py",
    "bytes": 2638,
    "sha256": "7e5beeae4138e47f7bd32eb0ddbd5a8de1e1b3e2cb14e5456ce7a563105f795f"
  },
  {
    "file": "s3_c3_tail_certificates.json",
    "bytes": 20369,
    "sha256": "98047168a1223dd44e4942c3251a16bb88a5f03cde649568ef622e15d2d45840"
  },
  {
    "file": "s3_c3_tail_verify.py",
    "bytes": 785,
    "sha256": "da04d57efe782e25a6c8aa82abd8a945b43988e716c80171697e317a88362979"
  },
  {
    "file": "s3_c7_independent_replay.json",
    "bytes": 707,
    "sha256": "025f1f467b25aebe40d78bd26c2464b2413a49971706b6672e3710ffb0c022b8"
  },
  {
    "file": "s3_c7_independent_verify.py",
    "bytes": 2605,
    "sha256": "b627288d3496e4c16ae9b66f4550d24f25d340d335fa7aee3eb29e8373dc6334"
  },
  {
    "file": "s3_c7_review_bounds.py",
    "bytes": 3325,
    "sha256": "2a6f959e7208f07d56c1e7b386dd14dfa06c3320ff1a4e37d1e69e849beaebe5"
  },
  {
    "file": "s3_degree_free_bounds.py",
    "bytes": 5728,
    "sha256": "fb16bc42652ab08974bc51760eb01f134c179a0c1586e150c8d8fc91e8987cf2"
  },
  {
    "file": "s3_degree_free_certificates.json",
    "bytes": 872271,
    "sha256": "e86181a70f9161303753c3517ec578312845c352224d806f677d927828dd87af"
  },
  {
    "file": "s4_augmented_bounds.py",
    "bytes": 4145,
    "sha256": "32a7a5f6149c7b3614578a4f29ef1eb6cee781ac88c7575360efdd56dd621a97"
  },
  {
    "file": "s4_augmented_certificates.json",
    "bytes": 2825513,
    "sha256": "9b42a7821cb0ee5fe5666f94a2d08968a4659bb8006192f0ce3a38fd30380d00"
  },
  {
    "file": "s4_c3_dense_bounds.py",
    "bytes": 1989,
    "sha256": "86582be3f6ce599be855172d8d3b074b00b92bdcdb4bf013a123ada0c58f4481"
  },
  {
    "file": "s4_c3_dense_certificates.json",
    "bytes": 110659,
    "sha256": "ff36863d0d1b23a3a6da236d044ab74f009c13c13479e57032746000619c5f75"
  },
  {
    "file": "s4_c3_dense_finite_certificates.json",
    "bytes": 740917,
    "sha256": "a09647a2b181c681e94ff35e5ebb252e1b7b195943a5f4df1ed6c7537bbd488a"
  },
  {
    "file": "s4_c3_dense_verify.py",
    "bytes": 4085,
    "sha256": "7ed8d88ce1564940f94a16ecc559e3bc379244d8f81b4aac05b04730b944fda9"
  },
  {
    "file": "s4_c3_refined_bounds.py",
    "bytes": 2287,
    "sha256": "56d8d2656b30faf0795f969bf1e4d884c890e2592044c59c681609dd53bd140f"
  },
  {
    "file": "s4_c3_refined_finite_certificates.json",
    "bytes": 234632,
    "sha256": "f92399f895862e60135bcf7cbee25e9ad229b53040e7ddf1f571eec6d56c5658"
  },
  {
    "file": "s4_c3_refined_small_certificates.json",
    "bytes": 2474334,
    "sha256": "7c92723e528e1af092026db4613bd6ec533ed9973d65f669d3601a45de150fef"
  },
  {
    "file": "s4_c3_refined_small_verify.py",
    "bytes": 2232,
    "sha256": "cc333b2886b693ddcd9e93cd7e195a6b4bf076d17f406ef8561f855d86ab0d29"
  },
  {
    "file": "s4_c3_refined_tail_certificates.json",
    "bytes": 50626,
    "sha256": "d94d28ed1fb6ecb7ecafbdccf2f4529b236dcec2e272e8ed2cc699209b9bf480"
  },
  {
    "file": "s4_c3_refined_verify.py",
    "bytes": 4041,
    "sha256": "1a98415d18967e3bf8745e47630a1d0265c0f1b03f3ad5907593782fde163ed5"
  },
  {
    "file": "s4_c3_spectral_geometry_bounds.py",
    "bytes": 3337,
    "sha256": "5b6f6ed66e873abc01b01d5932a210d443fd53d8821b47fd4535d1c11299aa4d"
  },
  {
    "file": "s4_c3_spectral_geometry_replay.json",
    "bytes": 14012,
    "sha256": "8d05cd21ad9a544bf477353b9dcb9dbf6426c6f08d10ba1e2ebee8467fdd2522"
  },
  {
    "file": "s4_c3_spectral_geometry_verify.py",
    "bytes": 6026,
    "sha256": "a04a71a83ac3578f9bd2773715603cf362145fe092b30391d9121604d21e3def"
  },
  {
    "file": "s4_c3_two_fine_bounds.py",
    "bytes": 3963,
    "sha256": "999b0dd30113170cbab16fa9fa2a327841ab2b3cd1301ebb5fd45f295db85212"
  },
  {
    "file": "s4_c3_two_fine_tail_certificates.json",
    "bytes": 58470,
    "sha256": "e2241df03429887251dda8eb1a74a51e9ee94f579fab8319bd303816807149d1"
  },
  {
    "file": "s4_c3_two_fine_tail_verify.py",
    "bytes": 3404,
    "sha256": "216ac58e5dd164fb74bd64602c0fa36e8fe6e15a85f255aaf957f868fecb140f"
  },
  {
    "file": "s4_c4_bounds.py",
    "bytes": 5407,
    "sha256": "daf416236474ccab6ba7d45da9bcde9c6cbaa8e30fa34b28b55ac734372f11b1"
  },
  {
    "file": "s4_c4_finite_certificates.json",
    "bytes": 6209374,
    "sha256": "2e6565e85109a6bb4e330e501f4d36d88f9cf687d4dc686e6ec79dd83062c3c5"
  },
  {
    "file": "s4_c4_finite_verify.py",
    "bytes": 1641,
    "sha256": "1ad6849c5464019551719f992ef6211f77e45af74c70a4b489872b08ca10d528"
  },
  {
    "file": "s4_c4_rat_fast.py",
    "bytes": 1267,
    "sha256": "1fe9cb21f6558d2e75721f6c171d0ba4fba6c444863b4ef6f61cf70b6edd15d5"
  },
  {
    "file": "s4_c4_tail_certificates.json",
    "bytes": 237602,
    "sha256": "de8728390f8257842233a02ae91fbaef004fa62a877b86901dcf81d03350120e"
  },
  {
    "file": "s4_c4_tail_verify.py",
    "bytes": 3341,
    "sha256": "5084817701a5558a6bf6d37788ee1364dd066fcf92e49fcbfbe90368589da347"
  },
  {
    "file": "s4_c56_retained_bounds.py",
    "bytes": 3259,
    "sha256": "f8d53b8e6f7f70d58a1c46846d847e229b96aba6601ecc684fc4d0d7c0cdafc7"
  },
  {
    "file": "s4_c56_retained_finite_certificates.json",
    "bytes": 755846,
    "sha256": "fcdbe703b66dcc92bc041a6a973bd469e31bd8dbaed2c1856e64ee38f6489fce"
  },
  {
    "file": "s4_c56_retained_finite_verify.py",
    "bytes": 1620,
    "sha256": "60b478f54bcdcc718647d1923ecaa3aeae11cfc92524eeaee55d58053c881b31"
  },
  {
    "file": "s4_c56_retained_search.py",
    "bytes": 2225,
    "sha256": "24422b6a97604de0efa5a3a4cfe6ad5ce7a2a857ac8bd2139deeff62f50b32b5"
  },
  {
    "file": "s4_c56_retained_tail_certificates.json",
    "bytes": 33641,
    "sha256": "8c5f340bf492dc504f3b0ef455717b45cdefde0fddb064d05b4c27e79114c318"
  },
  {
    "file": "s4_c56_retained_tail_verify.py",
    "bytes": 2548,
    "sha256": "6c7d0e8273dc73e2e2ede9de4ab5f5d9c0f777517aab22105ad2bf9fcbc6d9be"
  },
  {
    "file": "s4_c78_correlated_bounds.py",
    "bytes": 4284,
    "sha256": "25f73049efaf8430feded1dcbf6b7b9965caa376d5b7f344ad6e3e65d4047826"
  },
  {
    "file": "s4_c78_finite_certificates.json",
    "bytes": 2408773,
    "sha256": "8f15c0c01a6fa9bb60eda3635d6a7bab9f8995293b37984acd14b511ede3b113"
  },
  {
    "file": "s4_c9_certificates.json",
    "bytes": 7062495,
    "sha256": "233d826b3ed80a5e4064004ef29e187ea8c16d9cb5e077604ae8ef45cb25945e"
  }
]

==> anc/proof-data/odd_balanced_bounds.py <==
"""Uniform-in-s finite curvature certificate for odd s=2q+1>=5.

All positivity certificates use Fraction. The input tuple is conditional;
this code does not assert a graph with those parameters exists.
"""
from fractions import Fraction as Q
from math import sqrt, isqrt


def loss_upper(lam, f, contact=None):
    """Upper certificate for max_[0,1] -lam*z+lam^2/f*z*(2-z)^2."""
    lam,f=Q(lam),Q(f)
    assert lam>=0 and f>0
    if f>=4*lam or lam==0:
        return Q(0),Q(0)
    if contact is None:
        z=(4-sqrt(4+3*float(f/lam)))/3
        contact=Q(round(z*10**10),10**10)
    z=Q(contact)
    assert 0<=z<=1
    value=-lam*z+lam*lam/f*z*(2-z)**2
    derivative=-lam+lam*lam/f*(4-8*z+3*z*z)
    # Concavity makes the tangent a global upper bound on [0,1].
    return value+max(-z*derivative,(1-z)*derivative),z


def finite_condition(a,c,k,e=None):
    """No s occurs here. The theorem applies simultaneously to every q>=2."""
    a,c,k=map(Q,(a,c,k))
    assert a>c>=3 and k>=a+2
    r=k-1
    e=Q(7,6)*(c-2)/c if e is None else Q(e)
    delta=(8+2*e)/r
    f=e-delta
    out=dict(e=e,delta=delta,f=f,positive=False)
    if f<=0:return out
    lam=a*(a-c)/(c*r)
    loss,z=loss_upper(lam,f)
    rho=1/c+loss+2*lam*lam/(f*r)
    A=1+e-delta-rho
    D=1-delta-rho
    off=-e-rho
    determinant=A*D-off*off
    out.update(lam=lam,loss=loss,contact=z,rho=rho,A=A,D=D,
               off=off,determinant=determinant)
    if D>0 and determinant>0:
        out['positive']=True
        out['eta']=determinant/D
    return out


def curvature_and_diameter(s,a,c,k,e=None):
    assert s>=5 and s%2==1
    out=finite_condition(a,c,k,e)
    if not out['positive']:return out
    q=(s-1)//2;r=k-1;N=r**q;v=k*r**(q-1)
    epsilon=out['e']*N
    K0=2*epsilon*r/(1+epsilon)
    K1=Q(r*N,2)*out['eta']
    K=min(K0,K1)
    # Explicit conservative comparison in the distance-q graph. Use the
    # exact square root in the theorem; this integer upper bound is rational.
    sqrt_v_upper=isqrt(v)
    if sqrt_v_upper*sqrt_v_upper<v:sqrt_v_upper+=1
    diameter=Q(2*q*sqrt_v_upper*k*N)*(5+4*out['e'])/K
    out.update(q=q,epsilon=epsilon,K_constant=K0,K_nonconstant=K1,K=K,
               diameter_bound=diameter.numerator//diameter.denominator)
    return out


def universal_corollary_certificate():
    """Absolute certificate: C=1.454, r>=200000, e=(7/6)(c-2)/c."""
    C=Q(727,500);E=Q(7,6);r=Q(200000)
    f=E-31/r
    loss,z=loss_upper(1/C,f)
    critical=(1+E-E*E)/(2+3*E)
    margin=critical-loss-2/(C*C*f*r)-31/r
    assert margin>0
    return dict(C=C,E=E,r_min=r,contact=z,margin=margin)


def stringify(obj):
    if isinstance(obj,Q):return str(obj)
    if isinstance(obj,dict):return {k:stringify(v) for k,v in obj.items()}
    if isinstance(obj,list):return [stringify(v) for v in obj]
    return obj


==> anc/proof-data/odd_balanced_certificates.json <==
{
  "universal": {
    "C": "727/500",
    "E": "7/6",
    "r_min": "200000",
    "contact": "1642192153/5000000000",
    "margin": "3369002978089850098758176369/45777741916871250000000000000000"
  },
  "witnesses": [
    {
      "s": 5,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "delta": "79/130851",
      "f": "101615/261702",
      "positive": true,
      "lam": "9700/43617",
      "loss": "3455251845461629790991068746959/78751625000000000000000000000000",
      "contact": "3202036061/10000000000",
      "rho": "607701019345076456192425341956435919707/1610972615356125000000000000000000000000",
      "A": "4886365012824083131422723974130692240879/4832917846068375000000000000000000000000",
      "D": "3006896961575270631422723974130692240879/4832917846068375000000000000000000000000",
      "off": "-3702571109284041868577276025869307759121/4832917846068375000000000000000000000000",
      "determinant": "53270680147292378402504499237684367189849753/1264784266151785874250000000000000000000000000",
      "eta": "53270680147292378402504499237684367189849753/786910948638171474784589709477950420822516058",
      "q": 2,
      "epsilon": "1479677647/18",
      "K_constant": "43026066619466/1479677665",
      "K_nonconstant": "11260490664919314270807353762704299738880126400367313/108248290616709742731218063068704920671644",
      "K": "43026066619466/1479677665",
      "diameter_bound": 40299796466150
    },
    {
      "s": 7,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "delta": "79/130851",
      "f": "101615/261702",
      "positive": true,
      "lam": "9700/43617",
      "loss": "3455251845461629790991068746959/78751625000000000000000000000000",
      "contact": "3202036061/10000000000",
      "rho": "607701019345076456192425341956435919707/1610972615356125000000000000000000000000",
      "A": "4886365012824083131422723974130692240879/4832917846068375000000000000000000000000",
      "D": "3006896961575270631422723974130692240879/4832917846068375000000000000000000000000",
      "off": "-3702571109284041868577276025869307759121/4832917846068375000000000000000000000000",
      "determinant": "53270680147292378402504499237684367189849753/1264784266151785874250000000000000000000000000",
      "eta": "53270680147292378402504499237684367189849753/786910948638171474784589709477950420822516058",
      "q": 3,
      "epsilon": "21513033309733/18",
      "K_constant": "625555982580416174/21513033309751",
      "K_nonconstant": "163716273777261910183268116355957813903578157734940363707/108248290616709742731218063068704920671644",
      "K": "625555982580416174/21513033309751",
      "diameter_bound": 105969548284816916096
    },
    {
      "s": 11,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "delta": "79/130851",
      "f": "101615/261702",
      "positive": true,
      "lam": "9700/43617",
      "loss": "3455251845461629790991068746959/78751625000000000000000000000000",
      "contact": "3202036061/10000000000",
      "rho": "607701019345076456192425341956435919707/1610972615356125000000000000000000000000",
      "A": "4886365012824083131422723974130692240879/4832917846068375000000000000000000000000",
      "D": "3006896961575270631422723974130692240879/4832917846068375000000000000000000000000",
      "off": "-3702571109284041868577276025869307759121/4832917846068375000000000000000000000000",
      "determinant": "53270680147292378402504499237684367189849753/1264784266151785874250000000000000000000000000",
      "eta": "53270680147292378402504499237684367189849753/786910948638171474784589709477950420822516058",
      "q": 5,
      "epsilon": "4547479215368335376893/18",
      "K_constant": "132231600624480456089294654/4547479215368335376911",
      "K_nonconstant": "34606758679763815051814786454243696072587201902547343865042565347/108248290616709742731218063068704920671644",
      "K": "132231600624480456089294654/4547479215368335376911",
      "diameter_bound": 542791871882039767909631287572098
    },
    {
      "s": 5,
      "a": 100,
      "c": 10,
      "k": 1818,
      "e": "14/15",
      "delta": "148/27255",
      "f": "1686/1817",
      "positive": true,
      "lam": "900/1817",
      "loss": "514689011891230369106599906059/6382212500000000000000000000000",
      "contact": "1497312527/5000000000",
      "rho": "2098212945856365580666692029309203/11596480112500000000000000000000000",
      "A": "20258677441643634419333307970690797/11596480112500000000000000000000000",
      "D": "28305888009930903257999923912072391/34789440337500000000000000000000000",
      "off": "-38764783152569096742000076087927609/34789440337500000000000000000000000",
      "determinant": "5327579185209326264381689637343282889/29630818637455078125000000000000000000",
      "eta": "170482533926698440460214068394985052448/771476977710666768296787926223533016705",
      "q": 2,
      "epsilon": "46220846/15",
      "K_constant": "167966554364/46220861",
      "K_nonconstant": "281423105225560853748275842225645402910747536/424588320148963548869998858681085865",
      "K": "167966554364/46220861",
      "diameter_bound": 104894534087
    },
    {
      "s": 7,
      "a": 100,
      "c": 10,
      "k": 1818,
      "e": "14/15",
      "delta": "148/27255",
      "f": "1686/1817",
      "positive": true,
      "lam": "900/1817",
      "loss": "514689011891230369106599906059/6382212500000000000000000000000",
      "contact": "1497312527/5000000000",
      "rho": "2098212945856365580666692029309203/11596480112500000000000000000000000",
      "A": "20258677441643634419333307970690797/11596480112500000000000000000000000",
      "D": "28305888009930903257999923912072391/34789440337500000000000000000000000",
      "off": "-38764783152569096742000076087927609/34789440337500000000000000000000000",
      "determinant": "5327579185209326264381689637343282889/29630818637455078125000000000000000000",
      "eta": "170482533926698440460214068394985052448/771476977710666768296787926223533016705",
      "q": 3,
      "epsilon": "83983277182/15",
      "K_constant": "305195229279388/83983277197",
      "K_nonconstant": "511345782194844071260617205323997697088828272912/424588320148963548869998858681085865",
      "K": "305195229279388/83983277197",
      "diameter_bound": 12183189634447240
    },
    {
      "s": 11,
      "a": 100,
      "c": 10,
      "k": 1818,
      "e": "14/15",
      "delta": "148/27255",
      "f": "1686/1817",
      "positive": true,
      "lam": "900/1817",
      "loss": "514689011891230369106599906059/6382212500000000000000000000000",
      "contact": "1497312527/5000000000",
      "rho": "2098212945856365580666692029309203/11596480112500000000000000000000000",
      "A": "20258677441643634419333307970690797/11596480112500000000000000000000000",
      "D": "28305888009930903257999923912072391/34789440337500000000000000000000000",
      "off": "-38764783152569096742000076087927609/34789440337500000000000000000000000",
      "determinant": "5327579185209326264381689637343282889/29630818637455078125000000000000000000",
      "eta": "170482533926698440460214068394985052448/771476977710666768296787926223533016705",
      "q": 5,
      "epsilon": "277269865800323998/15",
      "K_constant": "1007598692318377408732/277269865800324013",
      "K_nonconstant": "1688202475112673557982143836587919832964098565907965968/424588320148963548869998858681085865",
      "K": "1007598692318377408732/277269865800324013",
      "diameter_bound": 121806488449921222937935397
    },
    {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 1454000,
      "e": "7/18",
      "delta": "79/13085991",
      "f": "10177835/26171982",
      "positive": true,
      "lam": "997000/4361997",
      "loss": "911600159431084999024688378693399/18907872971250000000000000000000000",
      "contact": "3275594361/10000000000",
      "rho": "2052441638407772685733559684781993455558929/5379273555431499458750000000000000000000000",
      "A": "48768652425626023804022962836962058899969639/48413461998883495128750000000000000000000000",
      "D": "29941194981615775698397962836962058899969639/48413461998883495128750000000000000000000000",
      "off": "-37299432189680202277227037163037941100030361/48413461998883495128750000000000000000000000",
      "determinant": "37270696978787663397491650936603330663714052366653/1267076255992462854606732682500000000000000000000000",
      "eta": "37270696978787663397491650936603330663714052366653/783620416117338412494508912205639940212945192454498",
      "q": 2,
      "epsilon": "14798791644007/18",
      "K_constant": "43034856503189067986/14798791644025",
      "K_nonconstant": "78794468430857116173705086869164655017899530783378405573442653/1077883019338167925142326662130634120398907004",
      "K": "43034856503189067986/14798791644025",
      "diameter_bound": 40302540098528131716
    },
    {
      "s": 7,
      "a": 1000,
      "c": 3,
      "k": 1454000,
      "e": "7/18",
      "delta": "79/13085991",
      "f": "10177835/26171982",
      "positive": true,
      "lam": "997000/4361997",
      "loss": "911600159431084999024688378693399/18907872971250000000000000000000000",
      "contact": "3275594361/10000000000",
      "rho": "2052441638407772685733559684781993455558929/5379273555431499458750000000000000000000000",
      "A": "48768652425626023804022962836962058899969639/48413461998883495128750000000000000000000000",
      "D": "29941194981615775698397962836962058899969639/48413461998883495128750000000000000000000000",
      "off": "-37299432189680202277227037163037941100030361/48413461998883495128750000000000000000000000",
      "determinant": "37270696978787663397491650936603330663714052366653/1267076255992462854606732682500000000000000000000000",
      "eta": "37270696978787663397491650936603330663714052366653/783620416117338412494508912205639940212945192454498",
      "q": 3,
      "epsilon": "21517428251594533993/18",
      "K_constant": "62572638320780401662576014/21517428251594534011",
      "K_nonconstant": "114567078303997816059451022602678539231370899859501418325380044019347/1077883019338167925142326662130634120398907004",
      "K": "62572638320780401662576014/21517428251594534011",
      "diameter_bound": 105991171018767171395624773106
    },
    {
      "s": 11,
      "a": 1000,
      "c": 3,
      "k": 1454000,
      "e": "7/18",
      "delta": "79/13085991",
      "f": "10177835/26171982",
      "positive": true,
      "lam": "997000/4361997",
      "loss": "911600159431084999024688378693399/18907872971250000000000000000000000",
      "contact": "3275594361/10000000000",
      "rho": "2052441638407772685733559684781993455558929/5379273555431499458750000000000000000000000",
      "A": "48768652425626023804022962836962058899969639/48413461998883495128750000000000000000000000",
      "D": "29941194981615775698397962836962058899969639/48413461998883495128750000000000000000000000",
      "off": "-37299432189680202277227037163037941100030361/48413461998883495128750000000000000000000000",
      "determinant": "37270696978787663397491650936603330663714052366653/1267076255992462854606732682500000000000000000000000",
      "eta": "37270696978787663397491650936603330663714052366653/783620416117338412494508912205639940212945192454498",
      "q": 5,
      "epsilon": "45490276772888191618491930889993/18",
      "K_constant": "132285633875005315450191298044237864014/45490276772888191618491930890011",
      "K_nonconstant": "242207760154785505948997255033170065079079515040024279974114168355163174034943347/1077883019338167925142326662130634120398907004",
      "K": "132285633875005315450191298044237864014/45490276772888191618491930890011",
      "diameter_bound": 543013670661755801780672804798145735397348632076
    },
    {
      "s": 5,
      "a": 1000,
      "c": 10,
      "k": 181750,
      "e": "14/15",
      "delta": "148/2726235",
      "f": "2544338/2726235",
      "positive": true,
      "lam": "33000/60583",
      "loss": "217452028695026049239425028925897/1926795363175000000000000000000000",
      "contact": "1627906687/5000000000",
      "rho": "24847408978153865641072086527417617951/116731043487231025000000000000000000000",
      "A": "1807436442731685064230351221253241438441/1050579391385079225000000000000000000000",
      "D": "826895677438944454230351221253241438441/1050579391385079225000000000000000000000",
      "off": "-401389148698708466923216259582252853853/350193130461693075000000000000000000000",
      "determinant": "1806032455580091650348504876101504227962183/44751973548010960327623046875000000000000000",
      "eta": "115586077157125865622304312070496270589579712/2254311937182760734178681561673330672928199635",
      "q": 2,
      "epsilon": "154152595338/5",
      "K_constant": "56034160100172324/154152595343",
      "K_nonconstant": "636353349239616750228858648774845733179772572265377952/4134478387194722271151756106266207192205",
      "K": "56034160100172324/154152595343",
      "diameter_bound": 104865082136326340
    },
    {
      "s": 7,
      "a": 1000,
      "c": 10,
      "k": 181750,
      "e": "14/15",
      "delta": "148/2726235",
      "f": "2544338/2726235",
      "positive": true,
      "lam": "33000/60583",
      "loss": "217452028695026049239425028925897/1926795363175000000000000000000000",
      "contact": "1627906687/5000000000",
      "rho": "24847408978153865641072086527417617951/116731043487231025000000000000000000000",
      "A": "1807436442731685064230351221253241438441/1050579391385079225000000000000000000000",
      "D": "826895677438944454230351221253241438441/1050579391385079225000000000000000000000",
      "off": "-401389148698708466923216259582252853853/350193130461693075000000000000000000000",
      "determinant": "1806032455580091650348504876101504227962183/44751973548010960327623046875000000000000000",
      "eta": "115586077157125865622304312070496270589579712/2254311937182760734178681561673330672928199635",
      "q": 3,
      "epsilon": "28017080050086162/5",
      "K_constant": "10184152564046219714676/28017080050086167",
      "K_nonconstant": "115656584870951104737344830556179437159690485236660177398048/4134478387194722271151756106266207192205",
      "K": "10184152564046219714676/28017080050086167",
      "diameter_bound": 12187903642779010480383259
    },
    {
      "s": 11,
      "a": 1000,
      "c": 10,
      "k": 181750,
      "e": "14/15",
      "delta": "148/2726235",
      "f": "2544338/2726235",
      "positive": true,
      "lam": "33000/60583",
      "loss": "217452028695026049239425028925897/1926795363175000000000000000000000",
      "contact": "1627906687/5000000000",
      "rho": "24847408978153865641072086527417617951/116731043487231025000000000000000000000",
      "A": "1807436442731685064230351221253241438441/1050579391385079225000000000000000000000",
      "D": "826895677438944454230351221253241438441/1050579391385079225000000000000000000000",
      "off": "-401389148698708466923216259582252853853/350193130461693075000000000000000000000",
      "determinant": "1806032455580091650348504876101504227962183/44751973548010960327623046875000000000000000",
      "eta": "115586077157125865622304312070496270589579712/2254311937182760734178681561673330672928199635",
      "q": 5,
      "epsilon": "925479772181418193461324162/5",
      "K_constant": "336410046228401150486804410238676/925479772181418193461324167",
      "K_nonconstant": "3820449155525738271377136951705622768241650169146229890512982948950048/4134478387194722271151756106266207192205",
      "K": "336410046228401150486804410238676/925479772181418193461324167",
      "diameter_bound": 121953382464443693034590840955084698999767
    },
    {
      "s": 5,
      "a": 10000,
      "c": 100,
      "k": 1483674,
      "e": "343/300",
      "delta": "1543/222550950",
      "f": "169632251/148367300",
      "positive": true,
      "lam": "990000/1483673",
      "loss": "1739459621029126762973482995292947/12583939536896150000000000000000000",
      "contact": "3255651037/10000000000",
      "rho": "2767503588556400807390656436075272554331/18670451324525321558950000000000000000000",
      "A": "37249367636884835528895843563924727445669/18670451324525321558950000000000000000000",
      "D": "47708454867532653639489030691774182337007/56011353973575964676850000000000000000000",
      "off": "-72342158808791055369370469308225817662993/56011353973575964676850000000000000000000",
      "determinant": "155660924532965477827793894302579255004329229003/4986152015042242334399764203000000000000000000000",
      "eta": "155660924532965477827793894302579255004329229003/4247024781520606489395696518013400585829651202660",
      "q": 2,
      "epsilon": "755040950828647/300",
      "K_constant": "2240467745277582360862/755040950828947",
      "K_nonconstant": "342654147131884894541602573364393455629476347232551240453787/5725014584103918436738683683012901880440840",
      "K": "2240467745277582360862/755040950828947",
      "diameter_bound": 62532867233752569964
    },
    {
      "s": 7,
      "a": 10000,
      "c": 100,
      "k": 1483674,
      "e": "343/300",
      "delta": "1543/222550950",
      "f": "169632251/148367300",
      "positive": true,
      "lam": "990000/1483673",
      "loss": "1739459621029126762973482995292947/12583939536896150000000000000000000",
      "contact": "3255651037/10000000000",
      "rho": "2767503588556400807390656436075272554331/18670451324525321558950000000000000000000",
      "A": "37249367636884835528895843563924727445669/18670451324525321558950000000000000000000",
      "D": "47708454867532653639489030691774182337007/56011353973575964676850000000000000000000",
      "off": "-72342158808791055369370469308225817662993/56011353973575964676850000000000000000000",
      "determinant": "155660924532965477827793894302579255004329229003/4986152015042242334399764203000000000000000000000",
      "eta": "155660924532965477827793894302579255004329229003/4247024781520606489395696518013400585829651202660",
      "q": 3,
      "epsilon": "1120233872638791180431/300",
      "K_constant": "3324121501039226454087206126/1120233872638791180731",
      "K_nonconstant": "508386706437605057139223114831269731494152060527560996577791519651/5725014584103918436738683683012901880440840",
      "K": "3324121501039226454087206126/1120233872638791180731",
      "diameter_bound": 169514457900196616599826214841
    },
    {
      "s": 11,
      "a": 10000,
      "c": 100,
      "k": 1483674,
      "e": "343/300",
      "delta": "1543/222550950",
      "f": "169632251/148367300",
      "positive": true,
      "lam": "990000/1483673",
      "loss": "1739459621029126762973482995292947/12583939536896150000000000000000000",
      "contact": "3255651037/10000000000",
      "rho": "2767503588556400807390656436075272554331/18670451324525321558950000000000000000000",
      "A": "37249367636884835528895843563924727445669/18670451324525321558950000000000000000000",
      "D": "47708454867532653639489030691774182337007/56011353973575964676850000000000000000000",
      "off": "-72342158808791055369370469308225817662993/56011353973575964676850000000000000000000",
      "determinant": "155660924532965477827793894302579255004329229003/4986152015042242334399764203000000000000000000000",
      "eta": "155660924532965477827793894302579255004329229003/4247024781520606489395696518013400585829651202660",
      "q": 5,
      "epsilon": "2465954659905686115407463687290399/300",
      "K_constant": "7317340696252498071809875742626416311054/2465954659905686115407463687290699",
      "K_nonconstant": "1119104321333217367920132421770865318394101050783153873291616020496886057825779/5725014584103918436738683683012901880440840",
      "K": "7317340696252498071809875742626416311054/2465954659905686115407463687290699",
      "diameter_bound": 922720299454253504975772606481233654075470163083
    }
  ],
  "graph_existence_asserted": false
}

==> anc/proof-data/odd_c3_augmented_bounds.py <==
"""All-degree odd s>=5,c>=3 diameter bounds; exact rational certificates."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_c3_augmented_verify import components
from odd_degree_free_bounds import mixed_diameter_bound,sqrt_upper
from odd_c4_augmented_bounds import theorem_bound as old_c4_bound
from odd_dense_parameter_bounds import bounds as old_dense_bound
from odd_mixed_bounds import eta as cubic_eta
from odd_balanced_bounds import finite_condition as old_balanced_condition


def augmented_bound(a,c,k,s,use_extra_jump=True,tau=None,retain_a=False):
    assert s>=5 and s%2 and a>c>=3 and k>=a+2
    r=Q(k-1);q=(s-1)//2;N=r**q
    z=components(r,c,None if tau is None else Q(tau),Q(a) if retain_a else None)
    names=('root_q2','high') if q==2 else ('root_qge3','high')
    if not(z['sigma']>1 and 0<z['d']<1):return None
    for name in names:
        b=z['blocks'][name]
        if not(b['u']>=0 and b['den']>0 and b['J']>-1 and b['M']>0):return None
        if name.startswith('root') and not(-b['J']>0 and b['Ca']>0):return None
    etas={name:z['blocks'][name]['eta'] for name in names}
    eta=min(etas.values())
    if eta<=0:return None
    if tau is None:assert eta>1/(2*r*r)
    out=mixed_diameter_bound(a,c,k,s,Q(1),r*N*eta/2,use_extra_jump)
    out['K_constant']/=1+z['tau']
    out['K']=min(out['K_nonconstant'],out['K_constant'])
    assert out['K']>0
    out['diameter']=max(s-1,int(2*q*k*N*sqrt_upper(1+z['tau'])*
                                out['travel_upper']/out['K']))
    out.update(method='exact-center augmented odd c3',tau=z['tau'],
               eta=eta,etas=etas,retained_a_term=retain_a)
    return out


def theorem_bound(a,c,k,s):
    assert s>=5 and s%2 and a>c>=3 and k>=a+2
    candidates=[augmented_bound(a,c,k,s,False),augmented_bound(a,c,k,s,True)]
    assert all(candidates)
    # The uniform theorem uses tau=r^2. These additional parameter-specific
    # candidates are accepted only when every exact Schur inequality passes.
    tau=2
    while tau<(k-1)**2:
        for extra in (False,True):
            z=augmented_bound(a,c,k,s,extra,tau,True)
            if z:candidates.append(z)
        tau*=2
    if c>=4:
        candidates.append(old_c4_bound(a,c,k,s)['best'])
    else:
        h=min(Q(a),cubic_eta(a,c,k))
        if h>0:
            candidates.append(dict(s=s,a=a,c=c,k=k,method='old original-gradient cubic',
                                   h=h,diameter=int(4*k*(s-1)/h)))
        old=old_dense_bound(a,c,k,s)
        if old:candidates.append(dict(old,method='old dense mixed'))
        for e in (Q(7,18),Q(217,500),Q(1,2)):
            cert=old_balanced_condition(a,c,k,e)
            if cert['positive']:
                r=Q(k-1);N=r**((s-1)//2)
                for extra in (False,True):
                    zz=mixed_diameter_bound(a,c,k,s,e,r*N*cert['eta']/2,extra)
                    candidates.append(dict(zz,method='old balanced mixed'))
    return dict(parameters=dict(s=s,a=a,c=c,k=k),new=candidates[1],
                candidates=candidates,best=min(candidates,key=lambda z:z['diameter']))


def verify():
    samples=[]
    for a,c,k,s in ((4,3,6,5),(4,3,6,7),(4,3,6,9),
                    (1000,3,10000,5),(1000,3,10000,7),
                    (1000,3,1000000,5),(5,4,7,5)):
        z=theorem_bound(a,c,k,s);samples.append(z)
        print((a,c,k,s),'new D',z['new']['diameter'],
              'best D',z['best']['diameter'],z['best']['method'])
    Path(__file__).with_name('odd_c3_augmented_examples.json').write_text(
        json.dumps(samples,indent=2,default=str)+'\n',encoding='utf-8')


if __name__=='__main__':verify()


==> anc/proof-data/odd_c3_augmented_certificates.json <==
{
  "theorem": "odd s>=5,a>c>=3,all feasible k",
  "tau": "(k-1)^2",
  "eta_floor": "1/[2(k-1)^2]",
  "certificates": {
    "sigma_minus_one": {
      "r_start": 5,
      "numerator_shifted": [
        "94",
        "64",
        "14",
        "1"
      ],
      "denominator_shifted": [
        "31",
        "11",
        "1"
      ]
    },
    "d": {
      "r_start": 5,
      "numerator_shifted": [
        "3100",
        "3115",
        "1249",
        "250",
        "25",
        "1"
      ],
      "denominator_shifted": [
        "19289",
        "22343",
        "10772",
        "2770",
        "401",
        "31",
        "1"
      ]
    },
    "one_minus_d": {
      "r_start": 5,
      "numerator_shifted": [
        "16189",
        "19228",
        "9523",
        "2520",
        "376",
        "30",
        "1"
      ],
      "denominator_shifted": [
        "19289",
        "22343",
        "10772",
        "2770",
        "401",
        "31",
        "1"
      ]
    },
    "root_q2_den": {
      "r_start": 5,
      "numerator_shifted": [
        "72328312",
        "443077748/3",
        "411321452/3",
        "229175020/3",
        "85160192/3",
        "22161850/3",
        "4121596/3",
        "182600",
        "50992/3",
        "3166/3",
        "118/3",
        "2/3"
      ],
      "denominator_shifted": [
        "98759680",
        "202045376",
        "188101013",
        "105217370",
        "39299576",
        "10293484",
        "1929550",
        "258900",
        "24371",
        "1533",
        "58",
        "1"
      ]
    },
    "root_q2_J_plus_one": {
      "r_start": 5,
      "numerator_shifted": [
        "312",
        "172",
        "32",
        "2"
      ],
      "denominator_shifted": [
        "1024",
        "704",
        "185",
        "22",
        "1"
      ]
    },
    "root_q2_M": {
      "r_start": 5,
      "numerator_shifted": [
        "11292",
        "9958",
        "3530",
        "628",
        "56",
        "2"
      ],
      "denominator_shifted": [
        "5120",
        "4544",
        "1629",
        "295",
        "27",
        "1"
      ]
    },
    "root_q2_eta_floor": {
      "r_start": 5,
      "numerator_shifted": [
        "58642671",
        "111132579",
        "94734799",
        "47845788",
        "31714231/2",
        "3603961",
        "568920",
        "61600",
        "8757/2",
        "369/2",
        "7/2"
      ],
      "denominator_shifted": [
        "452051950",
        "1028557430",
        "1072806988",
        "678337816",
        "289616735",
        "87965810",
        "19490581",
        "3174304",
        "377149",
        "31881",
        "1820",
        "63",
        "1"
      ]
    },
    "root_q2_minus_J": {
      "r_start": 5,
      "numerator_shifted": [
        "712",
        "532",
        "153",
        "20",
        "1"
      ],
      "denominator_shifted": [
        "1024",
        "704",
        "185",
        "22",
        "1"
      ]
    },
    "root_q2_Ca": {
      "r_start": 5,
      "numerator_shifted": [
        "42",
        "13",
        "1"
      ],
      "denominator_shifted": [
        "37",
        "12",
        "1"
      ]
    },
    "root_qge3_den": {
      "r_start": 5,
      "numerator_shifted": [
        "270930824",
        "1868087404/3",
        "1967627392/3",
        "1256044352/3",
        "180423837",
        "55299482",
        "37085419/3",
        "6092534/3",
        "243355",
        "20744",
        "1194",
        "125/3",
        "2/3"
      ],
      "denominator_shifted": [
        "385587110",
        "887833867",
        "937116044",
        "599673841",
        "259149448",
        "79687738",
        "17880544",
        "2950153",
        "355259",
        "30453",
        "1764",
        "62",
        "1"
      ]
    },
    "root_qge3_J_plus_one": {
      "r_start": 5,
      "numerator_shifted": [
        "624",
        "500",
        "150",
        "20",
        "1"
      ],
      "denominator_shifted": [
        "3998",
        "3775",
        "1430",
        "272",
        "26",
        "1"
      ]
    },
    "root_qge3_M": {
      "r_start": 5,
      "numerator_shifted": [
        "42084",
        "48012",
        "22829",
        "5792",
        "827",
        "63",
        "2"
      ],
      "denominator_shifted": [
        "19990",
        "22873",
        "10925",
        "2790",
        "402",
        "31",
        "1"
      ]
    },
    "root_qge3_eta_floor": {
      "r_start": 5,
      "numerator_shifted": [
        "218304017",
        "470395601",
        "460391652",
        "1080832969/4",
        "211363289/2",
        "115701897/4",
        "11308427/2",
        "3157827/4",
        "77166",
        "10059/2",
        "787/4",
        "7/2"
      ],
      "denominator_shifted": [
        "1693317650",
        "4286956210",
        "5009203241",
        "7154510607/2",
        "1742112340",
        "610999661",
        "158782677",
        "30958386",
        "4528801",
        "981897/2",
        "76673/2",
        "2042",
        "133/2",
        "1"
      ]
    },
    "root_qge3_minus_J": {
      "r_start": 5,
      "numerator_shifted": [
        "3374",
        "3275",
        "1280",
        "252",
        "25",
        "1"
      ],
      "denominator_shifted": [
        "3998",
        "3775",
        "1430",
        "272",
        "26",
        "1"
      ]
    },
    "root_qge3_Ca": {
      "r_start": 5,
      "numerator_shifted": [
        "144",
        "84",
        "16",
        "1"
      ],
      "denominator_shifted": [
        "149",
        "85",
        "16",
        "1"
      ]
    },
    "high_den": {
      "r_start": 5,
      "numerator_shifted": [
        "63642728/9",
        "131243864/9",
        "121347124/9",
        "22096384/3",
        "7902506/3",
        "1934320/3",
        "984934/9",
        "114502/9",
        "8728/9",
        "394/9",
        "8/9"
      ],
      "denominator_shifted": [
        "27158912/3",
        "55415882/3",
        "50671160/3",
        "27360343/3",
        "9666710/3",
        "2336263/3",
        "391318/3",
        "14957",
        "1124",
        "50",
        "1"
      ]
    },
    "high_J_plus_one": {
      "r_start": 5,
      "numerator_shifted": [
        "312",
        "276",
        "268/3",
        "38/3",
        "2/3"
      ],
      "denominator_shifted": [
        "1408/3",
        "414",
        "134",
        "19",
        "1"
      ]
    },
    "high_M": {
      "r_start": 5,
      "numerator_shifted": [
        "2536/3",
        "2198/3",
        "698/3",
        "97/3",
        "5/3"
      ],
      "denominator_shifted": [
        "1408/3",
        "414",
        "134",
        "19",
        "1"
      ]
    },
    "high_eta_floor": {
      "r_start": 5,
      "numerator_shifted": [
        "159853363",
        "7156516335/2",
        "19140372703/2",
        "49675770597/4",
        "10017891132",
        "11145283365/2",
        "18049075495/8",
        "5479525695/8",
        "158339811",
        "224029327/8",
        "30162781/8",
        "1521609/4",
        "55779/2",
        "11237/8",
        "87/2",
        "5/8"
      ],
      "denominator_shifted": [
        "18695051350",
        "58759451190",
        "85939234139",
        "77605466931",
        "96802416531/2",
        "44178369837/2",
        "15244213365/2",
        "8101264547/4",
        "417895220",
        "66967954",
        "33071523/4",
        "3089555/4",
        "52859",
        "2502",
        "293/4",
        "1"
      ]
    }
  },
  "direct_tree_checks": 4290,
  "samples": [
    {
      "r": 5,
      "eta": "53375439/1869505135",
      "scaled_eta": "266877195/373901027"
    },
    {
      "r": 6,
      "eta": "199792901/1901627296",
      "scaled_eta": "1798136109/475406824"
    },
    {
      "r": 10,
      "eta": "30329675981/780853475240",
      "scaled_eta": "151648379905/39042673762"
    },
    {
      "r": 100,
      "eta": "270036360575735393801/676800989563946735023400",
      "scaled_eta": "13501818028786769690050/3384004947819733675117"
    },
    {
      "r": 1000,
      "eta": "2670003663660657657335339338001/667668000998995663994667335002334000",
      "scaled_eta": "1335001831830328828667669669000500/333834000499497831997333667501167"
    },
    {
      "r": 100000,
      "eta": "266670000036666366660666576665733335333393333800001/666676666800000999989999566663999946666733335000023333400000",
      "scaled_eta": "13333500001833318333033328833286666766669666690000050000/3333383334000004999949997833319999733333666675000116667"
    }
  ]
}


==> anc/proof-data/odd_c3_augmented_examples.json <==
[
  {
    "parameters": {
      "s": 5,
      "a": 4,
      "c": 3,
      "k": 6
    },
    "new": {
      "s": 5,
      "a": 4,
      "c": 3,
      "k": 6,
      "epsilon": "25",
      "beta": "0",
      "K_nonconstant": "1334385975/747802054",
      "K_constant": "255/338",
      "K": "255/338",
      "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
      "diameter": 40779,
      "method": "exact-center augmented odd c3",
      "tau": "25",
      "eta": "53375439/1869505135",
      "etas": {
        "root_q2": "6768371/45205195",
        "high": "53375439/1869505135"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 5,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "25",
        "beta": "0",
        "K_nonconstant": "1334385975/747802054",
        "K_constant": "255/338",
        "K": "255/338",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 40779,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_q2": "6768371/45205195",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "25",
        "beta": "0",
        "K_nonconstant": "1334385975/747802054",
        "K_constant": "255/338",
        "K": "255/338",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 40779,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_q2": "6768371/45205195",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "25",
        "beta": "0",
        "K_nonconstant": "6694554525/9370539392",
        "K_constant": "15/13",
        "K": "6694554525/9370539392",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 34821,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_q2": "156741293/303813805",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "25",
        "beta": "0",
        "K_nonconstant": "6694554525/9370539392",
        "K_constant": "15/13",
        "K": "6694554525/9370539392",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 34821,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_q2": "156741293/303813805",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 4,
        "c": 3,
        "k": 6,
        "method": "old original-gradient cubic",
        "h": "9/40",
        "diameter": 426
      }
    ],
    "best": {
      "s": 5,
      "a": 4,
      "c": 3,
      "k": 6,
      "method": "old original-gradient cubic",
      "h": "9/40",
      "diameter": 426
    }
  },
  {
    "parameters": {
      "s": 7,
      "a": 4,
      "c": 3,
      "k": 6
    },
    "new": {
      "s": 7,
      "a": 4,
      "c": 3,
      "k": 6,
      "epsilon": "125",
      "beta": "88959065/2991208216",
      "K_nonconstant": "1690222235/373901027",
      "K_constant": "158384675963844818435/356915006912138217192",
      "K": "158384675963844818435/356915006912138217192",
      "travel_upper": "376217834040187979948662980233314474990687/37390102700000000000000000000000000000000",
      "diameter": 520275,
      "method": "exact-center augmented odd c3",
      "tau": "25",
      "eta": "53375439/1869505135",
      "etas": {
        "root_qge3": "25217037/169331765",
        "high": "53375439/1869505135"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 7,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "125",
        "beta": "0",
        "K_nonconstant": "6671929875/747802054",
        "K_constant": "625/1638",
        "K": "625/1638",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 604726,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_qge3": "25217037/169331765",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 7,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "125",
        "beta": "88959065/2991208216",
        "K_nonconstant": "1690222235/373901027",
        "K_constant": "158384675963844818435/356915006912138217192",
        "K": "158384675963844818435/356915006912138217192",
        "travel_upper": "376217834040187979948662980233314474990687/37390102700000000000000000000000000000000",
        "diameter": 520275,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_qge3": "25217037/169331765",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 7,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "125",
        "beta": "0",
        "K_nonconstant": "33472772625/9370539392",
        "K_constant": "625/1071",
        "K": "625/1071",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 319721,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_qge3": "583527141/1149145610",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "125",
        "beta": "446303635/37482157568",
        "K_nonconstant": "8479769065/4685269696",
        "K_constant": "1014168385751066000830955/1621115815504632464634624",
        "K": "1014168385751066000830955/1621115815504632464634624",
        "travel_upper": "73634844188466982996020323556614761221959/7320733900000000000000000000000000000000",
        "diameter": 298311,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_qge3": "583527141/1149145610",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 4,
        "c": 3,
        "k": 6,
        "method": "old original-gradient cubic",
        "h": "9/40",
        "diameter": 640
      }
    ],
    "best": {
      "s": 7,
      "a": 4,
      "c": 3,
      "k": 6,
      "method": "old original-gradient cubic",
      "h": "9/40",
      "diameter": 640
    }
  },
  {
    "parameters": {
      "s": 9,
      "a": 4,
      "c": 3,
      "k": 6
    },
    "new": {
      "s": 9,
      "a": 4,
      "c": 3,
      "k": 6,
      "epsilon": "625",
      "beta": "0",
      "K_nonconstant": "33359649375/747802054",
      "K_constant": "18775/8138",
      "K": "18775/8138",
      "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
      "diameter": 666763,
      "method": "exact-center augmented odd c3",
      "tau": "25",
      "eta": "53375439/1869505135",
      "etas": {
        "root_qge3": "25217037/169331765",
        "high": "53375439/1869505135"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 9,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "625",
        "beta": "0",
        "K_nonconstant": "33359649375/747802054",
        "K_constant": "18775/8138",
        "K": "18775/8138",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 666763,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_qge3": "25217037/169331765",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 9,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "625",
        "beta": "0",
        "K_nonconstant": "33359649375/747802054",
        "K_constant": "18775/8138",
        "K": "18775/8138",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 666763,
        "method": "exact-center augmented odd c3",
        "tau": "25",
        "eta": "53375439/1869505135",
        "etas": {
          "root_qge3": "25217037/169331765",
          "high": "53375439/1869505135"
        },
        "retained_a_term": false
      },
      {
        "s": 9,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "625",
        "beta": "0",
        "K_nonconstant": "167363863125/9370539392",
        "K_constant": "18775/5321",
        "K": "18775/5321",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 352520,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_qge3": "583527141/1149145610",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 9,
        "a": 4,
        "c": 3,
        "k": 6,
        "epsilon": "625",
        "beta": "0",
        "K_nonconstant": "167363863125/9370539392",
        "K_constant": "18775/5321",
        "K": "18775/5321",
        "travel_upper": "1005601507421609676265112211722581/100000000000000000000000000000000",
        "diameter": 352520,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "267782181/23426348480",
        "etas": {
          "root_qge3": "583527141/1149145610",
          "high": "267782181/23426348480"
        },
        "retained_a_term": true
      },
      {
        "s": 9,
        "a": 4,
        "c": 3,
        "k": 6,
        "method": "old original-gradient cubic",
        "h": "9/40",
        "diameter": 853
      }
    ],
    "best": {
      "s": 9,
      "a": 4,
      "c": 3,
      "k": 6,
      "method": "old original-gradient cubic",
      "h": "9/40",
      "diameter": 853
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 10000
    },
    "new": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "39967012597040468948603639896991301139946001/1998600459908011998840105987601239924002",
      "K_constant": "1249874975002500/2499000199980001",
      "K": "1249874975002500/2499000199980001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 1065349042793403967,
      "method": "exact-center augmented odd c3",
      "tau": "99980001",
      "eta": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
      "etas": {
        "root_q2": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
        "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "39967012597040468948603639896991301139946001/1998600459908011998840105987601239924002",
        "K_constant": "1249874975002500/2499000199980001",
        "K": "1249874975002500/2499000199980001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1065349042793403967,
        "method": "exact-center augmented odd c3",
        "tau": "99980001",
        "eta": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
        "etas": {
          "root_q2": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
          "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "39967012597040468948603639896991301139946001/1998600459908011998840105987601239924002",
        "K_constant": "1249874975002500/2499000199980001",
        "K": "1249874975002500/2499000199980001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1065349042793403967,
        "method": "exact-center augmented odd c3",
        "tau": "99980001",
        "eta": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
        "etas": {
          "root_q2": "133250023995767143299667300119988667/3330667666436701996067036628337466333349333",
          "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "31326632867346674039137456823847658483647/9287389919204014938557842615294",
        "K_constant": "833249983335000/2149570043",
        "K": "833249983335000/2149570043",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1561373390,
        "method": "exact-center augmented odd c3",
        "tau": "128",
        "eta": "104442997112814838636703810474549/15477435300353490895106644718387451",
        "etas": {
          "root_q2": "104442997112814838636703810474549/15477435300353490895106644718387451",
          "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "31326632867346674039137456823847658483647/9287389919204014938557842615294",
        "K_constant": "833249983335000/2149570043",
        "K": "833249983335000/2149570043",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1561373390,
        "method": "exact-center augmented odd c3",
        "tau": "128",
        "eta": "104442997112814838636703810474549/15477435300353490895106644718387451",
        "etas": {
          "root_q2": "104442997112814838636703810474549/15477435300353490895106644718387451",
          "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "15100114769263220591144720798756237579471163/1658793599699808843643845013422326",
        "K_constant": "2499749950005000/12847430257",
        "K": "2499749950005000/12847430257",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 4390579985,
        "method": "exact-center augmented odd c3",
        "tau": "256",
        "eta": "50343784150936414410667058634243721/2764379533899731437932467714868306279",
        "etas": {
          "root_q2": "50343784150936414410667058634243721/2764379533899731437932467714868306279",
          "high": "202889832544133079634979033236028353540868929/326328411647247612417916739400803292604278036"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "15100114769263220591144720798756237579471163/1658793599699808843643845013422326",
        "K_constant": "2499749950005000/12847430257",
        "K": "2499749950005000/12847430257",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 4390579985,
        "method": "exact-center augmented odd c3",
        "tau": "256",
        "eta": "50343784150936414410667058634243721/2764379533899731437932467714868306279",
        "etas": {
          "root_q2": "50343784150936414410667058634243721/2764379533899731437932467714868306279",
          "high": "202889832544133079634979033236028353540868929/326328411647247612417916739400803292604278036"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "139704400064625822041694849715754360860749/11656748855309990484317892521498",
        "K_constant": "277749994445000/2849430057",
        "K": "277749994445000/2849430057",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 12382212586,
        "method": "exact-center augmented odd c3",
        "tau": "512",
        "eta": "465774483787765455352398758613583/19425971967374099142115767887076417",
        "etas": {
          "root_q2": "465774483787765455352398758613583/19425971967374099142115767887076417",
          "high": "181054700918978676041373573079370295349009673/290501029050256359611004741769549236794948532"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "139704400064625822041694849715754360860749/11656748855309990484317892521498",
        "K_constant": "277749994445000/2849430057",
        "K": "277749994445000/2849430057",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 12382212586,
        "method": "exact-center augmented odd c3",
        "tau": "512",
        "eta": "465774483787765455352398758613583/19425971967374099142115767887076417",
        "etas": {
          "root_q2": "465774483787765455352398758613583/19425971967374099142115767887076417",
          "high": "181054700918978676041373573079370295349009673/290501029050256359611004741769549236794948532"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "354362744919059602061550251795826889197829419/26385986181841473799124708571418838",
        "K_constant": "99989998000200/2049590041",
        "K": "99989998000200/2049590041",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 34970996396,
        "method": "exact-center augmented odd c3",
        "tau": "1024",
        "eta": "1181445427001144632453545223828736473/43972245972038816086241326834269493527",
        "etas": {
          "root_q2": "1181445427001144632453545223828736473/43972245972038816086241326834269493527",
          "high": "13061470537513429001360321215530774488024692081/20931512568503953438393108831217697592206606804"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "354362744919059602061550251795826889197829419/26385986181841473799124708571418838",
        "K_constant": "99989998000200/2049590041",
        "K": "99989998000200/2049590041",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 34970996396,
        "method": "exact-center augmented odd c3",
        "tau": "1024",
        "eta": "1181445427001144632453545223828736473/43972245972038816086241326834269493527",
        "etas": {
          "root_q2": "1181445427001144632453545223828736473/43972245972038816086241326834269493527",
          "high": "13061470537513429001360321215530774488024692081/20931512568503953438393108831217697592206606804"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "6632740466108992016857936941854133371146443/468626576253502590571147952318486",
        "K_constant": "833249983335000/34143170683",
        "K": "833249983335000/34143170683",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 98840548309,
        "method": "exact-center augmented odd c3",
        "tau": "2048",
        "eta": "22113557377369873590545829733335481/780966189326462067186818062538756919",
        "etas": {
          "root_q2": "22113557377369873590545829733335481/780966189326462067186818062538756919",
          "high": "34864655848308043364505860316782453733165324091/55837891716941236171448991223504814263041055644"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "6632740466108992016857936941854133371146443/468626576253502590571147952318486",
        "K_constant": "833249983335000/34143170683",
        "K": "833249983335000/34143170683",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 98840548309,
        "method": "exact-center augmented odd c3",
        "tau": "2048",
        "eta": "22113557377369873590545829733335481/780966189326462067186818062538756919",
        "etas": {
          "root_q2": "22113557377369873590545829733335481/780966189326462067186818062538756919",
          "high": "34864655848308043364505860316782453733165324091/55837891716941236171448991223504814263041055644"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "874169566278281532352953570941335055950056189/60222580551596009114096866482752378",
        "K_constant": "2499749950005000/204809034097",
        "K": "2499749950005000/204809034097",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 279460964938,
        "method": "exact-center augmented odd c3",
        "tau": "4096",
        "eta": "2914481421400404308034075637924612063/100360930489234749188642427993506837937",
        "etas": {
          "root_q2": "2914481421400404308034075637924612063/100360930489234749188642427993506837937",
          "high": "837160703257594374335586029966670308181025973809/1340355340495931908212825436661939575394255647956"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "874169566278281532352953570941335055950056189/60222580551596009114096866482752378",
        "K_constant": "2499749950005000/204809034097",
        "K": "2499749950005000/204809034097",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 279460964938,
        "method": "exact-center augmented odd c3",
        "tau": "4096",
        "eta": "2914481421400404308034075637924612063/100360930489234749188642427993506837937",
        "etas": {
          "root_q2": "2914481421400404308034075637924612063/100360930489234749188642427993506837937",
          "high": "837160703257594374335586029966670308181025973809/1340355340495931908212825436661939575394255647956"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2752897582082771894298291735961279192891565907/187313402364933675187180897380331814",
        "K_constant": "833249983335000/136522692731",
        "K": "833249983335000/136522692731",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 790290280315,
        "method": "exact-center augmented odd c3",
        "tau": "8192",
        "eta": "9178160813990429593675411598769901969/312157785041161969699436965484322968031",
        "etas": {
          "root_q2": "9178160813990429593675411598769901969/312157785041161969699436965484322968031",
          "high": "2232973925830502090416989050248571662397535008699/3574608587456281925553109240493315328782038498716"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2752897582082771894298291735961279192891565907/187313402364933675187180897380331814",
        "K_constant": "833249983335000/136522692731",
        "K": "833249983335000/136522692731",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 790290280315,
        "method": "exact-center augmented odd c3",
        "tau": "8192",
        "eta": "9178160813990429593675411598769901969/312157785041161969699436965484322968031",
        "etas": {
          "root_q2": "9178160813990429593675411598769901969/312157785041161969699436965484322968031",
          "high": "2232973925830502090416989050248571662397535008699/3574608587456281925553109240493315328782038498716"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "99702863014939224800547215908647193737126743019/6742459292190717306638969933824446038",
        "K_constant": "499949990001000/163817233277",
        "K": "499949990001000/163817233277",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 2235073847511,
        "method": "exact-center augmented odd c3",
        "tau": "16384",
        "eta": "332409355263423214677194011725895707673/11236308410435830391513843394718439322327",
        "etas": {
          "root_q2": "332409355263423214677194011725895707673/11236308410435830391513843394718439322327",
          "high": "53597919425331024020408534319766517011923193604401/85794536814532045076656613131127220006387394281684"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "99702863014939224800547215908647193737126743019/6742459292190717306638969933824446038",
        "K_constant": "499949990001000/163817233277",
        "K": "499949990001000/163817233277",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 2235073847511,
        "method": "exact-center augmented odd c3",
        "tau": "16384",
        "eta": "332409355263423214677194011725895707673/11236308410435830391513843394718439322327",
        "etas": {
          "root_q2": "332409355263423214677194011725895707673/11236308410435830391513843394718439322327",
          "high": "53597919425331024020408534319766517011923193604401/85794536814532045076656613131127220006387394281684"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1599569794680271363424369737722372012729/107841482932431637212419849458",
        "K_constant": "25249999495000/16546690331",
        "K": "25249999495000/16546690331",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 6321454129528,
        "method": "exact-center augmented odd c3",
        "tau": "32768",
        "eta": "47996692698981010114943979778187/1617460481762075910730479112095813",
        "etas": {
          "root_q2": "47996692698981010114943979778187/1617460481762075910730479112095813",
          "high": "160422572923156042616103820673204606038279433921/256779653760576349952980584567090125611818041364"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1599569794680271363424369737722372012729/107841482932431637212419849458",
        "K_constant": "25249999495000/16546690331",
        "K": "25249999495000/16546690331",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 6321454129528,
        "method": "exact-center augmented odd c3",
        "tau": "32768",
        "eta": "47996692698981010114943979778187/1617460481762075910730479112095813",
        "etas": {
          "root_q2": "47996692698981010114943979778187/1617460481762075910730479112095813",
          "high": "160422572923156042616103820673204606038279433921/256779653760576349952980584567090125611818041364"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1602427634016913994319894050483018976489689647083/107869470887304464403473392467025774166",
        "K_constant": "2499749950005000/3276194695537",
        "K": "2499749950005000/3276194695537",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 17879363106336,
        "method": "exact-center augmented odd c3",
        "tau": "65536",
        "eta": "5342493892076523031574064665469177102361/179764473233692889928388408546298452647639",
        "etas": {
          "root_q2": "5342493892076523031574064665469177102361/179764473233692889928388408546298452647639",
          "high": "3430581029871264559856723839680101387009717291562289/5491038990205587447072292117669802571495028266840276"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1602427634016913994319894050483018976489689647083/107869470887304464403473392467025774166",
        "K_constant": "2499749950005000/3276194695537",
        "K": "2499749950005000/3276194695537",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 17879363106336,
        "method": "exact-center augmented odd c3",
        "tau": "65536",
        "eta": "5342493892076523031574064665469177102361/179764473233692889928388408546298452647639",
        "etas": {
          "root_q2": "5342493892076523031574064665469177102361/179764473233692889928388408546298452647639",
          "high": "3430581029871264559856723839680101387009717291562289/5491038990205587447072292117669802571495028266840276"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "712722017956189403151942216024508356831366540627/47941255392584269456837956986823081254",
        "K_constant": "833249983335000/2184113133691",
        "K": "833249983335000/2184113133691",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 50569896859917,
        "method": "exact-center augmented odd c3",
        "tau": "131072",
        "eta": "2376215279147641413979522484783426360209/79894102111741685049820455318540664909791",
        "etas": {
          "root_q2": "2376215279147641413979522484783426360209/79894102111741685049820455318540664909791",
          "high": "9148355721899169248346877976587487750524583667777979/14642854468964870048624927062753118342279495401678236"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "712722017956189403151942216024508356831366540627/47941255392584269456837956986823081254",
        "K_constant": "833249983335000/2184113133691",
        "K": "833249983335000/2184113133691",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 50569896859917,
        "method": "exact-center augmented odd c3",
        "tau": "131072",
        "eta": "2376215279147641413979522484783426360209/79894102111741685049820455318540664909791",
        "etas": {
          "root_q2": "2376215279147641413979522484783426360209/79894102111741685049820455318540664909791",
          "high": "9148355721899169248346877976587487750524583667777979/14642854468964870048624927062753118342279495401678236"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "3666795398113281303423704589085536048204351621117/246553146310926930114054737650080122234",
        "K_constant": "499949990001000/2620925762429",
        "K": "499949990001000/2620925762429",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 143032449538309,
        "method": "exact-center augmented odd c3",
        "tau": "262144",
        "eta": "12225096224038116394310046696523957987039/410880818327159729035072220293858523702961",
        "etas": {
          "root_q2": "12225096224038116394310046696523957987039/410880818327159729035072220293858523702961",
          "high": "219562213042084443677874155491501904027001481474467121/351429513173140450019073298652351832008763276110590164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "3666795398113281303423704589085536048204351621117/246553146310926930114054737650080122234",
        "K_constant": "499949990001000/2620925762429",
        "K": "499949990001000/2620925762429",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 143032449538309,
        "method": "exact-center augmented odd c3",
        "tau": "262144",
        "eta": "12225096224038116394310046696523957987039/410880818327159729035072220293858523702961",
        "etas": {
          "root_q2": "12225096224038116394310046696523957987039/410880818327159729035072220293858523702961",
          "high": "219562213042084443677874155491501904027001481474467121/351429513173140450019073298652351832008763276110590164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2281987140382360689448354623332608115848412499831/153410261263738607538997482316676087662",
        "K_constant": "833249983335000/8736402544763",
        "K": "833249983335000/8736402544763",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 404555702551551,
        "method": "exact-center augmented odd c3",
        "tau": "524288",
        "eta": "7608145354263934875830332719349236373277/255658200396020389463739304280740700088723",
        "etas": {
          "root_q2": "7608145354263934875830332719349236373277/255658200396020389463739304280740700088723",
          "high": "585501469073960903225217568413520613623948395850457531/937146709670341738794794518721479231621164521118344604"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2281987140382360689448354623332608115848412499831/153410261263738607538997482316676087662",
        "K_constant": "833249983335000/8736402544763",
        "K": "833249983335000/8736402544763",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 404555702551551,
        "method": "exact-center augmented odd c3",
        "tau": "524288",
        "eta": "7608145354263934875830332719349236373277/255658200396020389463739304280740700088723",
        "etas": {
          "root_q2": "7608145354263934875830332719349236373277/255658200396020389463739304280740700088723",
          "high": "585501469073960903225217568413520613623948395850457531/937146709670341738794794518721479231621164521118344604"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "410795985498187686467648496173153625460081869502443/27613794347872889624499175543096377484886",
        "K_constant": "2499749950005000/52418365278577",
        "K": "2499749950005000/52418365278577",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1144254685699273,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "1369593856736034261050695849240068272787481/46018388280730170559227876042570113078562519",
        "etas": {
          "root_q2": "1369593856736034261050695849240068272787481/46018388280730170559227876042570113078562519",
          "high": "14052062069354269585257645440035263432607802323797976369/22491537126499742365322969483862192420983910658110582996"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "410795985498187686467648496173153625460081869502443/27613794347872889624499175543096377484886",
        "K_constant": "2499749950005000/52418365278577",
        "K": "2499749950005000/52418365278577",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1144254685699273,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "1369593856736034261050695849240068272787481/46018388280730170559227876042570113078562519",
        "etas": {
          "root_q2": "1369593856736034261050695849240068272787481/46018388280730170559227876042570113078562519",
          "high": "14052062069354269585257645440035263432607802323797976369/22491537126499742365322969483862192420983910658110582996"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2898166741341746603020817491183989918757525401069/194806123513874449221010370812298402138",
        "K_constant": "277749994445000/11648520063017",
        "K": "277749994445000/11648520063017",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 3236438675769246,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "9662488205488704362721558988528748927023/324644404835871769626813782958695287162977",
        "etas": {
          "root_q2": "9662488205488704362721558988528748927023/324644404835871769626813782958695287162977",
          "high": "12490733755691971871914587813462783718136369937899582953/19992484598828885476210055907628429865960893383661664052"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "2898166741341746603020817491183989918757525401069/194806123513874449221010370812298402138",
        "K_constant": "277749994445000/11648520063017",
        "K": "277749994445000/11648520063017",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 3236438675769246,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "9662488205488704362721558988528748927023/324644404835871769626813782958695287162977",
        "etas": {
          "root_q2": "9662488205488704362721558988528748927023/324644404835871769626813782958695287162977",
          "high": "12490733755691971871914587813462783718136369937899582953/19992484598828885476210055907628429865960893383661664052"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "6573195369948414505043953340484844152812900643747819/441820077411293132929240797784666464855638",
        "K_constant": "499949990001000/41934662228861",
        "K": "499949990001000/41934662228861",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 9154027664388559,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "21915034020815204516231045515075373766709273/736293159005920006026579789508146663681920727",
        "etas": {
          "root_q2": "21915034020815204516231045515075373766709273/736293159005920006026579789508146663681920727",
          "high": "899333259395549852506128552692418660712757106642384168241/1439459148625159610880655019285466568570905238658110124244"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "6573195369948414505043953340484844152812900643747819/441820077411293132929240797784666464855638",
        "K_constant": "499949990001000/41934662228861",
        "K": "499949990001000/41934662228861",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 9154027664388559,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "21915034020815204516231045515075373766709273/736293159005920006026579789508146663681920727",
        "etas": {
          "root_q2": "21915034020815204516231045515075373766709273/736293159005920006026579789508146663681920727",
          "high": "899333259395549852506128552692418660712757106642384168241/1439459148625159610880655019285466568570905238658110124244"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "584290841796747077605991380172458357739416062857079/39272886404642214879651081451764701282158",
        "K_constant": "833249983335000/139782190766203",
        "K": "833249983335000/139782190766203",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 25891495516873851,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "1948025724987230454905314447744598968145693/65448265193336251096938527239365874686716307",
        "etas": {
          "root_q2": "1948025724987230454905314447744598968145693/65448265193336251096938527239365874686716307",
          "high": "2398222597035872455032471215857853940787527241870498193851/3838558073012819927729215285981675597018340479694450435484"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "584290841796747077605991380172458357739416062857079/39272886404642214879651081451764701282158",
        "K_constant": "833249983335000/139782190766203",
        "K": "833249983335000/139782190766203",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 25891495516873851,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "1948025724987230454905314447744598968145693/65448265193336251096938527239365874686716307",
        "etas": {
          "root_q2": "1948025724987230454905314447744598968145693/65448265193336251096938527239365874686716307",
          "high": "2398222597035872455032471215857853940787527241870498193851/3838558073012819927729215285981675597018340479694450435484"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "15024709189346241280939195161078163260002798000965629/1009874101423304046821031790046447992571258",
        "K_constant": "2499749950005000/838693094607217",
        "K": "2499749950005000/838693094607217",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 73232201672701621,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "50092381939951641865320629342922835337848543/1682955190021936194027249478112405579620001457",
        "etas": {
          "root_q2": "50092381939951641865320629342922835337848543/1682955190021936194027249478112405579620001457",
          "high": "57557349192634427169243471555511670641446108603414006048049/92125397872454936789095026852464266006156749452418080764116"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "15024709189346241280939195161078163260002798000965629/1009874101423304046821031790046447992571258",
        "K_constant": "2499749950005000/838693094607217",
        "K": "2499749950005000/838693094607217",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 73232201672701621,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "50092381939951641865320629342922835337848543/1682955190021936194027249478112405579620001457",
        "etas": {
          "root_q2": "50092381939951641865320629342922835337848543/1682955190021936194027249478112405579620001457",
          "high": "57557349192634427169243471555511670641446108603414006048049/92125397872454936789095026852464266006156749452418080764116"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "3192655957817107816820326633032503757232795176387/214591240383608041219742904476329952774",
        "K_constant": "75749998485000/50829883006801",
        "K": "75749998485000/50829883006801",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 207131936356433672,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "10644315282670407310825847504684140972129/357616302099282800692701550309803866297871",
        "etas": {
          "root_q2": "10644315282670407310825847504684140972129/357616302099282800692701550309803866297871",
          "high": "1268481600540414871857701767892731151295303614245899202259/2030311844243045681224991192402959028496459766116861477756"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "3192655957817107816820326633032503757232795176387/214591240383608041219742904476329952774",
        "K_constant": "75749998485000/50829883006801",
        "K": "75749998485000/50829883006801",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 207131936356433672,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "10644315282670407310825847504684140972129/357616302099282800692701550309803866297871",
        "etas": {
          "root_q2": "10644315282670407310825847504684140972129/357616302099282800692701550309803866297871",
          "high": "1268481600540414871857701767892731151295303614245899202259/2030311844243045681224991192402959028496459766116861477756"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1682774782830114661808299111832844922413572891715287019/113105889244940936652603393357674040019134038",
        "K_constant": "499949990001000/670954445691773",
        "K": "499949990001000/670954445691773",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 585857574096801453,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "5610371294255520367545969224494689767718555673/188490964426694070931563555030563787691886874327",
        "etas": {
          "root_q2": "5610371294255520367545969224494689767718555673/188490964426694070931563555030563787691886874327",
          "high": "3683670677789747968669440527626616798299593929578207495955761/5896025661604143117919580744680746644270315602252928201715924"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1682774782830114661808299111832844922413572891715287019/113105889244940936652603393357674040019134038",
        "K_constant": "499949990001000/670954445691773",
        "K": "499949990001000/670954445691773",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 585857574096801453,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "5610371294255520367545969224494689767718555673/188490964426694070931563555030563787691886874327",
        "etas": {
          "root_q2": "5610371294255520367545969224494689767718555673/188490964426694070931563555030563787691886874327",
          "high": "3683670677789747968669440527626616798299593929578207495955761/5896025661604143117919580744680746644270315602252928201715924"
        },
        "retained_a_term": true
      }
    ],
    "best": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "31326632867346674039137456823847658483647/9287389919204014938557842615294",
      "K_constant": "833249983335000/2149570043",
      "K": "833249983335000/2149570043",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 1561373390,
      "method": "exact-center augmented odd c3",
      "tau": "128",
      "eta": "104442997112814838636703810474549/15477435300353490895106644718387451",
      "etas": {
        "root_q2": "104442997112814838636703810474549/15477435300353490895106644718387451",
        "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
      },
      "retained_a_term": true
    }
  },
  {
    "parameters": {
      "s": 7,
      "a": 1000,
      "c": 3,
      "k": 10000
    },
    "new": {
      "s": 7,
      "a": 1000,
      "c": 3,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "3996101754511094486636410890755859805503/39962016795440833892410219220055796320175996",
      "K_nonconstant": "1997651287064601008179525331957545181441004587320503/19981008397720416946205109610027898160087998",
      "K_constant": "49903829221676818765744080938708520576501271145944258525306871329531158917805716246168479926832232645077546465503/199478172928777810046943535414863666274916618179349497098297555175139776908916201920337569106011137715960290090000",
      "K": "49903829221676818765744080938708520576501271145944258525306871329531158917805716246168479926832232645077546465503/199478172928777810046943535414863666274916618179349497098297555175139776908916201920337569106011137715960290090000",
      "travel_upper": "832012646416839470709979605543049134060665925480771775793844373079893987553/62440651242876302956890967531337181750274993750000000000000000000000000000",
      "diameter": 31944900528444479734294,
      "method": "exact-center augmented odd c3",
      "tau": "99980001",
      "eta": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
      "etas": {
        "root_qge3": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
        "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "1997651287060604906425014237470908770550248727515000/9990504198860208473102554805013949080043999",
        "K_constant": "9996000599960001/49975005499400030000",
        "K": "9996000599960001/49975005499400030000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 39954583364531490192356156,
        "method": "exact-center augmented odd c3",
        "tau": "99980001",
        "eta": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
        "etas": {
          "root_qge3": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
          "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
        },
        "retained_a_term": false
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "3996101754511094486636410890755859805503/39962016795440833892410219220055796320175996",
        "K_nonconstant": "1997651287064601008179525331957545181441004587320503/19981008397720416946205109610027898160087998",
        "K_constant": "49903829221676818765744080938708520576501271145944258525306871329531158917805716246168479926832232645077546465503/199478172928777810046943535414863666274916618179349497098297555175139776908916201920337569106011137715960290090000",
        "K": "49903829221676818765744080938708520576501271145944258525306871329531158917805716246168479926832232645077546465503/199478172928777810046943535414863666274916618179349497098297555175139776908916201920337569106011137715960290090000",
        "travel_upper": "832012646416839470709979605543049134060665925480771775793844373079893987553/62440651242876302956890967531337181750274993750000000000000000000000000000",
        "diameter": 31944900528444479734294,
        "method": "exact-center augmented odd c3",
        "tau": "99980001",
        "eta": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
        "etas": {
          "root_qge3": "1332167134883853214200223652617214990000/33298350494801074840850815165111492283786648667",
          "high": "62378851450403540088985586760783886900049070273899615003/99842613200339916751778060028562574621974196019499720002"
        },
        "retained_a_term": false
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "1565782838046463516919934425069485381159755708000/46425321899525335593610333189998353",
        "K_constant": "3332000199986667/21493550645000",
        "K": "3332000199986667/21493550645000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 58557356137733834,
        "method": "exact-center augmented odd c3",
        "tau": "128",
        "eta": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
        "etas": {
          "root_qge3": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
          "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "1519366800747157718041988508681208916596752174706/46425321899525335593610333189998353",
        "K_constant": "113590921592157341282923410409/293064589417161641415000",
        "K": "113590921592157341282923410409/293064589417161641415000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 23420776880442,
        "method": "exact-center augmented odd c3",
        "tau": "128",
        "eta": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
        "etas": {
          "root_qge3": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
          "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "754741427557628588348082283629407763427591120620000/8291895986186374906285377360083098837",
        "K_constant": "9996000599960001/128461453855000",
        "K": "9996000599960001/128461453855000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 164663210842470005,
        "method": "exact-center augmented odd c3",
        "tau": "256",
        "eta": "503311930185286717952357644526852920000/27636889321959187562649162741156968423721",
        "etas": {
          "root_qge3": "503311930185286717952357644526852920000/27636889321959187562649162741156968423721",
          "high": "202889832544133079634979033236028353540868929/326328411647247612417916739400803292604278036"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "746451189867737074646886787031755478364247698447674/8291895986186374906285377360083098837",
        "K_constant": "113590921592157341282923410409/583857360311709626695000",
        "K": "113590921592157341282923410409/583857360311709626695000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 65859194743827,
        "method": "exact-center augmented odd c3",
        "tau": "256",
        "eta": "503311930185286717952357644526852920000/27636889321959187562649162741156968423721",
        "etas": {
          "root_qge3": "503311930185286717952357644526852920000/27636889321959187562649162741156968423721",
          "high": "202889832544133079634979033236028353540868929/326328411647247612417916739400803292604278036"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "6982775087693412630772733493442059265061860020000/58269200619995009566561007946089251",
        "K_constant": "370222244442963/9497150285000",
        "K": "370222244442963/9497150285000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 464379396005508296,
        "method": "exact-center augmented odd c3",
        "tau": "512",
        "eta": "4656580226170709428448578091693320000/194211245666443366885347839484315473583",
        "etas": {
          "root_qge3": "4656580226170709428448578091693320000/194211245666443366885347839484315473583",
          "high": "181054700918978676041373573079370295349009673/290501029050256359611004741769549236794948532"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "6924517540330966152409375692051082274467059688502/58269200619995009566561007946089251",
        "K_constant": "113590921592157341282923410409/1165442902100805597255000",
        "K": "113590921592157341282923410409/1165442902100805597255000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 185734584671779,
        "method": "exact-center augmented odd c3",
        "tau": "512",
        "eta": "4656580226170709428448578091693320000/194211245666443366885347839484315473583",
        "etas": {
          "root_qge3": "4656580226170709428448578091693320000/194211245666443366885347839484315473583",
          "high": "181054700918978676041373573079370295349009673/290501029050256359611004741769549236794948532"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "17711936158945081360755003657684839272261758785580000/131897029337980065095385077445264260581",
        "K_constant": "9996000599960001/512346265375000",
        "K": "9996000599960001/512346265375000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1311543479859839930,
        "method": "exact-center augmented odd c3",
        "tau": "1024",
        "eta": "11811500535124053570054535751115876280000/439612798783487556962918463125065780516473",
        "etas": {
          "root_qge3": "11811500535124053570054535751115876280000/439612798783487556962918463125065780516473",
          "high": "13061470537513429001360321215530774488024692081/20931512568503953438393108831217697592206606804"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "17580065507694262392351512966431404060235122908291162/131897029337980065095385077445264260581",
        "K_constant": "113590921592157341282923410409/2328613985678997538375000",
        "K": "113590921592157341282923410409/2328613985678997538375000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 524568888297227,
        "method": "exact-center augmented odd c3",
        "tau": "1024",
        "eta": "11811500535124053570054535751115876280000/439612798783487556962918463125065780516473",
        "etas": {
          "root_qge3": "11811500535124053570054535751115876280000/439612798783487556962918463125065780516473",
          "high": "13061470537513429001360321215530774488024692081/20931512568503953438393108831217697592206606804"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "331520959497627950084425446230604758076408869445600/2342548705483693639904965688539813957",
        "K_constant": "3332000199986667/341397560245000",
        "K": "3332000199986667/341397560245000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 3706891139529779220,
        "method": "exact-center augmented odd c3",
        "tau": "2048",
        "eta": "221080290453367010182114660098508369600/7807714835377150901803250639903199918681",
        "etas": {
          "root_qge3": "221080290453367010182114660098508369600/7807714835377150901803250639903199918681",
          "high": "34864655848308043364505860316782453733165324091/55837891716941236171448991223504814263041055644"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "329178879278464551225822492523432805128179209503514/2342548705483693639904965688539813957",
        "K_constant": "113590921592157341282923410409/4654956152835381420615000",
        "K": "113590921592157341282923410409/4654956152835381420615000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 1482619367151887,
        "method": "exact-center augmented odd c3",
        "tau": "2048",
        "eta": "221080290453367010182114660098508369600/7807714835377150901803250639903199918681",
        "etas": {
          "root_qge3": "221080290453367010182114660098508369600/7807714835377150901803250639903199918681",
          "high": "34864655848308043364505860316782453733165324091/55837891716941236171448991223504814263041055644"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "43693181825901457432226449390266846426428563347060000/301037842059627704986978658179995453811",
        "K_constant": "9996000599960001/2047885511455000",
        "K": "9996000599960001/2047885511455000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 10480833954189030312,
        "method": "exact-center augmented odd c3",
        "tau": "4096",
        "eta": "29137528268318089860501405623349901960000/1003359127584739140721599867713924847552063",
        "etas": {
          "root_qge3": "29137528268318089860501405623349901960000/1003359127584739140721599867713924847552063",
          "high": "837160703257594374335586029966670308181025973809/1340355340495931908212825436661939575394255647956"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "43392204188400465307868310333358674347224730999857622/301037842059627704986978658179995453811",
        "K_constant": "113590921592157341282923410409/9307640487148149185095000",
        "K": "113590921592157341282923410409/9307640487148149185095000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 4191945978309711,
        "method": "exact-center augmented odd c3",
        "tau": "4096",
        "eta": "29137528268318089860501405623349901960000/1003359127584739140721599867713924847552063",
        "etas": {
          "root_qge3": "29137528268318089860501405623349901960000/1003359127584739140721599867713924847552063",
          "high": "837160703257594374335586029966670308181025973809/1340355340495931908212825436661939575394255647956"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "137596708480356002477688432639794355681378415059660000/936333563705773677713821439053497484093",
        "K_constant": "3332000199986667/1365090390965000",
        "K": "3332000199986667/1365090390965000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 29638848507562786429,
        "method": "exact-center augmented odd c3",
        "tau": "8192",
        "eta": "91758663833385861072371553582530093560000/3120799767831343667820166856365307114481969",
        "etas": {
          "root_qge3": "91758663833385861072371553582530093560000/3120799767831343667820166856365307114481969",
          "high": "2232973925830502090416989050248571662397535008699/3574608587456281925553109240493315328782038498716"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "136660562174001506984779828735245882149125365813698186/936333563705773677713821439053497484093",
        "K_constant": "113590921592157341282923410409/18613009155773684714055000",
        "K": "113590921592157341282923410409/18613009155773684714055000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 11854443295836204,
        "method": "exact-center augmented odd c3",
        "tau": "8192",
        "eta": "91758663833385861072371553582530093560000/3120799767831343667820166856365307114481969",
        "etas": {
          "root_qge3": "91758663833385861072371553582530093560000/3120799767831343667820166856365307114481969",
          "high": "2232973925830502090416989050248571662397535008699/3574608587456281925553109240493315328782038498716"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "4983398542419815637888145019275982022674376905748780000/33703893661490875159075780398102452146981",
        "K_constant": "9996000599960001/8190042495775000",
        "K": "9996000599960001/8190042495775000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 83823649132038143020,
        "method": "exact-center augmented odd c3",
        "tau": "16384",
        "eta": "3323262574024197059558076512788420567480000/112335077573749086905199576066875473005887673",
        "etas": {
          "root_qge3": "3323262574024197059558076512788420567480000/112335077573749086905199576066875473005887673",
          "high": "53597919425331024020408534319766517011923193604401/85794536814532045076656613131127220006387394281684"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "4949701389200085532076515284193519538597596985383263962/33703893661490875159075780398102452146981",
        "K_constant": "113590921592157341282923410409/37223746493024755771975000",
        "K": "113590921592157341282923410409/37223746493024755771975000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 33526359677308756,
        "method": "exact-center augmented odd c3",
        "tau": "16384",
        "eta": "3323262574024197059558076512788420567480000/112335077573749086905199576066875473005887673",
        "etas": {
          "root_qge3": "3323262574024197059558076512788420567480000/112335077573749086905199576066875473005887673",
          "high": "53597919425331024020408534319766517011923193604401/85794536814532045076656613131127220006387394281684"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "79950500400511166807887519298843092543564644000/539073019515350554221681524353271",
        "K_constant": "100969703029899/165450354965000",
        "K": "100969703029899/165450354965000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 237078230568520664700,
        "method": "exact-center augmented odd c3",
        "tau": "32768",
        "eta": "479846942090765814810884702692136000/16170573366401970574987780686025070187",
        "etas": {
          "root_qge3": "479846942090765814810884702692136000/16170573366401970574987780686025070187",
          "high": "160422572923156042616103820673204606038279433921/256779653760576349952980584567090125611818041364"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "79411535190210067274662207269686320317280640542/539073019515350554221681524353271",
        "K_constant": "113590921592157341282923410409/74445221167526897887815000",
        "K": "113590921592157341282923410409/74445221167526897887815000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 94822524573941768,
        "method": "exact-center augmented odd c3",
        "tau": "32768",
        "eta": "479846942090765814810884702692136000/16170573366401970574987780686025070187",
        "etas": {
          "root_qge3": "479846942090765814810884702692136000/16170573366401970574987780686025070187",
          "high": "160422572923156042616103820673204606038279433921/256779653760576349952980584567090125611818041364"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "80093342391358556632590213397410546490846672334930220000/539212925637878011974352582306811080922917",
        "K_constant": "9996000599960001/32758670433055000",
        "K": "9996000599960001/32758670433055000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 670543150687731474093,
        "method": "exact-center augmented odd c3",
        "tau": "65536",
        "eta": "53411583466985040841228270550098505646520000/1797196681151047413910517156828601332716082361",
        "etas": {
          "root_qge3": "53411583466985040841228270550098505646520000/1797196681151047413910517156828601332716082361",
          "high": "3430581029871264559856723839680101387009717291562289/5491038990205587447072292117669802571495028266840276"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "79554237302914755365690751321900619654236442731262895834/539212925637878011974352582306811080922917",
        "K_constant": "113590921592157341282923410409/148888170516531182119495000",
        "K": "113590921592157341282923410409/148888170516531182119495000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 268192462173784572,
        "method": "exact-center augmented odd c3",
        "tau": "65536",
        "eta": "53411583466985040841228270550098505646520000/1797196681151047413910517156828601332716082361",
        "etas": {
          "root_qge3": "53411583466985040841228270550098505646520000/1797196681151047413910517156828601332716082361",
          "high": "3430581029871264559856723839680101387009717291562289/5491038990205587447072292117669802571495028266840276"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "35623629681063081640219477877962608802096035036474060000/239646532014800440697893065643967777709373",
        "K_constant": "3332000199986667/21838947005365000",
        "K": "3332000199986667/21838947005365000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 1896560731427035895109,
        "method": "exact-center augmented odd c3",
        "tau": "131072",
        "eta": "23756212605160980778822369578956494483960000/798741891205329868846077587791344603105340209",
        "etas": {
          "root_qge3": "23756212605160980778822369578956494483960000/798741891205329868846077587791344603105340209",
          "high": "9148355721899169248346877976587487750524583667777979/14642854468964870048624927062753118342279495401678236"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "35384031075958698132525749584834234947633814069535748746/239646532014800440697893065643967777709373",
        "K_constant": "113590921592157341282923410409/297774069214539750582855000",
        "K": "113590921592157341282923410409/297774069214539750582855000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 758554153751103057,
        "method": "exact-center augmented odd c3",
        "tau": "131072",
        "eta": "23756212605160980778822369578956494483960000/798741891205329868846077587791344603105340209",
        "etas": {
          "root_qge3": "23756212605160980778822369578956494483960000/798741891205329868846077587791344603105340209",
          "high": "9148355721899169248346877976587487750524583667777979/14642854468964870048624927062753118342279495401678236"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "183275608301895575518775392721896933371738922190017140000/1232458474867559707133315016266723526048883",
        "K_constant": "9996000599960001/131033182182175000",
        "K": "9996000599960001/131033182182175000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 5364253122081944472776,
        "method": "exact-center augmented odd c3",
        "tau": "262144",
        "eta": "122220401321837115560059983456728863855240000/4107784096733576503875338949216989512320927039",
        "etas": {
          "root_qge3": "122220401321837115560059983456728863855240000/4107784096733576503875338949216989512320927039",
          "high": "219562213042084443677874155491501904027001481474467121/351429513173140450019073298652351832008763276110590164"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "182043396306400869491857642416714579657760547153180407766/1232458474867559707133315016266723526048883",
        "K_constant": "113590921592157341282923410409/595545866610556887509575000",
        "K": "113590921592157341282923410409/595545866610556887509575000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 2145502867427752920,
        "method": "exact-center augmented odd c3",
        "tau": "262144",
        "eta": "122220401321837115560059983456728863855240000/4107784096733576503875338949216989512320927039",
        "etas": {
          "root_qge3": "122220401321837115560059983456728863855240000/4107784096733576503875338949216989512320927039",
          "high": "219562213042084443677874155491501904027001481474467121/351429513173140450019073298652351832008763276110590164"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "114059426802440074818068038620643231068397336697656668000/766860125327746538164282892986311142942169",
        "K_constant": "3332000199986667/87355288171445000",
        "K": "3332000199986667/87355288171445000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 15172355626105463885083,
        "method": "exact-center augmented odd c3",
        "tau": "524288",
        "eta": "76062434316791453578692150818488534868888000/2555944797717379211701554882323375039426249277",
        "etas": {
          "root_qge3": "76062434316791453578692150818488534868888000/2555944797717379211701554882323375039426249277",
          "high": "585501469073960903225217568413520613623948395850457531/937146709670341738794794518721479231621164521118344604"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "113292720041470326296184578695669016823606617324320862338/766860125327746538164282892986311142942169",
        "K_constant": "113590921592157341282923410409/1191089461402591161363015000",
        "K": "113590921592157341282923410409/1191089461402591161363015000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 6068381144700502061,
        "method": "exact-center augmented odd c3",
        "tau": "524288",
        "eta": "76062434316791453578692150818488534868888000/2555944797717379211701554882323375039426249277",
        "etas": {
          "root_qge3": "76062434316791453578692150818488534868888000/2555944797717379211701554882323375039426249277",
          "high": "585501469073960903225217568413520613623948395850457531/937146709670341738794794518721479231621164521118344604"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "20532611166219399044947246085970026149865661207766303020000/138034559246284939952932540422914784469067557",
        "K_constant": "9996000599960001/524131229178655000",
        "K": "9996000599960001/524131229178655000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 42913840810474367742028,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "13692514787820861168477359738749327428731320000/460069185967867704863124157229574976635402167481",
        "etas": {
          "root_qge3": "13692514787820861168477359738749327428731320000/460069185967867704863124157229574976635402167481",
          "high": "14052062069354269585257645440035263432607802323797976369/22491537126499742365322969483862192420983910658110582996"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "20394604212504893838637947302405776409205185449155965585114/138034559246284939952932540422914784469067557",
        "K_constant": "113590921592157341282923410409/2382176650986659709069895000",
        "K": "113590921592157341282923410409/2382176650986659709069895000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 17163949279760402321,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "13692514787820861168477359738749327428731320000/460069185967867704863124157229574976635402167481",
        "etas": {
          "root_qge3": "13692514787820861168477359738749327428731320000/460069185967867704863124157229574976635402167481",
          "high": "14052062069354269585257645440035263432607802323797976369/22491537126499742365322969483862192420983910658110582996"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "144857624943394529820633651257868034823256941759226420000/973787848959607767595229631904698392748931",
        "K_constant": "1110666733328889/116473550945255000",
        "K": "1110666733328889/116473550945255000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 121378584558687784632890,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "96600727282522558899698099169619632115720000/3245634900582372689394900363138359743032187023",
        "etas": {
          "root_qge3": "96600727282522558899698099169619632115720000/3245634900582372689394900363138359743032187023",
          "high": "12490733755691971871914587813462783718136369937899582953/19992484598828885476210055907628429865960893383661664052"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "143884031842268783060693782211472611510403386014722607862/973787848959607767595229631904698392748931",
        "K_constant": "113590921592157341282923410409/4764351030154796804483655000",
        "K": "113590921592157341282923410409/4764351030154796804483655000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 48546944987173642522,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "96600727282522558899698099169619632115720000/3245634900582372689394900363138359743032187023",
        "etas": {
          "root_qge3": "96600727282522558899698099169619632115720000/3245634900582372689394900363138359743032187023",
          "high": "12490733755691971871914587813462783718136369937899582953/19992484598828885476210055907628429865960893383661664052"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "328544750722139729163338010542329427300010586144797819180000/2208549788190682823983552684584012949712742181",
        "K_constant": "9996000599960001/2096523417164575000",
        "K": "9996000599960001/2096523417164575000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 343310358151761879973710,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "219095555908884903202547893556385608417853880000/7361096444039545852337181097718515161392569689273",
        "etas": {
          "root_qge3": "219095555908884903202547893556385608417853880000/7361096444039545852337181097718515161392569689273",
          "high": "899333259395549852506128552692418660712757106642384168241/1439459148625159610880655019285466568570905238658110124244"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "326336642621825603693588807694094771412416825041006022854362/2208549788190682823983552684584012949712742181",
        "K_constant": "113590921592157341282923410409/9528699788491070995311175000",
        "K": "113590921592157341282923410409/9528699788491070995311175000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 137311446918891689961,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "219095555908884903202547893556385608417853880000/7361096444039545852337181097718515161392569689273",
        "etas": {
          "root_qge3": "219095555908884903202547893556385608417853880000/7361096444039545852337181097718515161392569689273",
          "high": "899333259395549852506128552692418660712757106642384168241/1439459148625159610880655019285466568570905238658110124244"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "29204318168534833750816758195535771997155239755355018588000/196315489916970951740831028831375846268904921",
        "K_constant": "3332000199986667/1397682111493045000",
        "K": "3332000199986667/1397682111493045000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 971028155569423284538384,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "19475387477691047538218902702138960858227608000/654319527893264182152189819094975695614260101693",
        "etas": {
          "root_qge3": "19475387477691047538218902702138960858227608000/654319527893264182152189819094975695614260101693",
          "high": "2398222597035872455032471215857853940787527241870498193851/3838558073012819927729215285981675597018340479694450435484"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "29008041939753083925076399757405333799799492904342707187842/196315489916970951740831028831375846268904921",
        "K_constant": "113590921592157341282923410409/19057397305163619376966215000",
        "K": "113590921592157341282923410409/19057397305163619376966215000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 388375351556621527771,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "19475387477691047538218902702138960858227608000/654319527893264182152189819094975695614260101693",
        "etas": {
          "root_qge3": "19475387477691047538218902702138960858227608000/654319527893264182152189819094975695614260101693",
          "high": "2398222597035872455032471215857853940787527241870498193851/3838558073012819927729215285981675597018340479694450435484"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "750972557103107715783848703729549371837435114961358918260000/5048111996008153013771999729718131741176544371",
        "K_constant": "9996000599960001/8386092169108255000",
        "K": "9996000599960001/8386092169108255000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 2746482128550193573112912,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "500798595957401950981759202745395543395521160000/16825357282695173994902075099150533093341422388543",
        "etas": {
          "root_qge3": "500798595957401950981759202745395543395521160000/16825357282695173994902075099150533093341422388543",
          "high": "57557349192634427169243471555511670641446108603414006048049/92125397872454936789095026852464266006156749452418080764116"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "745925454679027740664589944568084730424884924750950027638742/5048111996008153013771999729718131741176544371",
        "K_constant": "113590921592157341282923410409/38114792338508716140276295000",
        "K": "113590921592157341282923410409/38114792338508716140276295000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 1098491280712816319281,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "500798595957401950981759202745395543395521160000/16825357282695173994902075099150533093341422388543",
        "etas": {
          "root_qge3": "500798595957401950981759202745395543395521160000/16825357282695173994902075099150533093341422388543",
          "high": "57557349192634427169243471555511670641446108603414006048049/92125397872454936789095026852464266006156749452418080764116"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "159576932796427465061590608594578529701421459344696460000/1072688777043411277842078638140183015473613",
        "K_constant": "302909109089697/508247995102015000",
        "K": "302909109089697/508247995102015000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 7768224202755344721448818,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "106416543634985579875757388920215841002360000/3575271693885689789047648100921229990573552129",
        "etas": {
          "root_qge3": "106416543634985579875757388920215841002360000/3575271693885689789047648100921229990573552129",
          "high": "1268481600540414871857701767892731151295303614245899202259/2030311844243045681224991192402959028496459766116861477756"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "158504458546414720073124072416300872498425391278591277226/1072688777043411277842078638140183015473613",
        "K_constant": "113590921592157341282923410409/76229582405198909666896455000",
        "K": "113590921592157341282923410409/76229582405198909666896455000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 3107002395771483565127,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "106416543634985579875757388920215841002360000/3575271693885689789047648100921229990573552129",
        "etas": {
          "root_qge3": "106416543634985579875757388920215841002360000/3575271693885689789047648100921229990573552129",
          "high": "1268481600540414871857701767892731151295303614245899202259/2030311844243045681224991192402959028496459766116861477756"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "84109293948135138509381990312190167440493474980453787566380000/565388492996943371966853217350574824383102002981",
        "K_constant": "9996000599960001/33544367176882975000",
        "K": "9996000599960001/33544367176882975000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 21971855555073827979780571,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "56089687855812290040087130768116710727480689080000/1884439847158812258765521773429465889668878975935673",
        "etas": {
          "root_qge3": "56089687855812290040087130768116710727480689080000/1884439847158812258765521773429465889668878975935673",
          "high": "3683670677789747968669440527626616798299593929578207495955761/5896025661604143117919580744680746644270315602252928201715924"
        },
        "retained_a_term": true
      },
      {
        "s": 7,
        "a": 1000,
        "c": 3,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "83544018527184040373106090632558464264004202503691129940575962/565388492996943371966853217350574824383102002981",
        "K_constant": "113590921592157341282923410409/152459162538579296720136775000",
        "K": "113590921592157341282923410409/152459162538579296720136775000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 8787929656425929081680,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "56089687855812290040087130768116710727480689080000/1884439847158812258765521773429465889668878975935673",
        "etas": {
          "root_qge3": "56089687855812290040087130768116710727480689080000/1884439847158812258765521773429465889668878975935673",
          "high": "3683670677789747968669440527626616798299593929578207495955761/5896025661604143117919580744680746644270315602252928201715924"
        },
        "retained_a_term": true
      }
    ],
    "best": {
      "s": 7,
      "a": 1000,
      "c": 3,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "1",
      "K_nonconstant": "1519366800747157718041988508681208916596752174706/46425321899525335593610333189998353",
      "K_constant": "113590921592157341282923410409/293064589417161641415000",
      "K": "113590921592157341282923410409/293064589417161641415000",
      "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
      "diameter": 23420776880442,
      "method": "exact-center augmented odd c3",
      "tau": "128",
      "eta": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
      "etas": {
        "root_qge3": "1044168444573671944097600912669528000/154735597891117943533503240522264510549",
        "high": "8387546063107857171975886619449856645325971/13556117045540624983159792765788526175373564"
      },
      "retained_a_term": true
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 1000000
    },
    "new": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 1000000,
      "epsilon": "999998000001",
      "beta": "0",
      "K_nonconstant": "399996700012599970400046899948600036399989699991300011399994600001/199998600004599990800011999988400010599987600012399992400002",
      "K_constant": "124999874999750000250000/249999000001999998000001",
      "K": "124999874999750000250000/249999000001999998000001",
      "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
      "diameter": 561961077851225270875295168,
      "method": "exact-center augmented odd c3",
      "tau": "999998000001",
      "eta": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
      "etas": {
        "root_q2": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
        "high": "624987875101499503876604371338381106617425382034370118752504999070250238999961500003/999984250113249503251491996751255281243502256062995746002197499196000194999972000002"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "399996700012599970400046899948600036399989699991300011399994600001/199998600004599990800011999988400010599987600012399992400002",
        "K_constant": "124999874999750000250000/249999000001999998000001",
        "K": "124999874999750000250000/249999000001999998000001",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 561961077851225270875295168,
        "method": "exact-center augmented odd c3",
        "tau": "999998000001",
        "eta": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
        "etas": {
          "root_q2": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
          "high": "624987875101499503876604371338381106617425382034370118752504999070250238999961500003/999984250113249503251491996751255281243502256062995746002197499196000194999972000002"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "399996700012599970400046899948600036399989699991300011399994600001/199998600004599990800011999988400010599987600012399992400002",
        "K_constant": "124999874999750000250000/249999000001999998000001",
        "K": "124999874999750000250000/249999000001999998000001",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 561961077851225270875295168,
        "method": "exact-center augmented odd c3",
        "tau": "999998000001",
        "eta": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
        "etas": {
          "root_q2": "133332500002399995766671433329966667300001199998866667/33333066667666664366670199996066670366662833337466663333334933333",
          "high": "624987875101499503876604371338381106617425382034370118752504999070250238999961500003/999984250113249503251491996751255281243502256062995746002197499196000194999972000002"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "4466801201166776903737731386713837476381660222308657690125476206067/68719367186824679908698046930177136807438584987424412134",
        "K_constant": "249999749999500000500000/524287451424048577",
        "K": "249999749999500000500000/524287451424048577",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 603403786130045073,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
        "etas": {
          "root_q2": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
          "high": "21989851965546411668253891011846229938589582993057458166501513657384282121/35183933508918745793966864397888167899019305392177817956337076471986990164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "4466801201166776903737731386713837476381660222308657690125476206067/68719367186824679908698046930177136807438584987424412134",
        "K_constant": "249999749999500000500000/524287451424048577",
        "K": "249999749999500000500000/524287451424048577",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 603403786130045073,
        "method": "exact-center augmented odd c3",
        "tau": "1048576",
        "eta": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
        "etas": {
          "root_q2": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
          "high": "21989851965546411668253891011846229938589582993057458166501513657384282121/35183933508918745793966864397888167899019305392177817956337076471986990164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "2647813566236136389351897589197464258772397940278486865130675913987/3393545760537096681234428099199248524063799387071827974",
        "K_constant": "27777749999944444500000/116508266983233017",
        "K": "27777749999944444500000/116508266983233017",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 1706682415150815774,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "882606287290404104304884068729653994830059319549971329/565590394498556024022957810795191554135879220545406817028671",
        "etas": {
          "root_q2": "882606287290404104304884068729653994830059319549971329/565590394498556024022957810795191554135879220545406817028671",
          "high": "19546553721601646130198141746428753706478934949023780676931700474287794177/31274618748243974188837573027162168350991315972657242555891020957412914868"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "2647813566236136389351897589197464258772397940278486865130675913987/3393545760537096681234428099199248524063799387071827974",
        "K_constant": "27777749999944444500000/116508266983233017",
        "K": "27777749999944444500000/116508266983233017",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 1706682415150815774,
        "method": "exact-center augmented odd c3",
        "tau": "2097152",
        "eta": "882606287290404104304884068729653994830059319549971329/565590394498556024022957810795191554135879220545406817028671",
        "etas": {
          "root_q2": "882606287290404104304884068729653994830059319549971329/565590394498556024022957810795191554135879220545406817028671",
          "high": "19546553721601646130198141746428753706478934949023780676931700474287794177/31274618748243974188837573027162168350991315972657242555891020957412914868"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1251102702334661166485847444532091386127734171810442922212347637814771/1099508302126619047903812775934945833426941883028419629542",
        "K_constant": "49999949999900000100000/419429661139838861",
        "K": "49999949999900000100000/419429661139838861",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 4827225109989986510,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "417035068181273049639867154862033652288353933659059938257/183251200436386153547460812020361649746851409347756100187061743",
        "etas": {
          "root_q2": "417035068181273049639867154862033652288353933659059938257/183251200436386153547460812020361649746851409347756100187061743",
          "high": "1407352539035732607381275418614092799664345118655109091922203699229021071369/2251772952524373353644574500232420330316447490414331159111231061774550182996"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1251102702334661166485847444532091386127734171810442922212347637814771/1099508302126619047903812775934945833426941883028419629542",
        "K_constant": "49999949999900000100000/419429661139838861",
        "K": "49999949999900000100000/419429661139838861",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 4827225109989986510,
        "method": "exact-center augmented odd c3",
        "tau": "4194304",
        "eta": "417035068181273049639867154862033652288353933659059938257/183251200436386153547460812020361649746851409347756100187061743",
        "etas": {
          "root_q2": "417035068181273049639867154862033652288353933659059938257/183251200436386153547460812020361649746851409347756100187061743",
          "high": "1407352539035732607381275418614092799664345118655109091922203699229021071369/2251772952524373353644574500232420330316447490414331159111231061774550182996"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "25737034408178594289359031540748559703365747645225624941996670168403/19546809599697169502561921522195956009598903805150576806",
        "K_constant": "83333249999833333500000/1398098703799796203",
        "K": "83333249999833333500000/1398098703799796203",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 13653451996924338366,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "8579028627441540617573470786573519577374497111158722801/3257798342147928300898736493379072302273815701041128609237199",
        "etas": {
          "root_q2": "8579028627441540617573470786573519577374497111158722801/3257798342147928300898736493379072302273815701041128609237199",
          "high": "3752940998869332400162080882259345093125900671492173236563914395731868153859/6004728410265687896620901620350955641477979543576389067190648202345740592156"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "25737034408178594289359031540748559703365747645225624941996670168403/19546809599697169502561921522195956009598903805150576806",
        "K_constant": "83333249999833333500000/1398098703799796203",
        "K": "83333249999833333500000/1398098703799796203",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 13653451996924338366,
        "method": "exact-center augmented odd c3",
        "tau": "8388608",
        "eta": "8579028627441540617573470786573519577374497111158722801/3257798342147928300898736493379072302273815701041128609237199",
        "etas": {
          "root_q2": "8579028627441540617573470786573519577374497111158722801/3257798342147928300898736493379072302273815701041128609237199",
          "high": "3752940998869332400162080882259345093125900671492173236563914395731868153859/6004728410265687896620901620350955641477979543576389067190648202345740592156"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "24736174551117046055238640091029658966697288001184617861276566578091507/17592126542578413945321556942650502090734429133536828183014",
        "K_constant": "249999749999500000500000/8388591722799777217",
        "K": "249999749999500000500000/8388591722799777217",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 38617790521821459142,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "8245408007846785637309641197321637990977756317916530697169/2932018158408645227817935270182259906705389733184615774364302831",
        "etas": {
          "root_q2": "8245408007846785637309641197321637990977756317916530697169/2932018158408645227817935270182259906705389733184615774364302831",
          "high": "90070594710153482964450104460068928501088888344680165019252028500060815583241/144113488288782512985951057447393879817891140837304768496949724521138594524244"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "24736174551117046055238640091029658966697288001184617861276566578091507/17592126542578413945321556942650502090734429133536828183014",
        "K_constant": "249999749999500000500000/8388591722799777217",
        "K": "249999749999500000500000/8388591722799777217",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 38617790521821459142,
        "method": "exact-center augmented odd c3",
        "tau": "16777216",
        "eta": "8245408007846785637309641197321637990977756317916530697169/2932018158408645227817935270182259906705389733184615774364302831",
        "etas": {
          "root_q2": "8245408007846785637309641197321637990977756317916530697169/2932018158408645227817935270182259906705389733184615774364302831",
          "high": "90070594710153482964450104460068928501088888344680165019252028500060815583241/144113488288782512985951057447393879817891140837304768496949724521138594524244"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1186669748006347011043418196232827478354323259061444709922530670557/817943554951305530185762667074843020217363415661341114",
        "K_constant": "7575749999984848500000/508399483200016801",
        "K": "7575749999984848500000/508399483200016801",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 109227601326831968375,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "395557373783134345909381416494532767100480754548223519/136323789501291763146705413552029324229057199716320908776481",
        "etas": {
          "root_q2": "395557373783134345909381416494532767100480754548223519/136323789501291763146705413552029324229057199716320908776481",
          "high": "21835296988799630459014348551949079751051022177721863302154854207015535774441/34936604002420591206165303618225834643205882098727242143192855898968168985044"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1186669748006347011043418196232827478354323259061444709922530670557/817943554951305530185762667074843020217363415661341114",
        "K_constant": "7575749999984848500000/508399483200016801",
        "K": "7575749999984848500000/508399483200016801",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 109227601326831968375,
        "method": "exact-center augmented odd c3",
        "tau": "33554432",
        "eta": "395557373783134345909381416494532767100480754548223519/136323789501291763146705413552029324229057199716320908776481",
        "etas": {
          "root_q2": "395557373783134345909381416494532767100480754548223519/136323789501291763146705413552029324229057199716320908776481",
          "high": "21835296988799630459014348551949079751051022177721863302154854207015535774441/34936604002420591206165303618225834643205882098727242143192855898968168985044"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "414652913854221102897039471379676847464401803847027523713138727040669171/281473999515467472341989097620656430653235963069081305338342",
        "K_constant": "49999949999900000100000/6710873078240421773",
        "K": "49999949999900000100000/6710873078240421773",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 308942303458375964865,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "138217914387097590579807219150417442770535724911021794223057/46912286340244659479086125938593134999467551638853039376172776943",
        "etas": {
          "root_q2": "138217914387097590579807219150417442770535724911021794223057/46912286340244659479086125938593134999467551638853039376172776943",
          "high": "5764518576839746046886542711832031776040839947987966166498998983181248304343049/9223263559717504486185523085015685690926351776559633936099497518400437432364116"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "414652913854221102897039471379676847464401803847027523713138727040669171/281473999515467472341989097620656430653235963069081305338342",
        "K_constant": "49999949999900000100000/6710873078240421773",
        "K": "49999949999900000100000/6710873078240421773",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 308942303458375964865,
        "method": "exact-center augmented odd c3",
        "tau": "67108864",
        "eta": "138217914387097590579807219150417442770535724911021794223057/46912286340244659479086125938593134999467551638853039376172776943",
        "etas": {
          "root_q2": "138217914387097590579807219150417442770535724911021794223057/46912286340244659479086125938593134999467551638853039376172776943",
          "high": "5764518576839746046886542711832031776040839947987966166498998983181248304343049/9223263559717504486185523085015685690926351776559633936099497518400437432364116"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "458489547906229775808536918689845232625563772492251717731509003085807/308887786360680080387582240529541166827447815191553371614",
        "K_constant": "9259249999981481500000/2485508528977971027",
        "K": "9259249999981481500000/2485508528977971027",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 873820781317531088444,
        "method": "exact-center augmented odd c3",
        "tau": "134217728",
        "eta": "152830154962233686248589236388839265983997719560205695269/51481246245482286617916975491216772881046831290623030010104731",
        "etas": {
          "root_q2": "152830154962233686248589236388839265983997719560205695269/51481246245482286617916975491216772881046831290623030010104731",
          "high": "1708005529700168536217699575121947391775378950433967067051749755019985781875371/2732818847779773744026070692581981090113809401053499452201864005076901491823164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "458489547906229775808536918689845232625563772492251717731509003085807/308887786360680080387582240529541166827447815191553371614",
        "K_constant": "9259249999981481500000/2485508528977971027",
        "K": "9259249999981481500000/2485508528977971027",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 873820781317531088444,
        "method": "exact-center augmented odd c3",
        "tau": "134217728",
        "eta": "152830154962233686248589236388839265983997719560205695269/51481246245482286617916975491216772881046831290623030010104731",
        "etas": {
          "root_q2": "152830154962233686248589236388839265983997719560205695269/51481246245482286617916975491216772881046831290623030010104731",
          "high": "1708005529700168536217699575121947391775378950433967067051749755019985781875371/2732818847779773744026070692581981090113809401053499452201864005076901491823164"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "6709943101594229606852877367776776292262040675683938444650271924114511347/4503583891584333766840604284510979401435587457747432701022694",
        "K_constant": "249999749999500000500000/134217460064811435457",
        "K": "249999749999500000500000/134217460064811435457",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 2471538386234616881173,
        "method": "exact-center augmented odd c3",
        "tau": "268435456",
        "eta": "2236652173833520883818893239494918860685573344180648936170449/750596564666740363751139573984449148409364337026662492264998829551",
        "etas": {
          "root_q2": "2236652173833520883818893239494918860685573344180648936170449/750596564666740363751139573984449148409364337026662492264998829551",
          "high": "368929197163982747594082351676420413736262037536318078616329814796184489824970761/590288872769686512642885749196145440009998443164865276318029022758675563054115924"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "6709943101594229606852877367776776292262040675683938444650271924114511347/4503583891584333766840604284510979401435587457747432701022694",
        "K_constant": "249999749999500000500000/134217460064811435457",
        "K": "249999749999500000500000/134217460064811435457",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 2471538386234616881173,
        "method": "exact-center augmented odd c3",
        "tau": "268435456",
        "eta": "2236652173833520883818893239494918860685573344180648936170449/750596564666740363751139573984449148409364337026662492264998829551",
        "etas": {
          "root_q2": "2236652173833520883818893239494918860685573344180648936170449/750596564666740363751139573984449148409364337026662492264998829551",
          "high": "368929197163982747594082351676420413736262037536318078616329814796184489824970761/590288872769686512642885749196145440009998443164865276318029022758675563054115924"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "2987789265815385623515202042748005178296331094476020460713123206406466843/2001592833247619071604646782035513501341148655506634532933686",
        "K_constant": "83333249999833333500000/89478306543207956971",
        "K": "83333249999833333500000/89478306543207956971",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 6990566191945999799680,
        "method": "exact-center augmented odd c3",
        "tau": "536870912",
        "eta": "995931747134293544678355744082811535977766175488380030822281/333598471942464303997595862898121910971274552392996504383192177719",
        "etas": {
          "root_q2": "995931747134293544678355744082811535977766175488380030822281/333598471942464303997595862898121910971274552392996504383192177719",
          "high": "983811196102282462185576633147984330759715127214593595734289670283842401531885571/1574103662918171187716284759307475553326529423225503105678142920778073781751079964"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "2987789265815385623515202042748005178296331094476020460713123206406466843/2001592833247619071604646782035513501341148655506634532933686",
        "K_constant": "83333249999833333500000/89478306543207956971",
        "K": "83333249999833333500000/89478306543207956971",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 6990566191945999799680,
        "method": "exact-center augmented odd c3",
        "tau": "536870912",
        "eta": "995931747134293544678355744082811535977766175488380030822281/333598471942464303997595862898121910971274552392996504383192177719",
        "etas": {
          "root_q2": "995931747134293544678355744082811535977766175488380030822281/333598471942464303997595862898121910971274552392996504383192177719",
          "high": "983811196102282462185576633147984330759715127214593595734289670283842401531885571/1574103662918171187716284759307475553326529423225503105678142920778073781751079964"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "637047784266246982533102852622753521445927391114131425377951228378617659/426374803921282603073527724372337629521198338339879373235318",
        "K_constant": "769229999998461540000/1651907196182303821",
        "K": "769229999998461540000/1651907196182303821",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 19772307007012153663321,
        "method": "exact-center augmented odd c3",
        "tau": "1073741824",
        "eta": "212349686121242220309353660694596542681033229228487898872553/71062396257746446965154108474102209530594802856923505559324127447",
        "etas": {
          "root_q2": "212349686121242220309353660694596542681033229228487898872553/71062396257746446965154108474102209530594802856923505559324127447",
          "high": "1816266826956516982854599366472901956794957856911482289807052415260088294075780333/2906037533571091861981492868586987226672568382255430158959851644398274123295863972"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "637047784266246982533102852622753521445927391114131425377951228378617659/426374803921282603073527724372337629521198338339879373235318",
        "K_constant": "769229999998461540000/1651907196182303821",
        "K": "769229999998461540000/1651907196182303821",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 19772307007012153663321,
        "method": "exact-center augmented odd c3",
        "tau": "1073741824",
        "eta": "212349686121242220309353660694596542681033229228487898872553/71062396257746446965154108474102209530594802856923505559324127447",
        "etas": {
          "root_q2": "212349686121242220309353660694596542681033229228487898872553/71062396257746446965154108474102209530594802856923505559324127447",
          "high": "1816266826956516982854599366472901956794957856911482289807052415260088294075780333/2906037533571091861981492868586987226672568382255430158959851644398274123295863972"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "9574347246821898413968183026859621638739793581989120127321443434613465759/6405097048496710812189391948268634439246168962760462422131518",
        "K_constant": "83333249999833333500000/357913225672832827883",
        "K": "83333249999833333500000/357913225672832827883",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 55924529418379500786431,
        "method": "exact-center augmented odd c3",
        "tau": "2147483648",
        "eta": "3191455465181705045934304505849617940976630195982455377155253/1067515107233277052579763293146114361768621619431916610278182644747",
        "etas": {
          "root_q2": "3191455465181705045934304505849617940976630195982455377155253/1067515107233277052579763293146114361768621619431916610278182644747",
          "high": "62963916726465844359460493612166298890280065020227555250089514804992638790332348419/100742634532315298717813516555549477493354268732405538303173239674845380554530055196"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "9574347246821898413968183026859621638739793581989120127321443434613465759/6405097048496710812189391948268634439246168962760462422131518",
        "K_constant": "83333249999833333500000/357913225672832827883",
        "K": "83333249999833333500000/357913225672832827883",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 55924529418379500786431,
        "method": "exact-center augmented odd c3",
        "tau": "2147483648",
        "eta": "3191455465181705045934304505849617940976630195982455377155253/1067515107233277052579763293146114361768621619431916610278182644747",
        "etas": {
          "root_q2": "3191455465181705045934304505849617940976630195982455377155253/1067515107233277052579763293146114361768621619431916610278182644747",
          "high": "62963916726465844359460493612166298890280065020227555250089514804992638790332348419/100742634532315298717813516555549477493354268732405538303173239674845380554530055196"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1723785152313665404619750851233202357299306609752811360833366946420697945587/1152917468192537840123226436146225989011950657953868752267891174",
        "K_constant": "249999749999500000500000/2147479353536997967297",
        "K": "249999749999500000500000/2147479353536997967297",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 158178455890367666679110,
        "method": "exact-center augmented odd c3",
        "tau": "4294967296",
        "eta": "574596199963047131434216771713176662014713056015034437290648529/192152719212511607930897718819964973797660274333868466399856484351471",
        "etas": {
          "root_q2": "574596199963047131434216771713176662014713056015034437290648529/192152719212511607930897718819964973797660274333868466399856484351471",
          "high": "1511134002138859332318823106483126121973567951515720439962509641493215855158676252681/2417823229197776538667167559987706001965815557104437519349108382989163998149541637204"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "1723785152313665404619750851233202357299306609752811360833366946420697945587/1152917468192537840123226436146225989011950657953868752267891174",
        "K_constant": "249999749999500000500000/2147479353536997967297",
        "K": "249999749999500000500000/2147479353536997967297",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 158178455890367666679110,
        "method": "exact-center augmented odd c3",
        "tau": "4294967296",
        "eta": "574596199963047131434216771713176662014713056015034437290648529/192152719212511607930897718819964973797660274333868466399856484351471",
        "etas": {
          "root_q2": "574596199963047131434216771713176662014713056015034437290648529/192152719212511607930897718819964973797660274333868466399856484351471",
          "high": "1511134002138859332318823106483126121973567951515720439962509641493215855158676252681/2417823229197776538667167559987706001965815557104437519349108382989163998149541637204"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "85135134629948490764482169240207625057826791906207895465827769406250534147/56934195946869273438749106283527687672484300155228479661068294",
        "K_constant": "27777749999944444500000/477217634063777437177",
        "K": "27777749999944444500000/477217634063777437177",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 447396235112659011171812,
        "method": "exact-center augmented odd c3",
        "tau": "8589934592",
        "eta": "28378434966824385468631502624272492061635448080903824848178049/9489023168778887761579277922403567357466104611821387405431438821951",
        "etas": {
          "root_q2": "28378434966824385468631502624272492061635448080903824848178049/9489023168778887761579277922403567357466104611821387405431438821951",
          "high": "1343230224436176769978798581869475902637663841204970044292984962717891519897160656897/2149176203919005531768475236039873835917038883313397133139712281954649724670794823348"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "85135134629948490764482169240207625057826791906207895465827769406250534147/56934195946869273438749106283527687672484300155228479661068294",
        "K_constant": "27777749999944444500000/477217634063777437177",
        "K": "27777749999944444500000/477217634063777437177",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 447396235112659011171812,
        "method": "exact-center augmented odd c3",
        "tau": "8589934592",
        "eta": "28378434966824385468631502624272492061635448080903824848178049/9489023168778887761579277922403567357466104611821387405431438821951",
        "etas": {
          "root_q2": "28378434966824385468631502624272492061635448080903824848178049/9489023168778887761579277922403567357466104611821387405431438821951",
          "high": "1343230224436176769978798581869475902637663841204970044292984962717891519897160656897/2149176203919005531768475236039873835917038883313397133139712281954649724670794823348"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "27585394211645362027813423931602354195543824163796600923292927639915129296371/18446679484638164170433754258089743462259909803254151908042592742",
        "K_constant": "49999949999900000100000/1717983482529598973837",
        "K": "49999949999900000100000/1717983482529598973837",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 1265427646791482208248842,
        "method": "exact-center augmented odd c3",
        "tau": "17179869184",
        "eta": "9195149794172180537171376806083892189492903148215670502623765457/3074443506326446588711597304055914228752741257224058108981780783234543",
        "etas": {
          "root_q2": "9195149794172180537171376806083892189492903148215670502623765457/3074443506326446588711597304055914228752741257224058108981780783234543",
          "high": "96712576170663592524490942126034831490382280426902091807090052782691201828857947187209/154740686688923748191286691559576986236209120099627462516311340969441205889138047593556"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "27585394211645362027813423931602354195543824163796600923292927639915129296371/18446679484638164170433754258089743462259909803254151908042592742",
        "K_constant": "49999949999900000100000/1717983482529598973837",
        "K": "49999949999900000100000/1717983482529598973837",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 1265427646791482208248842,
        "method": "exact-center augmented odd c3",
        "tau": "17179869184",
        "eta": "9195149794172180537171376806083892189492903148215670502623765457/3074443506326446588711597304055914228752741257224058108981780783234543",
        "etas": {
          "root_q2": "9195149794172180537171376806083892189492903148215670502623765457/3074443506326446588711597304055914228752741257224058108981780783234543",
          "high": "96712576170663592524490942126034831490382280426902091807090052782691201828857947187209/154740686688923748191286691559576986236209120099627462516311340969441205889138047593556"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "20265343990755788595909861232816648560445480257660044791821623240419354071/13551279694078548362622700600601949371408223601539195121908142",
        "K_constant": "7575749999984848500000/520601055296848204193",
        "K": "7575749999984848500000/520601055296848204193",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 3579169880432518099184122,
        "method": "exact-center augmented odd c3",
        "tau": "34359738368",
        "eta": "6755128173834855406840265902730514715275193454891649520451357/2258544357133142380679056329650224794909808698885932263785503348643",
        "etas": {
          "root_q2": "6755128173834855406840265902730514715275193454891649520451357/2258544357133142380679056329650224794909808698885932263785503348643",
          "high": "23445473012434672743695860100520965422542435398254636708765279859537081389968343436009/37512893743588223792163663233587681741593216735238860085888943056100549348665006092756"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "20265343990755788595909861232816648560445480257660044791821623240419354071/13551279694078548362622700600601949371408223601539195121908142",
        "K_constant": "7575749999984848500000/520601055296848204193",
        "K": "7575749999984848500000/520601055296848204193",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 3579169880432518099184122,
        "method": "exact-center augmented odd c3",
        "tau": "34359738368",
        "eta": "6755128173834855406840265902730514715275193454891649520451357/2258544357133142380679056329650224794909808698885932263785503348643",
        "etas": {
          "root_q2": "6755128173834855406840265902730514715275193454891649520451357/2258544357133142380679056329650224794909808698885932263785503348643",
          "high": "23445473012434672743695860100520965422542435398254636708765279859537081389968343436009/37512893743588223792163663233587681741593216735238860085888943056100549348665006092756"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "441385634484828435959100871514028142181237702882782910576036577425022216394227/295146871728440861643601094650412833431355531827696350179304788454",
        "K_constant": "249999749999500000500000/34359669649091982476737",
        "K": "249999749999500000500000/34359669649091982476737",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 10123421173668939415663159,
        "method": "exact-center augmented odd c3",
        "tau": "68719476736",
        "eta": "147128839085807188094990673297927652575753124814601512936890131409/49191096096928188867123241841553030503087016745360753747159101524868591",
        "etas": {
          "root_q2": "147128839085807188094990673297927652575753124814601512936890131409/49191096096928188867123241841553030503087016745360753747159101524868591",
          "high": "6189604875462895445723782590539553582874114491857260284021332978362228186773051926997001/9903403948415376679566199422539363984218593675293098268925779272908602722112402428800084"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "441385634484828435959100871514028142181237702882782910576036577425022216394227/295146871728440861643601094650412833431355531827696350179304788454",
        "K_constant": "249999749999500000500000/34359669649091982476737",
        "K": "249999749999500000500000/34359669649091982476737",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 10123421173668939415663159,
        "method": "exact-center augmented odd c3",
        "tau": "68719476736",
        "eta": "147128839085807188094990673297927652575753124814601512936890131409/49191096096928188867123241841553030503087016745360753747159101524868591",
        "etas": {
          "root_q2": "147128839085807188094990673297927652575753124814601512936890131409/49191096096928188867123241841553030503087016745360753747159101524868591",
          "high": "6189604875462895445723782590539553582874114491857260284021332978362228186773051926997001/9903403948415376679566199422539363984218593675293098268925779272908602722112402428800084"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "196172824741294242585556085585933634341139505938714218548670791497478798699803/131176387432953733687327692203746797903902124008286091375157399606",
        "K_constant": "83333249999833333500000/22906446432561321984491",
        "K": "83333249999833333500000/22906446432561321984491",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 28633359042522636813114751,
        "method": "exact-center augmented odd c3",
        "tau": "137438953472",
        "eta": "65391072362510748144319139752113063200087455757949501292801566601/21862709376094383455599000812675765692850703351027013848177670741433399",
        "etas": {
          "root_q2": "65391072362510748144319139752113063200087455757949501292801566601/21862709376094383455599000812675765692850703351027013848177670741433399",
          "high": "16505613001474576977116809032619078425321756962194960578136748398433401164923698230622211/26409077195918451943416896839897728653018484828720495329584039091987946100518686750237724"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "196172824741294242585556085585933634341139505938714218548670791497478798699803/131176387432953733687327692203746797903902124008286091375157399606",
        "K_constant": "83333249999833333500000/22906446432561321984491",
        "K": "83333249999833333500000/22906446432561321984491",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 28633359042522636813114751,
        "method": "exact-center augmented odd c3",
        "tau": "137438953472",
        "eta": "65391072362510748144319139752113063200087455757949501292801566601/21862709376094383455599000812675765692850703351027013848177670741433399",
        "etas": {
          "root_q2": "65391072362510748144319139752113063200087455757949501292801566601/21862709376094383455599000812675765692850703351027013848177670741433399",
          "high": "16505613001474576977116809032619078425321756962194960578136748398433401164923698230622211/26409077195918451943416896839897728653018484828720495329584039091987946100518686750237724"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "7062247460151261330700454746018918184247466153803706571633497688743520351901171/4722349947551974725967074121892489514525398587017322193634967802342",
        "K_constant": "49999949999900000100000/27487735718973586581389",
        "K": "49999949999900000100000/27487735718973586581389",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 80987369388025678824651062,
        "method": "exact-center augmented odd c3",
        "tau": "274877906944",
        "eta": "2354087194889122801284198360935077066542353392241477653440897967057/787057537533671195665391359136394603672647343603122529385462361229032943",
        "etas": {
          "root_q2": "2354087194889122801284198360935077066542353392241477653440897967057/787057537533671195665391359136394603672647343603122529385462361229032943",
          "high": "396134712038272116913059810832086572196174627098531633625717114309821684734680516874823689/633817852703772216216852156362836603068122014607075139345553498715969322219281322826017876"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "7062247460151261330700454746018918184247466153803706571633497688743520351901171/4722349947551974725967074121892489514525398587017322193634967802342",
        "K_constant": "49999949999900000100000/27487735718973586581389",
        "K": "49999949999900000100000/27487735718973586581389",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 80987369388025678824651062,
        "method": "exact-center augmented odd c3",
        "tau": "274877906944",
        "eta": "2354087194889122801284198360935077066542353392241477653440897967057/787057537533671195665391359136394603672647343603122529385462361229032943",
        "etas": {
          "root_q2": "2354087194889122801284198360935077066542353392241477653440897967057/787057537533671195665391359136394603672647343603122529385462361229032943",
          "high": "396134712038272116913059810832086572196174627098531633625717114309821684734680516874823689/633817852703772216216852156362836603068122014607075139345553498715969322219281322826017876"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "69750719455640449967397341754116085185675523336815352466445078301043189032807/46640493308985628469913675043897858600585103058515502823726865614",
        "K_constant": "27777749999944444500000/30541928576581762979321",
        "K": "27777749999944444500000/30541928576581762979321",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 229066872338306078544203165,
        "method": "exact-center augmented odd c3",
        "tau": "549755813888",
        "eta": "23250286319096204561889141491759789439978961280754366702934344269/7773407778082053247380867521703802450454417078902074051370673647855731",
        "etas": {
          "root_q2": "23250286319096204561889141491759789439978961280754366702934344269/7773407778082053247380867521703802450454417078902074051370673647855731",
          "high": "352119744035300668128170613329304251621948284430976691592298581924048454767042690510497793/563393646848566134226014253668823613683992752485018932304483370715179902067711491492050612"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 1000,
        "c": 3,
        "k": 1000000,
        "epsilon": "999998000001",
        "beta": "0",
        "K_nonconstant": "69750719455640449967397341754116085185675523336815352466445078301043189032807/46640493308985628469913675043897858600585103058515502823726865614",
        "K_constant": "27777749999944444500000/30541928576581762979321",
        "K": "27777749999944444500000/30541928576581762979321",
        "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
        "diameter": 229066872338306078544203165,
        "method": "exact-center augmented odd c3",
        "tau": "549755813888",
        "eta": "23250286319096204561889141491759789439978961280754366702934344269/7773407778082053247380867521703802450454417078902074051370673647855731",
        "etas": {
          "root_q2": "23250286319096204561889141491759789439978961280754366702934344269/7773407778082053247380867521703802450454417078902074051370673647855731",
          "high": "352119744035300668128170613329304251621948284430976691592298581924048454767042690510497793/563393646848566134226014253668823613683992752485018932304483370715179902067711491492050612"
        },
        "retained_a_term": true
      }
    ],
    "best": {
      "s": 5,
      "a": 1000,
      "c": 3,
      "k": 1000000,
      "epsilon": "999998000001",
      "beta": "0",
      "K_nonconstant": "4466801201166776903737731386713837476381660222308657690125476206067/68719367186824679908698046930177136807438584987424412134",
      "K_constant": "249999749999500000500000/524287451424048577",
      "K": "249999749999500000500000/524287451424048577",
      "travel_upper": "1404911124067411873746193540826659/20000000000000000000000000000000",
      "diameter": 603403786130045073,
      "method": "exact-center augmented odd c3",
      "tau": "1048576",
      "eta": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
      "etas": {
        "root_q2": "1488936711594193219587422110529246128508947845870068689/11453216411242915514003023038688367771716962924806570784931311",
        "high": "21989851965546411668253891011846229938589582993057458166501513657384282121/35183933508918745793966864397888167899019305392177817956337076471986990164"
      },
      "retained_a_term": true
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7
    },
    "new": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7,
      "epsilon": "36",
      "beta": "0",
      "K_nonconstant": "2641896489177/48621997384",
      "K_constant": "987/1369",
      "K": "987/1369",
      "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
      "diameter": 83940,
      "method": "exact-center augmented odd c3",
      "tau": "36",
      "eta": "293544054353/583463968608",
      "etas": {
        "root_q2": "50201069/62219205",
        "high": "293544054353/583463968608"
      },
      "retained_a_term": false
    },
    "candidates": [
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "2641896489177/48621997384",
        "K_constant": "987/1369",
        "K": "987/1369",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 83940,
        "method": "exact-center augmented odd c3",
        "tau": "36",
        "eta": "293544054353/583463968608",
        "etas": {
          "root_q2": "50201069/62219205",
          "high": "293544054353/583463968608"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "2641896489177/48621997384",
        "K_constant": "987/1369",
        "K": "987/1369",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 83940,
        "method": "exact-center augmented odd c3",
        "tau": "36",
        "eta": "293544054353/583463968608",
        "etas": {
          "root_q2": "50201069/62219205",
          "high": "293544054353/583463968608"
        },
        "retained_a_term": false
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "17980854/855833",
        "K_constant": "329/37",
        "K": "329/37",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 1937,
        "method": "exact-center augmented odd c3",
        "tau": "2",
        "eta": "2996809/15404994",
        "etas": {
          "root_q2": "171835/243453",
          "high": "2996809/15404994"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "17980854/855833",
        "K_constant": "329/37",
        "K": "329/37",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 1937,
        "method": "exact-center augmented odd c3",
        "tau": "2",
        "eta": "2996809/15404994",
        "etas": {
          "root_q2": "171835/243453",
          "high": "2996809/15404994"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "14353805601/349815232",
        "K_constant": "987/185",
        "K": "987/185",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 4169,
        "method": "exact-center augmented odd c3",
        "tau": "4",
        "eta": "1594867289/4197782784",
        "etas": {
          "root_q2": "102590267/121836649",
          "high": "1594867289/4197782784"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "14353805601/349815232",
        "K_constant": "987/185",
        "K": "987/185",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 4169,
        "method": "exact-center augmented odd c3",
        "tau": "4",
        "eta": "1594867289/4197782784",
        "etas": {
          "root_q2": "102590267/121836649",
          "high": "1594867289/4197782784"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "170044797/3522629",
        "K_constant": "329/111",
        "K": "329/111",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 10070,
        "method": "exact-center augmented odd c3",
        "tau": "8",
        "eta": "56681599/126814644",
        "etas": {
          "root_q2": "1592875/1698049",
          "high": "56681599/126814644"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "170044797/3522629",
        "K_constant": "329/111",
        "K": "329/111",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 10070,
        "method": "exact-center augmented odd c3",
        "tau": "8",
        "eta": "56681599/126814644",
        "etas": {
          "root_q2": "1592875/1698049",
          "high": "56681599/126814644"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "1881036809073/36114068491",
        "K_constant": "987/629",
        "K": "987/629",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 26142,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "209004089897/433368821892",
        "etas": {
          "root_q2": "14640977/14690275",
          "high": "209004089897/433368821892"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "1881036809073/36114068491",
        "K_constant": "987/629",
        "K": "987/629",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 26142,
        "method": "exact-center augmented odd c3",
        "tau": "16",
        "eta": "209004089897/433368821892",
        "etas": {
          "root_q2": "14640977/14690275",
          "high": "209004089897/433368821892"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "612275762467/11316384509",
        "K_constant": "329/407",
        "K": "329/407",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 70703,
        "method": "exact-center augmented odd c3",
        "tau": "32",
        "eta": "612275762467/1222169526972",
        "etas": {
          "root_q2": "569940915/553727113",
          "high": "612275762467/1222169526972"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "612275762467/11316384509",
        "K_constant": "329/407",
        "K": "329/407",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 70703,
        "method": "exact-center augmented odd c3",
        "tau": "32",
        "eta": "612275762467/1222169526972",
        "etas": {
          "root_q2": "569940915/553727113",
          "high": "612275762467/1222169526972"
        },
        "retained_a_term": true
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "method": "old original-gradient cubic",
        "h": "707/225",
        "diameter": 35
      }
    ],
    "best": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7,
      "method": "old original-gradient cubic",
      "h": "707/225",
      "diameter": 35
    }
  }
]


==> anc/proof-data/odd_c3_augmented_verify.py <==
"""Exact continuum certificates for odd s>=5,a>c>=3, all feasible k.

The root and fine augmented squares retain their exact, different centers
and coefficients.  The high modes retain a square of coefficient one.
See odd_c3_augmented_proof.txt. No graph existence is asserted.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate


def components(r,c=3,tau=None,a=None):
    tau=r*r if tau is None else tau
    sigma=tau/(1+1/r+tau/r)
    g=1/r-1/(r*r*(r-1))
    Dfine=1+g
    sigma_f=tau/(1+1/r+tau/(r*r*(r-1)))
    d=(1+sigma_f*g)/(Dfine+1+sigma_f*Dfine**2)
    U=1+1/r-1/r**3
    ell=1/r
    root_cases={
        'root_q2':((r+1)/r-1/(r*r+2*r+2),
                   1-r*r/(r*r+2*r+2),1+r/(r*r+2*r+2)),
        'root_qge3':(1-1/(r**4*U),1-1/U,1-1/(r*r*U))}
    result={}
    for name,(Aa,Da,Ca) in root_cases.items():
        # Exact formulas after y elimination, evaluated at adverse ell=1/r.
        A=1+Aa;D=1+Da;C=ell+Ca
        J=(sigma*(D-2)-1)/(D+sigma)
        M=(D+sigma+sigma*ell*(1-D)+(1+sigma)*C)/(D+sigma)
        Ae=A+(sigma*ell*ell*D-C*C-2*sigma*ell*C)/(D+sigma)
        u=(r-c+1)/(c*r)
        if a is not None:u-=a*(a-c)/(c*r*r)
        den=1-d+(d+J)*u
        rho=u/den
        result[name]=dict(Ae=Ae,J=J,M=M,u=u,den=den,rho=rho,
                          eta=Ae-M*M*rho,D=D,Ca=Ca)
    fac=sigma/(sigma-1)
    A=2-2*fac/r**2;D=2-2*fac/r**4;C=1+1/r
    J=1-4/(D+1);M=1+2*C/(D+1);Ae=A-C*C/(D+1)
    u=Q(1,c);den=1-d+(d+J)*u;rho=u/den
    result['high']=dict(Ae=Ae,J=J,M=M,u=u,den=den,rho=rho,
                        eta=Ae-M*M*rho,D=D,Ca=C)
    return dict(tau=tau,sigma=sigma,g=g,Dfine=Dfine,sigma_f=sigma_f,
                d=d,fac=fac,blocks=result)


def verify():
    r=Rat([0,1]);z=components(r)
    checks={'sigma_minus_one':z['sigma']-1,'d':z['d'],'one_minus_d':1-z['d']}
    for name,b in z['blocks'].items():
        checks[name+'_den']=b['den']
        checks[name+'_J_plus_one']=b['J']+1
        checks[name+'_M']=b['M']
        checks[name+'_eta_floor']=b['eta']-Q(1,2)/r**2
        if name.startswith('root'):
            checks[name+'_minus_J']=-b['J']
            checks[name+'_Ca']=b['Ca']
    certs={name:certificate(f,start=5) for name,f in checks.items()}
    # Independent direct inner sums establish consistency with the proved
    # geometric formulas. These samples are not a substitute for the proof.
    count=0
    for q in range(2,41):
        for rr in (5,6,10,20,100):
            rr=Q(rr)
            for h in range(1,q+2):
                ah=bh=ell=Q(0)
                for j in range(q):
                    w=rr**(-q-2) if j==0 else rr**(j-q-1)/(rr-1)
                    aa=(-1 if h==1 else 0) if j==0 else (
                        rr-1 if h<=j else -1 if h==j+1 else 0)
                    bb=(rr if h==1 else 0) if j==0 else (
                        rr-1 if h<=j+1 else -1 if h==j+2 else 0)
                    ah+=w*aa*aa;bh+=w*bb*bb;ell+=w*aa*bb
                A=1+1/rr-ah;D=1+1/rr-bh
                if h==1:
                    assert A==1+rr**(-q)-rr**(-q-2)
                    assert D==1 and ell==1/rr-(rr+1)*rr**(-q-1)
                    assert 0<=ell<=1/rr
                elif h<=q:
                    assert A>=1 and 0<=D-1<=1/rr**2 and abs(ell)<=1/rr
                else:
                    assert ah==ell==0
                    assert bh==1/(rr*rr*(rr-1))
                count+=1
    samples=[]
    for rr in (5,6,10,100,1000,100000):
        zz=components(Q(rr));eta=min(b['eta'] for b in zz['blocks'].values())
        assert eta>Q(1,2*rr*rr)
        samples.append(dict(r=rr,eta=eta,scaled_eta=eta*rr*rr))
    out=dict(theorem='odd s>=5,a>c>=3,all feasible k',tau='(k-1)^2',
             eta_floor='1/[2(k-1)^2]',certificates=certs,
             direct_tree_checks=count,samples=samples)
    Path(__file__).with_name('odd_c3_augmented_certificates.json').write_text(
        json.dumps(out,indent=2,default=str)+'\n',encoding='utf-8')
    print('Exact continuum certificates:',len(certs),'tree checks:',count)
    print(samples)


if __name__=='__main__':verify()


==> anc/proof-data/odd_c4_augmented_bounds.py <==
"""All-degree odd s>=5,c>=4 bounds with a small augmented-gradient weight.

Every selected certificate is checked exactly; square roots round upward.
The theorem concerns fixed parameters and does not assert graph existence.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_c4_augmented_verify import components,TAU,ETA_FLOOR
from odd_degree_free_bounds import mixed_diameter_bound,sqrt_upper
from odd_c5_augmented_bounds import theorem_bound as old_c5_bound
from odd_dense_parameter_bounds import bounds as old_dense_bound
from odd_mixed_bounds import eta as cubic_eta

def augmented_bound(a,c,k,s,use_extra_jump=True):
    assert s>=5 and s%2 and a>c>=4 and k>=a+2
    r=Q(k-1);q=(s-1)//2;N=r**q
    zz=components(r,c)
    etas={name:b['A']-b['C']**2/b['D'] for name,b in zz['blocks'].items()}
    eta=min(etas.values())
    assert eta>ETA_FLOOR
    out=mixed_diameter_bound(a,c,k,s,Q(1),r*N*eta/2,use_extra_jump)
    out['K_constant']/=1+TAU
    out['K']=min(out['K_nonconstant'],out['K_constant'])
    out['diameter']=max(s-1,int(2*q*k*N*sqrt_upper(1+TAU)*out['travel_upper']/out['K']))
    out.update(method='joint augmented odd c4',tau=TAU,retained_t=zz['t'],
               eta=eta,etas=etas)
    return out

def theorem_bound(a,c,k,s):
    assert s>=5 and s%2 and a>c>=4 and k>=a+2
    candidates=[augmented_bound(a,c,k,s,False),augmented_bound(a,c,k,s,True)]
    if c>=5:
        candidates.append(old_c5_bound(a,c,k,s))
    else:
        h=min(Q(a),cubic_eta(a,c,k))
        if h>0:
            candidates.append(dict(s=s,a=a,c=c,k=k,method='old original-gradient cubic',
                                   h=h,diameter=int(4*k*(s-1)/h)))
        old=old_dense_bound(a,c,k,s)
        if old:candidates.append(dict(old,method='old dense mixed'))
    best=min(candidates,key=lambda z:z['diameter'])
    return dict(parameters=dict(s=s,a=a,c=c,k=k),new=candidates[1],
                candidates=candidates,best=best)

def verify():
    samples=[]
    for a,c,k,s in ((5,4,7,5),(5,4,7,7),(5,4,7,9),
                    (1000,4,10000,5),(1000,4,10000,7),
                    (6,5,8,5),(1000,6,10000,5)):
        z=theorem_bound(a,c,k,s);samples.append(z)
        print((a,c,k,s),'new D',z['new']['diameter'],
              'best D',z['best']['diameter'],z['best']['method'])
    Path(__file__).with_name('odd_c4_augmented_examples.json').write_text(
        json.dumps(samples,indent=2,default=str)+'\n',encoding='utf-8')

if __name__=='__main__':verify()


==> anc/proof-data/odd_c4_augmented_certificates.json <==
{
  "theorem": "odd s>=5,a>c>=4,all feasible degrees",
  "constants": {
    "e": "1",
    "t": "3r/(r+6)",
    "tau": "5",
    "H": "2",
    "eta_floor": "1/12"
  },
  "certificates": {
    "sigma_minus_t": {
      "r_start": 6,
      "numerator_shifted": [
        "12",
        "2"
      ],
      "denominator_shifted": [
        "12",
        "1"
      ]
    },
    "fine_minus_H": {
      "r_start": 6,
      "numerator_shifted": [
        "8265/2",
        "3873",
        "2933/2",
        "279",
        "53/2",
        "1"
      ],
      "denominator_shifted": [
        "64800",
        "63720",
        "25812",
        "5502",
        "649",
        "40",
        "1"
      ]
    },
    "q2_aux_A_above_q3": {
      "r_start": 6,
      "numerator_shifted": [
        "1849",
        "1118",
        "255",
        "26",
        "1"
      ],
      "denominator_shifted": [
        "12550",
        "9514",
        "2881",
        "436",
        "33",
        "1"
      ]
    },
    "q2_aux_D_above_q3": {
      "r_start": 6,
      "numerator_shifted": [
        "1764",
        "1092",
        "253",
        "26",
        "1"
      ],
      "denominator_shifted": [
        "12550",
        "9514",
        "2881",
        "436",
        "33",
        "1"
      ]
    },
    "q2_aux_C_below_uniform": {
      "r_start": 6,
      "numerator_shifted": [
        "14",
        "2"
      ],
      "denominator_shifted": [
        "300",
        "134",
        "20",
        "1"
      ]
    },
    "root_D": {
      "r_start": 6,
      "numerator_shifted": [
        "21420",
        "15975",
        "4736",
        "2793/4",
        "205/4",
        "3/2"
      ],
      "denominator_shifted": [
        "47439/4",
        "36987/4",
        "11435/4",
        "438",
        "133/4",
        "1"
      ]
    },
    "root_eta_minus_floor": {
      "r_start": 6,
      "numerator_shifted": [
        "2447670960",
        "3831385590",
        "10903568787/4",
        "4657074849/4",
        "5310676541/16",
        "2123613847/32",
        "456108035/48",
        "31203905/32",
        "1688107/24",
        "81581/24",
        "9517/96",
        "127/96"
      ],
      "denominator_shifted": [
        "9644823090",
        "34871100939/2",
        "28787426487/2",
        "57396185091/8",
        "19236215385/8",
        "570760329",
        "98374474",
        "99220449/8",
        "9079307/8",
        "587927/8",
        "25565/8",
        "335/4",
        "1"
      ]
    },
    "high_D": {
      "r_start": 6,
      "numerator_shifted": [
        "217143/4",
        "38217",
        "10584",
        "1440",
        "96",
        "5/2"
      ],
      "denominator_shifted": [
        "25272",
        "17334",
        "4671",
        "1233/2",
        "159/4",
        "1"
      ]
    },
    "high_eta_minus_floor": {
      "r_start": 6,
      "numerator_shifted": [
        "32695731/8",
        "124481961/16",
        "163203165/32",
        "27260625/16",
        "10594351/32",
        "156225/4",
        "11033/4",
        "1715/16",
        "169/96"
      ],
      "denominator_shifted": [
        "13646880",
        "14591664",
        "6754914",
        "1767096",
        "285525",
        "29160",
        "14697/8",
        "261/4",
        "1"
      ]
    }
  },
  "exact_tree_checks": 4290,
  "samples": [
    {
      "r": 6,
      "etas": {
        "root": "19103/85340",
        "high": "644921/2895240"
      }
    },
    {
      "r": 7,
      "etas": {
        "root": "1067258632/5340245547",
        "high": "412607089/1294842094"
      }
    },
    {
      "r": 10,
      "etas": {
        "root": "16381950079/101310216000",
        "high": "6118831/12692320"
      }
    },
    {
      "r": 20,
      "etas": {
        "root": "64404547408551/524492420192000",
        "high": "27209219181/41670610280"
      }
    },
    {
      "r": 100,
      "etas": {
        "root": "1545056134974579752431/16819769478706404000000",
        "high": "204174344916751/266931389491480"
      }
    },
    {
      "r": 100000,
      "etas": {
        "root": "1250278141219444704900295814188411562080748987514850081/15001750068626141253349879873830001350054000000000000000",
        "high": "1260166403127703828698876015398802376081/1600254413824293761977589199643596760000"
      }
    }
  ]
}


==> anc/proof-data/odd_c4_augmented_examples.json <==
[
  {
    "parameters": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7
    },
    "new": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7,
      "epsilon": "36",
      "beta": "0",
      "K_nonconstant": "5804289/241270",
      "K_constant": "329/74",
      "K": "329/74",
      "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
      "diameter": 5481,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "3/2",
      "eta": "644921/2895240",
      "etas": {
        "root": "19103/85340",
        "high": "644921/2895240"
      }
    },
    "candidates": [
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "5804289/241270",
        "K_constant": "329/74",
        "K": "329/74",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 5481,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "36",
        "beta": "0",
        "K_nonconstant": "5804289/241270",
        "K_constant": "329/74",
        "K": "329/74",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 5481,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "method": "old original-gradient cubic",
        "h": "707/225",
        "diameter": 35
      },
      {
        "s": 5,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "144/5",
        "beta": "0",
        "K_nonconstant": "3348/2647",
        "K_constant": "3963/149",
        "K": "3348/2647",
        "travel_upper": "1125181137197562691410839489600637/125000000000000000000000000000000",
        "diameter": 7173,
        "mu": "31/2616",
        "method": "old dense mixed"
      }
    ],
    "best": {
      "s": 5,
      "a": 5,
      "c": 4,
      "k": 7,
      "method": "old original-gradient cubic",
      "h": "707/225",
      "diameter": 35
    }
  },
  {
    "parameters": {
      "s": 7,
      "a": 5,
      "c": 4,
      "k": 7
    },
    "new": {
      "s": 7,
      "a": 5,
      "c": 4,
      "k": 7,
      "epsilon": "216",
      "beta": "1934763/6755560",
      "K_nonconstant": "245714901/3377780",
      "K_constant": "82500731402585641/22065584031133160",
      "K": "82500731402585641/22065584031133160",
      "travel_upper": "83750993440084172232597973096783706697/8444450000000000000000000000000000000",
      "diameter": 58946,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "3/2",
      "eta": "644921/2895240",
      "etas": {
        "root": "19103/85340",
        "high": "644921/2895240"
      }
    },
    "candidates": [
      {
        "s": 7,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "216",
        "beta": "0",
        "K_nonconstant": "17412867/120635",
        "K_constant": "432/217",
        "K": "432/217",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 110173,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 7,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "216",
        "beta": "1934763/6755560",
        "K_nonconstant": "245714901/3377780",
        "K_constant": "82500731402585641/22065584031133160",
        "K": "82500731402585641/22065584031133160",
        "travel_upper": "83750993440084172232597973096783706697/8444450000000000000000000000000000000",
        "diameter": 58946,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 7,
        "a": 5,
        "c": 4,
        "k": 7,
        "method": "old original-gradient cubic",
        "h": "707/225",
        "diameter": 53
      },
      {
        "s": 7,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "864/5",
        "beta": "279/18529",
        "K_nonconstant": "70866/18529",
        "K_constant": "5564214350073/414489987142",
        "K": "70866/18529",
        "travel_upper": "20854293791133639109151444902810202973/2316125000000000000000000000000000000",
        "diameter": 21357,
        "mu": "31/2616",
        "method": "old dense mixed"
      }
    ],
    "best": {
      "s": 7,
      "a": 5,
      "c": 4,
      "k": 7,
      "method": "old original-gradient cubic",
      "h": "707/225",
      "diameter": 53
    }
  },
  {
    "parameters": {
      "s": 9,
      "a": 5,
      "c": 4,
      "k": 7
    },
    "new": {
      "s": 9,
      "a": 5,
      "c": 4,
      "k": 7,
      "epsilon": "1296",
      "beta": "0",
      "K_nonconstant": "104477202/120635",
      "K_constant": "22047/1297",
      "K": "22047/1297",
      "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
      "diameter": 103224,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "3/2",
      "eta": "644921/2895240",
      "etas": {
        "root": "19103/85340",
        "high": "644921/2895240"
      }
    },
    "candidates": [
      {
        "s": 9,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "1296",
        "beta": "0",
        "K_nonconstant": "104477202/120635",
        "K_constant": "22047/1297",
        "K": "22047/1297",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 103224,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 9,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "1296",
        "beta": "0",
        "K_nonconstant": "104477202/120635",
        "K_constant": "22047/1297",
        "K": "22047/1297",
        "travel_upper": "493507083439917177747502638400273/50000000000000000000000000000000",
        "diameter": 103224,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "3/2",
        "eta": "644921/2895240",
        "etas": {
          "root": "19103/85340",
          "high": "644921/2895240"
        }
      },
      {
        "s": 9,
        "a": 5,
        "c": 4,
        "k": 7,
        "method": "old original-gradient cubic",
        "h": "707/225",
        "diameter": 71
      },
      {
        "s": 9,
        "a": 5,
        "c": 4,
        "k": 7,
        "epsilon": "5184/5",
        "beta": "0",
        "K_nonconstant": "120528/2647",
        "K_constant": "529218/5189",
        "K": "120528/2647",
        "travel_upper": "1125181137197562691410839489600637/125000000000000000000000000000000",
        "diameter": 14347,
        "mu": "31/2616",
        "method": "old dense mixed"
      }
    ],
    "best": {
      "s": 9,
      "a": 5,
      "c": 4,
      "k": 7,
      "method": "old original-gradient cubic",
      "h": "707/225",
      "diameter": 71
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 1000,
      "c": 4,
      "k": 10000
    },
    "new": {
      "s": 5,
      "a": 1000,
      "c": 4,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "14831475892210040221429121992535650314600/355685897774429268250372030163",
      "K_constant": "416624991667500/49990001",
      "K": "416624991667500/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 15662067,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "9999/3335",
      "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
      "etas": {
        "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "high": "1556364815549472311174635096153/1976869196924644958944939170174"
      }
    },
    "candidates": [
      {
        "s": 5,
        "a": 1000,
        "c": 4,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "14831475892210040221429121992535650314600/355685897774429268250372030163",
        "K_constant": "416624991667500/49990001",
        "K": "416624991667500/49990001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 15662067,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "etas": {
          "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
          "high": "1556364815549472311174635096153/1976869196924644958944939170174"
        }
      },
      {
        "s": 5,
        "a": 1000,
        "c": 4,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "14831475892210040221429121992535650314600/355685897774429268250372030163",
        "K_constant": "416624991667500/49990001",
        "K": "416624991667500/49990001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 15662067,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "etas": {
          "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
          "high": "1556364815549472311174635096153/1976869196924644958944939170174"
        }
      }
    ],
    "best": {
      "s": 5,
      "a": 1000,
      "c": 4,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "14831475892210040221429121992535650314600/355685897774429268250372030163",
      "K_constant": "416624991667500/49990001",
      "K": "416624991667500/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 15662067,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "9999/3335",
      "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
      "etas": {
        "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "high": "1556364815549472311174635096153/1976869196924644958944939170174"
      }
    }
  },
  {
    "parameters": {
      "s": 7,
      "a": 1000,
      "c": 4,
      "k": 10000
    },
    "new": {
      "s": 7,
      "a": 1000,
      "c": 4,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "1",
      "K_nonconstant": "147944312682057170185724325023639780538115726/355685897774429268250372030163",
      "K_constant": "113590921592157341282923410409/13630911135681936810000",
      "K": "113590921592157341282923410409/13630911135681936810000",
      "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
      "diameter": 234932774102,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "9999/3335",
      "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
      "etas": {
        "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "high": "1556364815549472311174635096153/1976869196924644958944939170174"
      }
    },
    "candidates": [
      {
        "s": 7,
        "a": 1000,
        "c": 4,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "0",
        "K_nonconstant": "148299927446208192174069790803363967495685400/355685897774429268250372030163",
        "K_constant": "3332000199986667/999700030000",
        "K": "3332000199986667/999700030000",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 587386242213323,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "etas": {
          "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
          "high": "1556364815549472311174635096153/1976869196924644958944939170174"
        }
      },
      {
        "s": 7,
        "a": 1000,
        "c": 4,
        "k": 10000,
        "epsilon": "999700029999",
        "beta": "1",
        "K_nonconstant": "147944312682057170185724325023639780538115726/355685897774429268250372030163",
        "K_constant": "113590921592157341282923410409/13630911135681936810000",
        "K": "113590921592157341282923410409/13630911135681936810000",
        "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
        "diameter": 234932774102,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "etas": {
          "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
          "high": "1556364815549472311174635096153/1976869196924644958944939170174"
        }
      }
    ],
    "best": {
      "s": 7,
      "a": 1000,
      "c": 4,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "1",
      "K_nonconstant": "147944312682057170185724325023639780538115726/355685897774429268250372030163",
      "K_constant": "113590921592157341282923410409/13630911135681936810000",
      "K": "113590921592157341282923410409/13630911135681936810000",
      "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
      "diameter": 234932774102,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "9999/3335",
      "eta": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
      "etas": {
        "root": "9887650594806693480952747995023766876400/118526400891772728935000178932287210953279",
        "high": "1556364815549472311174635096153/1976869196924644958944939170174"
      }
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 6,
      "c": 5,
      "k": 8
    },
    "new": {
      "s": 5,
      "a": 6,
      "c": 5,
      "k": 8,
      "epsilon": "49",
      "beta": "0",
      "K_nonconstant": "43605333583/462499960",
      "K_constant": "434/75",
      "K": "434/75",
      "travel_upper": "30438379642926703987244558629711/3125000000000000000000000000000",
      "diameter": 6464,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "21/13",
      "eta": "889904767/1618749860",
      "etas": {
        "root": "4784557604/7038384353",
        "high": "889904767/1618749860"
      }
    },
    "candidates": [
      {
        "s": 5,
        "a": 6,
        "c": 5,
        "k": 8,
        "epsilon": "49",
        "beta": "0",
        "K_nonconstant": "43605333583/462499960",
        "K_constant": "434/75",
        "K": "434/75",
        "travel_upper": "30438379642926703987244558629711/3125000000000000000000000000000",
        "diameter": 6464,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "21/13",
        "eta": "889904767/1618749860",
        "etas": {
          "root": "4784557604/7038384353",
          "high": "889904767/1618749860"
        }
      },
      {
        "s": 5,
        "a": 6,
        "c": 5,
        "k": 8,
        "epsilon": "49",
        "beta": "0",
        "K_nonconstant": "43605333583/462499960",
        "K_constant": "434/75",
        "K": "434/75",
        "travel_upper": "30438379642926703987244558629711/3125000000000000000000000000000",
        "diameter": 6464,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "21/13",
        "eta": "889904767/1618749860",
        "etas": {
          "root": "4784557604/7038384353",
          "high": "889904767/1618749860"
        }
      },
      {
        "s": 5,
        "a": 6,
        "c": 5,
        "k": 8,
        "method": "old original-gradient cubic",
        "h": "319/63",
        "diameter": 25
      }
    ],
    "best": {
      "s": 5,
      "a": 6,
      "c": 5,
      "k": 8,
      "method": "old original-gradient cubic",
      "h": "319/63",
      "diameter": 25
    }
  },
  {
    "parameters": {
      "s": 5,
      "a": 1000,
      "c": 6,
      "k": 10000
    },
    "new": {
      "s": 5,
      "a": 1000,
      "c": 6,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "112427849137250720856270826300393562000/299836096778009044466476053",
      "K_constant": "416624991667500/49990001",
      "K": "416624991667500/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 15662067,
      "method": "joint augmented odd c4",
      "tau": "5",
      "retained_t": "9999/3335",
      "eta": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
      "etas": {
        "root": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
        "high": "3335436229697737468968789102773/2965303795386967734861850976298"
      }
    },
    "candidates": [
      {
        "s": 5,
        "a": 1000,
        "c": 6,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "112427849137250720856270826300393562000/299836096778009044466476053",
        "K_constant": "416624991667500/49990001",
        "K": "416624991667500/49990001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 15662067,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
        "etas": {
          "root": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
          "high": "3335436229697737468968789102773/2965303795386967734861850976298"
        }
      },
      {
        "s": 5,
        "a": 1000,
        "c": 6,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "112427849137250720856270826300393562000/299836096778009044466476053",
        "K_constant": "416624991667500/49990001",
        "K": "416624991667500/49990001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 15662067,
        "method": "joint augmented odd c4",
        "tau": "5",
        "retained_t": "9999/3335",
        "eta": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
        "etas": {
          "root": "224855698274501441712541652600787124000/299746154943758708996629435133915113947",
          "high": "3335436229697737468968789102773/2965303795386967734861850976298"
        }
      },
      {
        "s": 5,
        "a": 1000,
        "c": 6,
        "k": 10000,
        "epsilon": "99980001",
        "beta": "0",
        "K_nonconstant": "1144949303113489934219465286258816598775658449135942778722443015833729726488346501250489193766585/6516988527579045601659375069422591493539965673902183560866882826096397249426462437547",
        "K_constant": "1110999977780000/49990001",
        "K": "1110999977780000/49990001",
        "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
        "diameter": 3596631,
        "method": "augmented odd",
        "augmented_gradient_tau": "5/4",
        "retained_square_t": "9/8",
        "eta": "229012761898887875631456202872050524807612451072295785323020905257271672464915791829280766830/651568519504341506832949921100245766946717261616705986317654505820000623094054963932411497547"
      }
    ],
    "best": {
      "s": 5,
      "a": 1000,
      "c": 6,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "1144949303113489934219465286258816598775658449135942778722443015833729726488346501250489193766585/6516988527579045601659375069422591493539965673902183560866882826096397249426462437547",
      "K_constant": "1110999977780000/49990001",
      "K": "1110999977780000/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 3596631,
      "method": "augmented odd",
      "augmented_gradient_tau": "5/4",
      "retained_square_t": "9/8",
      "eta": "229012761898887875631456202872050524807612451072295785323020905257271672464915791829280766830/651568519504341506832949921100245766946717261616705986317654505820000623094054963932411497547"
    }
  }
]


==> anc/proof-data/odd_c4_augmented_verify.py <==
"""Exact certificates for all odd s>=5,a>c>=4,k>=a+2.

Uses joint inner elimination; see odd_c4_augmented_proof.txt.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate

E=Q(1)
TAU=Q(5)
H=Q(2)
ETA_FLOOR=Q(1,12)

def components(r,c=4,e=E,t=None,tau=TAU,H=H,young=Q(1)):
    if t is None:t=3*r/(r+6)
    sigma=tau*r/(r+1+tau)
    fac=sigma*t/(sigma-t)
    g=1/r-1/(r*r*(r-1))
    fine=1+g+e-fac*g*g
    d=(1+t)**2/(H+t)-t
    U=1+1/r-1/r**3
    result={}
    for root in (True,False):
        if root:
            A=1+e*(1-1/(r**4*U))-fac/r**2
            D=1+e*(1-1/U)
            C=e+(e+1)/r
            u=(r-c+1)/(c*r)
        else:
            A=1+e-(1+young)*fac/r**2
            D=1+e-(1+1/young)*fac/r**4
            C=e+1/r
            u=Q(1,c)
        rho=u/(1-d+(d+t)*u)
        A-=rho;D+=t-(1+t)**2*rho;C+=(1+t)*rho
        result['root' if root else 'high']=dict(A=A,D=D,C=C,rho=rho)
    return dict(sigma=sigma,fac=fac,g=g,fine=fine,d=d,t=t,blocks=result)

def verify():
    r=Rat([0,1]);z=components(r)
    U=1+1/r-1/r**3
    d0=r*r+2*r+2
    funs={'sigma_minus_t':z['sigma']-z['t'],
          'fine_minus_H':z['fine']-H,
          'q2_aux_A_above_q3':(r+1)/r-1/d0-(1-1/(r**4*U)),
          'q2_aux_D_above_q3':1-r*r/d0-(1-1/U),
          'q2_aux_C_below_uniform':1+1/r-(1+r/d0)}
    for name,b in z['blocks'].items():
        funs[name+'_D']=b['D']
        funs[name+'_eta_minus_floor']=(b['A']-ETA_FLOOR)*b['D']-b['C']**2
    certs={name:certificate(f,start=6) for name,f in funs.items()}
    count=0
    for q in range(2,41):
        for rr0 in (6,7,10,20,100):
            rr=Q(rr0)
            for h in range(1,q+2):
                ah=bh=ell=Q(0)
                for j in range(q):
                    ss=rr**(-q-2) if j==0 else rr**(j-q-1)/(rr-1)
                    aa=(-1 if h==1 else 0) if j==0 else (
                        rr-1 if h<=j else -1 if h==j+1 else 0)
                    bb=(rr if h==1 else 0) if j==0 else (
                        rr-1 if h<=j+1 else -1 if h==j+2 else 0)
                    ah+=ss*aa*aa;bh+=ss*bb*bb;ell+=ss*aa*bb
                A=1+1/rr-ah;D=1+1/rr-bh
                assert 0<=bh<=1/rr
                if h<=q:
                    assert A>=1 and D>=1 and abs(ell)<=1/rr
                    if h==1: assert D==1
                    else: assert D-1<=1/rr**2
                else:
                    assert ah==ell==0
                    assert D==1+1/rr-1/(rr*rr*(rr-1))
                count+=1
    samples=[]
    for rr0 in (6,7,10,20,100,100000):
        zz=components(Q(rr0))
        etas={name:b['A']-b['C']**2/b['D'] for name,b in zz['blocks'].items()}
        assert min(etas.values())>ETA_FLOOR
        samples.append(dict(r=rr0,etas=etas))
    out=dict(theorem='odd s>=5,a>c>=4,all feasible degrees',
             constants=dict(e=E,t='3r/(r+6)',tau=TAU,H=H,eta_floor=ETA_FLOOR),
             certificates=certs,exact_tree_checks=count,samples=samples)
    Path(__file__).with_name('odd_c4_augmented_certificates.json').write_text(
        json.dumps(out,indent=2,default=str)+'\n',encoding='utf-8')
    print('Continuum certificates:',len(certs),'Tree checks:',count)
    print(samples)

if __name__=='__main__':verify()


==> anc/proof-data/odd_c5_augmented_bounds.py <==
"""Certified all-degree c>=5 extension for odd s>=5.

Proof memory: odd-c5-augmented-proof.txt. Exact arithmetic throughout;
parameter tuples are conditional and do not assert graph existence.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from augmented_boundary_lemma import schur
from odd_degree_free_bounds import mixed_diameter_bound, diameter_bound
from odd_dense_parameter_bounds import criterion as dense_criterion, bounds as dense_bounds
from odd_mixed_bounds import eta as cubic_eta
from odd_contraction_bounds import sqrt_upper


def criterion(c, k, tau=Q(100), t=Q(5)):
    """Half-inner-cost certificate, retaining its exact reciprocal-sum bound."""
    assert c >= 3 and k >= 9
    r = Q(k - 1)
    tau, t = Q(tau), Q(t)
    assert tau > 0 and t > 0
    S = 1 / r**2 + r / (r - 1)**2
    sigma = tau / (1 + 1/r + 2*tau*S)
    if sigma <= t:
        return None
    delta = 4*S + 1/r + sigma*t/(sigma-t)/r**2
    row = schur(c, 2-delta, 1-delta, 1, 2-delta, t)
    if row is None or row['eta'] <= 0:
        return None
    return dict(row, tau=tau, t=t, S_upper=S, sigma_lower=sigma, delta=delta)


def augmented_bound(a, c, k, s, tau=Q(100), t=Q(5), use_extra_jump=True):
    assert s >= 5 and s % 2 and a > c >= 3 and k >= max(9, a+2)
    row = criterion(c, k, tau, t)
    if row is None:
        return None
    r = Q(k-1)
    q = (s-1)//2
    N = r**q
    Knon = r*N*row['eta']/2
    out = mixed_diameter_bound(a, c, k, s, Q(1), Knon, use_extra_jump)
    out['K_constant'] /= 1+row['tau']
    out['K'] = min(out['K_nonconstant'], out['K_constant'])
    out['diameter'] = max(s-1, int(2*q*k*N*sqrt_upper(1+row['tau'])*out['travel_upper']/out['K']))
    out.update(method='augmented odd', augmented_gradient_tau=row['tau'],
               retained_square_t=row['t'], eta=row['eta'])
    return out


def theorem_bound(a, c, k, s):
    """All feasible k, odd s>=5,a>c>=5; retain applicable older bounds."""
    assert s >= 5 and s % 2 and a > c >= 5 and k >= a+2
    candidates = []
    h = min(Q(a), cubic_eta(a,c,k))
    if h > 0:
        candidates.append(dict(s=s,a=a,c=c,k=k,method='old original-gradient cubic',
                               h=h,diameter=int(4*k*(s-1)/h)))
    old = dense_bounds(a,c,k,s)
    if old:
        candidates.append(dict(old,method='old dense mixed'))
    if c >= 7:
        candidates.append(dict(diameter_bound(a,c,k,s),method='old c>=7'))
    if c >= 6 and k >= 41:
        from odd_c6_augmented_bounds import bound
        candidates.append(dict(bound(a,c,k,s),method='old augmented c>=6'))
    if k >= 9:
        # The last pair proves the uniform theorem. Smaller weights often
        # improve the diameter because the constant sector is divided by 1+tau.
        pairs = [(Q(5,4),Q(9,8)),(Q(3,2),Q(5,4)),(Q(2),Q(3,2)),
                 (Q(3),Q(2)),(Q(5),Q(3)),(Q(10),Q(4)),(Q(20),Q(5)),
                 (Q(50),Q(5)),(Q(100),Q(5))]
        for tau,t in pairs:
            for boost in (False,True):
                out = augmented_bound(a,c,k,s,tau,t,boost)
                if out:
                    candidates.append(out)
    assert candidates, ('all-degree certificate failed',a,c,k,s)
    return min(candidates,key=lambda z:z['diameter'])


def verify():
    r = Q(30)
    S = 1/r**2+r/(r-1)**2
    sigma = 100/(1+1/r+200*S)
    delta = 4*S+1/r+10/r**2
    assert sigma >= 10 and delta <= Q(1,5)
    # S and 1/r decrease on r>1; hence sigma increases and delta decreases.
    fixed = schur(5,Q(9,5),Q(4,5),1,Q(9,5),5)
    assert fixed['eta'] == Q(59,1290)
    rows=[]
    counts={'cubic':0,'dense':0}
    for k in range(8,31):
        for a in range(6,k-1):
            v=cubic_eta(a,5,k)
            if v>0:
                row=dict(a=a,k=k,method='cubic',eta=str(v))
                counts['cubic']+=1
            else:
                z=dense_criterion(a,5,k,Q(1,2))
                assert z['mu']>0
                row=dict(a=a,k=k,method='dense',e='1/2',mu=str(z['mu']))
                counts['dense']+=1
            rows.append(row)
    assert len(rows)==276 and counts==dict(cubic=104,dense=172)
    examples=[theorem_bound(a,5,k,s) for a,k,s in
              [(6,8,5),(14,36,5),(1000,10000,5),(10000,100000,5),(1000,10000,7)]]
    data=dict(theorem='odd s>=5,a>c>=5,every feasible k',
              augmented_tail_k_min=31,tau=100,t=5,
              tail_start=dict(S_upper=str(S),sigma_lower=str(sigma),delta_upper=str(delta)),
              fixed_schur={k:str(v) for k,v in fixed.items()},
              small_counts=counts,small_certificates=rows,
              examples=[{k:str(v) if isinstance(v,Q) else v for k,v in z.items()} for z in examples])
    Path(__file__).with_name('odd_c5_augmented_certificates.json').write_text(
        json.dumps(data,indent=2)+'\n',encoding='utf-8')
    print('c5 odd: exact tail plus',len(rows),'small witnesses;',counts,flush=True)
    print([(z['a'],z['k'],z['s'],z['diameter'],z['method']) for z in examples],flush=True)


if __name__=='__main__':
    verify()


==> anc/proof-data/odd_c5_augmented_certificates.json <==
{
  "theorem": "odd s>=5,a>c>=5,every feasible k",
  "augmented_tail_k_min": 31,
  "tau": 100,
  "t": 5,
  "tail_start": {
    "S_upper": "27841/756900",
    "sigma_lower": "7569000/635033",
    "delta_upper": "36251/189225"
  },
  "fixed_schur": {
    "A": "253/150",
    "D": "43/25",
    "C": "42/25",
    "d": "5/17",
    "rho": "17/150",
    "eta": "59/1290"
  },
  "small_counts": {
    "cubic": 104,
    "dense": 172
  },
  "small_certificates": [
    {
      "a": 6,
      "k": 8,
      "method": "cubic",
      "eta": "319/63"
    },
    {
      "a": 6,
      "k": 9,
      "method": "cubic",
      "eta": "20297/3456"
    },
    {
      "a": 7,
      "k": 9,
      "method": "cubic",
      "eta": "6639/1568"
    },
    {
      "a": 6,
      "k": 10,
      "method": "cubic",
      "eta": "12965/1944"
    },
    {
      "a": 7,
      "k": 10,
      "method": "cubic",
      "eta": "1732/343"
    },
    {
      "a": 8,
      "k": 10,
      "method": "cubic",
      "eta": "91/36"
    },
    {
      "a": 6,
      "k": 11,
      "method": "cubic",
      "eta": "1193/160"
    },
    {
      "a": 7,
      "k": 11,
      "method": "cubic",
      "eta": "80289/13720"
    },
    {
      "a": 8,
      "k": 11,
      "method": "cubic",
      "eta": "2147/640"
    },
    {
      "a": 9,
      "k": 11,
      "method": "dense",
      "e": "1/2",
      "mu": "143/2876"
    },
    {
      "a": 6,
      "k": 12,
      "method": "cubic",
      "eta": "9785/1188"
    },
    {
      "a": 7,
      "k": 12,
      "method": "cubic",
      "eta": "25071/3773"
    },
    {
      "a": 8,
      "k": 12,
      "method": "cubic",
      "eta": "1467/352"
    },
    {
      "a": 9,
      "k": 12,
      "method": "cubic",
      "eta": "4825/8019"
    },
    {
      "a": 10,
      "k": 12,
      "method": "dense",
      "e": "1/2",
      "mu": "684/13145"
    },
    {
      "a": 6,
      "k": 13,
      "method": "cubic",
      "eta": "46717/5184"
    },
    {
      "a": 7,
      "k": 13,
      "method": "cubic",
      "eta": "40779/5488"
    },
    {
      "a": 8,
      "k": 13,
      "method": "cubic",
      "eta": "3817/768"
    },
    {
      "a": 9,
      "k": 13,
      "method": "cubic",
      "eta": "49985/34992"
    },
    {
      "a": 10,
      "k": 13,
      "method": "dense",
      "e": "1/2",
      "mu": "8021/148776"
    },
    {
      "a": 11,
      "k": 13,
      "method": "dense",
      "e": "1/2",
      "mu": "8021/148776"
    },
    {
      "a": 6,
      "k": 14,
      "method": "cubic",
      "eta": "9157/936"
    },
    {
      "a": 7,
      "k": 14,
      "method": "cubic",
      "eta": "36612/4459"
    },
    {
      "a": 8,
      "k": 14,
      "method": "cubic",
      "eta": "1199/208"
    },
    {
      "a": 9,
      "k": 14,
      "method": "cubic",
      "eta": "7087/3159"
    },
    {
      "a": 10,
      "k": 14,
      "method": "dense",
      "e": "1/2",
      "mu": "5677/102349"
    },
    {
      "a": 11,
      "k": 14,
      "method": "dense",
      "e": "1/2",
      "mu": "5677/102349"
    },
    {
      "a": 12,
      "k": 14,
      "method": "dense",
      "e": "1/2",
      "mu": "5677/102349"
    },
    {
      "a": 6,
      "k": 15,
      "method": "cubic",
      "eta": "63815/6048"
    },
    {
      "a": 7,
      "k": 15,
      "method": "cubic",
      "eta": "172617/19208"
    },
    {
      "a": 8,
      "k": 15,
      "method": "cubic",
      "eta": "5871/896"
    },
    {
      "a": 9,
      "k": 15,
      "method": "cubic",
      "eta": "124477/40824"
    },
    {
      "a": 10,
      "k": 15,
      "method": "dense",
      "e": "1/2",
      "mu": "15615/275044"
    },
    {
      "a": 11,
      "k": 15,
      "method": "dense",
      "e": "1/2",
      "mu": "15615/275044"
    },
    {
      "a": 12,
      "k": 15,
      "method": "dense",
      "e": "1/2",
      "mu": "15615/275044"
    },
    {
      "a": 13,
      "k": 15,
      "method": "dense",
      "e": "1/2",
      "mu": "15615/275044"
    },
    {
      "a": 6,
      "k": 16,
      "method": "cubic",
      "eta": "9167/810"
    },
    {
      "a": 7,
      "k": 16,
      "method": "cubic",
      "eta": "2391/245"
    },
    {
      "a": 8,
      "k": 16,
      "method": "cubic",
      "eta": "3521/480"
    },
    {
      "a": 9,
      "k": 16,
      "method": "cubic",
      "eta": "42071/10935"
    },
    {
      "a": 10,
      "k": 16,
      "method": "dense",
      "e": "1/2",
      "mu": "1048/18105"
    },
    {
      "a": 11,
      "k": 16,
      "method": "dense",
      "e": "1/2",
      "mu": "1048/18105"
    },
    {
      "a": 12,
      "k": 16,
      "method": "dense",
      "e": "1/2",
      "mu": "1048/18105"
    },
    {
      "a": 13,
      "k": 16,
      "method": "dense",
      "e": "1/2",
      "mu": "1048/18105"
    },
    {
      "a": 14,
      "k": 16,
      "method": "dense",
      "e": "1/2",
      "mu": "1048/18105"
    },
    {
      "a": 6,
      "k": 17,
      "method": "cubic",
      "eta": "27835/2304"
    },
    {
      "a": 7,
      "k": 17,
      "method": "cubic",
      "eta": "231129/21952"
    },
    {
      "a": 8,
      "k": 17,
      "method": "cubic",
      "eta": "8309/1024"
    },
    {
      "a": 9,
      "k": 17,
      "method": "cubic",
      "eta": "72155/15552"
    },
    {
      "a": 10,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 11,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 12,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 13,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 14,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 15,
      "k": 17,
      "method": "dense",
      "e": "1/2",
      "mu": "27557/468320"
    },
    {
      "a": 6,
      "k": 18,
      "method": "cubic",
      "eta": "47161/3672"
    },
    {
      "a": 7,
      "k": 18,
      "method": "cubic",
      "eta": "65868/5831"
    },
    {
      "a": 8,
      "k": 18,
      "method": "cubic",
      "eta": "1209/136"
    },
    {
      "a": 9,
      "k": 18,
      "method": "cubic",
      "eta": "67255/12393"
    },
    {
      "a": 10,
      "k": 18,
      "method": "cubic",
      "eta": "12057/17000"
    },
    {
      "a": 11,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 12,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 13,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 14,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 15,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 16,
      "k": 18,
      "method": "dense",
      "e": "1/2",
      "mu": "17793/298163"
    },
    {
      "a": 6,
      "k": 19,
      "method": "cubic",
      "eta": "105787/7776"
    },
    {
      "a": 7,
      "k": 19,
      "method": "cubic",
      "eta": "33097/2744"
    },
    {
      "a": 8,
      "k": 19,
      "method": "cubic",
      "eta": "11131/1152"
    },
    {
      "a": 9,
      "k": 19,
      "method": "cubic",
      "eta": "325949/52488"
    },
    {
      "a": 10,
      "k": 19,
      "method": "cubic",
      "eta": "6027/4000"
    },
    {
      "a": 11,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 12,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 13,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 14,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 15,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 16,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 17,
      "k": 19,
      "method": "dense",
      "e": "1/2",
      "mu": "45239/748908"
    },
    {
      "a": 6,
      "k": 20,
      "method": "cubic",
      "eta": "3275/228"
    },
    {
      "a": 7,
      "k": 20,
      "method": "cubic",
      "eta": "83583/6517"
    },
    {
      "a": 8,
      "k": 20,
      "method": "cubic",
      "eta": "6343/608"
    },
    {
      "a": 9,
      "k": 20,
      "method": "cubic",
      "eta": "10757/1539"
    },
    {
      "a": 10,
      "k": 20,
      "method": "cubic",
      "eta": "21843/9500"
    },
    {
      "a": 11,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "114324285/1890491659"
    },
    {
      "a": 12,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 13,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 14,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 15,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 16,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 17,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 18,
      "k": 20,
      "method": "dense",
      "e": "1/2",
      "mu": "3545/58064"
    },
    {
      "a": 6,
      "k": 21,
      "method": "cubic",
      "eta": "130661/8640"
    },
    {
      "a": 7,
      "k": 21,
      "method": "cubic",
      "eta": "372849/27440"
    },
    {
      "a": 8,
      "k": 21,
      "method": "cubic",
      "eta": "14337/1280"
    },
    {
      "a": 9,
      "k": 21,
      "method": "cubic",
      "eta": "452929/58320"
    },
    {
      "a": 10,
      "k": 21,
      "method": "cubic",
      "eta": "123501/40000"
    },
    {
      "a": 11,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "2984773953/59605845400"
    },
    {
      "a": 12,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 13,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 14,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 15,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 16,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 17,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 18,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 19,
      "k": 21,
      "method": "dense",
      "e": "1/2",
      "mu": "14049/227960"
    },
    {
      "a": 6,
      "k": 22,
      "method": "cubic",
      "eta": "72035/4536"
    },
    {
      "a": 7,
      "k": 22,
      "method": "cubic",
      "eta": "34452/2401"
    },
    {
      "a": 8,
      "k": 22,
      "method": "cubic",
      "eta": "4021/336"
    },
    {
      "a": 9,
      "k": 22,
      "method": "cubic",
      "eta": "130745/15309"
    },
    {
      "a": 10,
      "k": 22,
      "method": "cubic",
      "eta": "5421/1400"
    },
    {
      "a": 11,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "1009791959/24580559185"
    },
    {
      "a": 12,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "195127911/3469321135"
    },
    {
      "a": 13,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 14,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 15,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 16,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 17,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 18,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 19,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 20,
      "k": 22,
      "method": "dense",
      "e": "1/2",
      "mu": "43021/692265"
    },
    {
      "a": 6,
      "k": 23,
      "method": "cubic",
      "eta": "52709/3168"
    },
    {
      "a": 7,
      "k": 23,
      "method": "cubic",
      "eta": "65151/4312"
    },
    {
      "a": 8,
      "k": 23,
      "method": "cubic",
      "eta": "17927/1408"
    },
    {
      "a": 9,
      "k": 23,
      "method": "cubic",
      "eta": "199135/21384"
    },
    {
      "a": 10,
      "k": 23,
      "method": "cubic",
      "eta": "204759/44000"
    },
    {
      "a": 11,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "38951259/1172019563"
    },
    {
      "a": 12,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "5976818571/127515525478"
    },
    {
      "a": 13,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "7857018661/125952607198"
    },
    {
      "a": 14,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 15,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 16,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 17,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 18,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 19,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 20,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 21,
      "k": 23,
      "method": "dense",
      "e": "1/2",
      "mu": "104351/1666676"
    },
    {
      "a": 6,
      "k": 24,
      "method": "cubic",
      "eta": "10802/621"
    },
    {
      "a": 7,
      "k": 24,
      "method": "cubic",
      "eta": "125187/7889"
    },
    {
      "a": 8,
      "k": 24,
      "method": "cubic",
      "eta": "9933/736"
    },
    {
      "a": 9,
      "k": 24,
      "method": "cubic",
      "eta": "169051/16767"
    },
    {
      "a": 10,
      "k": 24,
      "method": "cubic",
      "eta": "15618/2875"
    },
    {
      "a": 11,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "6078701028/230807505965"
    },
    {
      "a": 12,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "8836640544/228509990195"
    },
    {
      "a": 13,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "3967005928/75319064965"
    },
    {
      "a": 14,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 15,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 16,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 17,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 18,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 19,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 20,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 21,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 22,
      "k": 24,
      "method": "dense",
      "e": "1/2",
      "mu": "31356/497467"
    },
    {
      "a": 6,
      "k": 25,
      "method": "cubic",
      "eta": "188185/10368"
    },
    {
      "a": 7,
      "k": 25,
      "method": "cubic",
      "eta": "182499/10976"
    },
    {
      "a": 8,
      "k": 25,
      "method": "cubic",
      "eta": "21901/1536"
    },
    {
      "a": 9,
      "k": 25,
      "method": "cubic",
      "eta": "759377/69984"
    },
    {
      "a": 10,
      "k": 25,
      "method": "cubic",
      "eta": "99339/16000"
    },
    {
      "a": 11,
      "k": 25,
      "method": "cubic",
      "eta": "2185/15972"
    },
    {
      "a": 12,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "6760172575/214992110064"
    },
    {
      "a": 13,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "14091050675/319190373576"
    },
    {
      "a": 14,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "24582562225/420750403872"
    },
    {
      "a": 15,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 16,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 17,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 18,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 19,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 20,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 21,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 22,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 23,
      "k": 25,
      "method": "dense",
      "e": "1/2",
      "mu": "149525/2357904"
    },
    {
      "a": 6,
      "k": 26,
      "method": "cubic",
      "eta": "34031/1800"
    },
    {
      "a": 7,
      "k": 26,
      "method": "cubic",
      "eta": "149076/8575"
    },
    {
      "a": 8,
      "k": 26,
      "method": "cubic",
      "eta": "751/50"
    },
    {
      "a": 9,
      "k": 26,
      "method": "cubic",
      "eta": "70577/6075"
    },
    {
      "a": 10,
      "k": 26,
      "method": "cubic",
      "eta": "174573/25000"
    },
    {
      "a": 11,
      "k": 26,
      "method": "cubic",
      "eta": "61271/66550"
    },
    {
      "a": 12,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "641748003/25635273125"
    },
    {
      "a": 13,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "6508734401/177760611875"
    },
    {
      "a": 14,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "1246697517/25129383125"
    },
    {
      "a": 15,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 16,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 17,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 18,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 19,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 20,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 21,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 22,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 23,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 24,
      "k": 26,
      "method": "dense",
      "e": "1/2",
      "mu": "17693/277475"
    },
    {
      "a": 6,
      "k": 27,
      "method": "cubic",
      "eta": "220835/11232"
    },
    {
      "a": 7,
      "k": 27,
      "method": "cubic",
      "eta": "647169/35672"
    },
    {
      "a": 8,
      "k": 27,
      "method": "cubic",
      "eta": "26259/1664"
    },
    {
      "a": 9,
      "k": 27,
      "method": "cubic",
      "eta": "938845/75816"
    },
    {
      "a": 10,
      "k": 27,
      "method": "cubic",
      "eta": "16131/2080"
    },
    {
      "a": 11,
      "k": 27,
      "method": "cubic",
      "eta": "117795/69212"
    },
    {
      "a": 12,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "47583015651/2463530459390"
    },
    {
      "a": 13,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "624528033/20873340670"
    },
    {
      "a": 14,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "50552610246/1209348148645"
    },
    {
      "a": 15,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "65844668772/1196538388045"
    },
    {
      "a": 16,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 17,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 18,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 19,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 20,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 21,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 22,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 23,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 24,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 25,
      "k": 27,
      "method": "dense",
      "e": "1/2",
      "mu": "207927/3244540"
    },
    {
      "a": 6,
      "k": 28,
      "method": "cubic",
      "eta": "59533/2916"
    },
    {
      "a": 7,
      "k": 28,
      "method": "cubic",
      "eta": "19447/1029"
    },
    {
      "a": 8,
      "k": 28,
      "method": "cubic",
      "eta": "14291/864"
    },
    {
      "a": 9,
      "k": 28,
      "method": "cubic",
      "eta": "258785/19683"
    },
    {
      "a": 10,
      "k": 28,
      "method": "cubic",
      "eta": "4263/500"
    },
    {
      "a": 11,
      "k": 28,
      "method": "cubic",
      "eta": "89156/35937"
    },
    {
      "a": 12,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "394960846/27842276853"
    },
    {
      "a": 13,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "1983145808/82857090969"
    },
    {
      "a": 14,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "63583009/1824897276"
    },
    {
      "a": 15,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "1273050443/27105563304"
    },
    {
      "a": 16,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "971378716/16089205689"
    },
    {
      "a": 17,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 18,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 19,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 20,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 21,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 22,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 23,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 24,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 25,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 26,
      "k": 28,
      "method": "dense",
      "e": "1/2",
      "mu": "30352/471447"
    },
    {
      "a": 6,
      "k": 29,
      "method": "cubic",
      "eta": "28453/1344"
    },
    {
      "a": 7,
      "k": 29,
      "method": "cubic",
      "eta": "755073/38416"
    },
    {
      "a": 8,
      "k": 29,
      "method": "cubic",
      "eta": "31001/1792"
    },
    {
      "a": 9,
      "k": 29,
      "method": "cubic",
      "eta": "42067/3024"
    },
    {
      "a": 10,
      "k": 29,
      "method": "cubic",
      "eta": "520533/56000"
    },
    {
      "a": 11,
      "k": 29,
      "method": "cubic",
      "eta": "121411/37268"
    },
    {
      "a": 12,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "3060330879/320027950060"
    },
    {
      "a": 13,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "20630658029/1111763189810"
    },
    {
      "a": 14,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "18024061701/630054337640"
    },
    {
      "a": 15,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "5992483851/150702555640"
    },
    {
      "a": 16,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "28170428929/540879251185"
    },
    {
      "a": 17,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 18,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 19,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 20,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 21,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 22,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 23,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 24,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 25,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 26,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 27,
      "k": 29,
      "method": "dense",
      "e": "1/2",
      "mu": "281909/4360328"
    },
    {
      "a": 6,
      "k": 30,
      "method": "cubic",
      "eta": "137335/6264"
    },
    {
      "a": 7,
      "k": 30,
      "method": "cubic",
      "eta": "29004/1421"
    },
    {
      "a": 8,
      "k": 30,
      "method": "cubic",
      "eta": "8379/464"
    },
    {
      "a": 9,
      "k": 30,
      "method": "cubic",
      "eta": "10697/729"
    },
    {
      "a": 10,
      "k": 30,
      "method": "cubic",
      "eta": "291831/29000"
    },
    {
      "a": 11,
      "k": 30,
      "method": "cubic",
      "eta": "311325/77198"
    },
    {
      "a": 12,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "15986556345/2972832361837"
    },
    {
      "a": 13,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "13484204815/984082390399"
    },
    {
      "a": 14,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "67365278355/2929603461493"
    },
    {
      "a": 15,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "35495247/1066018801"
    },
    {
      "a": 16,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "42843474535/959380161631"
    },
    {
      "a": 17,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162782904945/2849321217997"
    },
    {
      "a": 18,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 19,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 20,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 21,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 22,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 23,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 24,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 25,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 26,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 27,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    },
    {
      "a": 28,
      "k": 30,
      "method": "dense",
      "e": "1/2",
      "mu": "162765/2507717"
    }
  ],
  "examples": [
    {
      "s": 5,
      "a": 6,
      "c": 5,
      "k": 8,
      "method": "old original-gradient cubic",
      "h": "319/63",
      "diameter": 25
    },
    {
      "s": 5,
      "a": 14,
      "c": 5,
      "k": 36,
      "epsilon": "1225",
      "beta": "0",
      "K_nonconstant": "205715717144492740773173212562985/96220104383556519497553286766",
      "K_constant": "407610/6743",
      "K": "407610/6743",
      "travel_upper": "514643341825051271137302882545379/50000000000000000000000000000000",
      "diameter": 99618,
      "method": "augmented odd",
      "augmented_gradient_tau": "10",
      "retained_square_t": "4",
      "eta": "5877591918414078307804948930371/58934813934928368192251388144175"
    },
    {
      "s": 5,
      "a": 1000,
      "c": 5,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "223175798850906202183947242225674048700496007582455228438805576171869490326109430512008000291417/7820098348143708696471192934208810287871136219501521004653895094892148467097583295948",
      "K_constant": "1110999977780000/49990001",
      "K": "1110999977780000/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 3596631,
      "method": "augmented odd",
      "augmented_gradient_tau": "5/4",
      "retained_square_t": "9/8",
      "eta": "22319811866277247943189043126880092879337534511696692513131870804267375770187961847385538583/390926720333753171808449283016694893395083243548449144773408718120606049316282422513232167974"
    },
    {
      "s": 5,
      "a": 10000,
      "c": 5,
      "k": 100000,
      "epsilon": "9999800001",
      "beta": "0",
      "K_nonconstant": "2321844786475292460553885591880387090788939230638945494842602378070341112431914850570957686545537350821791958541593350417/79177583446074800534795195336331966349372973569969737379778597276693717729065002820203601518614028164876948",
      "K_constant": "11110999997777800000/4999900001",
      "K": "11110999997777800000/4999900001",
      "travel_upper": "166557316507959544987216269749257/12500000000000000000000000000000",
      "diameter": 35975301,
      "method": "augmented odd",
      "augmented_gradient_tau": "5/4",
      "retained_square_t": "9/8",
      "eta": "23218680051553440139940255321357084478734179648185936807794101721720628330602454530254879414249516003377953364949583/395879999511618186916959897429523796218395913727178176710139877213630217911898966465268488643020080180875266387638474"
    },
    {
      "s": 7,
      "a": 1000,
      "c": 5,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "1",
      "K_nonconstant": "2223716278303551692397815776771573857474226332566576588536587784822120220574632331536237546720990479/7820098348143708696471192934208810287871136219501521004653895094892148467097583295948",
      "K_constant": "113590921592157341282923410409/5111591675880726303750",
      "K": "113590921592157341282923410409/5111591675880726303750",
      "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
      "diameter": 53949883163,
      "method": "augmented odd",
      "augmented_gradient_tau": "5/4",
      "retained_square_t": "9/8",
      "eta": "22319811866277247943189043126880092879337534511696692513131870804267375770187961847385538583/390926720333753171808449283016694893395083243548449144773408718120606049316282422513232167974"
    }
  ]
}


==> anc/proof-data/odd_c6_augmented_bounds.py <==
"""Certified augmented-gradient bounds for odd s>=5,c>=6,k>=41.

Smaller feasible c6 degrees are covered by the older dense/quadratic union.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate
from odd_degree_free_bounds import mixed_diameter_bound
from odd_contraction_bounds import sqrt_upper
from augmented_boundary_lemma import odd,schur


def bound(a,c,k,s,use_extra_jump=True):
    assert s>=5 and s%2 and a>c>=6 and k>=max(41,a+2)
    r=Q(k-1);q=(s-1)//2;N=r**q
    row=odd(c,r);assert row and row['eta']>0
    kn=r*N*row['eta']/2
    out=mixed_diameter_bound(a,c,k,s,Q(1),kn,use_extra_jump)
    out['K_constant']/=11
    out['K']=min(out['K_nonconstant'],out['K_constant'])
    out['diameter']=max(s-1,int(2*q*k*N*sqrt_upper(Q(11))*out['travel_upper']/out['K']))
    out.update(augmented_gradient_tau=10,eta=row['eta'])
    return out


def incidence_squared(d,l,m,h,r):
    if min(d,l)<h or (d+l-m)%2:return Q(0)
    j=(d+l-m)//2
    if not 0<=j<=min(d,l):return Q(0)
    if j==min(d,l):return Q(r)**abs(d-l)
    if h<=j:return (r-1)**2*Q(r)**(d+l-2*j-2)
    if h==j+1:return Q(r)**(d+l-2*h)
    return Q(0)


def verify():
    r=Rat([0,1])
    H=1+1/r-1/r**3
    A=1-1/(r**4*H);D=1-1/H;B=-1+1/(r*r*H)
    den=r*r+2*r+2
    A2=(r+1)/r-1/den;D2=1-r*r/den;B2=-1-r/den
    checks={
      'inner_reciprocal_sum':certificate(Q(3,2)/r-1/r**2-r/(r-1)**2,start=8),
      'aux_root_diagonal':certificate(A-1+2/r,start=8),
      'aux_root_determinant':certificate((A-1+2/r)*(D+2/r)-(B+1)**2,start=8),
      'aux_q2_diagonal':certificate(A2-1+2/r,start=8),
      'aux_q2_determinant':certificate((A2-1+2/r)*(D2+2/r)-(B2+1)**2,start=8),
      'retained_square_coefficient':certificate(10/(1+31/r)-4,start=40),
      'uniform_error':certificate(Q(9,50)-7/r-4/r**2,start=40)}
    fixed=schur(6,Q(91,50),Q(41,50),1,Q(91,50),2)
    assert fixed['eta']==Q(6673,113275)
    tests=0
    for rr in (8,9,20,40,100):
        for q in range(2,21):
            for h in range(1,q+2):
                for l in range(1,2*q,2):
                    assert incidence_squared(q,l,q+1,h,rr)/rr<=rr**q
                    assert incidence_squared(q+1,l,q,h,rr)<=rr**q
                    tests+=2
    small=0
    for k in range(9,41):
        for a in range(7,k-1):
            assert k<=4*a+1 or k-1>=Q(41*a*(a-6),800)
            small+=1
    examples=[bound(1000,6,10000,5),bound(10000,6,100000,5),bound(1000,6,10000,7)]
    data=dict(theorem='odd s>=5,a>c>=6: every feasible k',
              new_criterion_k_min=41,polynomial_checks=checks,
              fixed_schur={k:str(v) for k,v in fixed.items()},
              tree_incidence_checks=tests,small_parameter_pairs=small,
              examples=[{k:str(v) if isinstance(v,Q) else v for k,v in row.items()} for row in examples])
    Path(__file__).with_name('odd_c6_augmented_certificates.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf-8')
    print('Exact certificates passed:',len(checks),'tree checks',tests,'small pairs',small,flush=True)
    print([(v['a'],v['k'],v['s'],v['diameter']) for v in examples],flush=True)


if __name__=='__main__':verify()


==> anc/proof-data/odd_c6_augmented_certificates.json <==
{
  "theorem": "odd s>=5,a>c>=6: every feasible k",
  "new_criterion_k_min": 41,
  "polynomial_checks": {
    "inner_reciprocal_sum": {
      "r_start": 8,
      "numerator_shifted": [
        "27",
        "71/2",
        "8",
        "1/2"
      ],
      "denominator_shifted": [
        "3136",
        "1680",
        "337",
        "30",
        "1"
      ]
    },
    "aux_root_diagonal": {
      "r_start": 8,
      "numerator_shifted": [
        "1149",
        "416",
        "50",
        "2"
      ],
      "denominator_shifted": [
        "4600",
        "2239",
        "408",
        "33",
        "1"
      ]
    },
    "aux_root_determinant": {
      "r_start": 8,
      "numerator_shifted": [
        "3298",
        "1213",
        "148",
        "6"
      ],
      "denominator_shifted": [
        "36800",
        "22512",
        "5503",
        "672",
        "41",
        "1"
      ]
    },
    "aux_q2_diagonal": {
      "r_start": 8,
      "numerator_shifted": [
        "238",
        "53",
        "3"
      ],
      "denominator_shifted": [
        "656",
        "226",
        "26",
        "1"
      ]
    },
    "aux_q2_determinant": {
      "r_start": 8,
      "numerator_shifted": [
        "844",
        "192",
        "11"
      ],
      "denominator_shifted": [
        "5248",
        "2464",
        "434",
        "34",
        "1"
      ]
    },
    "retained_square_coefficient": {
      "r_start": 40,
      "numerator_shifted": [
        "116",
        "6"
      ],
      "denominator_shifted": [
        "71",
        "1"
      ]
    },
    "uniform_error": {
      "r_start": 40,
      "numerator_shifted": [
        "4",
        "37/5",
        "9/50"
      ],
      "denominator_shifted": [
        "1600",
        "80",
        "1"
      ]
    }
  },
  "fixed_schur": {
    "A": "49279/29700",
    "D": "4531/3300",
    "C": "587/396",
    "d": "68/191",
    "rho": "191/1188",
    "eta": "6673/113275"
  },
  "tree_incidence_checks": 30780,
  "small_parameter_pairs": 528,
  "examples": [
    {
      "s": 5,
      "a": 1000,
      "c": 6,
      "k": 10000,
      "epsilon": "99980001",
      "beta": "0",
      "K_nonconstant": "14928121166241168145613853225/49924026397920047",
      "K_constant": "227249995455000/49990001",
      "K": "227249995455000/49990001",
      "travel_upper": "83280345939628188024008805680447/6250000000000000000000000000000",
      "diameter": 38878655,
      "augmented_gradient_tau": 10,
      "eta": "2985922825530786707793550/4991404209188072696980047"
    },
    {
      "s": 5,
      "a": 10000,
      "c": 6,
      "k": 100000,
      "epsilon": "9999800001",
      "beta": "0",
      "K_nonconstant": "149928062118662381168364560638533225/499924002639979200047",
      "K_constant": "24999749995000050000/54998900011",
      "K": "24999749995000050000/54998900011",
      "travel_upper": "166557316507959544987216269749257/12500000000000000000000000000000",
      "diameter": 388883653,
      "augmented_gradient_tau": 10,
      "eta": "2998591228285530478672077933550/4999140042099188007269969800047"
    },
    {
      "s": 7,
      "a": 1000,
      "c": 6,
      "k": 10000,
      "epsilon": "999700029999",
      "beta": "1",
      "K_nonconstant": "149216369499153659409075913766869/49924026397920047",
      "K_constant": "113590921592157341282923410409/24990003748750217485000",
      "K": "113590921592157341282923410409/24990003748750217485000",
      "travel_upper": "832726429050342252052064047998789553/62493750000000000000000000000000000",
      "diameter": 583184213123,
      "augmented_gradient_tau": 10,
      "eta": "2985922825530786707793550/4991404209188072696980047"
    }
  ]
}


==> anc/proof-data/odd_contraction_bounds.py <==
"""Exact interval certificates for the improved odd-s criterion.

See odd-contraction-working-proof.txt. Parameter tuples are conditional.
No existence of a graph with a supplied tuple is asserted.
"""
from fractions import Fraction as Q
from math import isqrt

def critical(e):
    e=Q(e)
    return (1+e-e*e)/(2+3*e)

def sqrt_upper(x,bits=42):
    x=Q(x)
    assert x>=0
    den=1<<bits
    nn=(x.numerator*den*den+x.denominator-1)//x.denominator
    nn=isqrt(nn)+1
    return Q(nn,den)

def cubic_max(lo,hi):
    z=min(max(Q(2,3),lo),hi)
    return z*(2-z)**2

def parabola_max(lo,hi):
    z=min(max(Q(1,2),lo),hi)
    return z*(1-z)

def contraction_loss(a,b,f):
    # Scalar perspective bound from 0<=K<=I; b bounds ||K_FE z||^2.
    return a+(1-a)*b/(f*(1-a)+b)

def rectangle_margin(c,lam,e,delta,r,box,split_root=True):
    tl,th,vl,vh=box
    aa=Q(1,c)-lam*vl
    bb1=lam*lam*(cubic_max(vl,vh)+Q(2,r))
    bb3=aa*(1-aa)
    if split_root:
        bb2=lam*lam*(sqrt_upper(min(th,vh))+sqrt_upper(parabola_max(vl,vh)))**2
        bb=min(bb1,bb2,bb3)
    else:bb=min(bb1,bb3)
    target=critical(e)-delta+(Q(1,2)-critical(e))*tl
    return target-contraction_loss(aa,bb,e-delta)

def certify_rectangle_domain(c,lam,e,r,mu=Q(0),split_root=True,max_nodes=2000000):
    c=int(c);lam,e,mu=map(Q,(lam,e,mu));r=int(r)
    delta=(8+2*e)/r
    assert e>delta and lam>0
    vmax=min(Q(1),1/(c*lam))
    pending=[(Q(0),Q(1),Q(0),vmax)]
    visited=leaves=0;min_margin=None;max_depth=0
    while pending:
        box=pending.pop();visited+=1
        if visited>max_nodes:raise RuntimeError(('node limit',visited,len(pending)))
        bound=rectangle_margin(c,lam,e,delta,r,box,split_root)
        if bound>=mu:
            leaves+=1
            min_margin=bound if min_margin is None else min(min_margin,bound)
            continue
        tl,th,vl,vh=box
        if max(th-tl,(vh-vl)/vmax)<Q(1,2**30):
            return dict(positive=False,box=list(map(str,box)),margin=str(bound),visited=visited)
        # Both coordinates matter, but v generally has the larger derivative.
        if split_root and (th-tl)>2*(vh-vl):
            tm=(tl+th)/2
            pending.extend([(tl,tm,vl,vh),(tm,th,vl,vh)])
        else:
            vm=(vl+vh)/2
            pending.extend([(tl,th,vl,vm),(tl,th,vm,vh)])
    return dict(positive=True,c=c,lam=str(lam),e=str(e),r=r,mu=str(mu),
                checked_nodes=visited,leaves=leaves,min_margin=str(min_margin))

def large_c_certificate(r=500):
    e=Q(1,2);delta=Q(9,r);f=e-delta
    rho=(1+f)/(1+7*f)
    margin=critical(e)-delta-rho
    assert margin>0
    return dict(c_min=7,r_min=r,e=str(e),margin=str(margin))

def improved_diameter(s,a,c,k,e,K):
    """Integer upper bound with rational upper rounding of square roots."""
    q=(s-1)//2;r=k-1;N=r**q
    factor=travel_factor(a,k,e)
    val=2*q*k*N*factor/Q(K)
    return val.numerator//val.denominator

def travel_factor(a,k,e,beta=Q(0)):
    r=k-1;e=Q(e)
    zz=sqrt_upper(Q(k,r));uu=sqrt_upper(Q(r,r-1));vv=sqrt_upper(Q(r,a))
    return 1+zz*(2+uu+vv)+e*(1+zz*(2+vv))+Q(beta)/r

def nonconstant_curvature(s,k,e,mu):
    q=(s-1)//2;r=k-1;e,mu=Q(e),Q(mu)
    delta=(8+2*e)/r;m=2+3*e-2*delta
    eta=m*mu/(mu+m/4)
    return Q(r**(q+1),2)*eta

def strengthened_curvature_diameter(s,a,c,k,e,K1,beta=None):
    """Use disjoint constant-sector squares; K1 is any certified nonconstant bound.

    q even: unchanged diffusion. q odd>=3: optionally add beta*L_q.
    beta=0 recovers the previous operator and the improved travel estimate.
    """
    assert s>=5 and s%2
    q=(s-1)//2;r=k-1;N=r**q;v=k*r**(q-1);w=k*N
    e,K1=Q(e),Q(K1)
    epsilon=e*N
    K0=2*epsilon*r/(1+epsilon)
    if q%2==0:
        assert beta in (None,0)
        beta=Q(0)
        Kconst=K0+Q((r-1)*r**(q//2),2)
        Knon=K1
    else:
        beta=min(Q(1,r**((q-3)//2)),K1/(2*v)) if beta is None else Q(beta)
        assert beta>=0
        mu_q=(r-1)*r**((q-1)//2)
        H=Q(N*a)*beta/(a+beta)
        Kconst=K0+2*beta+Q(mu_q)*H/(2*(mu_q+H))
        Knon=K1-beta*(v-2)
        assert Knon>0
    K=min(Kconst,Knon)
    factor=travel_factor(a,k,e,beta)
    val=2*q*w*factor/K
    return dict(beta=beta,K_constant=Kconst,K_nonconstant=Knon,K=K,
                diameter_bound=val.numerator//val.denominator)

def critical_s3(b,delta=Q(0)):
    b,delta=Q(b),Q(delta)
    return ((1+2*b-delta)*(1+b-delta)-4*b*b)/(2+7*b-2*delta)

def certify_s3_domain(c,lam,b,delta,mean_error,c_over_a,mu=Q(0),max_nodes=100000):
    """s=3, exact scalar intervals. mean_error is an upper bound on 2/r."""
    c=int(c);lam,b,delta,mean_error,c_over_a,mu=map(Q,(lam,b,delta,mean_error,c_over_a,mu))
    assert b>delta
    pending=[(Q(0),min(Q(1),1/(c*lam)))];visited=leaves=0;minimum=None
    while pending:
        lo,hi=pending.pop();visited+=1
        if visited>max_nodes:raise RuntimeError('node limit')
        aa=Q(1,c)-lam*lo
        bb=lam*lam*(sqrt_upper(cubic_max(lo,hi)+mean_error)+c_over_a*sqrt_upper(hi))**2
        bb=min(bb,aa*(1-aa))
        margin=critical_s3(b,delta)-contraction_loss(aa,bb,b-delta)
        if margin>=mu:
            leaves+=1;minimum=margin if minimum is None else min(minimum,margin)
        elif hi-lo<Q(1,2**30):
            return dict(positive=False,interval=[str(lo),str(hi)],margin=str(margin))
        else:
            mid=(lo+hi)/2;pending.extend([(lo,mid),(mid,hi)])
    return dict(positive=True,c=c,lam=str(lam),b=str(b),delta=str(delta),
                mean_error=str(mean_error),c_over_a=str(c_over_a),mu=str(mu),
                checked_nodes=visited,leaves=leaves,min_margin=str(minimum))

if __name__=='__main__':
    import json
    C=Q(129,125);r=1000000;mu=Q(1,40000)
    rows=[]
    for c,e in ((3,Q(217,500)),(4,Q(14,25)),(5,Q(1,2)),(6,Q(1,2))):
        row=certify_rectangle_domain(c,Q(c-2,c)/C,e,r,mu)
        rows.append(row)
        print(json.dumps(row),flush=True)
    print(json.dumps(large_c_certificate()),flush=True)


==> anc/proof-data/odd_contraction_certificates.json <==
{
  "coefficient_odd_ge5": "129/125",
  "odd_ge5": [
    {
      "positive": true,
      "c": 3,
      "lam": "125/387",
      "e": "217/500",
      "r": 1000000,
      "mu": "1/40000",
      "checked_nodes": 2597,
      "leaves": 1299,
      "min_margin": "181765084587583650535728985325470546367276469/7254565525835861518050841847945655436942000000000"
    },
    {
      "positive": true,
      "c": 4,
      "lam": "125/258",
      "e": "14/25",
      "r": 1000000,
      "mu": "1/40000",
      "checked_nodes": 79,
      "leaves": 40,
      "min_margin": "1237441776634744256073679297787564865741/6361353438735631378976966809841456950000000"
    },
    {
      "positive": true,
      "c": 5,
      "lam": "25/43",
      "e": "1/2",
      "r": 1000000,
      "mu": "1/40000",
      "checked_nodes": 21,
      "leaves": 11,
      "min_margin": "31756255878751/4682477361000000"
    },
    {
      "positive": true,
      "c": 6,
      "lam": "250/387",
      "e": "1/2",
      "r": 1000000,
      "mu": "1/40000",
      "checked_nodes": 9,
      "leaves": 5,
      "min_margin": "249831251701/13999811000000"
    }
  ],
  "large_c": {
    "c_min": 7,
    "r_min": 500,
    "e": "1/2",
    "margin": "823/2551500"
  },
  "coefficient_all_odd": "291/250",
  "s3": [
    {
      "positive": true,
      "c": 3,
      "lam": "250/873",
      "b": "2/5",
      "delta": "3/1000000",
      "mean_error": "1/500000",
      "c_over_a": "1/1000000",
      "mu": "1/100000",
      "checked_nodes": 303,
      "leaves": 152,
      "min_margin": "394042445760092148941563065218806980296927147/34570310225917869000527000190311504918581902000000"
    },
    {
      "positive": true,
      "c": 4,
      "lam": "125/291",
      "b": "57/100",
      "delta": "3/1000000",
      "mean_error": "1/500000",
      "c_over_a": "1/1000000",
      "mu": "1/100000",
      "checked_nodes": 17,
      "leaves": 9,
      "min_margin": "17988598165508785529899066204934323376230287881/5929306047420823326640178251864907135604746000000"
    },
    {
      "positive": true,
      "c": 5,
      "lam": "50/97",
      "b": "67/100",
      "delta": "3/1000000",
      "mean_error": "1/500000",
      "c_over_a": "1/1000000",
      "mu": "1/100000",
      "checked_nodes": 7,
      "leaves": 4,
      "min_margin": "56147312340769973/5485775010018000000"
    },
    {
      "positive": true,
      "c": 6,
      "lam": "500/873",
      "b": "7/10",
      "delta": "3/1000000",
      "mean_error": "1/500000",
      "c_over_a": "1/1000000",
      "mu": "1/100000",
      "checked_nodes": 5,
      "leaves": 3,
      "min_margin": "310405736858646610607118564737130693998420285867/10126112941534128287623143673800037879909422000000"
    }
  ],
  "s3_large_c_margin": "249978750080999937/8249952500042000000",
  "stronger_c_dependent_coefficients": [
    {
      "positive": true,
      "c": 4,
      "lam": "1/2",
      "e": "14/25",
      "r": 1000000,
      "mu": "1/100000",
      "checked_nodes": 131,
      "leaves": 66,
      "min_margin": "3997035376969117/67893106395587500000",
      "coefficient": "1"
    },
    {
      "positive": true,
      "c": 5,
      "lam": "6/7",
      "e": "13/25",
      "r": 1000000,
      "mu": "1/100000",
      "checked_nodes": 107,
      "leaves": 54,
      "min_margin": "12178802972477/50386308700000000",
      "coefficient": "7/10"
    },
    {
      "positive": true,
      "c": 6,
      "lam": "8/3",
      "e": "1/2",
      "r": 1000000,
      "mu": "1/100000",
      "checked_nodes": 73,
      "leaves": 37,
      "min_margin": "3345922631/6124916000000",
      "coefficient": "1/4"
    }
  ],
  "finite_example_a100_c3_k10100": {
    "positive": true,
    "c": 3,
    "lam": "9700/30297",
    "e": "217/500",
    "r": 10099,
    "mu": "1/1000000",
    "checked_nodes": 1177,
    "leaves": 589,
    "min_margin": "11988003569239342738656439944998359836633/4631206729819429222928245115925407623356728320"
  },
  "diameter_comparisons": [
    {
      "s": 5,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "K": "43026066619466/1479677665",
      "previous_diameter": 40299796466150,
      "new_diameter": 9265245834,
      "strengthened_diameter": 2548547,
      "added_Lq_weight": "0",
      "reduction_factor": 15812851.976498766
    },
    {
      "s": 7,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "K": "625555982580416174/21513033309751",
      "previous_diameter": 105969548284816916096,
      "new_diameter": 202061111315859,
      "strengthened_diameter": 55584038990,
      "added_Lq_weight": "1",
      "reduction_factor": 1906474416.2237232
    },
    {
      "s": 11,
      "a": 100,
      "c": 3,
      "k": 14540,
      "e": "7/18",
      "K": "132231600624480456089294654/4547479215368335376911",
      "previous_diameter": 542791871882039767909631287572098,
      "new_diameter": 71186978509953887608063,
      "strengthened_diameter": 1347259361582305,
      "added_Lq_weight": "1/14539",
      "reduction_factor": 4.0288595303917677e+17
    }
  ],
  "linear_algebra_checks": {
    "contraction_checks": 500,
    "moment_checks": 500
  },
  "exact_constant_sector_checks": 21
}


==> anc/proof-data/odd_degree_free_bounds.py <==
"""Sharper odd-s tree/contraction criterion. Proof in odd-degree-free-cutoffs.txt."""
from fractions import Fraction as Q
from math import isqrt

def blocks(r,e=Q(1,2)):
    r,e=Q(r),Q(e)
    g=1/r-1/(r*r*(r-1));f=e+g
    H=1+1/r-1/r**3
    A=1+e*(1-1/(r**4*H))
    D=1+e*(1-1/H)
    B=-1/r+e*(-1+1/(r*r*H))
    tR=(A*D-B*B)/(A+D-2*B)
    den=r*r+2*r+2
    A2=1+1/r-1/r**4+e*((r+1)/r-1/den)
    D2=1+e*(1-r*r/den)
    B2=-1/r+1/r**2+1/r**3+e*(-1-r/den)
    tR2=(A2*D2-B2*B2)/(A2+D2-2*B2)
    return dict(f=f,A=A,D=D,B=B,tR=tR,tR2=tR2,tH=(1-1/r)/2)

def criterion(c,k,e=Q(1,2)):
    c,r=Q(c),Q(k-1);b=blocks(r,e)
    aaR=(r-c+1)/(c*r);aaH=1/c
    assert aaR>=0
    phi=lambda aa:(1+b['f'])*aa/(b['f']+aa)
    mR=b['tR']-phi(aaR);mR2=b['tR2']-phi(aaR);mH=b['tH']-phi(aaH)
    return dict(c=c,k=r+1,e=Q(e),margin_root=mR,margin_q2=mR2,
                margin_high=mH,mu=min(mR,mR2,mH),positive=min(mR,mR2,mH)>0)

def sqrt_upper(x, digits=16):
    """Rational upper bound, not an uncertified floating-point square root."""
    x=Q(x);scale=10**digits
    n=isqrt(x.numerator*scale*scale//x.denominator)
    if Q(n*n,scale*scale)<x:n+=1
    return Q(n,scale)

def diameter_bound(a,c,k,s,use_extra_jump=True):
    """Certified explicit diameter for odd s>=5,c>=7; retains constant boost.

    This uses the simple uniform K_non=rN/86. Parameter-specific older
    certificates may be stronger and must also be retained when available.
    """
    assert s>=5 and s%2==1 and a>c>=7 and k>=a+2
    q=(s-1)//2;r=Q(k-1);N=r**q
    return mixed_diameter_bound(a,c,k,s,Q(1,2),r*N/86,use_extra_jump)

def mixed_diameter_bound(a,c,k,s,e,Knon,use_extra_jump=True):
    """Convert an independently certified K_non into a diameter bound.

    This helper does not itself certify the input curvature constant.
    """
    assert s>=5 and s%2==1 and a>c>=3 and k>=a+2 and e>0 and Knon>0
    q=(s-1)//2;r=Q(k-1);N=r**q;n=r**(q-1);v=k*n;e=Q(e)
    eps=e*N;K0=2*eps*r/(1+eps);beta=Q(0)
    if q%2==0:
        Kconst=K0+(r-1)*r**(q//2)/2
    elif use_extra_jump:
        beta=min(r**(-((q-3)//2)),Knon/(2*v))
        H=N*a*beta/(a+beta);muq=(r-1)*r**((q-1)//2)
        Kconst=K0+2*beta+muq*H/(2*(muq+H))
    else:Kconst=K0
    Knonnew=Knon-beta*(v-2);K=min(Kconst,Knonnew)
    assert K>0
    Z=sqrt_upper(Q(k)/r);U=sqrt_upper(r/(r-1));V=sqrt_upper(r/a)
    travel=1+Z*(2+U+V)+e*(1+Z*(2+V))+beta/r
    diameter=max(s-1,int(2*q*k*N*travel/K))
    return dict(s=s,a=a,c=c,k=k,epsilon=eps,beta=beta,
                K_nonconstant=Knonnew,K_constant=Kconst,K=K,
                travel_upper=travel,diameter=diameter)

if __name__=='__main__':
    for c in range(6,13):
        vals=[criterion(c,k) for k in range(int(c)+3,3001)]
        m=min(vals,key=lambda d:d['mu'])
        print(c,'worst',int(m['k']),float(m['mu']),
              'first',float(vals[0]['mu']),flush=True)


==> anc/proof-data/odd_degree_free_certificates.json <==
{
  "root_margin_minus_1_over_42": {
    "r_start": 9,
    "numerator_shifted": [
      "371545292/441",
      "741416962/1323",
      "205118458/1323",
      "30213952/1323",
      "833128/441",
      "110102/1323",
      "2018/1323"
    ],
    "denominator_shifted": [
      "32647912/7",
      "230064172/63",
      "77109244/63",
      "14342344/63",
      "533011/21",
      "106871/63",
      "3965/63",
      "1"
    ]
  },
  "q2_margin_minus_1_over_42": {
    "r_start": 9,
    "numerator_shifted": [
      "3790169794625/441",
      "8156570046553/882",
      "11837472710167/2646",
      "1695211867724/1323",
      "318350653483/1323",
      "5851375559/189",
      "58041070/21",
      "24850472/147",
      "8969962/1323",
      "20287/126",
      "4549/2646"
    ],
    "denominator_shifted": [
      "287618953050/7",
      "344246588689/7",
      "1684255483037/63",
      "548948378579/63",
      "119192651728/63",
      "2586196358/9",
      "93459566/3",
      "16875790/7",
      "8222086/63",
      "4707",
      "6413/63",
      "1"
    ]
  },
  "high_margin_minus_1_over_42": {
    "r_start": 9,
    "numerator_shifted": [
      "49471/63",
      "140723/378",
      "12337/189",
      "271/54",
      "1/7"
    ],
    "denominator_shifted": [
      "6826",
      "27193/9",
      "4495/9",
      "329/9",
      "1"
    ]
  },
  "root_completion_coefficient_minus_1": {
    "r_start": 9,
    "numerator_shifted": [
      "20099",
      "8520",
      "1351",
      "95",
      "5/2"
    ],
    "denominator_shifted": [
      "7281",
      "3158",
      "513",
      "37",
      "1"
    ]
  },
  "q2_completion_coefficient_minus_1": {
    "r_start": 9,
    "numerator_shifted": [
      "4034903/2",
      "2521761/2",
      "655407/2",
      "45334",
      "7041/2",
      "291/2",
      "5/2"
    ],
    "denominator_shifted": [
      "662661",
      "425736",
      "113967",
      "16272",
      "1307",
      "56",
      "1"
    ]
  },
  "root_A_minus_B": {
    "r_start": 9,
    "numerator_shifted": [
      "15330",
      "6568",
      "2107/2",
      "75",
      "2"
    ],
    "denominator_shifted": [
      "7281",
      "3158",
      "513",
      "37",
      "1"
    ]
  },
  "root_D_minus_B": {
    "r_start": 9,
    "numerator_shifted": [
      "12050",
      "5110",
      "1621/2",
      "57",
      "3/2"
    ],
    "denominator_shifted": [
      "7281",
      "3158",
      "513",
      "37",
      "1"
    ]
  },
  "q2_A_minus_B": {
    "r_start": 9,
    "numerator_shifted": [
      "3052895/2",
      "960485",
      "251554",
      "35102",
      "5505/2",
      "115",
      "2"
    ],
    "denominator_shifted": [
      "662661",
      "425736",
      "113967",
      "16272",
      "1307",
      "56",
      "1"
    ]
  },
  "q2_D_minus_B": {
    "r_start": 9,
    "numerator_shifted": [
      "128185",
      "132877/2",
      "13742",
      "1418",
      "73",
      "3/2"
    ],
    "denominator_shifted": [
      "73629",
      "39123",
      "8316",
      "884",
      "47",
      "1"
    ]
  }
}


==> anc/proof-data/odd_degree_free_verify.py <==
"""Exact polynomial certificates for the sharp c>=7 odd-s criterion.

No symbolic-algebra package is required. A rational function is positive on
r>=9 if its numerator and denominator have nonnegative coefficients after
substitution r=9+t, with positive constant terms.
"""
from fractions import Fraction as Q
from math import comb
import json
from pathlib import Path
from odd_degree_free_bounds import criterion

def trim(p):
    p=list(map(Q,p))
    while len(p)>1 and not p[-1]:p.pop()
    return p
def add(p,q):
    ans=[Q(0)]*max(len(p),len(q))
    for i,x in enumerate(p):ans[i]+=x
    for i,x in enumerate(q):ans[i]+=x
    return trim(ans)
def neg(p):return [-x for x in p]
def mul(p,q):
    ans=[Q(0)]*(len(p)+len(q)-1)
    for i,x in enumerate(p):
        for j,y in enumerate(q):ans[i+j]+=x*y
    return trim(ans)
def divmodpoly(p,q):
    p=trim(p);q=trim(q);ans=[Q(0)]*max(1,len(p)-len(q)+1)
    while p!=[0] and len(p)>=len(q):
        i=len(p)-len(q);x=p[-1]/q[-1];ans[i]=x
        p=add(p,neg([Q(0)]*i+[x*y for y in q]))
    return trim(ans),p
def gcd(p,q):
    while q!=[0]:p,q=q,divmodpoly(p,q)[1]
    return [x/p[-1] for x in p]
def shift(p,a):
    return [sum(p[j]*comb(j,i)*Q(a)**(j-i) for j in range(i,len(p))) for i in range(len(p))]

class Rat:
    def __init__(self,p,d=(1,)):
        if isinstance(p,(int,Q)):p=[p]
        self.p,self.d=trim(p),trim(d)
        gg=gcd(self.p,self.d)
        self.p=divmodpoly(self.p,gg)[0];self.d=divmodpoly(self.d,gg)[0]
        scale=self.d[-1]
        self.p=[x/scale for x in self.p];self.d=[x/scale for x in self.d]
    @staticmethod
    def coerce(x):return x if isinstance(x,Rat) else Rat(x)
    def __add__(self,x):
        x=self.coerce(x);return Rat(add(mul(self.p,x.d),mul(x.p,self.d)),mul(self.d,x.d))
    __radd__=__add__
    def __neg__(self):return Rat(neg(self.p),self.d)
    def __sub__(self,x):return self+-self.coerce(x)
    def __rsub__(self,x):return self.coerce(x)+-self
    def __mul__(self,x):
        x=self.coerce(x);return Rat(mul(self.p,x.p),mul(self.d,x.d))
    __rmul__=__mul__
    def __truediv__(self,x):
        x=self.coerce(x);return Rat(mul(self.p,x.d),mul(self.d,x.p))
    def __rtruediv__(self,x):return self.coerce(x)/self
    def __pow__(self,n):
        assert n>=0
        ans=Rat(1)
        for _ in range(n):ans=ans*self
        return ans

def certificate(fun,start=9):
    pp,dd=shift(fun.p,start),shift(fun.d,start)
    assert min(pp)>=0 and min(dd)>=0 and pp[0]>0 and dd[0]>0,(pp,dd)
    return {'r_start':start,'numerator_shifted':list(map(str,pp)),
            'denominator_shifted':list(map(str,dd))}

def run():
    r=Rat([0,1]);e=Q(1,2);g=1/r-1/(r*r*(r-1));f=e+g
    H=1+1/r-1/r**3
    A=1+e*(1-1/(r**4*H));D=1+e*(1-1/H);B=-1/r+e*(-1+1/(r*r*H))
    m=A+D-2*B;tR=(A*D-B*B)/m
    den=r*r+2*r+2
    A2=1+1/r-1/r**4+e*((r+1)/r-1/den)
    D2=1+e*(1-r*r/den);B2=-1/r+1/r**2+1/r**3+e*(-1-r/den)
    m2=A2+D2-2*B2;tR2=(A2*D2-B2*B2)/m2
    tH=(1-1/r)/2;aaR=(r-6)/(7*r);aaH=Q(1,7)
    phi=lambda aa:(1+f)*aa/(f+aa)
    checks={'root_margin_minus_1_over_42':tR-phi(aaR)-Q(1,42),
            'q2_margin_minus_1_over_42':tR2-phi(aaR)-Q(1,42),
            'high_margin_minus_1_over_42':tH-phi(aaH)-Q(1,42),
            'root_completion_coefficient_minus_1':m-1,
            'q2_completion_coefficient_minus_1':m2-1,
            'root_A_minus_B':A-B,'root_D_minus_B':D-B,
            'q2_A_minus_B':A2-B2,'q2_D_minus_B':D2-B2}
    cert={name:certificate(fun) for name,fun in checks.items()}
    for c in range(7,31):
        for k in range(c+3,201):assert criterion(c,k)['mu']>Q(1,42)
    dest=Path(__file__).with_name('odd_degree_free_certificates.json')
    dest.write_text(json.dumps(cert,indent=2)+'\n',encoding='utf-8')
    print('All nine exact polynomial certificates pass; c>=7, all feasible k; mu>1/42.')

if __name__=='__main__':run()


==> anc/proof-data/odd_dense_parameter_bounds.py <==
"""Retain the favorable lambda/r root term: new linear-regime results.

These are partial extensions to c=3..6, NOT the unrestricted c>=7 theorem.
Exact rational certificates and proof: odd-dense-parameter-proof.txt.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_bounds import blocks,mixed_diameter_bound
from odd_degree_free_verify import Rat,certificate

CASES=[(3,Q(9,10),Q(6,5),20,Q(1,1000)),
       (3,Q(6,7),Q(11,10),50,Q(1,300)),
       (4,Q(7,10),Q(4,5),6,Q(1,100)),
       (4,Q(2,3),Q(7,10),7,Q(1,200)),
       (5,Q(1,2),Q(1,2),7,Q(1,100)),
       (6,Q(1,4),Q(1,2),8,'1/(2r)')]

def bound_at(c,theta,e,r):
    b=blocks(r,e)
    aa=(1-theta*theta)/c+(theta-Q(c-1,c))/r
    phi=lambda a:(1+b['f'])*a/(b['f']+a)
    return min(b['tR']-phi(aa),b['tR2']-phi(aa),b['tH']-phi(Q(1,c)))

def criterion(a,c,k,e):
    """Sharper actual-parameter test, retaining all favorable root h terms."""
    assert a>c>=3 and k>=a+2 and e>0
    r=Q(k-1);e=Q(e);b=blocks(r,e)
    aa=(r-c+1)/(c*r)-Q(a*(a-c))/(c*r*r)
    assert aa>=0
    phi=lambda z:(1+b['f'])*z/(b['f']+z)
    margins=(b['tR']-phi(aa),b['tR2']-phi(aa),b['tH']-phi(Q(1,c)))
    return dict(mu=min(margins),margins=margins,e=e,root_compression_upper=aa)

def bounds(a,c,k,s):
    """Best certified diameter among several fixed, exactly checked e values."""
    assert s>=5 and s%2==1
    candidates=[]
    for e in (Q(1,2),Q(3,5),Q(7,10),Q(4,5),Q(11,10),Q(6,5)):
        cert=criterion(a,c,k,e);mu=cert['mu']
        if mu>0:
            r=Q(k-1);N=r**((s-1)//2);Knon=r*N*mu/(2*(1+mu))
            result=mixed_diameter_bound(a,c,k,s,e,Knon)
            result['mu']=mu;candidates.append(result)
    return min(candidates,key=lambda t:t['diameter']) if candidates else None

def polys(c,theta,e):
    r=Rat([0,1]);g=1/r-1/(r*r*(r-1));f=e+g
    H=1+1/r-1/r**3
    A=1+e*(1-1/(r**4*H));D=1+e*(1-1/H);B=-1/r+e*(-1+1/(r*r*H))
    tR=(A*D-B*B)/(A+D-2*B)
    den=r*r+2*r+2
    A2=1+1/r-1/r**4+e*((r+1)/r-1/den)
    D2=1+e*(1-r*r/den);B2=-1/r+1/r**2+1/r**3+e*(-1-r/den)
    tR2=(A2*D2-B2*B2)/(A2+D2-2*B2)
    tH=(1-1/r)/2
    aa=(1-theta*theta)/c+(theta-Q(c-1,c))/r
    phi=lambda a:(1+f)*a/(f+a)
    return [tR-phi(aa),tR2-phi(aa),tH-phi(Q(1,c))]

def verify():
    results=[]
    for c,theta,e,rmin,mu in CASES:
        for r in range(rmin,rmin+100):
            assert bound_at(c,theta,e,r)>(Q(1,2*r) if isinstance(mu,str) else mu)
        mupoly=Q(1,2)/Rat([0,1]) if isinstance(mu,str) else mu
        proofs=[certificate(p-mupoly,rmin) for p in polys(c,theta,e)]
        results.append(dict(c=c,theta=str(theta),e=str(e),r_min=rmin,
                            mu=str(mu),certificates=proofs))
        print(c,'theta>=',theta,'r>=',rmin,'margin>',mu,flush=True)
    Path(__file__).with_name('odd_dense_parameter_certificates.json').write_text(
        json.dumps(results,indent=2)+'\n',encoding='utf-8')

if __name__=='__main__':verify()


==> anc/proof-data/odd_dense_parameter_certificates.json <==
[
  {
    "c": 3,
    "theta": "9/10",
    "e": "6/5",
    "r_min": 20,
    "mu": "1/1000",
    "certificates": [
      {
        "r_start": 20,
        "numerator_shifted": [
          "19201388391/2653",
          "99443507819/26530",
          "98690800253/132650",
          "204523722439/2653000",
          "24440005811/5306000",
          "852281643/5306000",
          "8089677/2653000",
          "64797/2653000"
        ],
        "denominator_shifted": [
          "3474167484000/2653",
          "1212815339600/2653",
          "181410179690/2653",
          "15071550061/2653",
          "1502239589/5306",
          "44910457/5306",
          "372873/2653",
          "1"
        ]
      },
      {
        "r_start": 20,
        "numerator_shifted": [
          "10966409477433450/2653",
          "6137443452744640/2653",
          "6246686606669679/10612",
          "1362587169460303/15160",
          "9709652091537231/1061200",
          "691874425293427/1061200",
          "14084278634609/424480",
          "12797239938323/10612000",
          "20343795513/663250",
          "788261749/1516000",
          "56103133/10612000",
          "64797/2653000"
        ],
        "denominator_shifted": [
          "643504973997300000/2653",
          "348794330707360000/2653",
          "85920594536205250/2653",
          "12697243087226975/2653",
          "2501458986053845/5306",
          "172456041695865/5306",
          "16982373184775/10612",
          "597163447677/10612",
          "3674167048/2653",
          "241093757/10612",
          "2372667/10612",
          "1"
        ]
      },
      {
        "r_start": 20,
        "numerator_shifted": [
          "5489/115",
          "787843/4600",
          "115359/4600",
          "7167/5750",
          "477/23000"
        ],
        "denominator_shifted": [
          "3609700/23",
          "725785/23",
          "54705/23",
          "1832/23",
          "1"
        ]
      }
    ]
  },
  {
    "c": 3,
    "theta": "6/7",
    "e": "11/10",
    "r_min": 50,
    "mu": "1/300",
    "certificates": [
      {
        "r_start": 50,
        "numerator_shifted": [
          "125297224240625/92591",
          "814406185621103/2777730",
          "22038066737123/925910",
          "27774355482823/27777300",
          "167482836824/6944325",
          "2352257852/6944325",
          "35917727/13888650",
          "231199/27777300"
        ],
        "denominator_shifted": [
          "73137271670053500/92591",
          "10224192892974070/92591",
          "612529883175810/92591",
          "20386276278887/92591",
          "407084711584/92591",
          "4877171992/92591",
          "32461166/92591",
          "1"
        ]
      },
      {
        "r_start": 50,
        "numerator_shifted": [
          "2896495694664532114400/92591",
          "1962332923655177167400/277773",
          "201333418371888277246/277773",
          "4129322808361957476/92591",
          "2539542468324838798/1388865",
          "24283585647856206/462955",
          "497349125706417/462955",
          "36362418443672/2314775",
          "4464340127299/27777300",
          "5072766149/4629550",
          "31112576/6944325",
          "231199/27777300"
        ],
        "denominator_shifted": [
          "485121227554323223500000/92591",
          "106058339492083296940000/92591",
          "10539154259028627109400/92591",
          "628357812043998571200/92591",
          "24975033595653247240/92591",
          "694851886467914040/92591",
          "13808274616448880/92591",
          "195996175713216/92591",
          "1947344793011/92591",
          "12898401036/92591",
          "51258886/92591",
          "1"
        ]
      },
      {
        "r_start": 50,
        "numerator_shifted": [
          "342310/129",
          "1539853/1290",
          "28081/430",
          "16313/12900",
          "107/12900"
        ],
        "denominator_shifted": [
          "267048500/43",
          "21399470/43",
          "643020/43",
          "8587/43",
          "1"
        ]
      }
    ]
  },
  {
    "c": 4,
    "theta": "7/10",
    "e": "4/5",
    "r_min": 6,
    "mu": "1/100",
    "certificates": [
      {
        "r_start": 6,
        "numerator_shifted": [
          "3662242/4081",
          "29513788/20405",
          "89715386/102025",
          "112244087/408100",
          "19949161/408100",
          "2038041/408100",
          "526/1925",
          "2529/408100"
        ],
        "denominator_shifted": [
          "109669800/371",
          "201302020/583",
          "63910666/371",
          "17658523/371",
          "32108199/4081",
          "453707/583",
          "174098/4081",
          "1"
        ]
      },
      {
        "r_start": 6,
        "numerator_shifted": [
          "17726055500/583",
          "196047860828/4081",
          "697862143798/20405",
          "59041684599/4081",
          "235229904177/58300",
          "79318972972/102025",
          "85959683533/816200",
          "1630646947/163240",
          "7533131/11660",
          "21921673/816200",
          "517541/816200",
          "2529/408100"
        ],
        "denominator_shifted": [
          "347839938000/583",
          "4303526535600/4081",
          "492991787240/583",
          "1657361080780/4081",
          "529716540561/4081",
          "118311475132/4081",
          "5383825741/1166",
          "4280409345/8162",
          "169884695/4081",
          "17951727/8162",
          "568199/8162",
          "1"
        ]
      },
      {
        "r_start": 6,
        "numerator_shifted": [
          "242/105",
          "7831/525",
          "3713/525",
          "799/700",
          "43/700"
        ],
        "denominator_shifted": [
          "8720/7",
          "17776/21",
          "4498/21",
          "503/21",
          "1"
        ]
      }
    ]
  },
  {
    "c": 4,
    "theta": "2/3",
    "e": "7/10",
    "r_min": 7,
    "mu": "1/200",
    "certificates": [
      {
        "r_start": 7,
        "numerator_shifted": [
          "12064148/1025",
          "1815140146/154775",
          "304112607/61910",
          "173367652/154775",
          "23204492/154775",
          "14542877/1238200",
          "61463/123820",
          "10729/1238200"
        ],
        "denominator_shifted": [
          "5446017696/6191",
          "5430451952/6191",
          "2315023140/6191",
          "547027584/6191",
          "77390704/6191",
          "6556323/6191",
          "308010/6191",
          "1"
        ]
      },
      {
        "r_start": 7,
        "numerator_shifted": [
          "25066592054659/154775",
          "13811670807609/61910",
          "171700235431443/1238200",
          "7938596349719/154775",
          "15512280647203/1238200",
          "524537514477/247640",
          "312462947283/1238200",
          "26144322699/1238200",
          "1498149001/1238200",
          "55561039/1238200",
          "592291/619100",
          "10729/1238200"
        ],
        "denominator_shifted": [
          "19140085399848/6191",
          "29064578953900/6191",
          "20034004801617/6191",
          "8274563646848/6191",
          "2275454459877/6191",
          "437461061695/6191",
          "59999069197/6191",
          "5870751781/6191",
          "401625999/6191",
          "18295601/6191",
          "499478/6191",
          "1"
        ]
      },
      {
        "r_start": 7,
        "numerator_shifted": [
          "6579/1900",
          "14477/760",
          "1527/200",
          "3967/3800",
          "181/3800"
        ],
        "denominator_shifted": [
          "44842/19",
          "25915/19",
          "5587/19",
          "533/19",
          "1"
        ]
      }
    ]
  },
  {
    "c": 5,
    "theta": "1/2",
    "e": "1/2",
    "r_min": 7,
    "mu": "1/100",
    "certificates": [
      {
        "r_start": 7,
        "numerator_shifted": [
          "5275274/91",
          "23006769/455",
          "41707957/2275",
          "16104461/4550",
          "3498023/9100",
          "203569/9100",
          "5069/9100",
          "9/9100"
        ],
        "denominator_shifted": [
          "11501800/13",
          "80229620/91",
          "34175572/91",
          "1152654/13",
          "87729/7",
          "96531/91",
          "4531/91",
          "1"
        ]
      },
      {
        "r_start": 7,
        "numerator_shifted": [
          "22645346127/70",
          "4034732700519/9100",
          "355074088797/1300",
          "69726615971/700",
          "54191132018/2275",
          "8881557892/2275",
          "404305959/910",
          "78935672/2275",
          "8111729/4550",
          "38301/700",
          "547/700",
          "9/9100"
        ],
        "denominator_shifted": [
          "40055295070/13",
          "60850665833/13",
          "22593420567/7",
          "121349996777/91",
          "33379858028/91",
          "6419001632/91",
          "880602210/91",
          "86186012/91",
          "5897642/91",
          "38391/13",
          "7339/91",
          "1"
        ]
      },
      {
        "r_start": 7,
        "numerator_shifted": [
          "12081/175",
          "1083/20",
          "10039/700",
          "1101/700",
          "43/700"
        ],
        "denominator_shifted": [
          "2468",
          "9895/7",
          "2111/7",
          "199/7",
          "1"
        ]
      }
    ]
  },
  {
    "c": 6,
    "theta": "1/4",
    "e": "1/2",
    "r_min": 8,
    "mu": "1/(2r)",
    "certificates": [
      {
        "r_start": 8,
        "numerator_shifted": [
          "8413936/63",
          "44227465/441",
          "27611513/882",
          "46796/9",
          "213721/441",
          "3533/147",
          "437/882"
        ],
        "denominator_shifted": [
          "941408000/441",
          "1871264",
          "309501424/441",
          "64388939/441",
          "8026082/441",
          "599512/441",
          "3550/63",
          "1"
        ]
      },
      {
        "r_start": 8,
        "numerator_shifted": [
          "512775084928/441",
          "29315204288/21",
          "5273240480/7",
          "106121176394/441",
          "22222286788/441",
          "3187584677/441",
          "317192594/441",
          "294169/6",
          "322073/147",
          "17041/294",
          "304/441"
        ],
        "denominator_shifted": [
          "5357167861760/441",
          "7170749255680/441",
          "484272661120/49",
          "1587916232864/441",
          "128439797140/147",
          "3113827816/21",
          "2639796574/147",
          "684485596/441",
          "13792573/147",
          "1666160/441",
          "5746/63",
          "1"
        ]
      },
      {
        "r_start": 8,
        "numerator_shifted": [
          "275/2",
          "121",
          "32",
          "27/8",
          "1/8"
        ],
        "denominator_shifted": [
          "4244",
          "4237/2",
          "789/2",
          "65/2",
          "1"
        ]
      }
    ]
  }
]


==> anc/proof-data/odd_mixed_bounds.py <==
"""Exact bounds for mixed distance-(s-1) diffusion / original gradient.
Proof: odd-s-working-proof.txt. Fractions certify parameters, not graph existence.
"""
from fractions import Fraction as Q
from math import sqrt

def coeffs(a,c):
    d=Q(c-1); a=Q(a); b=1+d/a
    z=a-d+d/a+d*d/(a*a)
    C0=(d+2)/d+a*(2-b*b-z*z)/(2*d*d)
    G1=-Q(c)*(a-c+2)/(d*d)+2/a+(b*b+2*a*b)/(2*d*d)
    C1=2*Q(c)/d-a*G1+a*(z*z-2*a*z)/(2*d*d)
    return C0,C1,z

def eta(a,c,k):
    C0,C1,z=coeffs(a,c)
    return Q(k*(c-2),c-1)+C0+C1/Q(k-1)

def uniform_lower(a,c):
    C0,C1,z=coeffs(a,c); tau=Q(c-2,c-1)
    # Prove monotonicity for feasible degrees if this passes.
    monotone=C1<=tau*(a+1)**2
    return monotone,eta(a,c,a+2)

def optimized_trial(a,c,k,tau):
    """Certified rational lower bound for one rational shift tau.
    Keeps the full cubic moment bound. tau=1/(c-1) recovers eta().
    """
    a=Q(a);c=Q(c);k=Q(k);tau=Q(tau);r=k-1;ell=a*(1+1/r)
    def add(p,q):
        return [(p[i] if i<len(p) else 0)+(q[i] if i<len(q) else 0)
                for i in range(max(len(p),len(q)))]
    def mul(p,q):
        out=[Q(0)]*(len(p)+len(q)-1)
        for i,x in enumerate(p):
            for j,y in enumerate(q):out[i+j]+=x*y
        return out
    def scale(p,x):return [v*x for v in p]
    def ev(p,x):return sum(v*x**i for i,v in enumerate(p))
    pp=[k-c,a-c,Q(-1)]
    bp=[1/r-k/c+1,-a/c,1/c]
    mp=[k+a-k/c,-(a+c)/c,1/c]
    H=add([k-1/r**2],scale(pp,-1/c))
    H=add(H,add(scale(bp,2*tau),scale(mp,tau*tau)))
    htop=1+1/r+k*(tau*(c-1)-1)/c
    e=htop/ell
    h=[tau+e,-(1+tau)/c]
    penalty=add(scale(mul([a,-1],mul(h,h)),Q(1,2)),
                scale([a*a-ell*ell,-2*a,1],e*e))
    G=add(H,scale(penalty,-1))
    while len(G)<4:G.append(Q(0))
    mean=-a/r;left=-a;right=a
    A=G[3];B=G[2]
    if A==0:
        value=ev(G,mean) if B>=0 else ((right-mean)*ev(G,left)+(mean-left)*ev(G,right))/(right-left)
    else:
        z=max(left,min(right,-(A*left+B)/(2*A)))
        value=ev(G,mean) if mean>=z else ((z-mean)*ev(G,left)+(mean-left)*ev(G,z))/(z-left)
    return value

class Poly(dict):
    """Tiny exact bivariate polynomial helper, only for a proof certificate."""
    def __add__(self,other):
        if not isinstance(other,Poly): other=Poly({(0,0):Q(other)})
        out=Poly(self)
        for m,v in other.items(): out[m]=out.get(m,0)+v
        return Poly({m:v for m,v in out.items() if v})
    __radd__=__add__
    def __neg__(self): return Poly({m:-v for m,v in self.items()})
    def __sub__(self,other): return self+-other
    def __rsub__(self,other): return -self+other
    def __mul__(self,other):
        if not isinstance(other,Poly): other=Poly({(0,0):Q(other)})
        out=Poly()
        for m,v in self.items():
            for n,w in other.items():
                z=(m[0]+n[0],m[1]+n[1]);out[z]=out.get(z,0)+v*w
        return Poly({m:v for m,v in out.items() if v})
    __rmul__=__mul__
    def __pow__(self,n):
        out=Poly({(0,0):Q(1)})
        for _ in range(n): out=out*self
        return out

def uniform_certificate():
    x=Poly({(1,0):Q(1)}); y=Poly({(0,1):Q(1)})
    d=x+y+2; a=x+2*y+4
    zn=a**3-d*a**2+d*a+d**2
    N0=2*d*(d+2)*a**3+(2*a**2-(a+d)**2)*a**2-zn**2
    N1=(4*d*a**3+2*(d+1)*(a-d+1)*a**4
        -(a+d)**2*a**2-2*a**4*(a+d)+zn**2-2*a**3*zn)
    N=2*d*(d-1)*(a+2)*a**3*(a+1)+N0*(a+1)+N1
    return N

if __name__=='__main__':
    cert=uniform_certificate()
    print('certificate',len(cert),'coeff min',min(cert.values()),'constant',cert.get((0,0)))
    print('negative coefficients',[(key,str(val)) for key,val in cert.items() if val<0])
    for c in (3,4,5,6,10,20,50,100,1000):
        vals=[]
        for a in range(c+1,4*c+1):
            ok,low=uniform_lower(a,c)
            if ok and low>0: vals.append(a)
        print(c, max(vals) if vals else None, 'simple 2c-2',2*c-2)
    for a,c in [(4,3),(5,3),(6,3),(10,5),(20,10),(9,3)]:
        C0,C1,z=coeffs(a,c)
        print('a,c',a,c,'C0,C1,z',C0,C1,z,'min-degree eta',eta(a,c,a+2),
              'mono',uniform_lower(a,c)[0])


==> anc/proof-data/remaining_cases_bounds_20261020.py <==
"""Companion entry point for the remaining-case research of 2026-10-20.

Retains the older c>=3 interface and adds the new c=2 theorems.
For s=2, also includes the standard positive BE criterion, the established
3-claw diameter alternative, sphere-cardinality integrality, and the
nonuniform clique-geometry low-degree theorems, including the even-c
Metsch 3/8 extension, the 4/9 clique-bootstrap theorem, and the subsequent
half-coefficient near-neighbourhood theorem of 2026-10-21, and the
maximal-clique integer defect improvement of 2026-10-22, including its
even-a equality and near-equality cases.
All earlier candidates remain available.
A missing bound says only that these criteria have not covered the tuple.
No tuple is asserted to be realized by a graph.

Run: python research/remaining_cases_bounds_20261020.py s c a k
"""
import argparse
from fractions import Fraction as Q
import json
from math import isqrt


def bounds(s, c, a, k):
    if any(type(z) is not int for z in (s, c, a, k)):
        raise ValueError("Parameters must be integers.")
    if s < 2 or c < 2 or a <= c or k < a + 2:
        raise ValueError("Require s>=2, a>c>=2, k>=a+2.")
    options = []
    if s == 2:
        from low_degree_s2_20261020_bounds import low_degree_bound
        from s2_even_gap_20261021_bounds import even_metsch_bound
        from s2_even_gap_followup_20261021_bounds import even_strip_bound
        from s2_even_gap_followup_20261021_four_ninths_bounds import (
            even_four_ninths_bound)
        from s2_even_beyond49_20261021_half_bounds import even_half_bound
        from s2_even_gap_20261022_geometry_new_bounds import (
            even_integer_geometry_bound)
        from s2_even_gap_20261022_endpoint_bounds import (
            even_integer_geometry_endpoint_bound)
        from s2_even_gap_20261022_near_bounds import (
            even_integer_geometry_near_bound)
        from s2_mixed_geometry_20261020_bounds import (
            even_low_degree_bound, geometry_candidates)
        options.append(low_degree_bound(c, a, k))
        options.append(even_low_degree_bound(c, a, k))
        options.append(even_metsch_bound(c, a, k))
        options.append(even_strip_bound(c, a, k))
        options.append(even_four_ninths_bound(c, a, k))
        options.append(even_half_bound(c, a, k))
        options.append(even_integer_geometry_bound(c, a, k))
        options.append(even_integer_geometry_endpoint_bound(c, a, k))
        options.append(even_integer_geometry_near_bound(c, a, k))
        options.extend(geometry_candidates(c, a, k))
        if k*(k-a-1) % c:
            options.append(dict(method="S2 cardinality excludes diameter >=2",
                                diameter=1))
        if k < 3*(a-c+2):
            options.append(dict(
                method="established 3-claw diameter alternative, c>1",
                diameter=3, proof="s2_new_research_20261020_notes.txt"))
        ordinary = min(Q(4+a, 2),
                       Q(4+a, 2) + Q(2*k*(c-2)-a*a, 2*c))
        if ordinary > 0:
            options.append(dict(method="standard parameter-only BE",
                                K=ordinary, diameter=int(2*k/ordinary)))
        if c == 2 and a == 4:
            options.append(dict(
                method="closed-neighbourhood propagation, averaged gradient",
                K=Q(1, 154*k*k),
                diameter=isqrt(2*(308*k**3)**2),
                proof="s2_new_research_20261020_a4c2_proof.txt"))
    elif c == 2:
        from c2_new_research_20261020_bounds import (
            s3_bound, s4_bound, s5_bound, odd_bound, even_bound)
        from large_s_c2_20261020_a3_tail_bounds import tail_bound
        options.append(tail_bound(s, a, k))
        if s == 3:
            options.append(s3_bound(a, k))
            from c2_sparse_20261020_s3_a3_bounds import sparse_bound
            options.append(sparse_bound(a, k))
        elif s == 4:
            options.append(s4_bound(a, k))
        elif s >= 5 and s % 2:
            options.append(odd_bound(s, a, k))
            if s == 5:
                options.append(s5_bound(a, k))
        elif s >= 6:
            options.append(even_bound(s, a, k))
    else:
        from current_diameter_bounds import bounds as previous_bounds
        options.append(previous_bounds(s, c, a, k)["best"])
    options = [z for z in options if z is not None]
    return dict(parameters=dict(s=s, c=c, a=a, k=k),
                has_certified_bound=bool(options), candidates=options,
                best=min(options, key=lambda z: z["diameter"])
                if options else None)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ("s", "c", "a", "k"):
        parser.add_argument(name, type=int)
    args = parser.parse_args()
    print(json.dumps(bounds(args.s, args.c, args.a, args.k),
                     indent=2, ensure_ascii=False, default=str))


==> anc/proof-data/s2_even_beyond49_20261021_half_bounds.py <==
"""Exact even-c half-coefficient finiteness bound, independent of old APIs."""
from fractions import Fraction

PROOF="s2_even_beyond49_20261021_half_geometry.txt"


def even_half_bound(c,a,k):
    """Return a certified K and diameter, or None outside the theorem.

    Formal parameters only: no returned tuple is asserted realizable.
    Geometry is parity-free, but this ordinary-curvature theorem uses
    even c and the integer improvement of cross-edge totals.
    """
    if any(type(v) is not int for v in (c,a,k)):
        raise ValueError("Parameters must be integers.")
    if c<4 or c%2 or a<=c or k<a+2:return None
    A=a+1;e=c-1
    threshold=Fraction(A*(A-e),2*e)
    if k>=threshold:return None
    B=(A+e)//2+1
    gamma=2 if 4*B>=(c+2)**2 else c
    numerator=(A+3)*B-gamma*k
    assert A>3*e and B>2*e and 2*B>A+e and numerator>0
    return dict(method="s=2 even-c half-coefficient near-neighbourhood geometry",
                K=Fraction(numerator,2*B),diameter=4*k*B//numerator,
                proof=PROOF,gamma=gamma,
                minimum_punctured_line_size=B,
                degree_threshold=threshold,
                existence_asserted=False)


==> anc/proof-data/s2_even_gap_20261021_bounds.py <==
"""Exact, parameter-only even-c Metsch finiteness bound.

No accepted tuple is asserted to be realized by a graph.  This module
does not modify the public aggregate API.  The theorem applies before
the locally finite graph is known finite.
"""
from fractions import Fraction

PROOF = "s2_even_gap_20261021_metsch_three_eighths_proof.txt"


def even_metsch_bound(c, a, k, *, optimize_sigma=True):
    """Return certified K and diameter, or None outside the theorem.

    The largest admissible sigma decides coverage.  By default binary
    search selects the smallest sigma that still satisfies the degree
    criterion, which increases the certified minimum block size.
    """
    if any(type(v) is not int for v in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 4 or c % 2 or a < 3*c-4 or k < a+2:
        return None
    A=a+1;e=c-1
    sigma_max=(A+e-1)//(2*e)
    def threshold(sigma):
        return (sigma+1)*A-sigma*(sigma+1)*e//2
    degree_threshold=threshold(sigma_max)
    if k >= degree_threshold:
        return None
    sigma=sigma_max
    if optimize_sigma:
        lo=1;hi=sigma_max
        while lo<hi:
            mid=(lo+hi)//2
            if k<threshold(mid):hi=mid
            else:lo=mid+1
        sigma=lo
    b=A-(sigma-1)*e
    gamma=2 if c==4 else c
    numerator=(A+3)*b-gamma*k
    assert A>(2*sigma-1)*e and k<threshold(sigma)
    assert b>2*e and 2*b>a and numerator>0
    simple=Fraction((A+e)*(3*A+e),8*e)
    return dict(method="s=2 even-c Metsch geometry and integer block min-max",
                K=Fraction(numerator,2*b),diameter=4*k*b//numerator,
                proof=PROOF,sigma=sigma,sigma_max=sigma_max,
                minimum_punctured_line_size=b,
                degree_threshold=degree_threshold,
                chosen_sigma_threshold=threshold(sigma),
                simple_degree_threshold=simple,
                in_simple_range=k<simple,
                existence_asserted=False)


def overlap_polynomial(c,a):
    """Numerator of new simple lower threshold minus ordinary upper one."""
    return -(c+2)*a*a+(8*c*c-10*c-4)*a+c**3+16*c*c-20*c


==> anc/proof-data/s2_even_gap_20261022_endpoint_bounds.py <==
"""Even-a equality extension of the maximal-clique defect theorem.

The strict theorem remains independently available in geometry_new_bounds.
Here equality is justified by excluding the finite bad-local-graph quotient,
not by continuity of a strict degree condition.
"""
from fractions import Fraction as Q
from s2_even_gap_20261022_geometry_new_bounds import threshold

PROOF = "s2_even_gap_20261022_transport_new_audit.txt"


def even_integer_geometry_endpoint_bound(c, a, k):
    if any(type(v) is not int for v in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 4 or c % 2 or a <= c or k < a + 2:
        return None
    A, e = a + 1, c - 1
    if A <= 3 * e or (A - e) % 2 or Q(k) != threshold(c, a):
        return None
    B = (A + e) // 2 + 1
    gamma = 2 if 4 * B >= (c + 2) ** 2 else c
    N = (A + 3) * B - gamma * k
    assert B > 2 * e and N > 0
    return dict(method="even-c maximal-clique equality theorem, even a",
                K=Q(N, 2 * B), diameter=4 * k * B // N,
                degree_threshold=Q(k), threshold_equality=True,
                minimum_punctured_line_size=B, gamma=gamma,
                proof=PROOF, existence_asserted=False)


==> anc/proof-data/s2_even_gap_20261022_geometry_new_bounds.py <==
"""Strict integer low-end improvement for even-c ARGs; no existence claim."""
from fractions import Fraction as Q

PROOF = "s2_even_gap_20261022_geometry_new_proof.txt"


def threshold(c, a):
    A, e = a + 1, c - 1
    d = A - e
    return Q(A) + Q(d * ((d + 1) // 2), e)


def even_integer_geometry_bound(c, a, k):
    if any(type(v) is not int for v in (c, a, k)):
        raise ValueError("Require integer parameters")
    if c < 4 or c % 2 or a <= c or k < a + 2:
        return None
    U = threshold(c, a)
    if k >= U:
        return None
    A, e = a + 1, c - 1
    if A <= 3 * e:
        K = min(Q(A + 3, 2), Q(A + 3, 2) + Q(2 * (e - 1) * k - (A - 1) ** 2, 2 * (e + 1)))
        assert K > 0
        return dict(method="even-c integer low-end theorem, ordinary small-a branch", K=K,
                    diameter=int(2 * k / K), degree_threshold=U, proof=PROOF,
                    existence_asserted=False)
    B = (A + e) // 2 + 1
    gamma = 2 if 4 * B >= (e + 3) ** 2 else e + 1
    N = (A + 3) * B - gamma * k
    assert B > 2 * e and N > 0
    return dict(method="even-c maximal-clique integer low-end theorem", K=Q(N, 2 * B),
                diameter=4 * k * B // N, degree_threshold=U, proof=PROOF,
                minimum_punctured_line_size=B, gamma=gamma, existence_asserted=False)


==> anc/proof-data/s2_even_gap_20261022_geometry_new_verify.py <==
"""Exact replay of the new maximal-clique defect theorem.

The proof is analytic. This script checks identities, integer endpoints,
actual finite local graphs and genuinely new parameter examples.
"""
from fractions import Fraction as Q
from pathlib import Path
import json

from s2_even_gap_20261022_geometry_new_bounds import threshold, even_integer_geometry_bound
from remaining_cases_bounds_20261020 import bounds


def main():
    counts = dict(integer_defect_values=0, polynomial_identities=0,
                  endpoint_curvature=0, all_degree_overlap=0,
                  actual_local_roots=0, new_examples=0)

    # Directly minimize the piecewise expression; no assumption about which
    # integer endpoint is smallest enters this check.
    for e in range(1, 26):
        for d in range(2, 303):
            A = e + d
            r = (d + 1) // 2
            Z = (A + e) // 2
            values = [(A-z)*(r+max(1,z-e)) for z in range(1,Z+1)]
            assert min(values) == d*r
            counts['integer_defect_values'] += len(values)

    # Rebuild both curvature polynomials before using their positive forms.
    for e in range(3, 102, 2):
        for A in range(3*e, e*e+5*e+1):
            d = A-e
            Ubar = Q(A)+Q(d*(d+1),2*e)
            for gamma in (2,e+1):
                raw = e*(A+3)*(A+e)-2*e*gamma*Ubar
                if gamma == 2:
                    expanded = (e-2)*A*A+(e*e+3*e-2)*A+e*e+2*e
                else:
                    expanded = -A*A+(e*e+2*e-1)*A-e**3+3*e*e+e
                assert raw == expanded
                counts['polynomial_identities'] += 1
            B = (A+e)//2+1
            U = threshold(e+1,A-1)
            k = (U.numerator-1)//U.denominator
            if k < A+1:
                continue
            out = even_integer_geometry_bound(e+1,A-1,k)
            assert out is not None and out['K'] > 0
            assert even_integer_geometry_bound(e+1,A-1,k+1) is None
            counts['endpoint_curvature'] += 1
        for A in range(e+3, e*e+4*e):
            H=Q((A-1)**2-(e+1)*(A+3),2*(e-1))
            assert H < threshold(e+1,A-1)
            counts['all_degree_overlap'] += 1
        A0=e*e+4*e-2
        p=lambda A:A*A-e*(e+3)*A-e**3-2*e*e-2*e
        assert p(A0)==4-12*e
        Amax=Q(e*e+4*e+3,2)
        f=lambda A:-A*A+(e*e+2*e-1)*A-e**3+3*e*e+e
        assert f(3*e)==2*e*(e*e-1)
        assert 4*f(Amax)==e**4+10*e*e-16*e-15

    # Actual graphs, built without external libraries: complete graphs,
    # unions of cliques, matching-linked cliques, and complete-graph line
    # graphs. Check the selected-clique counting inequality itself.
    def graph(n,edges):
        nbr=[set() for _ in range(n)]
        for u,v in edges:nbr[u].add(v);nbr[v].add(u)
        return nbr
    def maximal_cliques(nbr):
        answer=[]
        def visit(R,P,X):
            if not P and not X:answer.append(R);return
            pivot=max(P|X,key=lambda v:len(P&nbr[v]))
            for v in sorted(P-nbr[pivot]):
                visit(R|{v},P&nbr[v],X&nbr[v])
                P.remove(v);X.add(v)
        visit(set(),set(range(len(nbr))),set())
        return answer
    graphs=[]
    for m in range(3,31):
        graphs.append(graph(m,[(u,v) for u in range(m) for v in range(u+1,m)]))
        edges=[(offset+u,offset+v) for offset in (0,m) for u in range(m) for v in range(u+1,m)]
        graphs.append(graph(2*m,edges))
        graphs.append(graph(2*m,edges+[(u,m+u) for u in range(m)]))
    for n in range(4,11):
        base=[{u,v} for u in range(n) for v in range(u+1,n)]
        edges=[(i,j) for i in range(len(base)) for j in range(i+1,len(base)) if base[i]&base[j]]
        graphs.append(graph(len(base),edges))
    for nbr in graphs:
        k=len(nbr);a=len(nbr[0]);A=a+1
        assert all(len(s)==a for s in nbr)
        mu=max([len(nbr[u]&nbr[v]) for u in range(k) for v in range(u+1,k) if v not in nbr[u]]+[0])
        e=max(1,mu)
        if e%2==0:e+=1
        d=A-e
        if d<2:continue
        r=(d+1)//2
        all_cliques=maximal_cliques(nbr)
        large=[set(C) for C in all_cliques if 2*len(C)>A+e]
        for v in range(k):
            delta={u:A-len((nbr[v]|{v})&(nbr[u]|{u})) for u in nbr[v]}
            C0={v}|{u for u in nbr[v] if 2*delta[u]<d}
            choices=[set(C) for C in all_cliques if C0<=set(C)]
            assert choices
            S=sum(delta.values())
            assert S<=e*(k-A)
            for C in choices:
                z=len(C)
                assert S >= (A-z)*(r+max(1,z-e))
            if k < Q(A)+Q(d*r,e):
                assert sum(v in C for C in large)==1
            counts['actual_local_roots']+=1

    examples=[]
    for c,a,k in [(4,19,64),(6,43,192),(8,75,416),(10,115,750),
                  (4,47,380),(6,79,630)]:
        assert k*(k-a-1)%c==0
        # The aggregate now includes today's theorem. Its pre-existing
        # candidates are independently preserved by the immutable baseline
        # in s2_even_gap_20261022_integration_verify.py.
        prior_candidates = [item for item in bounds(2,c,a,k)['candidates']
                            if not item.get('proof','').startswith('s2_even_gap_20261022_')]
        assert not prior_candidates
        out=even_integer_geometry_bound(c,a,k)
        assert out is not None
        row=dict(c=c,a=a,k=k,K=str(out['K']),diameter=out['diameter'],
                 new_threshold=str(out['degree_threshold']),
                 old_threshold=str(Q((a+1)*(a-c+2),2*(c-1))),
                 high_threshold=str(Q(a*a-c*(a+4),2*(c-2))),
                 sphere_size=k*(k-a-1)//c,existence_asserted=False)
        examples.append(row);counts['new_examples']+=1
    result=dict(status='PASS',arithmetic='exact integers and rational numbers',
                counts=counts,examples=examples,
                all_degree_corollary='a<=c^2+2c-5, c>=4 even',
                strict_threshold=True)
    outpath=Path(__file__).with_suffix('.json')
    outpath.write_text(json.dumps(result,indent=2),encoding='utf-8')
    print(json.dumps(result,indent=2))


if __name__=='__main__':main()


==> anc/proof-data/s2_even_gap_20261022_high_new_verify.py <==
"""Independent exact replay for the integer maximal-clique threshold.

Standard library only. No graph existence is asserted. The mathematical
proof for all parameters is in high_new_audit.txt; this is an arithmetic
and endpoint audit of that proof, not a finite search extrapolation.
"""
from fractions import Fraction as Q
from pathlib import Path
import json

counts = dict(geometry=0, curvature=0, polynomial_identities=0,
              overlap=0, congruences=0, helper=0, quotient=0,
              equality_fixture=0, near_equality=0, moore=0)

for e in range(1, 40):
    for A in range(e + 2, 301):
        d = A - e
        r = (d + 1) // 2
        q = d // 2
        Z = (A + e) // 2
        assert (d - 1) * (r + 1) - d * r == q - 1
        values = [(A-z) * (r + max(1, z-e)) for z in range(1, Z+1)]
        assert min(values) == d*r
        counts['geometry'] += len(values)
        if d%2==0 and r>=2:
            assert min(values[:-1])==2*r*r+r-1
            counts['near_equality']+=len(values)-1

for e in range(3, 100, 2):
    c = e + 1
    Amax = Q(e*e+4*e+3, 2)
    def f(A):
        return -A*A+(e*e+2*e-1)*A-e**3+3*e*e+e
    assert f(3*e) == 2*e*(e*e-1) > 0
    assert 4*f(Amax) == e**4+10*e*e-16*e-15 > 0
    for A in range(e+3, max(8*e+100, int(Amax)+6)):
        a = A-1
        d = A-e
        U = Q(A)+Q(d*((d+1)//2), e)
        W = Q(A)+Q(d*(d+1)-2*(d%2==0), 2*e)
        Urelax = Q(A)+Q((A-e)*(A-e+1), 2*e)
        assert W<=Urelax
        B = (A+e)//2+1
        gamma = 2 if 4*B >= (e+3)**2 else e+1
        p2=(e-2)*A*A+(e*e+3*e-2)*A+e*e+2*e
        assert e*(A+3)*(A+e)-4*e*Urelax == p2
        assert e*(A+3)*(A+e)-2*e*(e+1)*Urelax == f(A)
        counts['polynomial_identities'] += 2
        kmax = (W.numerator-1)//W.denominator
        if kmax < A+1:
            continue
        if A <= 3*e:
            base = Q(A+3,2)+Q(2*(e-1)*(A+1)-(A-1)**2,2*(e+1))
            assert 2*(e+1)*base == -A*A+(3*e+1)*A+5*e > 0
        else:
            N=(A+3)*B-gamma*kmax
            assert B>2*e and B>Q(a,2) and N>0
            if gamma==e+1:
                assert A<=Amax and f(A)>0
            else:
                assert p2>0
            if d%2==0:
                # Equality may occur only if U is integral, but the strict
                # curvature margin holds even at the rational endpoint.
                assert (A+3)*B-gamma*W>0
        counts['curvature'] += 1

for e in range(3, 2000, 2):
    c=e+1
    A0=e*e+4*e-2
    def H(A):
        return Q((A-1)**2-(e+1)*(A+3),2*(e-1))
    def U(A):
        d=A-e
        return Q(A)+Q(d*((d+1)//2),e)
    def p(A):
        return A*A-e*(e+3)*A-e**3-2*e*e-2*e
    assert p(A0)==4-12*e<0
    assert H(A0)<U(A0) and H(A0+1)<U(A0+1)
    assert 2*e*(e-1)*(H(A0+1)-U(A0+1)) == -e**3-e*e-3*e
    counts['overlap']+=2
    Afinal=A0+3
    assert 2*e*(e-1)*(H(Afinal)-U(Afinal)) == -e**3+e*e+5*e+2<0
    counts['overlap']+=1
    A=A0+2
    low=U(A)
    assert low.denominator==1 and H(A)==low+1
    k=low.numerator
    assert k==c*((e*e+7*e+10)//2)-5
    assert A==c*(e+3)-3
    assert (k*(k-A)-10)%c==0
    assert ((k+1)*(k+1-A)-4)%c==0
    assert ((k*(k-A))%c==0)==(c==10)
    assert (((k+1)*(k+1-A))%c==0)==(c==4)
    r=(A-e)//2
    W=U(A)+Q(r-1,e)
    assert W-H(A)==Q(e+1,2)-Q(1,e)>0
    counts['congruences']+=2

for q in range(2, 10001):
    v,k,lam,mu=2*q*q+2*q+1,2*q,q-1,1
    delta=(lam-mu)**2+4*(k-mu)
    assert delta==q*(q+4)
    assert (q+1)**2<delta<(q+2)**2
    mult=(v-1)//2
    assert k+mult*(lam-mu)==q*q*(q-1)>0
    assert (v-k-1)*mu==k*(k-lam-1)
    counts['quotient']+=1
    moore=Q((q+1)*(q*q+2*q+2),2)
    baseline=2*q*q+2*q+1
    assert moore-baseline==Q(q*q*(q-1),2)>=q
    for e in (1,2,3,4,7,31):
        assert baseline+Q(q,e)-Q(1,e*e)<moore
        counts['moore']+=1

# Actual q=1 equality fixtures: C5 with each vertex replaced by an e-clique.
# They show why r>e (the large-A branch) is required in the contradiction.
for e in range(1, 16):
    n=5*e
    nbr=[{j for j in range(n) if i!=j and
          (i//e==j//e or (i//e-j//e)%5 in (1,4))} for i in range(n)]
    A=3*e
    r=e
    assert n==A+2*r*r//e
    for i in range(n):
        assert len(nbr[i])==A-1
        twins=[j for j in range(n) if nbr[j]|{j}==nbr[i]|{i}]
        assert len(twins)==e
        for j in range(n):
            if i!=j and j not in nbr[i]:
                assert len(nbr[i]&nbr[j])==e
        counts['equality_fixture']+=1

# A separate endpoint reconstruction of the external helper.
from s2_even_gap_20261022_geometry_new_bounds import even_integer_geometry_bound
from s2_even_gap_20261022_endpoint_bounds import even_integer_geometry_endpoint_bound
from s2_even_gap_20261022_near_bounds import even_integer_geometry_near_bound, final_threshold
for c in range(4, 50, 2):
    for a in range(c+1, 4*c*c+10, 7):
        A,e=a+1,c-1
        d=A-e
        limit=Q(A)+Q(d*(d+1)-2*(d%2==0),2*e)
        assert final_threshold(c,a)==limit
        edge=(limit.numerator-1)//limit.denominator
        for k in {a+2,edge,edge+1}:
            if k<a+2:
                continue
            candidates=[fn(c,a,k) for fn in (
                even_integer_geometry_bound,
                even_integer_geometry_endpoint_bound,
                even_integer_geometry_near_bound)]
            candidates=[out for out in candidates if out is not None]
            # The separate ordinary small-A criterion already covers every
            # k in that branch; the near helper deliberately handles only
            # A>3e. Reconstruct the baseline directly here.
            if A<=3*e and k<limit:
                K=min(Q(A+3,2),Q(A+3,2)+Q(2*(e-1)*k-(A-1)**2,2*(e+1)))
                assert K>0
                candidates.append(dict(K=K,diameter=(2*k/K).__floor__()))
            assert bool(candidates)==(k<limit)
            for out in candidates:
                assert out['K']>0
                assert out['diameter']==(2*k/out['K']).__floor__()
            counts['helper']+=1

result=dict(status='PASS', arithmetic='exact integers and Fraction', counts=counts,
            final_all_degree_range='every even c>=4, c<a<=c^2+2c-3',
            former_exception_now_covered=dict(c=4,a=20,k=76,diameter=24))
dest=Path(__file__).with_suffix('.json')
dest.write_text(json.dumps(result,indent=2),encoding='utf-8')
print(json.dumps(result,indent=2))


==> anc/proof-data/s2_even_gap_20261022_near_bounds.py <==
"""The additional even-a near-equality strip of the maximal-clique theorem."""
from fractions import Fraction as Q
from s2_even_gap_20261022_geometry_new_bounds import threshold

PROOF = "s2_even_gap_20261022_transport_new_audit.txt"


def final_threshold(c, a):
    A, e = a + 1, c - 1
    d = A - e
    return Q(A) + Q(d * (d + 1) - (2 if d % 2 == 0 else 0), 2 * e)


def even_integer_geometry_near_bound(c, a, k):
    if any(type(v) is not int for v in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 4 or c % 2 or a <= c or k < a + 2:
        return None
    A, e = a + 1, c - 1
    if A <= 3 * e or (A - e) % 2:
        return None
    W = final_threshold(c, a)
    # The strict U theorem and its equality have separate retained helpers.
    if not threshold(c, a) < k < W:
        return None
    B = (A + e) // 2 + 1
    gamma = 2 if 4 * B >= (c + 2) ** 2 else c
    N = (A + 3) * B - gamma * k
    assert B > 2 * e and N > 0
    return dict(method="even-c maximal-clique near-equality theorem, even a",
                K=Q(N, 2 * B), diameter=4 * k * B // N,
                degree_threshold=W, strict_threshold=True,
                minimum_punctured_line_size=B, gamma=gamma,
                proof=PROOF, existence_asserted=False)


==> anc/proof-data/s2_even_gap_20261022_transport_new_verify.py <==
"""Exact checks for the independent local-geometry audit.

The mathematical endpoint proof is in transport_new_audit.txt. This
script checks its integer minimisation, polynomial identities, and the
sharp q=1 exception; it does not replace the proof by a graph search.
"""
from fractions import Fraction as Q
from pathlib import Path
import json


def run():
    counts = dict(integer_minima=0, unique_even_endpoints=0,
                  curvature_identities=0, overlap_values=0,
                  srg_trace=0, blowup_cycle_vertices=0,
                  near_equality_minima=0, moore_gap=0,
                  unified_all_degree_overlap=0)
    for e in range(1, 60):
        for A in range(e + 2, e + 252):
            d = A - e
            r = (d + 1) // 2
            Z = (A + e) // 2
            vals = [(A - z) * (r + max(1, z - e)) for z in range(1, Z + 1)]
            assert min(vals) == d * r
            counts['integer_minima'] += 1
            if A > 3 * e and d % 2 == 0:
                assert [z for z, val in enumerate(vals, 1) if val == d * r] == [Z]
                counts['unique_even_endpoints'] += 1
                assert min(vals[:-1]) == d * r + r - 1
                counts['near_equality_minima'] += 1
    for e in range(3, 102, 2):
        for A in range(3 * e + 1, 3 * e + 102):
            d = A - e
            upperU = Q(A) + Q(d * (d + 1), 2 * e)
            raw2 = e * (A + 3) * (A + e) - 4 * e * upperU
            poly2 = (e - 2) * A**2 + (e**2 + 3 * e - 2) * A + e**2 + 2 * e
            assert raw2 == poly2 and poly2 > 0
            rawc = e * (A + 3) * (A + e) - 2 * e * (e + 1) * upperU
            polyc = -A**2 + (e**2 + 2 * e - 1) * A - e**3 + 3 * e**2 + e
            assert rawc == polyc
            counts['curvature_identities'] += 1
        A = e**2 + 4 * e
        c = e + 1
        U = Q(A) + Q((A - e)**2, 2 * e)
        H = Q((A - 1)**2 - c * (A + 3), 2 * (c - 2))
        assert U.denominator == 1 and H == U + 1
        k = U.numerator
        assert k % c == (-5) % c and A % c == (-3) % c
        assert k * (k - A) % c == 10 % c
        assert (k + 1) * (k + 1 - A) % c == 4 % c
        if c >= 6:
            assert (k + 1) * (k + 1 - A) % c != 0
        A += 1
        d = A - e
        U = Q(A) + Q(d * ((d + 1) // 2), e)
        H = Q((A - 1)**2 - c * (A + 3), 2 * (c - 2))
        assert 2 * e * (e - 1) * (H - U) == -e**3 + e**2 + 5 * e + 2 < 0
        counts['overlap_values'] += 1
        # Entire new all-degree range, including c=4's former exception.
        for Aval in range(e + 3, e**2 + 4 * e + 2):
            dval = Aval - e
            Wval = Q(Aval) + Q(dval * (dval + 1) - 2 * (dval % 2 == 0), 2 * e)
            Hval = Q((Aval - 1)**2 - c * (Aval + 3), 2 * (c - 2))
            assert Hval < Wval
            counts['unified_all_degree_overlap'] += 1
    for q in range(2, 1001):
        n = 2 * q**2 + 2 * q + 1
        disc = q * (q + 4)
        assert (q + 1)**2 < disc < (q + 2)**2
        assert 2 * q + ((n - 1) // 2) * (q - 2) == q**2 * (q - 1) > 0
        counts['srg_trace'] += 1
        moore = Q((q + 1) * (q**2 + 2 * q + 2), 2)
        base = 2 * q**2 + 2 * q + 1
        assert moore - base == Q(q**2 * (q - 1), 2) >= q
        counts['moore_gap'] += 1
    # The excluded boundary A=3e really can fail large-clique coverage.
    # Build C5[K_e] directly, without an external graph package.
    for e in range(1, 9):
        V = [(i, j) for i in range(5) for j in range(e)]
        adj = {x: {y for y in V if y != x and
                   (x[0] == y[0] or (x[0] - y[0]) % 5 in (1, 4))}
               for x in V}
        A, k = 3 * e, 5 * e
        assert k == A + Q((A - e)**2, 2 * e)
        for x in V:
            assert len(adj[x]) == A - 1
            E = {y for y in V if adj[y] | {y} == adj[x] | {x}}
            assert len(E) == e
            for y in V:
                if y != x and y not in adj[x]:
                    assert len(adj[x] & adj[y]) == e
            counts['blowup_cycle_vertices'] += 1
    e, A, k = 3, 21, 76
    d = A - e
    W = Q(A) + Q(d * (d + 1) - 2, 2 * e)
    B = (A + e) // 2 + 1
    N = (A + 3) * B - 2 * k
    assert W == Q(233, 3) and k < W
    assert N == 160 and (4 * k * B) // N == 24
    result = {'status': 'PASS', 'arithmetic': 'exact integer and Fraction',
              'scope': 'checks of identities and sharp exception; proof in audit text',
              'counts': counts}
    path = Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(result, indent=2), encoding='utf-8')
    print(json.dumps(result))


if __name__ == '__main__':
    run()


==> anc/proof-data/s2_even_gap_followup_20261021_bounds.py <==
"""Exact even-c integer-strip extension beyond the old Metsch threshold.

No accepted parameter tuple is asserted to be realized by a graph.
This module leaves the aggregate API and all earlier proofs unchanged.
"""
from fractions import Fraction

PROOF = "s2_even_gap_followup_20261021_strip_proof.txt"


def even_strip_bound(c, a, k, *, optimize_t=True):
    """Return certified curvature/diameter, or None outside this theorem."""
    if any(type(v) is not int for v in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 4 or c % 2 or k < a+2:
        return None
    A=a+1; e=c-1
    t_max=(A+2*e-1)//(2*e)
    if t_max < 7:
        return None
    def threshold(t):
        return (t+1)*A-t*(t+1)*e//2
    degree_threshold=threshold(t_max)
    if k >= degree_threshold:
        return None
    t=t_max
    if optimize_t:
        lo=7; hi=t_max
        while lo < hi:
            mid=(lo+hi)//2
            if k < threshold(mid): hi=mid
            else: lo=mid+1
        t=lo
    b=A-(t-1)*e
    gamma=2 if 4*b >= (c+2)**2 else c
    numerator=(A+3)*b-gamma*k
    sigma_old=(A+e-1)//(2*e)
    old_threshold=threshold(sigma_old)
    assert t>=7 and A>2*(t-1)*e and k<threshold(t)
    assert b>6*e and 2*b>A and numerator>0
    return dict(method="s=2 even-c disjoint-clique integer strip",
                K=Fraction(numerator,2*b),diameter=4*k*b//numerator,
                proof=PROOF,t=t,t_max=t_max,gamma=gamma,
                minimum_punctured_line_size=b,
                degree_threshold=degree_threshold,
                chosen_t_threshold=threshold(t),
                old_sigma_max=sigma_old,old_degree_threshold=old_threshold,
                beyond_old_integer_geometry=(k>=old_threshold),
                existence_asserted=False)


==> anc/proof-data/s2_even_gap_followup_20261021_four_ninths_bounds.py <==
"""Exact parameter-only even-c 4/9 theorem; does not change earlier APIs."""
from fractions import Fraction

PROOF="s2_even_gap_followup_20261021_four_ninths_proof.txt"


def even_four_ninths_bound(c,a,k,*,optimize_t=True):
    """Return certified K and diameter, or None outside this theorem.

    Parameters are formal; returning a bound does not assert existence.
    Largest t determines coverage. If requested, optimize the bound
    among the smallest successful t and the maximal t. Since B is a
    convex V-shaped function of t, its maximum on the successful
    interval occurs at one of these endpoints. The chosen gamma rule
    is also monotone in B, so maximizing B maximizes certified K.
    """
    if any(type(v) is not int for v in (c,a,k)):
        raise ValueError("Parameters must be integers.")
    if c<4 or c%2 or k<a+2:return None
    A=a+1;e=c-1
    t_max=(2*A-4*e)//(3*e)
    if t_max<3:return None
    def U(t):return (t+1)*A-t*(t+1)*e//2
    degree_threshold=U(t_max)
    if k>=degree_threshold:return None
    t=t_max
    if optimize_t:
        lo=3;hi=t_max
        while lo<hi:
            mid=(lo+hi)//2
            if k<U(mid):hi=mid
            else:lo=mid+1
        def B_at(j):return max(A-(j-1)*e,(j-1)*e)
        if B_at(lo)>B_at(t_max):t=lo
    b=A-(t-1)*e;B=max(b,(t-1)*e)
    gamma=2 if 4*B>=(c+2)**2 else c
    N=(A+3)*B-gamma*k
    old=(A+e-1)//(2*e);strip=(A+2*e-1)//(2*e)
    assert t>=3 and 2*A>=(3*t+4)*e and k<U(t)
    assert b>2*e and 2*B>=A and N>0
    return dict(method="s=2 even-c four-ninths clique bootstrap",
                K=Fraction(N,2*B),diameter=4*k*B//N,proof=PROOF,
                t=t,t_max=t_max,gamma=gamma,
                initial_minimum_punctured_line_size=b,
                minimum_punctured_line_size=B,
                degree_threshold=degree_threshold,
                simple_degree_threshold=Fraction(4*A*A-A*e-14*e*e,9*e),
                chosen_t_threshold=U(t),old_degree_threshold=U(old),
                strip_degree_threshold=U(strip),
                beyond_old_integer_geometry=(k>=U(old)),
                beyond_strip_geometry=(k>=U(strip)),
                existence_asserted=False)


==> anc/proof-data/s2_mixed_geometry_20261020_bounds.py <==
"""Certified parameter-only consequences of forced line geometry.

The uploaded TeX criterion and the new even-c integer rounding criterion
are kept separate. No graph existence is asserted by a parameter result.
Structural odd-c conditions are deliberately absent from this interface.
"""
from fractions import Fraction as Q


EVEN_PROOF = "s2_even_c_20261020_expanded_low_degree_proof.txt"


def geometry_candidates(c, a, k):
    if any(type(value) is not int for value in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 3 or a <= c or k < a + 2:
        return []
    A, e = a + 1, c - 1
    eta = Q(2 * e * (k - A), A - e)
    if not 0 <= eta < Q(A - e, 2):
        return []
    b = A - eta
    t = int(Q(k) / b)
    H = t * (t - 1)
    base = Q(a + 4, 2)
    options = []

    def append(method, curvature, proof):
        if curvature > 0:
            options.append(dict(method=method, K=curvature,
                                diameter=int(2 * k / curvature),
                                proof=proof, eta=eta,
                                minimum_block_bound=b, maximum_line_count=t))

    if a >= 2 * H:
        curvature = base + min(Q(0), Q(k * (c - 2) - 2 * H * (a - H), c))
        append("uploaded TeX: forced geometry and incidence spectrum", curvature,
               "s2_cge3_20261020_uploaded_small_degree_audit.txt")

    # Each point outside a line has at most t neighbours on it. The root
    # occupies one of them. This uses the preceding large-block theorem.
    tau = min(t - 1, c - 1)
    curvature = base + min(Q(0), Q(k * (c - 2 - 2 * tau), c))
    append("forced geometry with block min-max", curvature,
           "low_degree_s2_20261020_minmax_and_mixed_geometry.txt")

    if c % 2 == 0:
        # The universal rounding estimate needs no b>=2e assumption.
        curvature = base - Q(2 * k * e * e, c) / b
        append("even c: integer cross-block rounding", curvature, EVEN_PROOF)
        if b >= 2 * e:
            # The sharper cross-edge error is c^2/4, rather than e^2.
            curvature = base - Q(c * k, 2) / b
            append("even c: sharpened integer cross-block rounding",
                   curvature, EVEN_PROOF)
    return options


def even_low_degree_bound(c, a, k):
    """Simple uniform corollary covering the whole requested low interval."""
    if any(type(value) is not int for value in (c, a, k)):
        raise ValueError("Parameters must be integers.")
    if c < 4 or c % 2 or a <= c or k < a + 2:
        return None
    if 100 * (c - 1) * k >= a * a:
        return None
    curvature = Q(196 + 47 * a, 98)
    return dict(method="even c: entire requested low-degree interval",
                K=curvature, diameter=196 * k // (196 + 47 * a),
                proof="s2_even_c_20261020_full_low_degree_proof.txt",
                entire_low_degree_interval=True)


==> anc/proof-data/s3_augmented_bounds.py <==
"""Exact sufficient s=3 mixed BE criterion with augmented Gamma1."""
from fractions import Fraction as Q
from functools import lru_cache
from pathlib import Path
import json
from s4_c78_correlated_bounds import quadratic_min,_add,_mul
from odd_contraction_bounds import sqrt_upper

def criterion(a,c,k,b=Q(1,2),aug=Q(1000),t=Q(50),young=Q(3,1000),upper_a=None):
    assert a>c>=3 and k>=a+2 and b>0 and aug>t>=0 and young>0
    if upper_a is None: upper_a=a
    assert a<=upper_a<=k-2
    r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k)
    if t>k:return None
    fac=aug*t/(aug-t);ll=aug*b/(k*r)
    u=(1-Q(a*a,r*r))/c-(r-a)/(k*r);h=(r-a)/k;qm=c*u/k
    assert 0<=u<=h
    A=1+Q(1,k)+2/(k*r)+2*b*k/r+ll*k*k+t/(k*k)
    D=1+g+b+2*g/r+ll*r*r-fac*qm+t*(1+g/r)**2
    C=2*b+Q(1,k)-g/r+ll*k*r+t*(1+g/r)/k
    Cmin=2*b+Q(1,k)-gu/r+ll*k*r+t*(1+gu/r)/k
    if Cmin<=0:return None
    Hb=1+g+b-fac*qm-young
    if t:Hb=min(Hb,2+1/t)
    denfine=Hb-2*gu+t*(1-gu)**2
    if denfine<=0:return None
    dd=(1+t*(2-Hb))/denfine
    if dd<0 or dd*h>=1:return None
    w1=1-t/k;w2=1+t*(1+gu/r);L=qm/young
    nd=[1-dd*h+(dd+t)*u,-(dd+t)*u];rn=[u,-u]
    det0=A*D-C*C;mv=D+4*A+4*C;mw=D*w1*w1+A*w2*w2+2*C*w1*w2
    ap=_add(_mul(nd,[A,-L]),[-q*w1*w1 for q in rn])
    dp=_add(_add(_mul(nd,[det0,-L*mv]),[-q*mw for q in rn]),_mul([0,L*(w2-2*w1)**2],rn))
    am=quadratic_min(ap);dm=quadratic_min(dp)
    if min(am,dm)<=0:return None
    eta=dm/(nd[0]*D)
    out=dict(a=a,c=c,k=k,upper_a=upper_a,eta=eta,parameters=(b,aug,t,young),
        u=u,h=h,Hb=Hb,dd=dd,aa_polynomial=ap,det_polynomial=dp,aa_min=am,det_min=dm,
        aug=aug,beta=b*k)
    out['K_nonconstant']=k*r*eta/2
    out['K_constant']=(a*r/2+2*b*k)/(1+aug)
    out['K']=min(out['K_nonconstant'],out['K_constant'])
    return out

def diameter(a,c,k,parameters):
    out=criterion(a,c,k,*parameters)
    assert out,(a,c,k,parameters)
    r=Q(k-1)
    out['diameter']=max(2,int(2*k*sqrt_upper(1+out['aug'])*(r+sqrt_upper(k*r)+out['beta'])/out['K']))
    return out

@lru_cache(maxsize=1)
def _witnesses():
    data=json.loads(Path(__file__).with_name('s3_augmented_finite_certificates.json').read_text(encoding='utf8'))
    return {row['k']:row for row in data['rows']}

def bounds(a,c,k):
    """All integer a>c>=4,k>=a+2, preserving previous valid candidates."""
    if any(type(x) is not int for x in (a,c,k)) or a<=c or c<4 or k<a+2:
        raise ValueError('Require integers a>c>=4,k>=a+2.')
    from odd_mixed_bounds import eta as old_eta
    from s3_c7_review_bounds import old_candidate
    options=[]
    old=old_candidate(a,c,k,old_eta(a,c,k),'existing s3 cubic moment BE')
    if old:options.append(old)
    if k>=2000:
        for par in ((Q(1),Q(10000),Q(50),Q(3,k)),(Q(1),Q(100),Q(20),Q(3,k))):
            new=diameter(a,c,k,par);new['method']='s3 augmented gradient BE'
            options.append(new)
    else:
        row=_witnesses()[k]
        item=next((v for v in row['intervals'] if v['a_low']<=a<=v['a_high']),None)
        if item:
            new=diameter(a,c,k,tuple(map(Q,item['parameters'])))
            new['method']='s3 augmented gradient BE';options.append(new)
    # Optional small-augmentation point certificates improve the diameter.
    # They are independent of the complete finite/tail proof above; a failed
    # point is simply omitted, and every old valid candidate is preserved.
    for b,aug,t in ((Q(1),Q(3),Q(2)),(Q(1),Q(5),Q(3)),
                    (Q(1),Q(10),Q(4)),(Q(1),Q(20),Q(5)),
                    (Q(1),Q(100),Q(20)),(Q(3,4),Q(5),Q(3)),
                    (Q(5,4),Q(5),Q(3)),(Q(1,2),Q(5),Q(3))):
        par=(b,aug,t,Q(3,k))
        if criterion(a,c,k,*par):
            new=diameter(a,c,k,par)
            new['method']='s3 augmented gradient BE, small-augmentation point certificate'
            options.append(new)
    if c>=7:
        from s3_c7_review_bounds import bounds as previous
        options.extend(previous(a,c,k)['candidates'])
    assert options,(a,c,k)
    return dict(parameters=dict(s=3,a=a,c=c,k=k),proved_by_uniform_theorem=True,
                candidates=options,best=min(options,key=lambda x:x['diameter']))

def theorem_bound(a,c,k):
    return bounds(a,c,k)['best']

if __name__=='__main__':
    for c in (3,4,5,6):
        for a,k in ((10,100),(100,1000),(1000,10000),(10000,100000)):
            if a<=c:continue
            pp=(Q(1,2),Q(1000),Q(50),Q(3,k))
            out=criterion(a,c,k,*pp)
            print(c,a,k,bool(out),float(out['eta']) if out else None)


==> anc/proof-data/s3_augmented_finite_replay.json <==
{
  "complete": true,
  "c": 4,
  "k_min": 7,
  "k_max": 1999,
  "old_checks": 38185,
  "new_pairs": 1948836,
  "shifted_checks": 0,
  "intervals": 4241,
  "old_cubic_extension_checks": {
    "5": 36192,
    "6": 34200
  }
}

==> anc/proof-data/s3_augmented_finite_verify.py <==
"""Complete exact c=4 finite cover for the s=3 augmented criterion.

Floating scores choose parameters only. Every accepted interval is checked
with fractions, and the verifier replays every previous old-cubic check.
"""
from fractions import Fraction as Q
from pathlib import Path
import json,sys,time
from odd_mixed_bounds import eta as old_eta, optimized_trial
from s3_augmented_bounds import criterion
from s3_augmented_search import search

PATH=Path(__file__).with_name('s3_augmented_finite_certificates.json')
KTAIL=2000

def generate():
    rows=[];old_count=0;new_pairs=0;shift_count=0;beg=time.time()
    for k in range(7,KTAIL):
        a=5
        while a<=k-2 and old_eta(a,4,k)>0:
            old_count+=1;a+=1
        row={'k':k,'old_cutoff':a-1,'intervals':[],'shifted':[]}
        while a<=k-2:
            pp=search(a,4,k)
            if pp is None:
                vals=[(optimized_trial(a,4,k,Q(j,100)),Q(j,100)) for j in range(-50,101)]
                val,shift=max(vals)
                assert val>0,(a,k,'uncovered singleton')
                row['shifted'].append({'a':a,'shift':str(shift),'eta':str(val)})
                shift_count+=1;a+=1;continue
            lo=a;hi=k-2
            if criterion(a,4,k,*pp,upper_a=hi):upper=hi
            else:
                while lo+1<hi:
                    mid=(lo+hi)//2
                    if criterion(a,4,k,*pp,upper_a=mid):lo=mid
                    else:hi=mid
                upper=lo
            out=criterion(a,4,k,*pp,upper_a=upper)
            assert out
            row['intervals'].append({'a_low':a,'a_high':upper,'parameters':list(map(str,pp)),
                                     'eta':str(out['eta']),'aa_min':str(out['aa_min']),
                                     'det_min':str(out['det_min'])})
            new_pairs+=upper-a+1;a=upper+1
        rows.append(row)
        if k%50==0:print(k,old_count,new_pairs,sum(len(r['intervals']) for r in rows),'sec',round(time.time()-beg,2),flush=True)
    data={'c':4,'k_min':7,'k_max':KTAIL-1,'old_checks':old_count,'new_pairs':new_pairs,
          'shifted_checks':shift_count,'rows':rows}
    PATH.write_text(json.dumps(data,indent=2),encoding='utf-8')
    return replay(data)

def replay(data=None):
    if data is None:data=json.loads(PATH.read_text(encoding='utf-8'))
    assert [r['k'] for r in data['rows']]==list(range(7,KTAIL))
    old_count=new_pairs=shift_count=interval_count=0
    old_extension={5:0,6:0}
    for row in data['rows']:
        k=row['k'];old_cutoff=row['old_cutoff']
        for a in range(5,old_cutoff+1):
            assert old_eta(a,4,k)>0
            old_count+=1
            for c in (5,6):
                if a>c:
                    assert old_eta(a,c,k)>0,(a,c,k,'old extension')
                    old_extension[c]+=1
        blocks=[]
        for rr in row['shifted']:
            val=optimized_trial(rr['a'],4,k,Q(rr['shift']))
            assert val==Q(rr['eta']) and val>0
            blocks.append((rr['a'],rr['a']));shift_count+=1
        for rr in row['intervals']:
            out=criterion(rr['a_low'],4,k,*map(Q,rr['parameters']),upper_a=rr['a_high'])
            assert out
            for key in ('eta','aa_min','det_min'):assert out[key]==Q(rr[key])
            blocks.append((rr['a_low'],rr['a_high']))
            new_pairs+=rr['a_high']-rr['a_low']+1;interval_count+=1
        nexta=old_cutoff+1
        for lo,hi in sorted(blocks):
            assert lo==nexta and lo<=hi<=k-2
            nexta=hi+1
        assert nexta==k-1,(k,nexta)
    assert old_count==data['old_checks'] and new_pairs==data['new_pairs'] and shift_count==data['shifted_checks']
    out={'complete':True,'c':4,'k_min':7,'k_max':KTAIL-1,'old_checks':old_count,
         'new_pairs':new_pairs,'shifted_checks':shift_count,'intervals':interval_count,
         'old_cubic_extension_checks':old_extension}
    print(out,flush=True)
    Path(__file__).with_name('s3_augmented_finite_replay.json').write_text(json.dumps(out,indent=2),encoding='utf-8')
    return out

if __name__=='__main__':
    generate() if '--generate' in sys.argv else replay()


==> anc/proof-data/s3_augmented_search.py <==
"""Floating proposals for exact s3_augmented_bounds witnesses; not a proof."""
import math,itertools
from fractions import Fraction as Q
from s3_augmented_bounds import criterion

def qmin(p):
    p=list(p)+[0]*(3-len(p));a,b,c=p
    vv=[a,a+b+c]
    if c>0 and 0<-b/(2*c)<1:vv.append(a-b*b/(4*c))
    return min(vv)

def score(a,c,k,b,aug,t,yfactor,upper_a=None):
    if upper_a is None:upper_a=a
    r=k-1.;g=a/k;gu=upper_a/k;young=yfactor/k
    if t>k:return -1e20
    fac=aug*t/(aug-t);ll=aug*b/(k*r)
    u=(1-a*a/(r*r))/c-(r-a)/(k*r);h=(r-a)/k;qm=c*u/k
    A=1+1/k+2/(k*r)+2*b*k/r+ll*k*k+t/k**2
    D=1+g+b+2*g/r+ll*r*r-fac*qm+t*(1+g/r)**2
    C=2*b+1/k-g/r+ll*k*r+t*(1+g/r)/k
    Hb=1+g+b-fac*qm-young
    if t:Hb=min(Hb,2+1/t)
    denf=Hb-2*gu+t*(1-gu)**2
    if denf<=0:return -1e20
    dd=(1+t*(2-Hb))/denf
    if dd<0 or dd*h>=1:return -1e20
    w1=1-t/k;w2=1+t*(1+gu/r);L=qm/young
    n0=1-dd*h+(dd+t)*u;n1=-(dd+t)*u
    det=A*D-C*C;mv=D+4*A+4*C;mw=D*w1*w1+A*w2*w2+2*C*w1*w2;cross=(w2-2*w1)**2
    ap=[n0*A-u*w1*w1,n1*A-n0*L+u*w1*w1,-n1*L]
    dp=[n0*det-u*mw,n1*det-n0*L*mv+u*mw+L*u*cross,-n1*L*mv-L*u*cross]
    if qmin(ap)<=0:return -1e20
    return qmin(dp)/(n0*D)

def search(a,c,k,upper_a=None):
    best=(-1e20,None)
    for p in itertools.product((.1,.2,.3,.5,.7,1.,1.5,2.),(100.,1000.,10000.),(1.,5.,10.,20.,50.,100.),(.3,1.,3.,10.,30.)):
        if p[2]>=p[1]:continue
        s=score(a,c,k,*p,upper_a=upper_a)
        if s>best[0]:best=(s,p)
    if best[0]>0:
        b,aug,t,y=map(lambda v:Q(str(v)),best[1]);p=(b,aug,t,y/k)
        out=criterion(a,c,k,*p,upper_a=upper_a)
        if not out:raise AssertionError((a,c,k,best))
        return p

if __name__=='__main__':
    for c in (3,4):
        for k in (100,1000,10000,1000000):
            for a in sorted(set((c+1,int(math.sqrt(k)*2),int(k/10),int(k/2),k-2))):
                if c<a<=k-2:
                    p=search(a,c,k);print(c,a,k,p,flush=True)


==> anc/proof-data/s3_augmented_tail_certificates.json <==
{
  "small_ratio": {
    "k_minus_t": {
      "r_start": 2000,
      "numerator_shifted": [
        "1950",
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "319904782617/8",
        "639968783/16",
        "10002"
      ],
      "denominator_shifted": [
        "3998000",
        "3999",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1994001994",
        "2994001",
        "2997/2",
        "1/4"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1994",
        "1"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "h_minus_u": {
      "r_start": 2000,
      "numerator_shifted": [
        "2987012",
        "5987/2",
        "3/4"
      ],
      "denominator_shifted": [
        "3996001",
        "3998",
        "1"
      ]
    },
    "interval": {
      "r_start": 2000,
      "numerator_shifted": [
        "120",
        "1/16"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Hb_below_cap": {
      "r_start": 2000,
      "numerator_shifted": [
        "140195598884000/199",
        "242251719522/199",
        "7651251999/9950",
        "1035851/4975",
        "1/50"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "145669440335004750/199",
        "1165799845747467/796",
        "27989868789247/25472",
        "4666758337/12736",
        "5865/128"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "7100451314208632320000/233427",
        "17853621422801788160/233427",
        "89782077287263376/1167135",
        "45148777236511/1167135",
        "2270363530/233427",
        "5737/5865"
      ],
      "denominator_shifted": [
        "2486091781717414400000/77809",
        "6217125232714566400/77809",
        "5487372508377232/68655",
        "2028560962489/50745",
        "11667786674/1167135",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "2672310052821934850172219459851200000/77809",
              "10696374327651151382497405612177600/77809",
              "18731150033417142218725644909558/77809",
              "281154828894982041655588671149/1167135",
              "58613033631155876058824449/389045",
              "70382612063145401235877/1167135",
              "70429622377950892723/4668540",
              "5034047952768409/2334270",
              "1054734371/7820"
            ],
            "denominator_shifted": [
              "19868850491669139319628800000000/77809",
              "79500492426552295300147200000/77809",
              "417509364553504000318476800/233427",
              "2088205991440921720362944/1167135",
              "1305540895200860843359/1167135",
              "522381286378285124/1167135",
              "130636570695034/1167135",
              "18668262404/1167135",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "25753758265544214010307662704876544000000/700281",
              "115981135688249895242036661460236032000/700281",
              "232140889017793595378681583383481920/700281",
              "1355198118499338674314488952482044/3501405",
              "1017181536164223180322032945829/3501405",
              "101796523194941652080470268/700281",
              "339583225619280970582807/7002810",
              "291295677576459564101/28011240",
              "18220014581377981/14005620",
              "226243101/3128"
            ],
            "denominator_shifted": [
              "39737700983338278639257600000000000/77809",
              "178869835344773729919923200000000/77809",
              "1073520206386664886537395200000/233427",
              "1252791761129872688463654400/233427",
              "4699287781842643407080944/1167135",
              "2350303467957431091359/1167135",
              "783654427768353124/1167135",
              "167973095503034/1167135",
              "21002532404/1167135",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "3407421214090028602275697897180288000000/700281",
              "15383432822806639069841957060137664000/700281",
              "10289032354282355214073894794827680/233427",
              "180643664327966704099856370931946/3501405",
              "27184526715587552869293233911/700281",
              "68181603118251224345133511/3501405",
              "330445572011265171092/50745",
              "326777180708936195/233427",
              "614683277158211/3501405",
              "172155896/17595"
            ],
            "denominator_shifted": [
              "39737700983338278639257600000000000/77809",
              "178869835344773729919923200000000/77809",
              "1073520206386664886537395200000/233427",
              "1252791761129872688463654400/233427",
              "4699287781842643407080944/1167135",
              "2350303467957431091359/1167135",
              "783654427768353124/1167135",
              "167973095503034/1167135",
              "21002532404/1167135",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "26256695312601426656368025819191034169242839298560000000000/15483991",
              "8063127665959716114818190601762144119825956661760000000/673217",
              "107312927791186232569075641116983974173373779019050000/2732469",
              "1227006441984880239162331040649816605798951526076750/15483991",
              "81695947454643200392718719107644190768580543722649/743231568",
              "412053190324442903533144841865804428158960823479/3716157840",
              "623448736717656710318146551595924121280602647/7432315680",
              "239552940501281492900479593570379891229353/4954877120",
              "1268425982005598945329688469354190966697/59458525440",
              "35533795139357513113041312482521021/4954877120",
              "2337001603518873856688805470371/1292576640",
              "2463732539538004355932240873/7432315680",
              "2484269565773865808935989/59458525440",
              "60515076897260767/18674160",
              "912491839/7820"
            ],
            "denominator_shifted": [
              "1269699975365497475266893062825369600000000000000000/77809",
              "8890455960867725564227726413993676800000000000000/77809",
              "86706875718925194269596421535194368000000000000/233427",
              "173463627245081037500048351904540032000000000/233427",
              "238581088162334118081933748738455232000000/233427",
              "238649710334831517123222661541545990400/233427",
              "895193827448344282114569155643291056/1167135",
              "511686469549851153199424060645473/1167135",
              "223927224143155262690622870121/1167135",
              "14932775867580248240594641/233427",
              "3734267867433983032937/233427",
              "199750914658196947/68655",
              "424592804207227/1167135",
              "32670380999/1167135",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "424096176980677933086886065813537654813214555965977600000000000/139355919",
              "3209325523310054050039558177219702967709656171300938240000000/139355919",
              "11332907872850197774768388050684556343707550955968825025000/139355919",
              "8257405309962990452862277315516337779954548159394103555/46451973",
              "260766596669050059772660019717497768850204834349581519/969432480",
              "3327506532731196534873598945926248346242410927122043/11148473520",
              "745857734029380305592815288977320955001835620611/2972926272",
              "14508245592395988732058653623791293737294055301/89187788160",
              "344288983248383620683174034140689971975445/4197072384",
              "11477283953348998997273526243652455189859/356751152640",
              "1736107828609803696727027704033035473/178375576320",
              "159149570159970219494904643955143/71350230528",
              "44575882461377037391640763257/118917050880",
              "388939438982110599822181/8918778816",
              "43984533955843207/14005620",
              "618970718/5865"
            ],
            "denominator_shifted": [
              "2538130250755629453058519232587913830400000000000000000/77809",
              "19041721441140080878158118164398729523200000000000000/77809",
              "8695583149771071305982888082210198784000000000000/10149",
              "144486888860614062744064358997456630656000000000/77809",
              "216795740827195646515277971877570680256000000/77809",
              "238547286373887440270418616386668555603200/77809",
              "293895064808690295158452758876605456/115",
              "639351693359498912453405950957863861/389045",
              "959316990612018523317979178017352/1167135",
              "124393439646539947951788768972/389045",
              "7465859111526926774478568/77809",
              "8486491556666474004862/389045",
              "1414842188266531624/389045",
              "163300298608076/389045",
              "35003483864/1167135",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "519528057329137623143135878099876914307933280768000000000/139355919",
              "376130822521349514468519205693372319466308436992000000/15483991",
              "10180301040940330580599281245430621262393544045312000/139355919",
              "18709356694710403588704006273216804398632738757120/139355919",
              "39072687788067808741446670145041694097613300636/232259865",
              "21150546341603430021141275169148326212480125/139355919",
              "461915275869359162020344379904174714869/4554115",
              "11807414411524042591997923616885714812/232259865",
              "13315531718425636891957537401033572/696779595",
              "3707712788463145997857415127497/696779595",
              "49555719328580449103435377/46451973",
              "101608835642774733359758/696779595",
              "1854454025531392/152235",
              "2754494336/5865"
            ],
            "denominator_shifted": [
              "635167571468482979123008035430400000000000000000/77809",
              "4129709049224233409256987683123200000000000000/77809",
              "37177463017134814428126792639232000000000000/233427",
              "68177170699322772922421990627968000000000/233427",
              "28414860340672226973405329016256000000/77809",
              "76740935123969402802904789641209600/233427",
              "11124891833492773954369471854128/50745",
              "42656988057281532807891647157/389045",
              "9600426210236184518954270/233427",
              "2667508582963513617629/233427",
              "177882155155989564/77809",
              "363948585217361/1167135",
              "30337278134/1167135",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "large_ratio": {
    "k_minus_t": {
      "r_start": 2000,
      "numerator_shifted": [
        "1950",
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "79976192001900",
        "119984192001",
        "60002048",
        "10002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1986441874",
        "47720535/16",
        "95533/64",
        "255/1024"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1874",
        "15/16"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "h_minus_u": {
      "r_start": 2000,
      "numerator_shifted": [
        "2751032",
        "88079/32",
        "705/1024"
      ],
      "denominator_shifted": [
        "3996001",
        "3998",
        "1"
      ]
    },
    "interval": {
      "r_start": 2000,
      "numerator_shifted": [
        "1873",
        "15/16"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Hb_above_cap": {
      "r_start": 2000,
      "numerator_shifted": [
        "50955813676000/199",
        "143976491733/199",
        "55835834983/79600",
        "22834059/79600",
        "17/400"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "17175376211800931025/8",
              "34374363349644747/8",
              "1651103330082817/512",
              "1101491856283/1024",
              "137781067/1024"
            ],
            "denominator_shifted": [
              "15976011998000",
              "31964011999",
              "23982003",
              "7997",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "13833513335662064890329100/3",
              "664354848367524445054133/48",
              "207719125082932354093/12",
              "11823070148476495503/1024",
              "4435962234488257/1024",
              "21303715784837/24576",
              "18946504397/262144"
            ],
            "denominator_shifted": [
              "63872095968004000000",
              "191680191952004000",
              "239680143976001",
              "159840047996",
              "59960006",
              "11996",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "479888037076402150/3",
              "959896086576701/3",
              "2880048297577/12",
              "240034028/3",
              "2560683/256"
            ],
            "denominator_shifted": [
              "15984004000000",
              "31976004000",
              "23988001",
              "7998",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "25643311830453084813663898888696161750000/199",
              "258280223508094361646076853911058683125/398",
              "292645584442663575938756851349941875/199",
              "201201158011232806569127065991762925/101888",
              "709185854746026623176229295582343/407552",
              "6856063286471856565642073316977/6520832",
              "5753330159613694794910188811/13041664",
              "1655234038192166198894337/13041664",
              "156250527516916813581/6520832",
              "4370113001168965/1630208",
              "2211038715/16384"
            ],
            "denominator_shifted": [
              "1021442558720319968000000000000000",
              "5108490235520959920000000000000",
              "11496977913281199920000000000",
              "15333137914400799960000000",
              "13419851197200299990000",
              "8053924479160059999",
              "3356641119860005",
              "959280159990",
              "179910010",
              "19995",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "143704826082183753744394130259277605487375000/597",
              "1057311219332078099765774814876037274786875/796",
              "7955931910747480372089117049810478826475/2388",
              "3065110561475280556669098713118161749513/611328",
              "12300617773575359664223484225474541791/2445312",
              "138217385956631183043819929917098421/39124992",
              "46222784737296070508804941452903/26083328",
              "33123767669066151318180830167/52166656",
              "199388280473844909937887049/1251999744",
              "177808598041205300462219/6677331968",
              "6689392784204766583/2503999488",
              "510962928805/4194304"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "73282139579196518540780717941400000/597",
              "293233518410897707098822011642450/597",
              "1026684840890345486487879326081/1194",
              "65731362146507147038008340049/76416",
              "164387262793355028060571529/305664",
              "131556917468428692722197/611328",
              "1052832368029657940215/19562496",
              "18807313692854609/2445312",
              "1969645355/4096"
            ],
            "denominator_shifted": [
              "255488383872016000000000000",
              "1022209151680032000000000",
              "1789313439680024000000",
              "1789760959840008000",
              "1118880359960001",
              "447664071996",
              "111944006",
              "15996",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "smaller_aug_small_ratio": {
    "k_minus_t": {
      "r_start": 2000,
      "numerator_shifted": [
        "1980",
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "815675463/2",
        "3263351/8",
        "102"
      ],
      "denominator_shifted": [
        "3998000",
        "3999",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1994001994",
        "2994001",
        "2997/2",
        "1/4"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1994",
        "1"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "h_minus_u": {
      "r_start": 2000,
      "numerator_shifted": [
        "2987012",
        "5987/2",
        "3/4"
      ],
      "denominator_shifted": [
        "3996001",
        "3998",
        "1"
      ]
    },
    "interval": {
      "r_start": 2000,
      "numerator_shifted": [
        "245",
        "1/8"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Hb_below_cap": {
      "r_start": 2000,
      "numerator_shifted": [
        "982616395400",
        "1874216298",
        "26745081/20",
        "4229/10",
        "1/20"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "272543652054600",
        "545315152152",
        "6546518609/16",
        "1091543/8",
        "273/16"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "8094408996170368000/273",
        "20300446119781760/273",
        "20365055372848/273",
        "10214925281/273",
        "2561854/273",
        "257/273"
      ],
      "denominator_shifted": [
        "2907132288582400000/91",
        "7270261100579200/91",
        "3116868521776/39",
        "10912690609/273",
        "2729086/273",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "14206985240885573826716984640000/91",
              "8123876940028966430244406400/13",
              "99586151103955484156334180/91",
              "22997278272219549071749/21",
              "62327285502083740212/91",
              "149688756054203773/546",
              "74896060704323/1092",
              "2676706810/273",
              "223213/364"
            ],
            "denominator_shifted": [
              "23233807064615117964800000000/91",
              "92966274568163596940800000/91",
              "488236009784368155401600/273",
              "488399153292122739232/273",
              "305351482523015345/273",
              "122181416512300/273",
              "30555564710/273",
              "4366540/273",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "147449316398264661879819128439040000/819",
              "51079786215826672360990972313600/63",
              "1329106095936156367503482361920/819",
              "1551828613365249537565729912/819",
              "1164776015435271060447116/819",
              "89667807766492516717/126",
              "777725278265365135/3276",
              "333570075863821/6552",
              "802474963/126",
              "257785/728"
            ],
            "denominator_shifted": [
              "46467614129230235929600000000000/91",
              "209166356200942311846400000000/91",
              "1255370843273227101625600000/273",
              "209290616624087661980800/39",
              "1099102118338153429232/273",
              "549714315547615345/273",
              "26184649418900/39",
              "5612663530/39",
              "4912540/273",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "39869628594399172311472885358080000/819",
              "13826189283723186493295672307200/63",
              "3078086993592928742426761920/7",
              "420924500296923695066034748/819",
              "316268464714671104777173/819",
              "22631744656755009227/117",
              "5878171433562776/91",
              "3785701929983/273",
              "1422221161/819",
              "11308/117"
            ],
            "denominator_shifted": [
              "46467614129230235929600000000000/91",
              "209166356200942311846400000000/91",
              "1255370843273227101625600000/273",
              "209290616624087661980800/39",
              "1099102118338153429232/273",
              "549714315547615345/273",
              "26184649418900/39",
              "5612663530/39",
              "4912540/273",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "584361496236199526905212087353742554880418560000000/91",
              "4111015106862561090288384708001247700179571200000/91",
              "5754636274890159939979586460584911128904720000/39",
              "26988561578358939481816618998178250917084000/91",
              "37293266060066762965422736847527946743190/91",
              "224865388542242861372530332942831550171/546",
              "112986505755485892711578371357404711/364",
              "389284229506976050496911467108601/2184",
              "342290636391276456216458116627/4368",
              "57326721151450097113485893/2184",
              "3600341409352679713289/546",
              "657780273652433741/546",
              "50842942513561/336",
              "12771951377/1092",
              "152777/364"
            ],
            "denominator_shifted": [
              "1484734321694033143431320566681600000000000000000/91",
              "10396238344518643113418218788096000000000000000/91",
              "101393540368716767448369566167552000000000000/273",
              "15603656459688273014276729576192000000000/21",
              "278998510230563929061069877253984000000/273",
              "39868812723452886222352761554115200/39",
              "209373671795280822034134077763568/273",
              "119677770097917619977738117551/273",
              "7482090872618880656727377/39",
              "17463417674014820605387/273",
              "4367156263393428035/273",
              "794265189789517/273",
              "99312755909/273",
              "7641721/273",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "7582467927820725460527438721514278472664197189504000000/819",
              "8171287639166917874214984462997848348663663792640000/117",
              "201355164964874171732707704845867372931380488696000/819",
              "438783883378708319285055206827794361794093331360/819",
              "94564771635099539274723714400737807682381891/117",
              "2929242895282667348702554647584029078390865/3276",
              "4909862408651797535848410590783920662967/6552",
              "6348468523370845203413824280975492267/13104",
              "6384313972732922969174800403810189/26208",
              "2496750918753956718162951382135/26208",
              "28970023251551377884835061/1008",
              "57380501815126400827079/8736",
              "28849672005906087151/26208",
              "11622334562687/91",
              "60101530969/6552",
              "335731/1092"
            ],
            "denominator_shifted": [
              "2967983909066372253719209812796518400000000000000000/91",
              "22266814772386800727154339924085504000000000000000/91",
              "233874402230620747469545419133224448000000000000/273",
              "168961920262211972756792979221351168000000000/91",
              "36217407425087849684698865196248096000000/13",
              "278960935556613388656817356560239331200/91",
              "232539886327645522267567784109392944/91",
              "149536511407006048123210858249339/91",
              "224374667678473617007324303912/273",
              "29094669346229263662420084/91",
              "8731121014846094415784/91",
              "1984964125927557506/91",
              "330930462950536/91",
              "38196185396/91",
              "8187448/273",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "11456059124935922096170566462639187397831168000000/819",
              "8285726554175225930388663988888625463662080000/91",
              "224036494082853528337091384888615632653171200/819",
              "411324438660806263852096227063074088450080/819",
              "57210564408732823336633698835328936944/91",
              "464072004581315947916290142627958271/819",
              "103275398442110734195857604672577/273",
              "51711937535615755844857244935/273",
              "58259554995076757498803717/819",
              "16206468760305289859539/819",
              "154569120276807044/39",
              "443265718854479/819",
              "36991874950/819",
              "22616/13"
            ],
            "denominator_shifted": [
              "742738530112072608019670118400000000000000000/91",
              "689880641349715608189705472000000000000000/13",
              "3344212371584743897963818496000000000000/21",
              "6132788438270900008160535808000000000/21",
              "33228657751049229440550760672000000/91",
              "89742729270146330782799924393600/273",
              "59845393959547019135234694032/273",
              "9977051215336101524512827/91",
              "11227354908616238130842/273",
              "3119591178288435455/273",
              "208031529949140/91",
              "85127863903/273",
              "7095994/273",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "smaller_aug_large_ratio": {
    "k_minus_t": {
      "r_start": 2000,
      "numerator_shifted": [
        "1980",
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "815672001960",
        "1223672001",
        "611918",
        "102"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1963254249",
        "23581017/8",
        "23603/16",
        "63/256"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1749",
        "7/8"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "h_minus_u": {
      "r_start": 2000,
      "numerator_shifted": [
        "10051503/4",
        "10057/4",
        "161/256"
      ],
      "denominator_shifted": [
        "3996001",
        "3998",
        "1"
      ]
    },
    "interval": {
      "r_start": 2000,
      "numerator_shifted": [
        "1748",
        "7/8"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Hb_above_cap": {
      "r_start": 2000,
      "numerator_shifted": [
        "978498869100",
        "4134923169/2",
        "65343493/40",
        "183117/320",
        "3/40"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "19462227934099455/2",
              "155794546627449/8",
              "935347902537/64",
              "1247905079/256",
              "156085/256"
            ],
            "denominator_shifted": [
              "15976011998000",
              "31964011999",
              "23982003",
              "7997",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "22681703674849419472830",
              "272305804117068052779/4",
              "4086468201268112533/48",
              "21804533761287089/384",
              "32721861591263/1536",
              "1636846423/384",
              "2911289/8192"
            ],
            "denominator_shifted": [
              "63872095968004000000",
              "191680191952004000",
              "239680143976001",
              "159840047996",
              "59960006",
              "11996",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "1641940739254020",
              "3284286072627",
              "14781108109/6",
              "4927643/6",
              "6571/64"
            ],
            "denominator_shifted": [
              "15984004000000",
              "31976004000",
              "23988001",
              "7998",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "614996180274801427573094808159168000",
              "3083193261990530969489052560529600",
              "6955683010247608866747280329475",
              "74391483258385532560892181505/8",
              "261062311635656897526352891/32",
              "1256424929471801126907447/256",
              "2099590703848282149789/1024",
              "2405881099181626209/4096",
              "1809177709235999/16384",
              "201549981461/16384",
              "1263005/2048"
            ],
            "denominator_shifted": [
              "1021442558720319968000000000000000",
              "5108490235520959920000000000000",
              "11496977913281199920000000000",
              "15333137914400799960000000",
              "13419851197200299990000",
              "8053924479160059999",
              "3356641119860005",
              "959280159990",
              "179910010",
              "19995",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "999594635105287605637807907013780816000",
              "5504849713888633135484371024578275400",
              "82679051334776914363018727902282405/6",
              "993425692399938006197868307976773/48",
              "1326272238322753658037439010397/64",
              "22310043305505561343526534615/1536",
              "44677489278700218350247497/6144",
              "63907078942607236005077/24576",
              "21329754573109044271/32768",
              "42714359389509925/393216",
              "17107708028723/1572864",
              "32442607/65536"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "476293991964485300853115782000",
              "1905842608902207271901125890",
              "10009175230112212994783852/3",
              "10012678432164167584286/3",
              "25040458259189689481/12",
              "80157518763448669/96",
              "641484675725687/3072",
              "366691033337/12288",
              "955259/512"
            ],
            "denominator_shifted": [
              "255488383872016000000000000",
              "1022209151680032000000000",
              "1789313439680024000000",
              "1789760959840008000",
              "1118880359960001",
              "447664071996",
              "111944006",
              "15996",
              "1"
            ]
          }
        ]
      }
    ]
  }
}


==> anc/proof-data/s3_augmented_tail_verify.py <==
"""Continuous exact tail for augmented s=3,c=4 curvature."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate
from s4_c4_rat_fast import enable
enable()

def tail(c,alo,ahi,b,aug,t,yfactor,start=1000,cap=False):
    k=Rat([0,1]);r=k-1;al=alo(k);au=ahi(k);g=al/k;gu=au/k;young=yfactor/k
    fac=aug*t/(aug-t);ll=aug*b/(k*r)
    u=(1-al*al/(r*r))/c-(r-al)/(k*r);h=(r-al)/k;qm=c*u/k
    A=1+1/k+2/(k*r)+2*b*k/r+ll*k*k+t/(k*k)
    D=1+g+b+2*g/r+ll*r*r-fac*qm+t*(1+g/r)**2
    C=2*b+1/k-g/r+ll*k*r+t*(1+g/r)/k
    Cmin=2*b+1/k-gu/r+ll*k*r+t*(1+gu/r)/k
    Hb=1+g+b-fac*qm-young
    checks={name:certificate(fun,start) for name,fun in dict(
        k_minus_t=k-t,Cmin=Cmin,u=u,h=h,h_minus_u=h-u,interval=au-al).items()}
    if cap:
        checks['Hb_above_cap']=certificate(Hb-2-1/t,start)
        Hb=Rat([2+1/t]);dd=Rat([0])
    else:
        checks['Hb_below_cap']=certificate(2+1/t-Hb,start)
        denfine=Hb-2*gu+t*(1-gu)**2
        checks['fine_den']=certificate(denfine,start)
        dd=(1+t*(2-Hb))/denfine
    checks['boundary_den']=certificate(1-dd*h,start)
    w1=1-t/k;w2=1+t*(1+gu/r);L=qm/young
    n0=1-dd*h+(dd+t)*u;n1=-(dd+t)*u
    det=A*D-C*C;mv=D+4*A+4*C;mw=D*w1*w1+A*w2*w2+2*C*w1*w2
    cross=(w2-2*w1)**2
    aa=[n0*A-u*w1*w1,n1*A-n0*L+u*w1*w1,-n1*L]
    pp=[n0*det-u*mw,n1*det-n0*L*mv+u*mw+L*u*cross,-n1*L*mv-L*u*cross]
    for label,poly in [('aa',aa),('det',pp)]:
        todo=[(Q(0),Q(1),0)];leaves=[]
        while todo:
            lo,hi,dep=todo.pop()
            p0=poly[0]+lo*poly[1]+lo*lo*poly[2]
            p1=p0+(hi-lo)*(poly[1]+2*lo*poly[2])/2
            p2=poly[0]+hi*poly[1]+hi*hi*poly[2]
            try:cs=[certificate(p,start) for p in (p0,p1,p2)]
            except AssertionError:
                assert dep<10,(label,lo,hi,dep)
                mid=(lo+hi)/2;todo.extend([(lo,mid,dep+1),(mid,hi,dep+1)]);continue
            leaves.append(dict(xlo=str(lo),xhi=str(hi),coefficients=cs))
        checks[label]=leaves
    return checks

def verify_all():
    p=(Q(1),Q(10000),Q(50),Q(3))
    checks={
        'small_ratio':tail(4,lambda k:5,lambda k:k/16,*p,start=2000),
        'large_ratio':tail(4,lambda k:k/16,lambda k:k-2,*p,start=2000,cap=True),
    }
    p=(Q(1),Q(100),Q(20),Q(3))
    checks.update(
        smaller_aug_small_ratio=tail(4,lambda k:5,lambda k:k/8,*p,start=2000),
        smaller_aug_large_ratio=tail(4,lambda k:k/8,lambda k:k-2,*p,start=2000,cap=True),
    )
    Path(__file__).with_name('s3_augmented_tail_certificates.json').write_text(json.dumps(checks,indent=2)+'\n',encoding='utf8')
    print('four continuous c=4 augmented tails pass',flush=True)
    return checks

if __name__=='__main__':verify_all()


==> anc/proof-data/s3_c3_bounds.py <==
"""Critical s=3,c=3 correlated augmented-gradient criterion. Exact arithmetic."""
from fractions import Fraction as Q
from math import comb
from pathlib import Path
from functools import lru_cache
import json
from odd_contraction_bounds import sqrt_upper
from s4_c78_correlated_bounds import _add,_mul

def bernstein(p):
    n=len(p)-1
    return [sum(p[j]*Q(comb(i,j),comb(n,j)) for j in range(i+1)) for i in range(n+1)]

def polynomial_lower(p,maxdepth=12):
    def part(lo,hi,dep):
        q=[sum(p[j]*comb(j,i)*lo**(j-i)*(hi-lo)**i for j in range(i,len(p))) for i in range(len(p))]
        bb=bernstein(q)
        if min(bb)>0:return min(bb)
        if dep==maxdepth or bb[0]<=0 or bb[-1]<=0:return None
        mid=(lo+hi)/2
        v=part(lo,mid,dep+1)
        if v is None:return None
        w=part(mid,hi,dep+1)
        return None if w is None else min(v,w)
    return part(Q(0),Q(1),0)

def _matrix(A,D,C,loss,rootloss,t,m,w1,w2):
    den=[1+t*m[0],t*m[1]]
    ar=[A,-loss];dr=[D,-4*loss-rootloss];cr=[C,2*loss]
    det=_add(_mul(ar,dr),[-z for z in _mul(cr,cr)])
    bd=_add(_add([z*w1*w1 for z in dr],[z*w2*w2 for z in ar]),[2*z*w1*w2 for z in cr])
    ap=_add(_mul(den,ar),[-z*w1*w1 for z in m])
    dp=_add(_mul(den,det),[-z for z in _mul(m,bd)])
    am=polynomial_lower(ap);dm=polynomial_lower(dp)
    if am is None or dm is None:return None
    return dict(eta=dm/(max(den[0],sum(den))*D),aa_polynomial=ap,det_polynomial=dp,
                aa_min=am,det_min=dm)

def criterion(a,k,b=Q(1),aug=Q(1000),t=Q(30),young=None):
    assert a>3 and k>=a+2 and b>0 and aug>t>=0
    if young is None:young=Q(3,k)
    if young<=0 or t>k:return None
    r=Q(k-1);g=Q(a,k);fac=aug*t/(aug-t);ll=aug*b/(k*r)
    u=(1-Q(a*a,r*r))/3-(r-a)/(k*r);h=(r-a)/k;qm=3*u/k
    A=1+Q(1,k)+2/(k*r)+2*b*k/r+ll*k*k+t/(k*k)
    D=1+g+b+2*g/r+ll*r*r+t*(1+g/r)**2
    C=2*b+Q(1,k)-g/r+ll*k*r+t*(1+g/r)/k
    if C<=0:return None
    Hb=1+g+b-fac*qm-young
    if t:Hb=min(Hb,2+1/t)
    denfine=Hb-2*g+t*(1-g)**2
    if denfine<=0:return None
    dd=(1+t*(2-Hb))/denfine
    if dd<0 or dd*h>=1:return None
    nc=Q(k*k,9)*(Q(a,r)-Q(3,k)+g)**2
    m=[u,dd*nc*qm/(1-dd*h)-u]
    out=_matrix(A,D,C,qm/young,fac*qm,t,m,1-t/k,1+t*(1+g/r))
    if out is None:return None
    out.update(a=a,c=3,k=k,aug=aug,beta=b*k,parameters=(b,aug,t,young),method='s3 c3 correlated augmented gradient',u=u,h=h,d=dd)
    return finish(out)

def sparse(a,k):
    """Uniform theorem: every real a>=10,k>=15a; use integer inputs for D."""
    assert a>=10 and k>=15*a
    r=Q(k-1);g=Q(a,k);t=Q(3*k,a);aug=Q(900*k*k,a*a)
    A=1+Q(1,k)+2/(k*r)+2*k/r+aug*k/r+t/(k*k)
    D=2+g+2*g/r+aug*r/k+t*(1+g/r)**2
    C=2+Q(1,k)-g/r+aug+t*(1+g/r)/k
    out=_matrix(A,D,C,g,Q(900,299*a),t,[Q(1,3),3*g-Q(1,3)],1-Q(3,a),1+t*(1+g/r))
    assert out,(a,k)
    out.update(a=a,c=3,k=k,aug=aug,beta=Q(k),parameters=(Q(1),aug,t,Q(1,a)),method='s3 c3 uniform correlated sparse theorem')
    return finish(out)

def sparse_linear(a,k):
    """Same uniform region with smaller augmentation, aug=400k/a."""
    assert a>=10 and k>=15*a
    r=Q(k-1);g=Q(a,k);t=Q(3*k,a);aug=Q(400*k,a)
    A=1+Q(1,k)+2/(k*r)+2*k/r+aug*k/r+t/(k*k)
    D=2+g+2*g/r+aug*r/k+t*(1+g/r)**2
    C=2+Q(1,k)-g/r+aug+t*(1+g/r)/k
    out=_matrix(A,D,C,g,Q(1200,397*a),t,[Q(1,3),3*g-Q(1,3)],1-Q(3,a),1+t*(1+g/r))
    assert out,(a,k)
    out.update(a=a,c=3,k=k,aug=aug,beta=Q(k),parameters=(Q(1),aug,t,Q(1,a)),method='s3 c3 uniform correlated theorem, linear augmentation')
    return finish(out)

def finish(out):
    a=out['a'];k=out['k'];r=Q(k-1)
    out['K_nonconstant']=k*r*out['eta']/2
    out['K_constant']=(a*r/2+2*out['beta'])/(1+out['aug'])
    out['K']=min(out['K_nonconstant'],out['K_constant'])
    out['diameter']=max(2,int(2*k*sqrt_upper(1+out['aug'])*(r+sqrt_upper(k*r)+out['beta'])/out['K']))
    return out

@lru_cache(maxsize=1)
def _witnesses():
    data=json.loads(Path(__file__).with_name('s3_c3_finite_certificates.json').read_text(encoding='utf8'))
    return {row['k']:row['blocks'] for row in data['rows']}

def bounds(a,k):
    """All integers a>3,k>=a+2. Preserves old valid diameter candidates."""
    if type(a) is not int or type(k) is not int or a<=3 or k<a+2:
        raise ValueError('Require integers a>3,k>=a+2.')
    from odd_mixed_bounds import eta as old_eta,optimized_trial
    from s3_c7_review_bounds import old_candidate
    from s3_augmented_bounds import diameter as old_diameter
    from s3_augmented_bounds import criterion as old_criterion
    options=[]
    old=old_candidate(a,3,k,old_eta(a,3,k),'existing s3 cubic moment BE')
    if old:options.append(old)
    if a>=10 and k>=15*a:
        options.extend((sparse(a,k),sparse_linear(a,k)))
    if k>=2000 and 15*a>=k:
        new=old_diameter(a,3,k,(Q(1),Q(1000),Q(30),Q(3,k)))
        new['method']='s3 c3 uniform dense augmented theorem';options.append(new)
    if k<2000:
        block=next(row for row in _witnesses()[k] if row['a_low']<=a<=row['a_high'])
        if block['kind']=='old_augmented':
            new=old_diameter(a,3,k,tuple(map(Q,block['parameters'])))
            new['method']='s3 c3 finite augmented interval';options.append(new)
        elif block['kind']=='correlated':
            new=criterion(a,k,*map(Q,block['parameters']));assert new;options.append(new)
        elif block['kind']=='shifted':
            new=old_candidate(a,3,k,optimized_trial(a,3,k,Q(block['shift'])),'existing shifted s3 cubic BE')
            assert new;options.append(new)
    assert options,(a,k)
    # Optional exact point certificates improve D without altering the theorem.
    for b,aug,t,yfactor in ((Q(1),Q(10),Q(3),Q(3)),(Q(1),Q(30),Q(5),Q(3)),
                     (Q(1),Q(100),Q(10),Q(3)),(Q(1),Q(1000),Q(30),Q(3)),
                     (Q(5,4),Q(10),Q(3),Q(3)),(Q(5,4),Q(100),Q(5),Q(3)),
                     (Q(3,4),Q(5),Q(2),Q(10)),(Q(3,4),Q(10),Q(5),Q(10)),
                     (Q(1),Q(20),Q(10),Q(3)),(Q(1),Q(300),Q(100),Q(10))):
        if t>k:continue
        pp=(b,aug,t,yfactor/k)
        new=criterion(a,k,*pp)
        if new:options.append(new)
        if old_criterion(a,3,k,*pp):
            new=old_diameter(a,3,k,pp)
            new['method']='s3 c3 small-augmentation point certificate';options.append(new)
    return dict(parameters=dict(s=3,a=a,c=3,k=k),proved_by_uniform_theorem=True,
                candidates=options,best=min(options,key=lambda x:x['diameter']))

def theorem_bound(a,k):return bounds(a,k)['best']


==> anc/proof-data/s3_c3_finite_replay.json <==
{
  "complete": true,
  "k_min": 6,
  "k_max": 1999,
  "pairs": {
    "old": 25604,
    "old_augmented": 1856689,
    "shifted": 64,
    "correlated": 5537,
    "sparse": 101121
  },
  "blocks": {
    "old": 1994,
    "old_augmented": 3979,
    "shifted": 64,
    "correlated": 5537,
    "sparse": 1850
  },
  "total_pairs": 1989015
}


==> anc/proof-data/s3_c3_finite_verify.py <==
"""Exact complete finite certificate for s=3,c=3,6<=k<2000."""
from fractions import Fraction as Q
from pathlib import Path
import json,sys,time
from odd_mixed_bounds import eta as old_eta,optimized_trial
from s3_augmented_bounds import criterion as old_criterion
from s3_augmented_search import search
from s3_c3_bounds import criterion,sparse

PATH=Path(__file__).with_name('s3_c3_finite_certificates.json')
KTAIL=2000

def generate():
    rows=[];beg=time.time();last=None
    for k in range(6,KTAIL):
        row=dict(k=k,blocks=[]);a=4
        while a<=k-2 and old_eta(a,3,k)>0:a+=1
        if a>4:row['blocks'].append(dict(kind='old',a_low=4,a_high=a-1))
        if a>=10 and a<=k//15:
            row['blocks'].append(dict(kind='sparse',a_low=a,a_high=k//15));a=k//15+1
        while a<=k-2:
            pp=None
            if last:
                pp=tuple(Q(v) for v in last[:3])+(Q(last[3],k),)
                if not old_criterion(a,3,k,*pp):pp=None
            if pp is None:pp=search(a,3,k)
            if pp is not None:
                lo=a;hi=k-2
                if old_criterion(a,3,k,*pp,upper_a=hi):up=hi
                else:
                    while lo+1<hi:
                        mid=(lo+hi)//2
                        if old_criterion(a,3,k,*pp,upper_a=mid):lo=mid
                        else:hi=mid
                    up=lo
                out=old_criterion(a,3,k,*pp,upper_a=up);assert out
                row['blocks'].append(dict(kind='old_augmented',a_low=a,a_high=up,parameters=list(map(str,pp)),eta=str(out['eta'])))
                last=pp[:3]+(pp[3]*k,);a=up+1;continue
            found=None
            for shift in (Q(j,10) for j in range(-5,11)):
                val=optimized_trial(a,3,k,shift)
                if val>0:
                    found=dict(kind='shifted',a_low=a,a_high=a,shift=str(shift),eta=str(val));break
            if found is None:
                for tf in (Q(1),Q(2),Q(3),Q(4)):
                    for af in (Q(10),Q(100)):
                        for yf in (Q(1,3),Q(1),Q(3)):
                            t=tf*k/a
                            if t>k:continue
                            pp=(Q(1),af*t*t,t,yf/a);out=criterion(a,k,*pp)
                            if out:
                                found=dict(kind='correlated',a_low=a,a_high=a,parameters=list(map(str,pp)),eta=str(out['eta']));break
                        if found:break
                    if found:break
            assert found,(a,k,'uncovered')
            row['blocks'].append(found);a+=1
        rows.append(row)
        if k%100==0:print(k,sum(len(rr['blocks']) for rr in rows),round(time.time()-beg,1),flush=True)
    data=dict(c=3,k_min=6,k_max=KTAIL-1,rows=rows)
    PATH.write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    return replay(data)

def replay(data=None):
    if data is None:data=json.loads(PATH.read_text(encoding='utf8'))
    assert [r['k'] for r in data['rows']]==list(range(6,KTAIL))
    counts={};blocks={}
    for row in data['rows']:
        k=row['k'];nexta=4
        for rr in row['blocks']:
            lo=rr['a_low'];hi=rr['a_high'];kind=rr['kind']
            assert lo==nexta and lo<=hi<=k-2
            if kind=='old':
                for a in range(lo,hi+1):assert old_eta(a,3,k)>0
            elif kind=='sparse':assert lo>=10 and k>=15*hi
            elif kind=='old_augmented':
                out=old_criterion(lo,3,k,*map(Q,rr['parameters']),upper_a=hi)
                assert out and out['eta']==Q(rr['eta'])
            elif kind=='correlated':
                assert lo==hi
                out=criterion(lo,k,*map(Q,rr['parameters']))
                assert out and out['eta']==Q(rr['eta'])
            elif kind=='shifted':
                assert lo==hi
                value=optimized_trial(lo,3,k,Q(rr['shift']))
                assert value>0 and value==Q(rr['eta'])
            else:raise AssertionError(kind)
            counts[kind]=counts.get(kind,0)+hi-lo+1;blocks[kind]=blocks.get(kind,0)+1
            nexta=hi+1
        assert nexta==k-1
    out=dict(complete=True,k_min=6,k_max=KTAIL-1,pairs=counts,blocks=blocks,total_pairs=sum(counts.values()))
    Path(__file__).with_name('s3_c3_finite_replay.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf8')
    print(out,flush=True);return out

if __name__=='__main__':generate() if '--generate' in sys.argv else replay()


==> anc/proof-data/s3_c3_sparse_certificates.json <==
{
  "first_minor": [
    {
      "index": 0,
      "terms": [
        [
          0,
          0,
          "4888017218260935000"
        ],
        [
          0,
          1,
          "226288537852647900"
        ],
        [
          0,
          2,
          "4489304536350500"
        ],
        [
          0,
          3,
          "49475007113000"
        ],
        [
          0,
          4,
          "327119182700"
        ],
        [
          0,
          5,
          "1297593900"
        ],
        [
          0,
          6,
          "2859300"
        ],
        [
          0,
          7,
          "2700"
        ],
        [
          1,
          0,
          "3424892570333860500"
        ],
        [
          1,
          1,
          "135902976288854280"
        ],
        [
          1,
          2,
          "2246793710040300"
        ],
        [
          1,
          3,
          "19808835363900"
        ],
        [
          1,
          4,
          "98228904840"
        ],
        [
          1,
          5,
          "259764480"
        ],
        [
          1,
          6,
          "286200"
        ],
        [
          2,
          0,
          "1028451926364952050"
        ],
        [
          2,
          1,
          "34008207466522419"
        ],
        [
          2,
          2,
          "449787030381045"
        ],
        [
          2,
          3,
          "2974150182390"
        ],
        [
          2,
          4,
          "9832205487"
        ],
        [
          2,
          5,
          "13000509"
        ],
        [
          3,
          0,
          "171572680271563335"
        ],
        [
          3,
          1,
          "4538756114776947"
        ],
        [
          3,
          2,
          "45021531875402"
        ],
        [
          3,
          3,
          "198465004013"
        ],
        [
          3,
          4,
          "328050683"
        ],
        [
          4,
          0,
          "17173670614894080"
        ],
        [
          4,
          1,
          "340731342551310"
        ],
        [
          4,
          2,
          "2253218035635"
        ],
        [
          4,
          3,
          "4966333230"
        ],
        [
          5,
          0,
          "1031404392157950"
        ],
        [
          5,
          1,
          "13642239059775"
        ],
        [
          5,
          2,
          "45107189550"
        ],
        [
          6,
          0,
          "34412951580750"
        ],
        [
          6,
          1,
          "227587073625"
        ],
        [
          7,
          0,
          "492082239375"
        ]
      ]
    },
    {
      "index": 1,
      "terms": [
        [
          0,
          0,
          "3971513193660585000"
        ],
        [
          0,
          1,
          "174312507417731400"
        ],
        [
          0,
          2,
          "3265258107206350"
        ],
        [
          0,
          3,
          "33819654581950"
        ],
        [
          0,
          4,
          "209020884850"
        ],
        [
          0,
          5,
          "770161950"
        ],
        [
          0,
          6,
          "1564650"
        ],
        [
          0,
          7,
          "1350"
        ],
        [
          1,
          0,
          "2782724655266320500"
        ],
        [
          1,
          1,
          "104686603208365830"
        ],
        [
          1,
          2,
          "1634155400166570"
        ],
        [
          1,
          3,
          "13540315593540"
        ],
        [
          1,
          4,
          "62762965470"
        ],
        [
          1,
          5,
          "154168740"
        ],
        [
          1,
          6,
          "156600"
        ],
        [
          2,
          0,
          "835617022496221050"
        ],
        [
          2,
          1,
          "26196425491693374"
        ],
        [
          2,
          2,
          "654272698695147/2"
        ],
        [
          2,
          3,
          "4065830806299/2"
        ],
        [
          2,
          4,
          "12563933097/2"
        ],
        [
          2,
          5,
          "15430509/2"
        ],
        [
          3,
          0,
          "139402774736317935"
        ],
        [
          3,
          1,
          "6992320048391751/2"
        ],
        [
          3,
          2,
          "32744161866343"
        ],
        [
          3,
          3,
          "271304462303/2"
        ],
        [
          3,
          4,
          "209587885"
        ],
        [
          4,
          0,
          "13953604572419445"
        ],
        [
          4,
          1,
          "524919497428443/2"
        ],
        [
          4,
          2,
          "3277468879809/2"
        ],
        [
          4,
          3,
          "3394419219"
        ],
        [
          5,
          0,
          "838015900278210"
        ],
        [
          5,
          1,
          "21016599649245/2"
        ],
        [
          5,
          2,
          "32805215730"
        ],
        [
          6,
          0,
          "27960517540575"
        ],
        [
          6,
          1,
          "350606990025/2"
        ],
        [
          7,
          0,
          "399816739125"
        ]
      ]
    },
    {
      "index": 2,
      "terms": [
        [
          0,
          0,
          "3055009768487235000"
        ],
        [
          0,
          1,
          "122336499015444900"
        ],
        [
          0,
          2,
          "2041211959405200"
        ],
        [
          0,
          3,
          "18164303574900"
        ],
        [
          0,
          4,
          "90922590000"
        ],
        [
          0,
          5,
          "242730000"
        ],
        [
          0,
          6,
          "270000"
        ],
        [
          1,
          0,
          "2140557160602280500"
        ],
        [
          1,
          1,
          "73470243371629380"
        ],
        [
          1,
          2,
          "1021517231179740"
        ],
        [
          1,
          3,
          "7271796433380"
        ],
        [
          1,
          4,
          "27297027000"
        ],
        [
          1,
          5,
          "48573000"
        ],
        [
          1,
          6,
          "27000"
        ],
        [
          2,
          0,
          "642782244990190050"
        ],
        [
          2,
          1,
          "18384646833852129"
        ],
        [
          2,
          2,
          "204485696534592"
        ],
        [
          2,
          3,
          "1091680715529"
        ],
        [
          2,
          4,
          "2731727700"
        ],
        [
          2,
          5,
          "2430000"
        ],
        [
          3,
          0,
          "107232890301842535"
        ],
        [
          3,
          1,
          "2453564376687324"
        ],
        [
          3,
          2,
          "20466794683647"
        ],
        [
          3,
          3,
          "72839464404"
        ],
        [
          3,
          4,
          "91125090"
        ],
        [
          4,
          0,
          "10733540644058310"
        ],
        [
          4,
          1,
          "184188188168196"
        ],
        [
          4,
          2,
          "1024250985708"
        ],
        [
          4,
          3,
          "1822505361"
        ],
        [
          5,
          0,
          "644627535487740"
        ],
        [
          5,
          1,
          "7374361923540"
        ],
        [
          5,
          2,
          "20503244745"
        ],
        [
          6,
          0,
          "21508087744800"
        ],
        [
          6,
          1,
          "123019938675"
        ],
        [
          7,
          0,
          "307551299625"
        ]
      ]
    }
  ],
  "determinant": [
    {
      "index": 0,
      "terms": [
        [
          0,
          0,
          "69327907974372609990000000"
        ],
        [
          0,
          1,
          "4089824577414427056600000"
        ],
        [
          0,
          2,
          "107197877618196712600000"
        ],
        [
          0,
          3,
          "1638502886077440840000"
        ],
        [
          0,
          4,
          "16094610013729920000"
        ],
        [
          0,
          5,
          "105359801887880000"
        ],
        [
          0,
          6,
          "459647736210000"
        ],
        [
          0,
          7,
          "1288637790000"
        ],
        [
          0,
          8,
          "2106630000"
        ],
        [
          0,
          9,
          "1530000"
        ],
        [
          1,
          0,
          "83819321360338873284000000"
        ],
        [
          1,
          1,
          "4539022367432415990900000"
        ],
        [
          1,
          2,
          "108341914395759665200000"
        ],
        [
          1,
          3,
          "1493571477664426468000"
        ],
        [
          1,
          4,
          "13076189602384902000"
        ],
        [
          1,
          5,
          "75164524662692000"
        ],
        [
          1,
          6,
          "282407379056000"
        ],
        [
          1,
          7,
          "664208850000"
        ],
        [
          1,
          8,
          "877446000"
        ],
        [
          1,
          9,
          "486000"
        ],
        [
          2,
          0,
          "46450049837309880615000000"
        ],
        [
          2,
          1,
          "2289903704104979399910000"
        ],
        [
          2,
          2,
          "49275481096588141025000"
        ],
        [
          2,
          3,
          "605088942290130275900"
        ],
        [
          2,
          4,
          "4647632717783191200"
        ],
        [
          2,
          5,
          "22977467427977800"
        ],
        [
          2,
          6,
          "72271211385100"
        ],
        [
          2,
          7,
          "136848323400"
        ],
        [
          2,
          8,
          "136860300"
        ],
        [
          2,
          9,
          "51300"
        ],
        [
          3,
          0,
          "15601573915218849347550000"
        ],
        [
          3,
          1,
          "693174846426757678476000"
        ],
        [
          3,
          2,
          "13281051587691707116500"
        ],
        [
          3,
          3,
          "142996607193561982900"
        ],
        [
          3,
          4,
          "943878776756943660"
        ],
        [
          3,
          5,
          "3901651324440720"
        ],
        [
          3,
          6,
          "9860708662280"
        ],
        [
          3,
          7,
          "14088350940"
        ],
        [
          3,
          8,
          "9475200"
        ],
        [
          3,
          9,
          "1800"
        ],
        [
          4,
          0,
          "3537350687553759424035000"
        ],
        [
          4,
          1,
          "139893017140745041569300"
        ],
        [
          4,
          2,
          "2349166790983957167550"
        ],
        [
          4,
          3,
          "21724152885918228655"
        ],
        [
          4,
          4,
          "119798847030996144"
        ],
        [
          4,
          5,
          "397444974517838"
        ],
        [
          4,
          6,
          "756542102822"
        ],
        [
          4,
          7,
          "724736991"
        ],
        [
          4,
          8,
          "245700"
        ],
        [
          5,
          0,
          "570359347313287307009400"
        ],
        [
          5,
          1,
          "19763585975623414711866"
        ],
        [
          5,
          2,
          "284936712798037560371"
        ],
        [
          5,
          3,
          "2200211636904050264"
        ],
        [
          5,
          4,
          "9730633491770028"
        ],
        [
          5,
          5,
          "24287858571184"
        ],
        [
          5,
          6,
          "30947180881"
        ],
        [
          5,
          7,
          "14904006"
        ],
        [
          6,
          0,
          "67060790615571534998640"
        ],
        [
          6,
          1,
          "1994460125157553479801"
        ],
        [
          6,
          2,
          "24001033483354344425"
        ],
        [
          6,
          3,
          "148555997087156989"
        ],
        [
          6,
          4,
          "493948652682285"
        ],
        [
          6,
          5,
          "824446929022"
        ],
        [
          6,
          6,
          "527310638"
        ],
        [
          7,
          0,
          "5793188037920263171215"
        ],
        [
          7,
          1,
          "143772022240180022847"
        ],
        [
          7,
          2,
          "1386320512560057861"
        ],
        [
          7,
          3,
          "6448005876945597"
        ],
        [
          7,
          4,
          "14327049390150"
        ],
        [
          7,
          5,
          "11992079070"
        ],
        [
          8,
          0,
          "364934897471854760580"
        ],
        [
          8,
          1,
          "7255016610798527505"
        ],
        [
          8,
          2,
          "52550295878533365"
        ],
        [
          8,
          3,
          "163257125398875"
        ],
        [
          8,
          4,
          "181795110750"
        ],
        [
          9,
          0,
          "16348285620884045475"
        ],
        [
          9,
          1,
          "244077457767545475"
        ],
        [
          9,
          2,
          "1180459036333125"
        ],
        [
          9,
          3,
          "1837091171250"
        ],
        [
          10,
          0,
          "494372128270518000"
        ],
        [
          10,
          1,
          "4927018574812500"
        ],
        [
          10,
          2,
          "11932920506250"
        ],
        [
          11,
          0,
          "9060925203112500"
        ],
        [
          11,
          1,
          "45209905481250"
        ],
        [
          12,
          0,
          "76118967843750"
        ]
      ]
    },
    {
      "index": 1,
      "terms": [
        [
          0,
          0,
          "56797570362375429622740000000/299"
        ],
        [
          0,
          1,
          "6159161624993443331286600000/299"
        ],
        [
          0,
          2,
          "256230998989548326274900000/299"
        ],
        [
          0,
          3,
          "17491309031745062349880000/897"
        ],
        [
          0,
          4,
          "82955997864574619600000/299"
        ],
        [
          0,
          5,
          "783572798291385520000/299"
        ],
        [
          0,
          6,
          "15065764008509660000/897"
        ],
        [
          0,
          7,
          "21688135711590000/299"
        ],
        [
          0,
          8,
          "60636284850000/299"
        ],
        [
          0,
          9,
          "99371130000/299"
        ],
        [
          0,
          10,
          "72630000/299"
        ],
        [
          1,
          0,
          "73461782620797751845309000000/299"
        ],
        [
          1,
          1,
          "7132787645085197560963900000/299"
        ],
        [
          1,
          2,
          "801087655648363556479870000/897"
        ],
        [
          1,
          3,
          "16318714474241111785396000/897"
        ],
        [
          1,
          4,
          "68597891206138771274000/299"
        ],
        [
          1,
          5,
          "1698606001147401170000/897"
        ],
        [
          1,
          6,
          "31204733280184000/3"
        ],
        [
          1,
          7,
          "11205923630688000/299"
        ],
        [
          1,
          8,
          "25135873992000/299"
        ],
        [
          1,
          9,
          "31075326000/299"
        ],
        [
          1,
          10,
          "15336000/299"
        ],
        [
          2,
          0,
          "43333406611259995809795000000/299"
        ],
        [
          2,
          1,
          "3745953675431033363406810000/299"
        ],
        [
          2,
          2,
          "375122765693841356174912000/897"
        ],
        [
          2,
          3,
          "6758953290652195866782300/897"
        ],
        [
          2,
          4,
          "24793629980802326755500/299"
        ],
        [
          2,
          5,
          "525567065625320356600/897"
        ],
        [
          2,
          6,
          "2405477314921276600/897"
        ],
        [
          2,
          7,
          "2313771218621400/299"
        ],
        [
          2,
          8,
          "3902929389000/299"
        ],
        [
          2,
          9,
          "3234174300/299"
        ],
        [
          2,
          10,
          "2700"
        ],
        [
          3,
          0,
          "1186530919987776567166350000/23"
        ],
        [
          3,
          1,
          "1177866066072086927047986000/299"
        ],
        [
          3,
          2,
          "103949851761109273276866400/897"
        ],
        [
          3,
          3,
          "543765887237556699979100/299"
        ],
        [
          3,
          4,
          "5116157904485850710080/299"
        ],
        [
          3,
          5,
          "90267794308569574460/897"
        ],
        [
          3,
          6,
          "110161578778020060/299"
        ],
        [
          3,
          7,
          "238657337084100/299"
        ],
        [
          3,
          8,
          "269054821740/299"
        ],
        [
          3,
          9,
          "374700"
        ],
        [
          4,
          0,
          "3692093193214252396811160000/299"
        ],
        [
          4,
          1,
          "246431713697504014972838300/299"
        ],
        [
          4,
          2,
          "18879331987902609843369850/897"
        ],
        [
          4,
          3,
          "19450455604494679197595/69"
        ],
        [
          4,
          4,
          "659268662495441938747/299"
        ],
        [
          4,
          5,
          "9295016803865784794/897"
        ],
        [
          4,
          6,
          "25520288503536272/897"
        ],
        [
          4,
          7,
          "945996732765/23"
        ],
        [
          4,
          8,
          "23238909"
        ],
        [
          5,
          0,
          "626316573165345625144011900/299"
        ],
        [
          5,
          1,
          "36026595985018268932619766/299"
        ],
        [
          5,
          2,
          "2348407092957865966641473/897"
        ],
        [
          5,
          3,
          "26104725405469794599852/897"
        ],
        [
          5,
          4,
          "54327013748333483208/299"
        ],
        [
          5,
          5,
          "44142300007793320/69"
        ],
        [
          5,
          6,
          "1050263085493627/897"
        ],
        [
          5,
          7,
          "847098978"
        ],
        [
          6,
          0,
          "77238213599194657046770140/299"
        ],
        [
          6,
          1,
          "3755873299008708184111671/299"
        ],
        [
          6,
          2,
          "202634116828999678075228/897"
        ],
        [
          6,
          3,
          "1795124740223990783441/897"
        ],
        [
          6,
          4,
          "2795907661509599381/299"
        ],
        [
          6,
          5,
          "19668451630632182/897"
        ],
        [
          6,
          6,
          "60190022927/3"
        ],
        [
          7,
          0,
          "6979110583061307663413265/299"
        ],
        [
          7,
          1,
          "279263327859639968533792/299"
        ],
        [
          7,
          2,
          "173576778372396745747/13"
        ],
        [
          7,
          3,
          "26430510675601643796/299"
        ],
        [
          7,
          4,
          "82164176287585682/299"
        ],
        [
          7,
          5,
          "321872942756"
        ],
        [
          8,
          0,
          "458702894166533861443905/299"
        ],
        [
          8,
          1,
          "14514646326031561105455/299"
        ],
        [
          8,
          2,
          "154700130798994943970/299"
        ],
        [
          8,
          3,
          "680481608678565045/299"
        ],
        [
          8,
          4,
          "3530657921325"
        ],
        [
          9,
          0,
          "21391192329521815725975/299"
        ],
        [
          9,
          1,
          "21838084603746888600/13"
        ],
        [
          9,
          2,
          "3549092849466641325/299"
        ],
        [
          9,
          3,
          "26022767267250"
        ],
        [
          10,
          0,
          "671988595522262009625/299"
        ],
        [
          10,
          1,
          "10416045281298394500/299"
        ],
        [
          10,
          2,
          "122435643774375"
        ],
        [
          11,
          0,
          "12770230007450407500/299"
        ],
        [
          11,
          1,
          "328002844837500"
        ],
        [
          12,
          0,
          "371368323618750"
        ]
      ]
    },
    {
      "index": 2,
      "terms": [
        [
          0,
          0,
          "6413895441617544846690000000/13"
        ],
        [
          0,
          1,
          "15051699150185729674475800000/299"
        ],
        [
          0,
          2,
          "1818297027163648534900000000/897"
        ],
        [
          0,
          3,
          "40461752661733579901380000/897"
        ],
        [
          0,
          4,
          "188575217174670831920000/299"
        ],
        [
          0,
          5,
          "5265022849945970660000/897"
        ],
        [
          0,
          6,
          "1447815005489050000/39"
        ],
        [
          0,
          7,
          "47354279848770000/299"
        ],
        [
          0,
          8,
          "130871910030000/299"
        ],
        [
          0,
          9,
          "212103390000/299"
        ],
        [
          0,
          10,
          "153360000/299"
        ],
        [
          1,
          0,
          "185740757154218007845382000000/299"
        ],
        [
          1,
          1,
          "17127877234901588531625300000/299"
        ],
        [
          1,
          2,
          "81235737096131460386380000/39"
        ],
        [
          1,
          3,
          "37278013389789499049006000/897"
        ],
        [
          1,
          4,
          "154079006260268875170000/299"
        ],
        [
          1,
          5,
          "3758970343696068586000/897"
        ],
        [
          1,
          6,
          "20363799942605920000/897"
        ],
        [
          1,
          7,
          "24130289947506000/299"
        ],
        [
          1,
          8,
          "53386374780000/299"
        ],
        [
          1,
          9,
          "65013678000/299"
        ],
        [
          1,
          10,
          "31482000/299"
        ],
        [
          2,
          0,
          "8228495853671296159863000000/23"
        ],
        [
          2,
          1,
          "8850515261249237683087530000/299"
        ],
        [
          2,
          2,
          "66417557245290054720823000/69"
        ],
        [
          2,
          3,
          "15257394011525751803803300/897"
        ],
        [
          2,
          4,
          "55058056997462282014200/299"
        ],
        [
          2,
          5,
          "1149798560155448903600/897"
        ],
        [
          2,
          6,
          "5187229802107230500/897"
        ],
        [
          2,
          7,
          "4916940475405200/299"
        ],
        [
          2,
          8,
          "8163973680300/299"
        ],
        [
          2,
          9,
          "288690300/13"
        ],
        [
          2,
          10,
          "5400"
        ],
        [
          3,
          0,
          "37267355475128098468975650000/299"
        ],
        [
          3,
          1,
          "2741450088887250373300568000/299"
        ],
        [
          3,
          2,
          "236306384582466419549548300/897"
        ],
        [
          3,
          3,
          "3641119889124349035880000/897"
        ],
        [
          3,
          4,
          "11238456585837447312220/299"
        ],
        [
          3,
          5,
          "195329550436210902980/897"
        ],
        [
          3,
          6,
          "704506894193747600/897"
        ],
        [
          3,
          7,
          "500807579665440/299"
        ],
        [
          3,
          8,
          "554691157080/299"
        ],
        [
          3,
          9,
          "755700"
        ],
        [
          4,
          0,
          "8748924159851190832228755000/299"
        ],
        [
          4,
          1,
          "565613773548682365075264900/299"
        ],
        [
          4,
          2,
          "141865442635118662028050/3"
        ],
        [
          4,
          3,
          "558369857477680817606135/897"
        ],
        [
          4,
          4,
          "1433258442435780985038/299"
        ],
        [
          4,
          5,
          "19903791060461275102/897"
        ],
        [
          4,
          6,
          "53806661872366810/897"
        ],
        [
          4,
          7,
          "25497321537381/299"
        ],
        [
          4,
          8,
          "47252718"
        ],
        [
          5,
          0,
          "1458255096119815946370097200/299"
        ],
        [
          5,
          1,
          "81620326681572768032567658/299"
        ],
        [
          5,
          2,
          "5218293218989627873974067/897"
        ],
        [
          5,
          3,
          "57061450398865053955120/897"
        ],
        [
          5,
          4,
          "116944458046708127028/299"
        ],
        [
          5,
          5,
          "1216549176464850692/897"
        ],
        [
          5,
          6,
          "2191129493361785/897"
        ],
        [
          5,
          7,
          "1736155974"
        ],
        [
          6,
          0,
          "176972486511265862493018720/299"
        ],
        [
          6,
          1,
          "646644759556323218519983/23"
        ],
        [
          6,
          2,
          "148525514572065217054151/299"
        ],
        [
          6,
          3,
          "1295337809540430031863/299"
        ],
        [
          6,
          4,
          "5961796463812310783/299"
        ],
        [
          6,
          5,
          "13766028606131122/299"
        ],
        [
          6,
          6,
          "41436453618"
        ],
        [
          7,
          0,
          "15757841984124277000835085/299"
        ],
        [
          7,
          1,
          "617974468674150849966657/299"
        ],
        [
          7,
          2,
          "8692077836280667641499/299"
        ],
        [
          7,
          3,
          "56688807611103735585/299"
        ],
        [
          7,
          4,
          "13355505996246930/23"
        ],
        [
          7,
          5,
          "669643675456"
        ],
        [
          8,
          0,
          "1021804468807283756402130/299"
        ],
        [
          8,
          1,
          "31777917310444090884195/299"
        ],
        [
          8,
          2,
          "333664630698277298025/299"
        ],
        [
          8,
          3,
          "62899171068110175/13"
        ],
        [
          8,
          4,
          "7396201589700"
        ],
        [
          9,
          0,
          "47061567325201099614525/299"
        ],
        [
          9,
          1,
          "1088679387079084791375/299"
        ],
        [
          9,
          2,
          "7586759051366583375/299"
        ],
        [
          9,
          3,
          "54858580089750"
        ],
        [
          10,
          0,
          "1461477134723805281250/299"
        ],
        [
          10,
          1,
          "1720314047520517500/23"
        ],
        [
          10,
          2,
          "259510636046250"
        ],
        [
          11,
          0,
          "27478122838881637500/299"
        ],
        [
          11,
          1,
          "697986254250000"
        ],
        [
          12,
          0,
          "791175807056250"
        ]
      ]
    },
    {
      "index": 3,
      "terms": [
        [
          0,
          0,
          "22530392377168099960800000000/23"
        ],
        [
          0,
          1,
          "27900469102955716025991000000/299"
        ],
        [
          0,
          2,
          "1081656171487680369422700000/299"
        ],
        [
          0,
          3,
          "23460355683619775415660000/299"
        ],
        [
          0,
          4,
          "321669943984197071040000/299"
        ],
        [
          0,
          5,
          "2945807025353108220000/299"
        ],
        [
          0,
          6,
          "18371415765053280000/299"
        ],
        [
          0,
          7,
          "77383735083750000/299"
        ],
        [
          0,
          8,
          "211336757910000/299"
        ],
        [
          0,
          9,
          "338654250000/299"
        ],
        [
          0,
          10,
          "810000"
        ],
        [
          1,
          0,
          "361898880876572136597135000000/299"
        ],
        [
          1,
          1,
          "31342435433625439967163300000/299"
        ],
        [
          1,
          2,
          "1099728508214833851041670000/299"
        ],
        [
          1,
          3,
          "21405876539420557106742000/299"
        ],
        [
          1,
          4,
          "260353124212470980586000/299"
        ],
        [
          1,
          5,
          "2082838529124187524000/299"
        ],
        [
          1,
          6,
          "11118024485251848000/299"
        ],
        [
          1,
          7,
          "38971697385804000/299"
        ],
        [
          1,
          8,
          "85013858718000/299"
        ],
        [
          1,
          9,
          "101960370000/299"
        ],
        [
          1,
          10,
          "162000"
        ],
        [
          2,
          0,
          "204799673431377738054657000000/299"
        ],
        [
          2,
          1,
          "15998365503233096184590250000/299"
        ],
        [
          2,
          2,
          "503038838622506907290262000/299"
        ],
        [
          2,
          3,
          "8679362227659035095895100/299"
        ],
        [
          2,
          4,
          "92182922739417854424900/299"
        ],
        [
          2,
          5,
          "631101755714257189200/299"
        ],
        [
          2,
          6,
          "2803361576804578800/299"
        ],
        [
          2,
          7,
          "341322844236000/13"
        ],
        [
          2,
          8,
          "12824054103600/299"
        ],
        [
          2,
          9,
          "10232446500/299"
        ],
        [
          2,
          10,
          "8100"
        ],
        [
          3,
          0,
          "70192228160434263186606750000/299"
        ],
        [
          3,
          1,
          "212957009743598604750090000/13"
        ],
        [
          3,
          2,
          "136327565206795898723315400/299"
        ],
        [
          3,
          3,
          "2052578195535255479521800/299"
        ],
        [
          3,
          4,
          "18649115715963497192760/299"
        ],
        [
          3,
          5,
          "106228349663113255800/299"
        ],
        [
          3,
          6,
          "376970509490941140/299"
        ],
        [
          3,
          7,
          "790663144567080/299"
        ],
        [
          3,
          8,
          "859742090820/299"
        ],
        [
          3,
          9,
          "1144800"
        ],
        [
          4,
          0,
          "16228160156818303386464250000/299"
        ],
        [
          4,
          1,
          "999374170028288370246250500/299"
        ],
        [
          4,
          2,
          "24240835923927116400254550/299"
        ],
        [
          4,
          3,
          "312009454149289762942545/299"
        ],
        [
          4,
          4,
          "2357789186834596536729/299"
        ],
        [
          4,
          5,
          "10727610288164297670/299"
        ],
        [
          4,
          6,
          "28512579444625116/299"
        ],
        [
          4,
          7,
          "39814788391917/299"
        ],
        [
          4,
          8,
          "72287127"
        ],
        [
          5,
          0,
          "115928388247475270131285500/13"
        ],
        [
          5,
          1,
          "142690501692194756432081610/299"
        ],
        [
          5,
          2,
          "2955082172432477918146323/299"
        ],
        [
          5,
          3,
          "31614588097846038815004/299"
        ],
        [
          5,
          4,
          "14673983985643784664/23"
        ],
        [
          5,
          5,
          "649961345442966348/299"
        ],
        [
          5,
          6,
          "50005200638799/13"
        ],
        [
          5,
          7,
          "2682074994"
        ],
        [
          6,
          0,
          "24557998977537934569860700/23"
        ],
        [
          6,
          1,
          "14547869085564870812611323/299"
        ],
        [
          6,
          2,
          "250118733845757537876300/299"
        ],
        [
          6,
          3,
          "2135306922759377549859/299"
        ],
        [
          6,
          4,
          "9645357037504547421/299"
        ],
        [
          6,
          5,
          "21876143808968262/299"
        ],
        [
          6,
          6,
          "64646648565"
        ],
        [
          7,
          0,
          "28068356823471456992813745/299"
        ],
        [
          7,
          1,
          "1059121244633836965319848/299"
        ],
        [
          7,
          2,
          "14513945546221894848393/299"
        ],
        [
          7,
          3,
          "92702844312718308870/299"
        ],
        [
          7,
          4,
          "278655992521603074/299"
        ],
        [
          7,
          5,
          "1055304277170"
        ],
        [
          8,
          0,
          "1798420228040184734488095/299"
        ],
        [
          8,
          1,
          "53959062451531835485215/299"
        ],
        [
          8,
          2,
          "42508156612008599100/23"
        ],
        [
          8,
          3,
          "2347411855014358065/299"
        ],
        [
          8,
          4,
          "11778426115875"
        ],
        [
          9,
          0,
          "81899261377693323012675/299"
        ],
        [
          9,
          1,
          "1832189473019225157750/299"
        ],
        [
          9,
          2,
          "12465955832959680525/299"
        ],
        [
          9,
          3,
          "88344529638750"
        ],
        [
          10,
          0,
          "2516282863708628446875/299"
        ],
        [
          10,
          1,
          "37317290458707999000/299"
        ],
        [
          10,
          2,
          "423157897321875"
        ],
        [
          11,
          0,
          "46832894945496202500/299"
        ],
        [
          11,
          1,
          "1155160133718750"
        ],
        [
          12,
          0,
          "1335541418156250"
        ]
      ]
    }
  ]
}


==> anc/proof-data/s3_c3_sparse_linear_certificates.json <==
{
  "first_minor": [
    {
      "index": 0,
      "terms": [
        [
          0,
          0,
          "144900218260935000"
        ],
        [
          0,
          1,
          "5741636602647900"
        ],
        [
          0,
          2,
          "94785211350500"
        ],
        [
          0,
          3,
          "834435113000"
        ],
        [
          0,
          4,
          "4131562700"
        ],
        [
          0,
          5,
          "10908900"
        ],
        [
          0,
          6,
          "12000"
        ],
        [
          1,
          0,
          "101527370333860500"
        ],
        [
          1,
          1,
          "3448181913854280"
        ],
        [
          1,
          2,
          "47434730040300"
        ],
        [
          1,
          3,
          "334051263900"
        ],
        [
          1,
          4,
          "1240380840"
        ],
        [
          1,
          5,
          "2182980"
        ],
        [
          1,
          6,
          "1200"
        ],
        [
          2,
          0,
          "30487376364952050"
        ],
        [
          2,
          1,
          "862845466522419"
        ],
        [
          2,
          2,
          "9495370881045"
        ],
        [
          2,
          3,
          "50149272390"
        ],
        [
          2,
          4,
          "124129287"
        ],
        [
          2,
          5,
          "109209"
        ],
        [
          3,
          0,
          "5086090271563335"
        ],
        [
          3,
          1,
          "115152727276947"
        ],
        [
          3,
          2,
          "950379575402"
        ],
        [
          3,
          3,
          "3346057013"
        ],
        [
          3,
          4,
          "4140683"
        ],
        [
          4,
          0,
          "509095114894080"
        ],
        [
          4,
          1,
          "8644454426310"
        ],
        [
          4,
          2,
          "47561103135"
        ],
        [
          4,
          3,
          "83720730"
        ],
        [
          5,
          0,
          "30574872157950"
        ],
        [
          5,
          1,
          "346098172275"
        ],
        [
          5,
          2,
          "952064550"
        ],
        [
          6,
          0,
          "1020134580750"
        ],
        [
          6,
          1,
          "5773636125"
        ],
        [
          7,
          0,
          "14587239375"
        ]
      ]
    },
    {
      "index": 1,
      "terms": [
        [
          0,
          0,
          "117730631160585000"
        ],
        [
          0,
          1,
          "4382050542731400"
        ],
        [
          0,
          2,
          "67567444706350"
        ],
        [
          0,
          3,
          "551883581950"
        ],
        [
          0,
          4,
          "2515224850"
        ],
        [
          0,
          5,
          "6054450"
        ],
        [
          0,
          6,
          "6000"
        ],
        [
          1,
          0,
          "82490430266320500"
        ],
        [
          1,
          1,
          "2631640395865830"
        ],
        [
          1,
          2,
          "33812885166570"
        ],
        [
          1,
          3,
          "220928043540"
        ],
        [
          1,
          4,
          "755083470"
        ],
        [
          1,
          5,
          "1211490"
        ],
        [
          1,
          6,
          "600"
        ],
        [
          2,
          0,
          "24770825621221050"
        ],
        [
          2,
          1,
          "658512616693374"
        ],
        [
          2,
          2,
          "13536819195147/2"
        ],
        [
          2,
          3,
          "66330796299/2"
        ],
        [
          2,
          4,
          "151119897/2"
        ],
        [
          2,
          5,
          "121209/2"
        ],
        [
          3,
          0,
          "4132420361317935"
        ],
        [
          3,
          1,
          "175764035891751/2"
        ],
        [
          3,
          2,
          "677424216343"
        ],
        [
          3,
          3,
          "4425545303/2"
        ],
        [
          3,
          4,
          "2520385"
        ],
        [
          4,
          0,
          "413636978669445"
        ],
        [
          4,
          1,
          "13194353053443/2"
        ],
        [
          4,
          2,
          "67800747309/2"
        ],
        [
          4,
          3,
          "55362969"
        ],
        [
          5,
          0,
          "24841915278210"
        ],
        [
          5,
          1,
          "528256136745/2"
        ],
        [
          5,
          2,
          "678590730"
        ],
        [
          6,
          0,
          "828853728075"
        ],
        [
          6,
          1,
          "8812302525/2"
        ],
        [
          7,
          0,
          "11852051625"
        ]
      ]
    },
    {
      "index": 2,
      "terms": [
        [
          0,
          0,
          "90561643487235000"
        ],
        [
          0,
          1,
          "3022486515444900"
        ],
        [
          0,
          2,
          "40349959405200"
        ],
        [
          0,
          3,
          "269333574900"
        ],
        [
          0,
          4,
          "898890000"
        ],
        [
          0,
          5,
          "1200000"
        ],
        [
          1,
          0,
          "63453910602280500"
        ],
        [
          1,
          1,
          "1815112121629380"
        ],
        [
          1,
          2,
          "20191181179740"
        ],
        [
          1,
          3,
          "107805433380"
        ],
        [
          1,
          4,
          "269787000"
        ],
        [
          1,
          5,
          "240000"
        ],
        [
          2,
          0,
          "19054401240190050"
        ],
        [
          2,
          1,
          "454183083852129"
        ],
        [
          2,
          2,
          "4041476534592"
        ],
        [
          2,
          3,
          "16181615529"
        ],
        [
          2,
          4,
          "26990700"
        ],
        [
          2,
          5,
          "12000"
        ],
        [
          3,
          0,
          "3178771551842535"
        ],
        [
          3,
          1,
          "60611751687324"
        ],
        [
          3,
          2,
          "404471683647"
        ],
        [
          3,
          3,
          "1079494404"
        ],
        [
          3,
          4,
          "900090"
        ],
        [
          4,
          0,
          "318180956558310"
        ],
        [
          4,
          1,
          "4549931918196"
        ],
        [
          4,
          2,
          "20239785708"
        ],
        [
          4,
          3,
          "27005361"
        ],
        [
          5,
          0,
          "19109085487740"
        ],
        [
          5,
          1,
          "182159298540"
        ],
        [
          5,
          2,
          "405119745"
        ],
        [
          6,
          0,
          "637577119800"
        ],
        [
          6,
          1,
          "3038688675"
        ],
        [
          7,
          0,
          "9116924625"
        ]
      ]
    }
  ],
  "determinant": [
    {
      "index": 0,
      "terms": [
        [
          0,
          0,
          "2055152566757370240000000"
        ],
        [
          0,
          1,
          "107531121311951001600000"
        ],
        [
          0,
          2,
          "2460557860127930500000"
        ],
        [
          0,
          3,
          "32160249362911750000"
        ],
        [
          0,
          4,
          "262604716235240000"
        ],
        [
          0,
          5,
          "1371750825180000"
        ],
        [
          0,
          6,
          "4476405620000"
        ],
        [
          0,
          7,
          "8343310000"
        ],
        [
          0,
          8,
          "6800000"
        ],
        [
          1,
          0,
          "2484734645151376659000000"
        ],
        [
          1,
          1,
          "119352613936907103900000"
        ],
        [
          1,
          2,
          "2487345239659546270000"
        ],
        [
          1,
          3,
          "29326382528876060000"
        ],
        [
          1,
          4,
          "213478470031976000"
        ],
        [
          1,
          5,
          "979460295672000"
        ],
        [
          1,
          6,
          "2753755978000"
        ],
        [
          1,
          7,
          "4308304000"
        ],
        [
          1,
          8,
          "2840000"
        ],
        [
          2,
          0,
          "1376962019559822015000000"
        ],
        [
          2,
          1,
          "60217909893494900610000"
        ],
        [
          2,
          2,
          "1131511899978870272000"
        ],
        [
          2,
          3,
          "11885151811220507000"
        ],
        [
          2,
          4,
          "75917474426756400"
        ],
        [
          2,
          5,
          "299657153414800"
        ],
        [
          2,
          6,
          "705527897200"
        ],
        [
          2,
          7,
          "889098600"
        ],
        [
          2,
          8,
          "444000"
        ],
        [
          3,
          0,
          "462491857577232400050000"
        ],
        [
          3,
          1,
          "18230090956297546356000"
        ],
        [
          3,
          2,
          "305032401726434705400"
        ],
        [
          3,
          3,
          "2809682131389785000"
        ],
        [
          3,
          4,
          "15425880318745760"
        ],
        [
          3,
          5,
          "50920838957920"
        ],
        [
          3,
          6,
          "96363704680"
        ],
        [
          3,
          7,
          "91664440"
        ],
        [
          3,
          8,
          "30800"
        ],
        [
          4,
          0,
          "104860927736754036660000"
        ],
        [
          4,
          1,
          "3679411883393427103800"
        ],
        [
          4,
          2,
          "53964634429388673250"
        ],
        [
          4,
          3,
          "426985679104945055"
        ],
        [
          4,
          4,
          "1958832436135244"
        ],
        [
          4,
          5,
          "5190698271438"
        ],
        [
          4,
          6,
          "7400388922"
        ],
        [
          4,
          7,
          "4721491"
        ],
        [
          4,
          8,
          "800"
        ],
        [
          5,
          0,
          "16907680847679878736900"
        ],
        [
          5,
          1,
          "519856169456611665366"
        ],
        [
          5,
          2,
          "6546698481758883371"
        ],
        [
          5,
          3,
          "43258069732073864"
        ],
        [
          5,
          4,
          "159178427094828"
        ],
        [
          5,
          5,
          "317407907884"
        ],
        [
          5,
          6,
          "302984581"
        ],
        [
          5,
          7,
          "97206"
        ],
        [
          6,
          0,
          "1987943541731650606140"
        ],
        [
          6,
          1,
          "52465844130859824801"
        ],
        [
          6,
          2,
          "551542688388433925"
        ],
        [
          6,
          3,
          "2921584540544989"
        ],
        [
          6,
          4,
          "8083720159785"
        ],
        [
          6,
          5,
          "10780774522"
        ],
        [
          6,
          6,
          "5166638"
        ],
        [
          7,
          0,
          "171732661329312833715"
        ],
        [
          7,
          1,
          "3782320413972752847"
        ],
        [
          7,
          2,
          "31862867903037861"
        ],
        [
          7,
          3,
          "126844839458097"
        ],
        [
          7,
          4,
          "234563752650"
        ],
        [
          7,
          5,
          "156899070"
        ],
        [
          8,
          0,
          "10818089440722973080"
        ],
        [
          8,
          1,
          "190877071309577505"
        ],
        [
          8,
          2,
          "1207995229970865"
        ],
        [
          8,
          3,
          "3212419836375"
        ],
        [
          8,
          4,
          "2977485750"
        ],
        [
          9,
          0,
          "484626642110795475"
        ],
        [
          9,
          1,
          "6422043431607975"
        ],
        [
          9,
          2,
          "27139802270625"
        ],
        [
          9,
          3,
          "36157421250"
        ],
        [
          10,
          0,
          "14655105288018000"
        ],
        [
          10,
          1,
          "129645901687500"
        ],
        [
          10,
          2,
          "274388006250"
        ],
        [
          11,
          0,
          "268600864050000"
        ],
        [
          11,
          1,
          "1189696106250"
        ],
        [
          12,
          0,
          "2256460031250"
        ]
      ]
    },
    {
      "index": 1,
      "terms": [
        [
          0,
          0,
          "2227487868543729888720000000/397"
        ],
        [
          0,
          1,
          "227032462454185398574800000/397"
        ],
        [
          0,
          2,
          "8555006110884055298500000/397"
        ],
        [
          0,
          3,
          "516428541492177769450000/1191"
        ],
        [
          0,
          4,
          "6341104570545341230000/1191"
        ],
        [
          0,
          5,
          "50151714415446620000/1191"
        ],
        [
          0,
          6,
          "258050553857360000/1191"
        ],
        [
          0,
          7,
          "838130298650000/1191"
        ],
        [
          0,
          8,
          "1565621590000/1191"
        ],
        [
          0,
          9,
          "428400000/397"
        ],
        [
          1,
          0,
          "2882568990922171413927000000/397"
        ],
        [
          1,
          1,
          "262469868877775257792700000/397"
        ],
        [
          1,
          2,
          "26689990029417083069630000/1191"
        ],
        [
          1,
          3,
          "480725523690830707660000/1191"
        ],
        [
          1,
          4,
          "5231226080579266732000/1191"
        ],
        [
          1,
          5,
          "12049333828620656000/397"
        ],
        [
          1,
          6,
          "159368992486994000/1191"
        ],
        [
          1,
          7,
          "431684770760000/1191"
        ],
        [
          1,
          8,
          "646557196000/1191"
        ],
        [
          1,
          9,
          "133320000/397"
        ],
        [
          2,
          0,
          "1701151574223405483060000000/397"
        ],
        [
          2,
          1,
          "137626735012132137474330000/397"
        ],
        [
          2,
          2,
          "12473438945240156560558000/1191"
        ],
        [
          2,
          3,
          "198688453333725303997000/1191"
        ],
        [
          2,
          4,
          "628843419073306282600/397"
        ],
        [
          2,
          5,
          "11157877840732593200/1191"
        ],
        [
          2,
          6,
          "40979919719207600/1191"
        ],
        [
          2,
          7,
          "29622116729000/397"
        ],
        [
          2,
          8,
          "33344727800/397"
        ],
        [
          2,
          9,
          "13812000/397"
        ],
        [
          3,
          0,
          "605786367120735319342650000/397"
        ],
        [
          3,
          1,
          "43212995036079544334718000/397"
        ],
        [
          3,
          2,
          "3450157986189411633758600/1191"
        ],
        [
          3,
          3,
          "47858779100876680337000/1191"
        ],
        [
          3,
          4,
          "388462601365079851720/1191"
        ],
        [
          3,
          5,
          "637349651065897360/397"
        ],
        [
          3,
          6,
          "5616080223991240/1191"
        ],
        [
          3,
          7,
          "9140122229000/1191"
        ],
        [
          3,
          8,
          "6872607160/1191"
        ],
        [
          3,
          9,
          "1200"
        ],
        [
          4,
          0,
          "145052756211656630896230000/397"
        ],
        [
          4,
          1,
          "9029084435804635325946400/397"
        ],
        [
          4,
          2,
          "625541463456020065076150/1191"
        ],
        [
          4,
          3,
          "7404321966640139797705/1191"
        ],
        [
          4,
          4,
          "49956942935442868123/1191"
        ],
        [
          4,
          5,
          "65486942162732594/397"
        ],
        [
          4,
          6,
          "432642978143216/1191"
        ],
        [
          4,
          7,
          "469707873905/1191"
        ],
        [
          4,
          8,
          "445627/3"
        ],
        [
          5,
          0,
          "24614228931176830853615700/397"
        ],
        [
          5,
          1,
          "1318388966087100976320798/397"
        ],
        [
          5,
          2,
          "77686253734972635316519/1191"
        ],
        [
          5,
          3,
          "763061281313553334156/1191"
        ],
        [
          5,
          4,
          "1369616486515318124/397"
        ],
        [
          5,
          5,
          "12103946960374580/1191"
        ],
        [
          5,
          6,
          "17764404773681/1191"
        ],
        [
          5,
          7,
          "8101378"
        ],
        [
          6,
          0,
          "3036330239536224792862920/397"
        ],
        [
          6,
          1,
          "137291580919037169351513/397"
        ],
        [
          6,
          2,
          "6693097836240198161684/1191"
        ],
        [
          6,
          3,
          "52384606992424680823/1191"
        ],
        [
          6,
          4,
          "70358479501503643/397"
        ],
        [
          6,
          5,
          "414039578097046/1191"
        ],
        [
          6,
          6,
          "765083927/3"
        ],
        [
          7,
          0,
          "274428322731708737417295/397"
        ],
        [
          7,
          1,
          "10197520459000671569876/397"
        ],
        [
          7,
          2,
          "131678981770518334543/397"
        ],
        [
          7,
          3,
          "770053173370491888/397"
        ],
        [
          7,
          4,
          "2064063833110546/397"
        ],
        [
          7,
          5,
          "5093507756"
        ],
        [
          8,
          0,
          "18041048281364858021715/397"
        ],
        [
          8,
          1,
          "529500230791690043865/397"
        ],
        [
          8,
          2,
          "5095716024670316910/397"
        ],
        [
          8,
          3,
          "19795753039530135/397"
        ],
        [
          8,
          4,
          "66689546325"
        ],
        [
          9,
          0,
          "841506598105507352925/397"
        ],
        [
          9,
          1,
          "18306662749590150900/397"
        ],
        [
          9,
          2,
          "116756624612148975/397"
        ],
        [
          9,
          3,
          "569327267250"
        ],
        [
          10,
          0,
          "26440439985705216375/397"
        ],
        [
          10,
          1,
          "379316775094933500/397"
        ],
        [
          10,
          2,
          "3029924086875"
        ],
        [
          11,
          0,
          "502553992420597500/397"
        ],
        [
          11,
          1,
          "8989027650000"
        ],
        [
          12,
          0,
          "11008815806250"
        ]
      ]
    },
    {
      "index": 2,
      "terms": [
        [
          0,
          0,
          "5793219108930388263360000000/397"
        ],
        [
          0,
          1,
          "552953843257282328242400000/397"
        ],
        [
          0,
          2,
          "60431389081442548163900000/1191"
        ],
        [
          0,
          3,
          "396092551789711485150000/397"
        ],
        [
          0,
          4,
          "14327682571567195220000/1191"
        ],
        [
          0,
          5,
          "111564113370517460000/1191"
        ],
        [
          0,
          6,
          "188671967462300000/397"
        ],
        [
          0,
          7,
          "1814382620290000/1191"
        ],
        [
          0,
          8,
          "3347039180000/1191"
        ],
        [
          0,
          9,
          "904800000/397"
        ],
        [
          1,
          0,
          "7296255958285088384271000000/397"
        ],
        [
          1,
          1,
          "628509288348961393791900000/397"
        ],
        [
          1,
          2,
          "62006016439173918947890000/1191"
        ],
        [
          1,
          3,
          "1093013850994159856540000/1191"
        ],
        [
          1,
          4,
          "11686407023792784248000/1191"
        ],
        [
          1,
          5,
          "26500181668218088000/397"
        ],
        [
          1,
          6,
          "345400673984950000/1191"
        ],
        [
          1,
          7,
          "922269303496000/1191"
        ],
        [
          1,
          8,
          "1361231192000/1191"
        ],
        [
          1,
          9,
          "276240000/397"
        ],
        [
          2,
          0,
          "4203089460127975241457000000/397"
        ],
        [
          2,
          1,
          "324422151070484775272490000/397"
        ],
        [
          2,
          2,
          "28613784381595062926864000/1191"
        ],
        [
          2,
          3,
          "446662445022707034185000/1191"
        ],
        [
          2,
          4,
          "1389658921272574534400/397"
        ],
        [
          2,
          5,
          "24273053172903367600/1191"
        ],
        [
          2,
          6,
          "87801533860126000/1191"
        ],
        [
          2,
          7,
          "62491830581800/397"
        ],
        [
          2,
          8,
          "69183775600/397"
        ],
        [
          2,
          9,
          "28104000/397"
        ],
        [
          3,
          0,
          "1464657474283238465319450000/397"
        ],
        [
          3,
          1,
          "100388166019736679870364000/397"
        ],
        [
          3,
          2,
          "7820629702536574773453800/1191"
        ],
        [
          3,
          3,
          "35478390242798244578200/397"
        ],
        [
          3,
          4,
          "849590893430006725280/1191"
        ],
        [
          3,
          5,
          "4116189104522647040/1191"
        ],
        [
          3,
          6,
          "3966954919234600/397"
        ],
        [
          3,
          7,
          "19050315948760/1191"
        ],
        [
          3,
          8,
          "14061486320/1191"
        ],
        [
          3,
          9,
          "2400"
        ],
        [
          4,
          0,
          "343919357260815801404640000/397"
        ],
        [
          4,
          1,
          "20692196213326139748736200/397"
        ],
        [
          4,
          2,
          "1402027375480624498898350/1191"
        ],
        [
          4,
          3,
          "16298466183064330966505/1191"
        ],
        [
          4,
          4,
          "108179399985172961042/1191"
        ],
        [
          4,
          5,
          "139568942612151502/397"
        ],
        [
          4,
          6,
          "907150281987130/1191"
        ],
        [
          4,
          7,
          "967684341229/1191"
        ],
        [
          4,
          8,
          "899654/3"
        ],
        [
          5,
          0,
          "57335379001439456752334100/397"
        ],
        [
          5,
          1,
          "2983263254245249259701974/397"
        ],
        [
          5,
          2,
          "172267406476724195198501/1191"
        ],
        [
          5,
          3,
          "1663275946873977783560/1191"
        ],
        [
          5,
          4,
          "2937761194742118484/397"
        ],
        [
          5,
          5,
          "25548880109438476/1191"
        ],
        [
          5,
          6,
          "36870866257555/1191"
        ],
        [
          5,
          7,
          "16505174"
        ],
        [
          6,
          0,
          "6959462515709198840328660/397"
        ],
        [
          6,
          1,
          "306993672420324852911837/397"
        ],
        [
          6,
          2,
          "4897378280046437158453/397"
        ],
        [
          6,
          3,
          "37707016979100106089/397"
        ],
        [
          6,
          4,
          "149545075907871349/397"
        ],
        [
          6,
          5,
          "288628308372866/397"
        ],
        [
          6,
          6,
          "524169618"
        ],
        [
          7,
          0,
          "619785889982187130470255/397"
        ],
        [
          7,
          1,
          "22549490024652410635971/397"
        ],
        [
          7,
          2,
          "286282460299239988997/397"
        ],
        [
          7,
          3,
          "4151292521463915"
        ],
        [
          7,
          4,
          "4348864654462770/397"
        ],
        [
          7,
          5,
          "10557520456"
        ],
        [
          8,
          0,
          "40195974863592276058890/397"
        ],
        [
          8,
          1,
          "1158657006036815525085/397"
        ],
        [
          8,
          2,
          "10977644783219469075/397"
        ],
        [
          8,
          3,
          "42005422271427075/397"
        ],
        [
          8,
          4,
          "139333964700"
        ],
        [
          9,
          0,
          "1851596376958885731075/397"
        ],
        [
          9,
          1,
          "99912153372796125"
        ],
        [
          9,
          2,
          "249345364280500125/397"
        ],
        [
          9,
          3,
          "1198206339750"
        ],
        [
          10,
          0,
          "57508616478454593750/397"
        ],
        [
          10,
          1,
          "814243321927057500/397"
        ],
        [
          10,
          2,
          "6417175421250"
        ],
        [
          11,
          0,
          "1081396846074600000/397"
        ],
        [
          11,
          1,
          "19126646437500"
        ],
        [
          12,
          0,
          "23453377368750"
        ]
      ]
    },
    {
      "index": 3,
      "terms": [
        [
          0,
          0,
          "11513065335980762509200000000/397"
        ],
        [
          0,
          1,
          "1020452635879393078638000000/397"
        ],
        [
          0,
          2,
          "35743180065709165716900000/397"
        ],
        [
          0,
          3,
          "684616320466170054750000/397"
        ],
        [
          0,
          4,
          "8090828953104828270000/397"
        ],
        [
          0,
          5,
          "61956970055091300000/397"
        ],
        [
          0,
          6,
          "309742447144680000/397"
        ],
        [
          0,
          7,
          "979564579710000/397"
        ],
        [
          0,
          8,
          "1784117190000/397"
        ],
        [
          0,
          9,
          "3600000"
        ],
        [
          1,
          0,
          "14227474142307241424655000000/397"
        ],
        [
          1,
          1,
          "1145499881231810093445900000/397"
        ],
        [
          1,
          2,
          "36303473467023914067450000/397"
        ],
        [
          1,
          3,
          "623930570567968050300000/397"
        ],
        [
          1,
          4,
          "6539929707772989588000/397"
        ],
        [
          1,
          5,
          "43741380858007680000/397"
        ],
        [
          1,
          6,
          "187124905398822000/397"
        ],
        [
          1,
          7,
          "492294915024000/397"
        ],
        [
          1,
          8,
          "715801476000/397"
        ],
        [
          1,
          9,
          "1080000"
        ],
        [
          2,
          0,
          "8052454340307653209146000000/397"
        ],
        [
          2,
          1,
          "584292142737567902236650000/397"
        ],
        [
          2,
          2,
          "16589544033576781768290000/397"
        ],
        [
          2,
          3,
          "252692281012343213307000/397"
        ],
        [
          2,
          4,
          "2312585086372979686200/397"
        ],
        [
          2,
          5,
          "13234137119627490000/397"
        ],
        [
          2,
          6,
          "47101705268746800/397"
        ],
        [
          2,
          7,
          "98962111542600/397"
        ],
        [
          2,
          8,
          "107693411400/397"
        ],
        [
          2,
          9,
          "108000"
        ],
        [
          3,
          0,
          "2760218607509427959750250000/397"
        ],
        [
          3,
          1,
          "178762694494857565350270000/397"
        ],
        [
          3,
          2,
          "4491566860791133748139000/397"
        ],
        [
          3,
          3,
          "59691812197281812298600/397"
        ],
        [
          3,
          4,
          "467252256762643916280/397"
        ],
        [
          3,
          5,
          "2224355443676785200/397"
        ],
        [
          3,
          6,
          "6323040579446520/397"
        ],
        [
          3,
          7,
          "9946584358440/397"
        ],
        [
          3,
          8,
          "7201106760/397"
        ],
        [
          3,
          9,
          "3600"
        ],
        [
          4,
          0,
          "638228793230854213979250000/397"
        ],
        [
          4,
          1,
          "36450032983165773841578000/397"
        ],
        [
          4,
          2,
          "797909463126462542622450/397"
        ],
        [
          4,
          3,
          "9063654620562487072035/397"
        ],
        [
          4,
          4,
          "59000102528624519187/397"
        ],
        [
          4,
          5,
          "224306687479316010/397"
        ],
        [
          4,
          6,
          "477445240980348/397"
        ],
        [
          4,
          7,
          "499850895651/397"
        ],
        [
          4,
          8,
          "454827"
        ],
        [
          5,
          0,
          "104875687483113248948704500/397"
        ],
        [
          5,
          1,
          "5201002291508530525813830/397"
        ],
        [
          5,
          2,
          "97180151071146876930669/397"
        ],
        [
          5,
          3,
          "917387885932682347812/397"
        ],
        [
          5,
          4,
          "4767627299178422196/397"
        ],
        [
          5,
          5,
          "13570943244020244/397"
        ],
        [
          5,
          6,
          "19226746016931/397"
        ],
        [
          5,
          7,
          "25308594"
        ],
        [
          6,
          0,
          "12558599184884579572834800/397"
        ],
        [
          6,
          1,
          "529934924586856204068969/397"
        ],
        [
          6,
          2,
          "8217996713907475989900/397"
        ],
        [
          6,
          3,
          "61896301318163062077/397"
        ],
        [
          6,
          4,
          "240769004048417763/397"
        ],
        [
          6,
          5,
          "456125300412786/397"
        ],
        [
          6,
          6,
          "812591565"
        ],
        [
          7,
          0,
          "1104249764225026097283735/397"
        ],
        [
          7,
          1,
          "38557473288623058998544/397"
        ],
        [
          7,
          2,
          "476459876570084434179/397"
        ],
        [
          7,
          3,
          "2684386939557311610/397"
        ],
        [
          7,
          4,
          "6947523957958722/397"
        ],
        [
          7,
          5,
          "16548937170"
        ],
        [
          8,
          0,
          "70759520953116576024285/397"
        ],
        [
          8,
          1,
          "1963247898599260613145/397"
        ],
        [
          8,
          2,
          "18125357436056889900/397"
        ],
        [
          8,
          3,
          "67904334178981695/397"
        ],
        [
          8,
          4,
          "220910740875"
        ],
        [
          9,
          0,
          "3222664766826309938025/397"
        ],
        [
          9,
          1,
          "66624923751258098250/397"
        ],
        [
          9,
          2,
          "408540687701491575/397"
        ],
        [
          9,
          3,
          "1922794638750"
        ],
        [
          10,
          0,
          "99022579279076278125/397"
        ],
        [
          10,
          1,
          "1356248924045059500/397"
        ],
        [
          10,
          2,
          "10436142009375"
        ],
        [
          11,
          0,
          "1843162857952357500/397"
        ],
        [
          11,
          1,
          "31602552468750"
        ],
        [
          12,
          0,
          "39590144718750"
        ]
      ]
    }
  ]
}


==> anc/proof-data/s3_c3_sparse_verify.py <==
"""Exact bivariate Bernstein certificate for all a>=10,k>=15a."""
from fractions import Fraction as Q
from math import comb
from pathlib import Path
import json
from odd_mixed_bounds import Poly

def add(p,q):return [(p[i] if i<len(p) else Poly())+(q[i] if i<len(q) else Poly()) for i in range(max(len(p),len(q)))]
def scale(p,c):return [v*c for v in p]
def mul(p,q):
    out=[Poly() for _ in range(len(p)+len(q)-1)]
    for i,v in enumerate(p):
        for j,w in enumerate(q):out[i+j]=out[i+j]+v*w
    return out

def shift(P,A=10,K=15):
    out=Poly()
    for (i,j),c in P.items():
        for z in range(j+1):
            aa=i+j-z;cc=c*comb(j,z)*K**(j-z)
            for y in range(aa+1):
                m=(y,z);out[m]=out.get(m,0)+cc*comb(aa,y)*A**(aa-y)
    return {m:v for m,v in out.items() if v}

def polynomials(linear=False):
    a=Poly({(1,0):Q(1)});k=Poly({(0,1):Q(1)});r=k-1;M=a*a*k*r*r
    An=M+a*a*r*r+2*a*a*r+2*a*a*k*k*r+900*k**4*r+3*a*r*r
    Dn=2*M+a**3*r*r+2*a**3*r+900*k*k*r**3+3*a*k*k*r*r+6*a*a*k*r+3*a**3
    Cn=2*M+a*a*r*r-a**3*r+900*k**3*r*r+3*a*k*r*r+3*a*a*r
    L=a**3*r*r;F=Q(900,299)*a*k*r*r
    if linear:
        An=An-900*k**4*r+400*a*k**3*r
        Dn=Dn-900*k*k*r**3+400*a*k*r**3
        Cn=Cn-900*k**3*r*r+400*a*k*k*r*r
        F=Q(1200,397)*a*k*r*r
    AR=[An,-L];DR=[Dn,-4*L-F];CR=[Cn,2*L]
    H=[a+k,9*a-k];N=[k,9*a-k]
    W1=a*k*r*r*(a-3)**2;W2=a*k*(a*r+3*k*r+3*a)**2;W12=a*k*r*(a-3)*(a*r+3*k*r+3*a)
    AP=add(scale(mul(H,AR),3*k),scale(N,-W1))
    DP=add(scale(mul(H,add(mul(AR,DR),scale(mul(CR,CR),-1))),3*k),scale(mul(N,add(add(scale(DR,W1),scale(AR,W2)),scale(CR,2*W12))),-1))
    return dict(first_minor=AP,determinant=DP)

def verify(write=True,linear=False):
    data={}
    for nm,pp in polynomials(linear).items():
        n=len(pp)-1;rows=[]
        for i in range(n+1):
            po=Poly()
            for j in range(i+1):po+=pp[j]*Q(comb(i,j),comb(n,j))
            sh=shift(po)
            assert min(sh.values())>0 and sh[(0,0)]>0
            rows.append(dict(index=i,terms=[[u,v,str(c)] for (u,v),c in sorted(sh.items())]))
        data[nm]=rows
    name='s3_c3_sparse_linear_certificates.json' if linear else 's3_c3_sparse_certificates.json'
    if write:Path(__file__).with_name(name).write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    return data

if __name__=='__main__':
    data=verify();print('PASS: seven exact bivariate Bernstein coefficients, a>=10,k>=15a; terms',sum(len(v['terms']) for vv in data.values() for v in vv))
    data=verify(linear=True);print('PASS: smaller linear augmentation; terms',sum(len(v['terms']) for vv in data.values() for v in vv))


==> anc/proof-data/s3_c3_tail_certificates.json <==
{
  "dense": {
    "k_minus_t": {
      "r_start": 2000,
      "numerator_shifted": [
        "1970",
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "8012112001940",
        "12020112001",
        "6011028",
        "1002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "71507322373/27",
        "178912102/45",
        "89528/45",
        "224/675"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "5597/3",
        "14/15"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "h_minus_u": {
      "r_start": 2000,
      "numerator_shifted": [
        "64891618/27",
        "324629/135",
        "406/675"
      ],
      "denominator_shifted": [
        "3996001",
        "3998",
        "1"
      ]
    },
    "interval": {
      "r_start": 2000,
      "numerator_shifted": [
        "5594/3",
        "14/15"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "Hb_above_cap": {
      "r_start": 2000,
      "numerator_shifted": [
        "25520166227000/97",
        "64116986909/97",
        "1737305557/2910",
        "338738/1455",
        "1/30"
      ],
      "denominator_shifted": [
        "15984004000000",
        "31976004000",
        "23988001",
        "7998",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "4736034822303483374/27",
              "47387380110766711/135",
              "11853606108368/45",
              "59301851494/675",
              "7416961/675"
            ],
            "denominator_shifted": [
              "15976011998000",
              "31964011999",
              "23982003",
              "7997",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "46482749614488708542561/243",
              "116269051935626837468/243",
              "581656297427810608/1215",
              "1454918708727136/6075",
              "72784852241/1215",
              "182059469/30375"
            ],
            "denominator_shifted": [
              "31936047984002000",
              "79872071984001",
              "79904035996",
              "39968006",
              "9996",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "432936340699960810/27",
              "865980829501580/27",
              "1082611223293/45",
              "1082746411/135",
              "676801/675"
            ],
            "denominator_shifted": [
              "15984004000000",
              "31976004000",
              "23988001",
              "7998",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "1/2",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "107289899024776227278832489885566139890678000/7857",
              "5327094963421100925172119059692125423558800/70713",
              "13358388908792169020471201194136660110480/70713",
              "26798159063516385015558457729229571475/94284",
              "6719904652094812613712271647120863/23571",
              "157273412949802275414576952602971/785700",
              "2366242620783748420931056465/23571",
              "70636634301501706477758667/1964250",
              "53137189155734523872069/5892750",
              "22207106681691398836/14731875",
              "6682134558987433/44195625",
              "3140654321/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "219664052169978306550779240197318886081739000/7857",
              "10883905345000677687751507794140660557233200/70713",
              "27236121804730341637794029656872984626410/70713",
              "27262501796784187450076131219907057747/47142",
              "272889033527343671726336259193208119/471420",
              "318678809011030133956973438613181/785700",
              "239240498110659686670403880999/1178550",
              "31676200862025380552044021/436500",
              "214021292946805028163721/11785500",
              "89261832955598585357/29463750",
              "13402229648053663/44195625",
              "6286408121/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "56468168543985302939792057691550000/7857",
              "225953758842166295680497187348840/7857",
              "395561037624351473327107700057/7857",
              "1978515293930349622119954602/39285",
              "6185080335710126318505592/196425",
              "2474920535931237174671/196425",
              "618952330630065304/196425",
              "442267588253027/982125",
              "285068581/10125"
            ],
            "denominator_shifted": [
              "255488383872016000000000000",
              "1022209151680032000000000",
              "1789313439680024000000",
              "1789760959840008000",
              "1118880359960001",
              "447664071996",
              "111944006",
              "15996",
              "1"
            ]
          }
        ]
      },
      {
        "xlo": "1/4",
        "xhi": "1/2",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "24729623535745958817560243110291231406417000/7857",
              "415610469731800112191146031135335740975000/23571",
              "1057974564777755794356047646883006001785/23571",
              "2871845747878731942200879219246530715/41904",
              "1461238612836630972848049911178389/20952",
              "52030299560012774175977967418547/1047600",
              "6614768192490201989337360791/261900",
              "9007849889934303306612872/982125",
              "1831357151397890563517/785700",
              "3877446770259752633/9821250",
              "590944341802417/14731875",
              "281293859/151875"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "51102822452175187642859114729689766795147500/7857",
              "2548689772631312543882424692467857856721600/70713",
              "6419522460823082711809786962768497852515/70713",
              "25869473596980780146523110747874598931/188568",
              "130305245598345085096400039634043661/942840",
              "38285357459594173071689354798933/392850",
              "115695895006902576469254588751/2357100",
              "46244666016927271299385271/2619000",
              "104801841987602115068693/23571000",
              "43980807134549807659/58927500",
              "3322087014454318/44195625",
              "1567777421/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "107289899024776227278832489885566139890678000/7857",
              "5327094963421100925172119059692125423558800/70713",
              "13358388908792169020471201194136660110480/70713",
              "26798159063516385015558457729229571475/94284",
              "6719904652094812613712271647120863/23571",
              "157273412949802275414576952602971/785700",
              "2366242620783748420931056465/23571",
              "70636634301501706477758667/1964250",
              "53137189155734523872069/5892750",
              "22207106681691398836/14731875",
              "6682134558987433/44195625",
              "3140654321/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          }
        ]
      },
      {
        "xlo": "1/8",
        "xhi": "1/4",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "5809894033359682694929997375012155444386500/7857",
              "314109752597957172759628436384760822388550/70713",
              "3406567392853079197225765883366835043585/282852",
              "29378458668473465622227718701392086643/1508544",
              "78766350692557537973550842107820099/3771360",
              "196214581859033696968623900363869/12571200",
              "15649023125733148882780867613/1885680",
              "49353870488292890299113287/15714000",
              "19551033893688964306427/23571000",
              "8581427378373347893/58927500",
              "676277425231696/44195625",
              "332230997/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "11543024077531344404910807300591963712051750/7857",
              "595902227477444232918944793875081906026700/70713",
              "1551124311088359718697320929589278081775/70713",
              "25800887998764202146377517423907131443/754272",
              "33480983567300048119043349187519427/942840",
              "161989836363361583010286868375459/6285600",
              "31451423095166438621427076303/2357100",
              "5163626620509431030703541/1047600",
              "60020301638208035647837/47142000",
              "5162646946025147947/23571000",
              "399282412353487/17678250",
              "96386731/91125"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "24729623535745958817560243110291231406417000/7857",
              "415610469731800112191146031135335740975000/23571",
              "1057974564777755794356047646883006001785/23571",
              "2871845747878731942200879219246530715/41904",
              "1461238612836630972848049911178389/20952",
              "52030299560012774175977967418547/1047600",
              "6614768192490201989337360791/261900",
              "9007849889934303306612872/982125",
              "1831357151397890563517/785700",
              "3877446770259752633/9821250",
              "590944341802417/14731875",
              "281293859/151875"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          }
        ]
      },
      {
        "xlo": "0",
        "xhi": "1/8",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "99889020013301760749096960034016916000/873",
              "6201461789582271875687611010058780400/7857",
              "17796714286402493392442699492424640/7857",
              "28858722237226208171203802434136/7857",
              "49574143547736328546184446867/13095",
              "513632233644701557807022218/196425",
              "242152333528238666772887/196425",
              "25744739618341376768/65475",
              "79959575155778039/982125",
              "9724413585574/982125",
              "5446021/10125"
            ],
            "denominator_shifted": [
              "1021442558720319968000000000000000",
              "5108490235520959920000000000000",
              "11496977913281199920000000000",
              "15333137914400799960000000",
              "13419851197200299990000",
              "8053924479160059999",
              "3356641119860005",
              "959280159990",
              "179910010",
              "19995",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "25587996396006994983062483144115725573750/2619",
              "32317277718470112600312078894439738750400/70713",
              "304318770676359759831124024188278880035/141426",
              "111799083428414483620318789921404850/23571",
              "2360876711591488347092828746556249/377136",
              "1140824849855737131944567732947/209520",
              "15342269438332867171050185459/4714200",
              "21253341668944315137673459/15714000",
              "18183833936547821577871/47142000",
              "8512474783367651837/117855000",
              "708697639159349/88391250",
              "182528339/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "5809894033359682694929997375012155444386500/7857",
              "314109752597957172759628436384760822388550/70713",
              "3406567392853079197225765883366835043585/282852",
              "29378458668473465622227718701392086643/1508544",
              "78766350692557537973550842107820099/3771360",
              "196214581859033696968623900363869/12571200",
              "15649023125733148882780867613/1885680",
              "49353870488292890299113287/15714000",
              "19551033893688964306427/23571000",
              "8581427378373347893/58927500",
              "676277425231696/44195625",
              "332230997/455625"
            ],
            "denominator_shifted": [
              "2041863674881919616032000000000000000",
              "11233314539526718848080000000000000",
              "28090949084170078560080000000000",
              "42147920604168399040040000000",
              "42159420457604199640010000",
              "29519646231041259928001",
              "14763850077760209994",
              "5274242159680015",
              "1318920269980",
              "219880015",
              "21994",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "small_a_old_cubic": {
    "4": {
      "r_start": 2000,
      "numerator_shifted": [
        "31922961/16",
        "63923/32",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    },
    "5": {
      "r_start": 2000,
      "numerator_shifted": [
        "248400699/125",
        "498401/250",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    },
    "6": {
      "r_start": 2000,
      "numerator_shifted": [
        "5921104/3",
        "53645/27",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    },
    "7": {
      "r_start": 2000,
      "numerator_shifted": [
        "669944199/343",
        "1355945/686",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    },
    "8": {
      "r_start": 2000,
      "numerator_shifted": [
        "246294705/128",
        "502295/256",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    },
    "9": {
      "r_start": 2000,
      "numerator_shifted": [
        "50899457/27",
        "2832287/1458",
        "1/2"
      ],
      "denominator_shifted": [
        "1999",
        "1"
      ]
    }
  }
}


==> anc/proof-data/s3_c3_tail_verify.py <==
"""Remaining exact continuous tails: k>=2000, all a>3."""
from fractions import Fraction as Q
from pathlib import Path
import json
from s3_augmented_tail_verify import tail
from odd_degree_free_verify import Rat,certificate
from odd_mixed_bounds import coeffs

def verify():
    data={'dense':tail(3,lambda k:k/15,lambda k:k-2,Q(1),Q(1000),Q(30),Q(3),start=2000,cap=True)}
    k=Rat([0,1]);small={}
    for a in range(4,10):
        C0,C1,_=coeffs(a,3)
        small[str(a)]=certificate(k/2+C0+C1/(k-1),2000)
    data['small_a_old_cubic']=small
    Path(__file__).with_name('s3_c3_tail_certificates.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    return data

if __name__=='__main__':
    verify();print('PASS: dense a>=k/15 and small a=4..9 tails, all k>=2000')


==> anc/proof-data/s3_c7_independent_replay.json <==
{
  "status": "all independent exact replays passed",
  "tails": [
    {
      "c": 7,
      "k_min": 3000,
      "b": "57/100",
      "tau": "3/50",
      "margin": "3039889/73850286000"
    },
    {
      "c": 8,
      "k_min": 700,
      "b": "61/100",
      "tau": "11/100",
      "margin": "25153/33740700"
    },
    {
      "c": 9,
      "k_min": 400,
      "b": "16/25",
      "tau": "4/25",
      "margin": "493287/68834150"
    }
  ],
  "finite_parts": [
    {
      "c": 7,
      "old": 116490,
      "shifted": 108,
      "new": 2984
    },
    {
      "c": 8,
      "old": 17676,
      "shifted": 0,
      "new": 681
    }
  ],
  "c_ge_9_finite": 388
}


==> anc/proof-data/s3_c7_independent_verify.py <==
"""Independent exact replay of the pre-existing s3,c>=7 theorem witnesses."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_mixed_bounds import eta,optimized_trial
from s3_degree_free_bounds import criterion,uniform_tail


def verify():
    stored=json.loads(Path(__file__).with_name('s3_degree_free_certificates.json').read_text(encoding='utf-8'))
    tails=[]
    for row in stored['tails']:
        fresh=uniform_tail(row['c'],row['k_min'],Q(row['b']),Q(row['tau']))
        assert fresh==row
        tails.append(fresh)
    parts=[]
    for part in stored['finite_parts']:
        c=part['c'];old=shifted=new=0
        assert [row['k']for row in part['rows']]==list(range(part['k_from'],part['k_to']+1))
        assert part['k_from']==c+3
        for row in part['rows']:
            k=row['k']
            if row.get('old_covers_all',False):
                for a in range(c+1,k-1):assert eta(a,c,k)>0;old+=1
                continue
            cut=row['a_cutoff'];shiftmap={z['a']:z for z in row['shifted']}
            assert c+1<=cut<=k-2
            for a in range(c+1,cut):
                if a in shiftmap:
                    witness=shiftmap[a];value=optimized_trial(a,c,k,Q(witness['shift']))
                    assert value==Q(witness['eta']) and value>0;shifted+=1
                else:assert eta(a,c,k)>0;old+=1
            out=criterion(cut,c,k,Q(row['b']),Q(row['tau']))
            assert out is not None and out['mu']==Q(row['mu']) and out['mu']>0
            # Independently test the far endpoint as a consistency check on
            # the derivative-based monotonicity proof, not a replacement.
            end=criterion(k-2,c,k,Q(row['b']),Q(row['tau']))
            assert end is not None and end['mu']>=out['mu'];new+=1
        assert (old,shifted,new)==(part['old_exact_checks'],part['shifted_exact_checks'],part['new_exact_checks'])
        parts.append(dict(c=c,old=old,shifted=shifted,new=new))
    nine=stored['c_ge_9_finite']
    assert [row['k']for row in nine['rows']]==list(range(12,400))
    for row in nine['rows']:
        out=criterion(10,9,row['k'],Q(nine['b']),Q(nine['tau']))
        assert out is not None and out['mu']==Q(row['mu']) and out['mu']>0
    summary=dict(status='all independent exact replays passed',tails=tails,
                 finite_parts=parts,c_ge_9_finite=len(nine['rows']))
    Path(__file__).with_name('s3_c7_independent_replay.json').write_text(
        json.dumps(summary,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(summary,indent=2))
    return summary


if __name__=='__main__':verify()


==> anc/proof-data/s3_c7_review_bounds.py <==
"""Callable diameter bounds for the EXISTING s=3,c>=7 all-degree theorem.

This exposes and rechecks the old stored witnesses; it does not claim a
new parameter-range extension. All tuple claims are conditional on graphs.
"""
from fractions import Fraction as Q
from pathlib import Path
from functools import lru_cache
import json
from odd_mixed_bounds import eta as old_eta,optimized_trial
from odd_degree_free_bounds import sqrt_upper
from s3_degree_free_bounds import criterion


@lru_cache(maxsize=1)
def witnesses():
    data=json.loads(Path(__file__).with_name('s3_degree_free_certificates.json').read_text(encoding='utf-8'))
    rows={part['c']:{row['k']:row for row in part['rows']} for part in data['finite_parts']}
    return data,rows


def mixed_candidate(a,c,k,b,tau):
    out=criterion(a,c,k,b,tau)
    if out is None or out['mu']<=0:return None
    beta=Q(b)*k;r=k-1
    raw=2*k*(r+sqrt_upper(k*r)+beta)/out['K']
    return dict(method='existing s3 mixed degree-free BE',s=3,a=a,c=c,k=k,
                b=Q(b),young=Q(tau),beta=beta,
                K_nonconstant=out['K_nonconstant'],K_constant=out['K_constant'],
                K=out['K'],mu=out['mu'],diameter=max(2,int(raw)))


def old_candidate(a,c,k,eta,method,shift=None):
    h=min(Q(a),eta)
    if h<=0:return None
    return dict(method=method,s=3,a=a,c=c,k=k,h=h,
                K=Q(k-1,2)*h,shift=shift,diameter=max(2,int(8*k/h)))


def bounds(a,c,k):
    if any(type(x) is not int for x in(a,c,k)) or a<=c or c<7 or k<a+2:
        raise ValueError('Require integers a>c>=7, k>=a+2.')
    data,rows=witnesses();candidates=[]
    old=old_candidate(a,c,k,old_eta(a,c,k),'existing s3 cubic moment BE')
    if old:candidates.append(old)
    if c>=9:
        par=(Q(7,10),Q(7,25)) if k<400 else (Q(16,25),Q(4,25))
        new=mixed_candidate(a,c,k,*par)
        assert new is not None
        candidates.append(new)
    else:
        cutoff=3000 if c==7 else 700
        if k>=cutoff:
            par=(Q(57,100),Q(3,50)) if c==7 else (Q(61,100),Q(11,100))
            new=mixed_candidate(a,c,k,*par)
            assert new is not None
            candidates.append(new)
        else:
            row=rows[c][k]
            if not row.get('old_covers_all',False):
                new=mixed_candidate(a,c,k,Q(row['b']),Q(row['tau']))
                if a>=row['a_cutoff']:assert new is not None
                if new:candidates.append(new)
                for shiftrow in row['shifted']:
                    if a==shiftrow['a']:
                        shift=Q(shiftrow['shift'])
                        eta=optimized_trial(a,c,k,shift)
                        assert eta==Q(shiftrow['eta']) and eta>0
                        candidates.append(old_candidate(a,c,k,eta,
                            'existing s3 shifted cubic moment BE',shift))
    assert candidates,(a,c,k)
    return dict(parameters=dict(s=3,a=a,c=c,k=k),proved_by_uniform_theorem=True,
                candidates=candidates,best=min(candidates,key=lambda x:x['diameter']))


def theorem_bound(a,c,k):
    return bounds(a,c,k)['best']


if __name__=='__main__':
    for a,c,k in((8,7,10),(30,7,286),(35,7,496),(1000,7,10000),
                 (9,8,11),(1000,8,10000),(10,9,12),(1000,50,10000)):
        z=bounds(a,c,k)
        print((a,c,k),z['best']['method'],z['best']['diameter'])


==> anc/proof-data/s3_degree_free_bounds.py <==
"""s=3 degree-free mixed-curvature certificates.

All mathematical checks use Fraction. Numpy only proposes witnesses.
Proof: s3-degree-free-proof.txt. No graph-existence claims are made.
"""
from fractions import Fraction as Q
import json
import numpy as np
from odd_mixed_bounds import eta as old_eta, optimized_trial


def criterion(a, c, k, b, tau):
    a, c, k = int(a), int(c), int(k)
    b, tau = Q(b), Q(tau)
    assert k >= a + 2 and a > c >= 3 and tau > 0
    r = k - 1
    g = Q(a, k)
    u0 = Q(1, c) - Q(1, k) - Q(a * (a - c), c * k * r)
    h = Q(r - a, k)
    ell2 = Q(c, k) * u0 - g * g / (r * r)
    assert 0 <= u0 <= h and ell2 >= 0
    d = ell2 / tau
    A = 1 + Q(1, k) + Q(2, k * r) + 2 * b * k / r - d
    D = 1 + g + b + 2 * g / r - 4 * d
    C = 2 * b + Q(1, k) - g / r + 2 * d
    f = b + Q(1, k) - tau
    if min(A, D, C, f) <= 0:
        return None
    m = A + D + 2 * C
    t = (A * D - C * C) / m
    rho = u0 * (h + f) / (f + u0)
    mu = t - rho
    center = (D + C) / m
    out = dict(mu=mu, A=A, D=D, C=C, f=f, u0=u0, h=h,
               ell2=ell2, m=m, center=center)
    if mu > 0:
        etanew = m * mu / (mu + m * center * center)
        out['K_nonconstant'] = Q(k * r, 2) * etanew
        out['K_constant'] = Q(a * r, 2) + 2 * b * k
        out['K'] = min(out['K_nonconstant'], out['K_constant'])
    return out


def uniform_tail(c, K, b, tau):
    """A single rational check for every k>=K, every a>c."""
    b, tau = Q(b), Q(tau)
    d = 1 / (Q(K) * tau)
    A = 1 + 2 * b - d
    D = 1 + b - 4 * d
    C = 2 * b + Q(1, K) + 2 * d
    f = b - tau
    assert min(A, D, C, f) > 0
    margin = (A * D - C * C) / (A + D + 2 * C) - (1 + f) / (1 + c * f)
    assert margin > 0
    return dict(c=c, k_min=K, b=str(b), tau=str(tau), margin=str(margin))


_B, _T = np.meshgrid(np.arange(35, 91) / 100, np.arange(1, 101) / 200)


def propose(a, c, k):
    r = k - 1
    g = a / k
    u = 1 / c - 1 / k - a * (a - c) / (c * k * r)
    h = (r - a) / k
    ell = c / k * u - g * g / (r * r)
    d = ell / _T
    A = 1 + 1 / k + 2 / (k * r) + 2 * _B * k / r - d
    D = 1 + g + _B + 2 * g / r - 4 * d
    C = 2 * _B + 1 / k - g / r + 2 * d
    f = _B + 1 / k - _T
    with np.errstate(divide='ignore', invalid='ignore'):
        mm = (A * D - C * C) / (A + D + 2 * C) - (h + f) * u / (f + u)
    mm = np.where((A > 0) & (D > 0) & (C > 0) & (f > 0), mm, -100)
    ii, jj = np.unravel_index(np.argmax(mm), mm.shape)
    return Q(35 + int(jj), 100), Q(1 + int(ii), 200)


def certify_small_c(c, K):
    """Each k below the analytic tail: old criterion below cutoff, new above."""
    rows = []
    old_checks = shifted_checks = new_checks = 0
    for k in range(c + 3, K):
        a = c + 1
        while a <= k - 2 and old_eta(a, c, k) > 0:
            old_checks += 1
            a += 1
        if a > k - 2:
            rows.append(dict(k=k, old_covers_all=True))
            continue
        b, tau = propose(a, c, k)
        out = criterion(a, c, k, b, tau)
        exceptional = []
        while out is None or out['mu'] <= 0:
            # This branch is needed only 108 times for c=7 in current runs.
            candidates = [(optimized_trial(a, c, k, Q(j, 600)), j)
                          for j in range(50, 121)]
            value, j = max(candidates)
            assert value > 0, (a, c, k, 'old shift failed')
            exceptional.append(dict(a=a, shift=str(Q(j, 600)), eta=str(value)))
            shifted_checks += 1
            a += 1
            assert a <= k - 2
            b, tau = propose(a, c, k)
            out = criterion(a, c, k, b, tau)
        new_checks += 1
        rows.append(dict(k=k, a_cutoff=a, b=str(b), tau=str(tau),
                         mu=str(out['mu']), shifted=exceptional))
    return dict(c=c, k_from=c + 3, k_to=K - 1, old_exact_checks=old_checks,
                shifted_exact_checks=shifted_checks, new_exact_checks=new_checks,
                rows=rows)


def verify_monotonic_samples():
    # Illustrative exact checks; the analytic derivative proof is in the note.
    checks = 0
    for c in (3, 6, 7, 9, 20):
        for k in (max(c + 5, 30), 100, 500):
            if k <= c + 4:
                continue
            last = None
            for a in range(c + 1, k - 1):
                cur = criterion(a, c, k, Q(7, 10), Q(1, 5))
                if cur is not None:
                    if last is not None:
                        assert cur['mu'] >= last
                    last = cur['mu']
                    checks += 1
    return checks


def main():
    tails = [uniform_tail(7, 3000, Q(57, 100), Q(3, 50)),
             uniform_tail(8, 700, Q(61, 100), Q(11, 100)),
             uniform_tail(9, 400, Q(16, 25), Q(4, 25))]
    parts = [certify_small_c(7, 3000), certify_small_c(8, 700)]
    nine = []
    for k in range(12, 400):
        out = criterion(10, 9, k, Q(7, 10), Q(7, 25))
        assert out is not None and out['mu'] > 0, k
        nine.append(dict(k=k, mu=str(out['mu'])))
    data = dict(theorem='s=3, c>=7, a>c: every feasible degree k>=a+2',
                tails=tails, finite_parts=parts,
                c_ge_9_finite=dict(b='7/10', tau='7/25', rows=nine),
                monotonic_exact_sample_checks=verify_monotonic_samples())
    path = 'research/s3_degree_free_certificates.json'
    with open(path, 'w', encoding='utf-8') as f:
        json.dump(data, f, ensure_ascii=False, indent=2)
    print(json.dumps(dict(tails=tails,
                         finite_parts=[{k:v for k,v in p.items() if k!='rows'} for p in parts],
                         c_ge_9_checks=len(nine),
                         monotonic_samples=data['monotonic_exact_sample_checks']), indent=2))


if __name__ == '__main__':
    main()


==> anc/proof-data/s3_degree_free_certificates.json <==
{
  "theorem": "s=3, c>=7, a>c: every feasible degree k>=a+2",
  "tails": [
    {
      "c": 7,
      "k_min": 3000,
      "b": "57/100",
      "tau": "3/50",
      "margin": "3039889/73850286000"
    },
    {
      "c": 8,
      "k_min": 700,
      "b": "61/100",
      "tau": "11/100",
      "margin": "25153/33740700"
    },
    {
      "c": 9,
      "k_min": 400,
      "b": "16/25",
      "tau": "4/25",
      "margin": "493287/68834150"
    }
  ],
  "finite_parts": [
    {
      "c": 7,
      "k_from": 10,
      "k_to": 2999,
      "old_exact_checks": 116490,
      "shifted_exact_checks": 108,
      "new_exact_checks": 2984,
      "rows": [
        {
          "k": 10,
          "old_covers_all": true
        },
        {
          "k": 11,
          "old_covers_all": true
        },
        {
          "k": 12,
          "old_covers_all": true
        },
        {
          "k": 13,
          "old_covers_all": true
        },
        {
          "k": 14,
          "old_covers_all": true
        },
        {
          "k": 15,
          "old_covers_all": true
        },
        {
          "k": 16,
          "a_cutoff": 14,
          "b": "7/20",
          "tau": "69/200",
          "mu": "75274425667/124393990080",
          "shifted": []
        },
        {
          "k": 17,
          "a_cutoff": 15,
          "b": "7/20",
          "tau": "17/50",
          "mu": "771378881501/1267044312596",
          "shifted": []
        },
        {
          "k": 18,
          "a_cutoff": 15,
          "b": "19/50",
          "tau": "69/200",
          "mu": "16497543614083753/30542630783499450",
          "shifted": []
        },
        {
          "k": 19,
          "a_cutoff": 15,
          "b": "11/25",
          "tau": "19/50",
          "mu": "78218024382667/162114991930650",
          "shifted": []
        },
        {
          "k": 20,
          "a_cutoff": 15,
          "b": "49/100",
          "tau": "2/5",
          "mu": "235926963774/543690849625",
          "shifted": []
        },
        {
          "k": 21,
          "a_cutoff": 15,
          "b": "13/25",
          "tau": "41/100",
          "mu": "7201537315349/18352491101700",
          "shifted": []
        },
        {
          "k": 22,
          "a_cutoff": 15,
          "b": "11/20",
          "tau": "21/50",
          "mu": "1582542696325/4439984777277",
          "shifted": []
        },
        {
          "k": 23,
          "a_cutoff": 16,
          "b": "53/100",
          "tau": "81/200",
          "mu": "3793058439381389/10238043796866600",
          "shifted": []
        },
        {
          "k": 24,
          "a_cutoff": 16,
          "b": "14/25",
          "tau": "83/200",
          "mu": "143838001385813/423498250310400",
          "shifted": []
        },
        {
          "k": 25,
          "a_cutoff": 16,
          "b": "29/50",
          "tau": "21/50",
          "mu": "568272379/1819499250",
          "shifted": []
        },
        {
          "k": 26,
          "a_cutoff": 16,
          "b": "3/5",
          "tau": "17/40",
          "mu": "12146020928452/42176136786875",
          "shifted": []
        },
        {
          "k": 27,
          "a_cutoff": 16,
          "b": "31/50",
          "tau": "43/100",
          "mu": "26021490701444149/97763522306843952",
          "shifted": []
        },
        {
          "k": 28,
          "a_cutoff": 16,
          "b": "63/100",
          "tau": "17/40",
          "mu": "8043199277263/32623779454200",
          "shifted": []
        },
        {
          "k": 29,
          "a_cutoff": 17,
          "b": "61/100",
          "tau": "83/200",
          "mu": "245401204264395339/940014083502928700",
          "shifted": []
        },
        {
          "k": 30,
          "a_cutoff": 17,
          "b": "31/50",
          "tau": "83/200",
          "mu": "432245957273801/1776613821566250",
          "shifted": []
        },
        {
          "k": 31,
          "a_cutoff": 17,
          "b": "63/100",
          "tau": "83/200",
          "mu": "231001898932624379/1017079372485205800",
          "shifted": []
        },
        {
          "k": 32,
          "a_cutoff": 17,
          "b": "16/25",
          "tau": "41/100",
          "mu": "5185673037675369/24420649166148160",
          "shifted": []
        },
        {
          "k": 33,
          "a_cutoff": 17,
          "b": "13/20",
          "tau": "41/100",
          "mu": "49542983101038/249200363158615",
          "shifted": []
        },
        {
          "k": 34,
          "a_cutoff": 17,
          "b": "33/50",
          "tau": "41/100",
          "mu": "1190576607677627/6388680504325350",
          "shifted": []
        },
        {
          "k": 35,
          "a_cutoff": 17,
          "b": "67/100",
          "tau": "41/100",
          "mu": "406126262919/2322410720000",
          "shifted": []
        },
        {
          "k": 36,
          "a_cutoff": 17,
          "b": "67/100",
          "tau": "81/200",
          "mu": "4586508637680601/27920148189450300",
          "shifted": []
        },
        {
          "k": 37,
          "a_cutoff": 18,
          "b": "33/50",
          "tau": "2/5",
          "mu": "820128914557/4622688350260",
          "shifted": []
        },
        {
          "k": 38,
          "a_cutoff": 18,
          "b": "33/50",
          "tau": "79/200",
          "mu": "413319689970423164/2468707108162107925",
          "shifted": []
        },
        {
          "k": 39,
          "a_cutoff": 18,
          "b": "67/100",
          "tau": "79/200",
          "mu": "1124683931169948537/7112241650502879800",
          "shifted": []
        },
        {
          "k": 40,
          "a_cutoff": 18,
          "b": "67/100",
          "tau": "79/200",
          "mu": "2176248687983/14559697672000",
          "shifted": []
        },
        {
          "k": 41,
          "a_cutoff": 18,
          "b": "17/25",
          "tau": "79/200",
          "mu": "134487885533389/951191018408800",
          "shifted": []
        },
        {
          "k": 42,
          "a_cutoff": 18,
          "b": "17/25",
          "tau": "39/100",
          "mu": "8019548968454096/59921119868968015",
          "shifted": []
        },
        {
          "k": 43,
          "a_cutoff": 18,
          "b": "17/25",
          "tau": "77/200",
          "mu": "53553840143402239/422519417337719975",
          "shifted": []
        },
        {
          "k": 44,
          "a_cutoff": 18,
          "b": "69/100",
          "tau": "77/200",
          "mu": "3338519825093789/27797883388817300",
          "shifted": []
        },
        {
          "k": 45,
          "a_cutoff": 18,
          "b": "69/100",
          "tau": "77/200",
          "mu": "752430710097097/6608778423538500",
          "shifted": []
        },
        {
          "k": 46,
          "a_cutoff": 19,
          "b": "17/25",
          "tau": "3/8",
          "mu": "966307470122581/7718541522786900",
          "shifted": []
        },
        {
          "k": 47,
          "a_cutoff": 19,
          "b": "17/25",
          "tau": "3/8",
          "mu": "355738752194974769/2985417169337765820",
          "shifted": []
        },
        {
          "k": 48,
          "a_cutoff": 19,
          "b": "17/25",
          "tau": "37/100",
          "mu": "2348406224232702001/20698403288289062400",
          "shifted": []
        },
        {
          "k": 49,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "37/100",
          "mu": "5415074678299491/50109270189568450",
          "shifted": []
        },
        {
          "k": 50,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "37/100",
          "mu": "5016728952233/48716099835900",
          "shifted": []
        },
        {
          "k": 51,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "73/200",
          "mu": "55968881263293109/570168587141031600",
          "shifted": []
        },
        {
          "k": 52,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "9/25",
          "mu": "248261613066776/2652810878762083",
          "shifted": []
        },
        {
          "k": 53,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "9/25",
          "mu": "1877666209600345201/21037349001796219300",
          "shifted": []
        },
        {
          "k": 54,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "71/200",
          "mu": "298892290420662937777/3511022154288769394775",
          "shifted": []
        },
        {
          "k": 55,
          "a_cutoff": 19,
          "b": "69/100",
          "tau": "71/200",
          "mu": "78372200817902237/965015808712131000",
          "shifted": []
        },
        {
          "k": 56,
          "a_cutoff": 19,
          "b": "7/10",
          "tau": "71/200",
          "mu": "1075058245550081/13873139477649760",
          "shifted": []
        },
        {
          "k": 57,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "7/20",
          "mu": "12256595295109483/140821259485340070",
          "shifted": []
        },
        {
          "k": 58,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "7/20",
          "mu": "142477240781919043/1709258897308291275",
          "shifted": []
        },
        {
          "k": 59,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "69/200",
          "mu": "252436170590050877501/3161361178644465241200",
          "shifted": []
        },
        {
          "k": 60,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "69/200",
          "mu": "20768471810341321/271497988035071250",
          "shifted": []
        },
        {
          "k": 61,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "17/50",
          "mu": "455804134669319/6218637985982100",
          "shifted": []
        },
        {
          "k": 62,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "17/50",
          "mu": "824258917171281531/11736267703774422970",
          "shifted": []
        },
        {
          "k": 63,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "67/200",
          "mu": "153324715804978676051/2278157189019783409800",
          "shifted": []
        },
        {
          "k": 64,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "67/200",
          "mu": "13682779957099702093/212147808810909249600",
          "shifted": []
        },
        {
          "k": 65,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "33/100",
          "mu": "22396514686989/362376106066000",
          "shifted": []
        },
        {
          "k": 66,
          "a_cutoff": 20,
          "b": "69/100",
          "tau": "33/100",
          "mu": "4381190326705487/73967471550880050",
          "shifted": []
        },
        {
          "k": 67,
          "a_cutoff": 20,
          "b": "7/10",
          "tau": "33/100",
          "mu": "69230263755704961/1219763696105659624",
          "shifted": []
        },
        {
          "k": 68,
          "a_cutoff": 20,
          "b": "7/10",
          "tau": "33/100",
          "mu": "237164949373573851/4360437224690217560",
          "shifted": []
        },
        {
          "k": 69,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "13/40",
          "mu": "1250140091521019359/20017078642832826300",
          "shifted": []
        },
        {
          "k": 70,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "13/40",
          "mu": "401655668408104/6686186063685625",
          "shifted": []
        },
        {
          "k": 71,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "8/25",
          "mu": "10381911929268637/179657246552765300",
          "shifted": []
        },
        {
          "k": 72,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "8/25",
          "mu": "3993210700631103311/71833645511022267360",
          "shifted": []
        },
        {
          "k": 73,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "8/25",
          "mu": "1191984274561575929/22294888216565461200",
          "shifted": []
        },
        {
          "k": 74,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "63/200",
          "mu": "87895178809244232172/1708957706233593819275",
          "shifted": []
        },
        {
          "k": 75,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "63/200",
          "mu": "2678627634572933/54150440794560000",
          "shifted": []
        },
        {
          "k": 76,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "31/100",
          "mu": "74142566739249/1558715141398240",
          "shifted": []
        },
        {
          "k": 77,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "31/100",
          "mu": "1033247076149571/22586373040193578",
          "shifted": []
        },
        {
          "k": 78,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "31/100",
          "mu": "692666595125443529/15748651240912825950",
          "shifted": []
        },
        {
          "k": 79,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "61/200",
          "mu": "446757394227569445109/10567429227027793881800",
          "shifted": []
        },
        {
          "k": 80,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "61/200",
          "mu": "22909057050867109/563694922102568000",
          "shifted": []
        },
        {
          "k": 81,
          "a_cutoff": 21,
          "b": "69/100",
          "tau": "61/200",
          "mu": "70947967901541233/1816688433443551200",
          "shifted": []
        },
        {
          "k": 82,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "61/200",
          "mu": "98208599659155885407/2139122994394436799705",
          "shifted": []
        },
        {
          "k": 83,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "3/10",
          "mu": "155575465150248128687/3512042302699857329600",
          "shifted": []
        },
        {
          "k": 84,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "3/10",
          "mu": "4427624588246234029/103573601072398066050",
          "shifted": []
        },
        {
          "k": 85,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "3/10",
          "mu": "11692130736083127/283493100082265500",
          "shifted": []
        },
        {
          "k": 86,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "3/10",
          "mu": "743282469734450309/18685091578990267850",
          "shifted": []
        },
        {
          "k": 87,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "59/200",
          "mu": "275632058039495232271/7182811378741235676120",
          "shifted": []
        },
        {
          "k": 88,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "59/200",
          "mu": "205739349369664637/5559121301312827600",
          "shifted": []
        },
        {
          "k": 89,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "59/200",
          "mu": "153475010769743663/4301252745622889850",
          "shifted": []
        },
        {
          "k": 90,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "29/100",
          "mu": "362814862274617/10548247432430250",
          "shifted": []
        },
        {
          "k": 91,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "29/100",
          "mu": "879647350342399/26530080343863600",
          "shifted": []
        },
        {
          "k": 92,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "29/100",
          "mu": "205943472659639783/6445872221087880490",
          "shifted": []
        },
        {
          "k": 93,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "29/100",
          "mu": "7655413152093633257/248764668845183279100",
          "shifted": []
        },
        {
          "k": 94,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "57/200",
          "mu": "920806290154653845643/31067038256080578758225",
          "shifted": []
        },
        {
          "k": 95,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "57/200",
          "mu": "18533297657644442713/649367529722012395000",
          "shifted": []
        },
        {
          "k": 96,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "57/200",
          "mu": "2273615689087474729/82769977127434557600",
          "shifted": []
        },
        {
          "k": 97,
          "a_cutoff": 22,
          "b": "69/100",
          "tau": "57/200",
          "mu": "275092051358489041/10410693871429472360",
          "shifted": []
        },
        {
          "k": 98,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "7/25",
          "mu": "3610956408265938119/112089944280482443100",
          "shifted": []
        },
        {
          "k": 99,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "7/25",
          "mu": "13255813274875755767/425618468716929659325",
          "shifted": []
        },
        {
          "k": 100,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "11/40",
          "mu": "769050161365933/25542695910898800",
          "shifted": []
        },
        {
          "k": 101,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "11/40",
          "mu": "6710366272626171/230548655525599000",
          "shifted": []
        },
        {
          "k": 102,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "11/40",
          "mu": "38599770604554439241/1372331011494984680748",
          "shifted": []
        },
        {
          "k": 103,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "11/40",
          "mu": "3024269269301169523243/111305590247904012161700",
          "shifted": []
        },
        {
          "k": 104,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "27/100",
          "mu": "244278231708899004523/9310000389330144836800",
          "shifted": []
        },
        {
          "k": 105,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "27/100",
          "mu": "119816106734277/4728003310780750",
          "shifted": []
        },
        {
          "k": 106,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "27/100",
          "mu": "33968853793527311503/1388439094645169723100",
          "shifted": []
        },
        {
          "k": 107,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "27/100",
          "mu": "883592431963735142267/37426566033115987282040",
          "shifted": []
        },
        {
          "k": 108,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "27/100",
          "mu": "382607582269684714573/16802584611290026927200",
          "shifted": []
        },
        {
          "k": 109,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "53/200",
          "mu": "363175599793322643263/16538992147054880569800",
          "shifted": []
        },
        {
          "k": 110,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "53/200",
          "mu": "10449559345508809781/493541240447936565500",
          "shifted": []
        },
        {
          "k": 111,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "53/200",
          "mu": "1640605662017079217/80408624792709779900",
          "shifted": []
        },
        {
          "k": 112,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "53/200",
          "mu": "1168287228304459/59453509410997440",
          "shifted": []
        },
        {
          "k": 113,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "53/200",
          "mu": "56556731354244963743/2990308289341763908700",
          "shifted": []
        },
        {
          "k": 114,
          "a_cutoff": 23,
          "b": "17/25",
          "tau": "13/50",
          "mu": "462546396104821704109/25414830001700500478400",
          "shifted": []
        },
        {
          "k": 115,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "13/50",
          "mu": "9349017645316779/404026190553028750",
          "shifted": []
        },
        {
          "k": 116,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "13/50",
          "mu": "604595398455129359/26983904716681397300",
          "shifted": []
        },
        {
          "k": 117,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "13/50",
          "mu": "23321948371686977/1075397894564154255",
          "shifted": []
        },
        {
          "k": 118,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "13/50",
          "mu": "1240704354140024509/59131056677559226100",
          "shifted": []
        },
        {
          "k": 119,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "13/50",
          "mu": "77995353619870770509/3843694852601660076650",
          "shifted": []
        },
        {
          "k": 120,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "51/200",
          "mu": "12687054655693/646642757964000",
          "shifted": []
        },
        {
          "k": 121,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "51/200",
          "mu": "203612629375641/10733240276594825",
          "shifted": []
        },
        {
          "k": 122,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "51/200",
          "mu": "84752168249157925356/4622847869606049288755",
          "shifted": []
        },
        {
          "k": 123,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "51/200",
          "mu": "655510095845786938013/37016404037672419182450",
          "shifted": []
        },
        {
          "k": 124,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "51/200",
          "mu": "595476925831959671/34831605590006531850",
          "shifted": []
        },
        {
          "k": 125,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "1/4",
          "mu": "7334605713849/444539537253700",
          "shifted": []
        },
        {
          "k": 126,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "1/4",
          "mu": "1428351497355541/89746503433059375",
          "shifted": []
        },
        {
          "k": 127,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "1/4",
          "mu": "17932122915510073/1168302264796715146",
          "shifted": []
        },
        {
          "k": 128,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "1/4",
          "mu": "1996615054700297711/134963994665417878400",
          "shifted": []
        },
        {
          "k": 129,
          "a_cutoff": 24,
          "b": "17/25",
          "tau": "1/4",
          "mu": "388668971765909/27277509309318150",
          "shifted": []
        },
        {
          "k": 130,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "49/200",
          "mu": "5880850367467856/428682791355372875",
          "shifted": []
        },
        {
          "k": 131,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "49/200",
          "mu": "37543752229473415/2844427994898436544",
          "shifted": []
        },
        {
          "k": 132,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "49/200",
          "mu": "5619334177580254783/442850370197739693090",
          "shifted": []
        },
        {
          "k": 133,
          "a_cutoff": 24,
          "b": "67/100",
          "tau": "49/200",
          "mu": "1960360559760743611/160842737058618099100",
          "shifted": []
        },
        {
          "k": 134,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "49/200",
          "mu": "13803891285680690361332/839704100587336020349425",
          "shifted": []
        },
        {
          "k": 135,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "4005777965313373507/251638190066272351500",
          "shifted": []
        },
        {
          "k": 136,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "2000741080392424007/129777410476126101600",
          "shifted": []
        },
        {
          "k": 137,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "77018225541976758453/5160937109392817945920",
          "shifted": []
        },
        {
          "k": 138,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "2369624196392304501947/164120173531878551124825",
          "shifted": []
        },
        {
          "k": 139,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "924906414034296247213/66246273927708506747700",
          "shifted": []
        },
        {
          "k": 140,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "2784440481569661/206362426896612875",
          "shifted": []
        },
        {
          "k": 141,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "6/25",
          "mu": "40657817822926498079/3119814680679891614700",
          "shifted": []
        },
        {
          "k": 142,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "781721538124034452712/62112525274395659271345",
          "shifted": []
        },
        {
          "k": 143,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "2345018606794219681721/192980582556490652068600",
          "shifted": []
        },
        {
          "k": 144,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "2672961131561189364053/227976542052469797787200",
          "shifted": []
        },
        {
          "k": 145,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "121074755131987019/10710008244362376000",
          "shifted": []
        },
        {
          "k": 146,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "101420784476591938112/9311730830191324044475",
          "shifted": []
        },
        {
          "k": 147,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "10312448523012483754727/983519234997310870392240",
          "shifted": []
        },
        {
          "k": 148,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "47/200",
          "mu": "7636384260823642059551/757182587176899631442100",
          "shifted": []
        },
        {
          "k": 149,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "63038783700207831937/6501835645156753245300",
          "shifted": []
        },
        {
          "k": 150,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "59569936623521467/6392220919356102300",
          "shifted": []
        },
        {
          "k": 151,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "55860371642911669/6242339611466158200",
          "shifted": []
        },
        {
          "k": 152,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "119165858411009611661/13882495652246732899344",
          "shifted": []
        },
        {
          "k": 153,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "13430740629284369533/1632957557740515685800",
          "shifted": []
        },
        {
          "k": 154,
          "a_cutoff": 25,
          "b": "67/100",
          "tau": "23/100",
          "mu": "35017664906284488451/4448831990488881678900",
          "shifted": []
        },
        {
          "k": 155,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "464946664958516361/40316408864347777000",
          "shifted": []
        },
        {
          "k": 156,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "375989922338627737/33672566747602786575",
          "shifted": []
        },
        {
          "k": 157,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "169946942060771056/15728279329808514435",
          "shifted": []
        },
        {
          "k": 158,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "2532866449340712554278/242386780821088449863475",
          "shifted": []
        },
        {
          "k": 159,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "10299502173303800623291/1019807311152110551680300",
          "shifted": []
        },
        {
          "k": 160,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "9/40",
          "mu": "3082495588404323/316011462016836000",
          "shifted": []
        },
        {
          "k": 161,
          "a_cutoff": 26,
          "b": "67/100",
          "tau": "9/40",
          "mu": "146127670819443441/15517837889380773800",
          "shifted": []
        },
        {
          "k": 162,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "18435927379020185332/2028075956338886914635",
          "shifted": []
        },
        {
          "k": 163,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "5045097975361598359037/575248567687782003518400",
          "shifted": []
        },
        {
          "k": 164,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "1702613449632471871417/201377344167353337169100",
          "shifted": []
        },
        {
          "k": 165,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "62611941122763149/7688198473674818250",
          "shifted": []
        },
        {
          "k": 166,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "1897297622713178731/242083080918654665475",
          "shifted": []
        },
        {
          "k": 167,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "350906945283499007279/46569110089039453961380",
          "shifted": []
        },
        {
          "k": 168,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "252527771492550223577/34892891081122744433400",
          "shifted": []
        },
        {
          "k": 169,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "11/50",
          "mu": "12825655602607982011/1847168205553170140550",
          "shifted": []
        },
        {
          "k": 170,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "30795200581066277/4625990112138703750",
          "shifted": []
        },
        {
          "k": 171,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "16782727585677919683/2630150394295521369800",
          "shifted": []
        },
        {
          "k": 172,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "112138692454599737588/18357505235933234287095",
          "shifted": []
        },
        {
          "k": 173,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "10668804279726775507154/1826842356685395641497675",
          "shifted": []
        },
        {
          "k": 174,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "4740433350005231637942/850287697600949398790725",
          "shifted": []
        },
        {
          "k": 175,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "62279121693578659/11720402770727084700",
          "shifted": []
        },
        {
          "k": 176,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "3083564980495607/609896759952514720",
          "shifted": []
        },
        {
          "k": 177,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "43/200",
          "mu": "532001532676789771/110799992396528337328",
          "shifted": []
        },
        {
          "k": 178,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "43/200",
          "mu": "10870863306640428465637/1360705077258344251948150",
          "shifted": []
        },
        {
          "k": 179,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "43/200",
          "mu": "148317084994502080196881/19212423302275707793872050",
          "shifted": []
        },
        {
          "k": 180,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "43/200",
          "mu": "13310632951983701791/1785686538643884963000",
          "shifted": []
        },
        {
          "k": 181,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "95250025839101/13228414048436600",
          "shifted": []
        },
        {
          "k": 182,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "61329096571763704699/8823851745067545758390",
          "shifted": []
        },
        {
          "k": 183,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "2523684628011468620593/376469254827201248608350",
          "shifted": []
        },
        {
          "k": 184,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "105011323278194897/16255867989224803225",
          "shifted": []
        },
        {
          "k": 185,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "766297025443424971/123211910662947467750",
          "shifted": []
        },
        {
          "k": 186,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "41042383280677962809/6861184688783050885650",
          "shifted": []
        },
        {
          "k": 187,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "250750291159384106/43629349762627373855",
          "shifted": []
        },
        {
          "k": 188,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "3865123934690570213207/700752565250130275007400",
          "shifted": []
        },
        {
          "k": 189,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "973950386109512269/184218124005260251200",
          "shifted": []
        },
        {
          "k": 190,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "21/100",
          "mu": "418379958253783/82666986103934750",
          "shifted": []
        },
        {
          "k": 191,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "202306288996710889421/41761498547555720101350",
          "shifted": []
        },
        {
          "k": 192,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "2562394016348333687/553159334818103581440",
          "shifted": []
        },
        {
          "k": 193,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "9682261165576053303/2189147890798702117600",
          "shifted": []
        },
        {
          "k": 194,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "99732404152191698263237/23656000615790453039629350",
          "shifted": []
        },
        {
          "k": 195,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "26369411548439009801/6573379848795155009250",
          "shifted": []
        },
        {
          "k": 196,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "49298691980230993/12940646048101025800",
          "shifted": []
        },
        {
          "k": 197,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "254117838385671303947/70391441012232492070380",
          "shifted": []
        },
        {
          "k": 198,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "10563103972431061750621/3095049363917448274132950",
          "shifted": []
        },
        {
          "k": 199,
          "a_cutoff": 27,
          "b": "33/50",
          "tau": "41/200",
          "mu": "16003148448906534991/4972907305953976818550",
          "shifted": []
        },
        {
          "k": 200,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/5",
          "mu": "10509248413071089/3468060175363646000",
          "shifted": []
        },
        {
          "k": 201,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/5",
          "mu": "3422830024652791/1203117379818361500",
          "shifted": []
        },
        {
          "k": 202,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/5",
          "mu": "123417525201773119/46366109833650774122",
          "shifted": []
        },
        {
          "k": 203,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "150110938416392853/27508173666094995440",
          "shifted": []
        },
        {
          "k": 204,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "38981786410701733/7408459869144869835",
          "shifted": []
        },
        {
          "k": 205,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "84542867830391/16678868496276900",
          "shifted": []
        },
        {
          "k": 206,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "1715563878511647369/351685268858659677920",
          "shifted": []
        },
        {
          "k": 207,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "6122997716532490085/1305670890949028211672",
          "shifted": []
        },
        {
          "k": 208,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "1/5",
          "mu": "4309293651084769/956965525994340720",
          "shifted": []
        },
        {
          "k": 209,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "27332235219522239917/6318274994961387447990",
          "shifted": []
        },
        {
          "k": 210,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "683380307689925506/164618935362570347505",
          "shifted": []
        },
        {
          "k": 211,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "49842166358576281/12527497279736156640",
          "shifted": []
        },
        {
          "k": 212,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "291535678050512113/76561261247547164262",
          "shifted": []
        },
        {
          "k": 213,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "10276076907232777004231/2823862373569062779472180",
          "shifted": []
        },
        {
          "k": 214,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "6786066691827558612152/1954506007107214301841015",
          "shifted": []
        },
        {
          "k": 215,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "401286238337374883/121350596805587568120",
          "shifted": []
        },
        {
          "k": 216,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "9928355331091241927/3158423526397486168080",
          "shifted": []
        },
        {
          "k": 217,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "1662019487552389369/557380537316809443468",
          "shifted": []
        },
        {
          "k": 218,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "18650068126368659398/6608890677335549421765",
          "shifted": []
        },
        {
          "k": 219,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "75165397962737484502249/28217302526715671103292080",
          "shifted": []
        },
        {
          "k": 220,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "39/200",
          "mu": "26586226379522089/10603405763067890190",
          "shifted": []
        },
        {
          "k": 221,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "148719637010856619/63166661295346154260",
          "shifted": []
        },
        {
          "k": 222,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "426669199567902265261/193199393160783160613163",
          "shifted": []
        },
        {
          "k": 223,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "918614869815500342441/445059857485837038884280",
          "shifted": []
        },
        {
          "k": 224,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "267715869719259211/139353040672582162720",
          "shifted": []
        },
        {
          "k": 225,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "1395226758707/783948981352500",
          "shifted": []
        },
        {
          "k": 226,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "194932972681842137/118874215852199140725",
          "shifted": []
        },
        {
          "k": 227,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "1386702763391301340087/923629515820601322111232",
          "shifted": []
        },
        {
          "k": 228,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "203947684676659749547/149485527404139810132810",
          "shifted": []
        },
        {
          "k": 229,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "253630176708862654813/206420222036257226088060",
          "shifted": []
        },
        {
          "k": 230,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "19/100",
          "mu": "449165721109816993/410394420429727616419",
          "shifted": []
        },
        {
          "k": 231,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "19/100",
          "mu": "2385903620054811133/674728758359816089160",
          "shifted": []
        },
        {
          "k": 232,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "19/100",
          "mu": "104451826738262723/30790564244008183824",
          "shifted": []
        },
        {
          "k": 233,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "19/100",
          "mu": "1975642007418229/607887262945713520",
          "shifted": []
        },
        {
          "k": 234,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "19/100",
          "mu": "3052964384803018056707/981939658789775616345090",
          "shifted": []
        },
        {
          "k": 235,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "37/200",
          "mu": "461284367822126948557/155308287917443384990500",
          "shifted": []
        },
        {
          "k": 236,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "37/200",
          "mu": "1709065229411871444279/602541548309578300912600",
          "shifted": []
        },
        {
          "k": 237,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "1154873286066976803209/426978842010681685634964",
          "shifted": []
        },
        {
          "k": 238,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "4875333736572590353184/1892632850144707265736645",
          "shifted": []
        },
        {
          "k": 239,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "6389491518364777352611/2609639216781927406760920",
          "shifted": []
        },
        {
          "k": 240,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "548265013184752333/236103786846304406400",
          "shifted": []
        },
        {
          "k": 241,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "502776319516386857/228838048810462300560",
          "shifted": []
        },
        {
          "k": 242,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "2092482340199117178520/1009278534459086948077373",
          "shifted": []
        },
        {
          "k": 243,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "3699578298225905753629/1896631707214164232944720",
          "shifted": []
        },
        {
          "k": 244,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "7394355744491403225941/4042524737162921954761620",
          "shifted": []
        },
        {
          "k": 245,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "43507402719369321/25460130715316083220",
          "shifted": []
        },
        {
          "k": 246,
          "a_cutoff": 29,
          "b": "13/20",
          "tau": "37/200",
          "mu": "2090754443931816800/1315194318689393734263",
          "shifted": []
        },
        {
          "k": 247,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "2612786458176763618429/1773350353598864114114690",
          "shifted": []
        },
        {
          "k": 248,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "18693581324012790989217/13737271153327246043599600",
          "shifted": []
        },
        {
          "k": 249,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "2953935482221431600931/2364489019446129120896700",
          "shifted": []
        },
        {
          "k": 250,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "5694592033560291/5000336245004855500",
          "shifted": []
        },
        {
          "k": 251,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "1992982827062186031/1936006251697827788750",
          "shifted": []
        },
        {
          "k": 252,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "27392876211417335221/29741202726760347463872",
          "shifted": []
        },
        {
          "k": 253,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "2185630512218824348537/2686165890540181797386100",
          "shifted": []
        },
        {
          "k": 254,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "194460075104760352857/274941687109655188106900",
          "shifted": []
        },
        {
          "k": 255,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "3673395204458197339/6103253235062454030750",
          "shifted": []
        },
        {
          "k": 256,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "1382036410684260931/2778293825574860710400",
          "shifted": []
        },
        {
          "k": 257,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "719885900589246403827/1827299397726401517988480",
          "shifted": []
        },
        {
          "k": 258,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "215424422127838976879/739210621270465176764700",
          "shifted": []
        },
        {
          "k": 259,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/50",
          "mu": "351481698986469517707/1851678036271672494140150",
          "shifted": []
        },
        {
          "k": 260,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "7/40",
          "mu": "522013354004163503/5590731926879489117000",
          "shifted": []
        },
        {
          "k": 261,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "24372930183958178848/10814049503796878787825",
          "shifted": []
        },
        {
          "k": 262,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "152317693191344424011/70794495723636653828445",
          "shifted": []
        },
        {
          "k": 263,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "3721198130068917170577/1815050513433358568007850",
          "shifted": []
        },
        {
          "k": 264,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "1925336055297555383459/987485045688781419370800",
          "shifted": []
        },
        {
          "k": 265,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "389885729899189/210728942818901375",
          "shifted": []
        },
        {
          "k": 266,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "8892982369257748689/5077361551714511921225",
          "shifted": []
        },
        {
          "k": 267,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "4290115990832174539381/2594274267977036482617780",
          "shifted": []
        },
        {
          "k": 268,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "30418476999615992779/19539932838193204656075",
          "shifted": []
        },
        {
          "k": 269,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "1077449661172860889104/737661697892341488418175",
          "shifted": []
        },
        {
          "k": 270,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "61975148853460891553/45391103822587360786875",
          "shifted": []
        },
        {
          "k": 271,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "16505689636103883373/12987252393243407509950",
          "shifted": []
        },
        {
          "k": 272,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "94904402882253736407/80612928423458587817120",
          "shifted": []
        },
        {
          "k": 273,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "6251876289197095577/5764967339436437277600",
          "shifted": []
        },
        {
          "k": 274,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "153000609233068844063/154167820750799193813475",
          "shifted": []
        },
        {
          "k": 275,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "113702360968576923/126170241376329190480",
          "shifted": []
        },
        {
          "k": 276,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "31339967827391306/38657457491771709525",
          "shifted": []
        },
        {
          "k": 277,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "7/40",
          "mu": "303191576999666800/420514491508954463031",
          "shifted": []
        },
        {
          "k": 278,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "27770500907913007582018/43871602767987369696561025",
          "shifted": []
        },
        {
          "k": 279,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "400836192310092624107/728234923439936213688150",
          "shifted": []
        },
        {
          "k": 280,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "9872845659413029/21071216035581480000",
          "shifted": []
        },
        {
          "k": 281,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "2314808085654502511/5975838314684839336400",
          "shifted": []
        },
        {
          "k": 282,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "3018571499667180066356/9837061775194579498983615",
          "shifted": []
        },
        {
          "k": 283,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "638175914659709371541/2811031637435241772721300",
          "shifted": []
        },
        {
          "k": 284,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "3847811215412422012217/26023616214879005148373400",
          "shifted": []
        },
        {
          "k": 285,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "17/100",
          "mu": "371232143712141982/5353205512775053531875",
          "shifted": []
        },
        {
          "k": 286,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "255705374190054558067/125884924129534065295800",
          "shifted": [
            {
              "a": 30,
              "shift": "11/75",
              "eta": "25138037528/1936596375"
            }
          ]
        },
        {
          "k": 287,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "85502789221317961861/43931224231823348971320",
          "shifted": [
            {
              "a": 30,
              "shift": "11/75",
              "eta": "357022699744741/25911886000000"
            }
          ]
        },
        {
          "k": 288,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "74745242306226662287/40142378984497706649600",
          "shifted": [
            {
              "a": 30,
              "shift": "11/75",
              "eta": "59219246058639/4062888593750"
            }
          ]
        },
        {
          "k": 289,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "118833572246185896479/66820413512438487964800",
          "shifted": [
            {
              "a": 30,
              "shift": "11/75",
              "eta": "6016726885251193/391396320000000"
            }
          ]
        },
        {
          "k": 290,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "1001808793022391811027/590871694984645579041000",
          "shifted": [
            {
              "a": 30,
              "shift": "89/600",
              "eta": "33982208736970349/2100788775312500"
            }
          ]
        },
        {
          "k": 291,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "4899133956677925369383/3036872904603017192485200",
          "shifted": [
            {
              "a": 30,
              "shift": "89/600",
              "eta": "1264355970673/74436252800"
            }
          ]
        },
        {
          "k": 292,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "585880123204629786257/382524107239126634738160",
          "shifted": [
            {
              "a": 30,
              "shift": "89/600",
              "eta": "1882129493562281/105766355296875"
            }
          ]
        },
        {
          "k": 293,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "20775438981590706459031/14321302232271675144831300",
          "shifted": []
        },
        {
          "k": 294,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "80671205449544729238397/58868578125464767012823400",
          "shifted": []
        },
        {
          "k": 295,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "291476421586194752249/225829732493435804853000",
          "shifted": []
        },
        {
          "k": 296,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "17/100",
          "mu": "37652363356428350423/31075290413606936335200",
          "shifted": []
        },
        {
          "k": 297,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "3456541785772688153183/3040312013922569343255540",
          "shifted": []
        },
        {
          "k": 298,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "68847688699658177383571/64777484364460568797838775",
          "shifted": []
        },
        {
          "k": 299,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "2369833143125221038003623/2395350519785453740667580800",
          "shifted": []
        },
        {
          "k": 300,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "154603258272243673/168700303633601691900",
          "shifted": []
        },
        {
          "k": 301,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "812458123901789579/962516777838738335500",
          "shifted": []
        },
        {
          "k": 302,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "20038362999189845525933/25945627519875182078492687",
          "shifted": []
        },
        {
          "k": 303,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "33/200",
          "mu": "800492247817369031990509/1141762628545504550722200600",
          "shifted": []
        },
        {
          "k": 304,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "1385827499800925846921/2195556948703696019683200",
          "shifted": []
        },
        {
          "k": 305,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "202859252776220289/360643186455905775500",
          "shifted": []
        },
        {
          "k": 306,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "1756837338392336689039/3554058904249150070409600",
          "shifted": []
        },
        {
          "k": 307,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "168453644110915376773/394812746641479601569420",
          "shifted": []
        },
        {
          "k": 308,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "2003245100073684355551/5571799491851039879616800",
          "shifted": []
        },
        {
          "k": 309,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "35173344070424089281083/120082502428598507587851600",
          "shifted": []
        },
        {
          "k": 310,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "8325715474053841/36710754278078496000",
          "shifted": []
        },
        {
          "k": 311,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "7296940751895183/45273518630090778700",
          "shifted": []
        },
        {
          "k": 312,
          "a_cutoff": 31,
          "b": "16/25",
          "tau": "33/200",
          "mu": "623059822654934554711/6486747605552625375107520",
          "shifted": []
        },
        {
          "k": 313,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "4/25",
          "mu": "144753728694317598399/4397374705507228905820100",
          "shifted": []
        },
        {
          "k": 314,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "18785793644564366773751/10314689210349943874401100",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "76234900924513279/9625836965272500"
            }
          ]
        },
        {
          "k": 315,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "1003582312754191/571892504651748000",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "759122669413106091/87038068481218400"
            }
          ]
        },
        {
          "k": 316,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "164957159321306353771/97670341720301514597450",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "62364190139476942837/6548644483658550000"
            }
          ]
        },
        {
          "k": 317,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "112934587127926779561/69563254630654799021140",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "847809213453691943/82117922890321500"
            }
          ]
        },
        {
          "k": 318,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "124525271540581381382969/79899302617549750258216100",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "12219302542420927983/1098370529798815000"
            }
          ]
        },
        {
          "k": 319,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "1472857762446221030731/985813102296719571804600",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "78837398899405032259/6611012526360060000"
            }
          ]
        },
        {
          "k": 320,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "1001154868404394303/700082049608644472000",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "1201701135254203/94436480938800"
            }
          ]
        },
        {
          "k": 321,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "769719858744239/563269230751655925",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "14995329904207112787/1108765203582400000"
            }
          ]
        },
        {
          "k": 322,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "248716628484845389021/190813481869814101114980",
          "shifted": [
            {
              "a": 31,
              "shift": "89/600",
              "eta": "2389623117289307293/166834514226539250"
            }
          ]
        },
        {
          "k": 323,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "4011587399828761771193/3232948546939688993025200",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "376297918115019/24865242854200"
            }
          ]
        },
        {
          "k": 324,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "2929552345055381161708/2485432642283244576198675",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "751852509903/47150215700"
            }
          ]
        },
        {
          "k": 325,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "76486771288410413/68476267485335466900",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "2096393902859/125098426782"
            }
          ]
        },
        {
          "k": 326,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "506603948604133869/479866135036302174100",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "220472124144543/12548453303750"
            }
          ]
        },
        {
          "k": 327,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "993812004265018143997/998910685993642068387608",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "18509052101409/1006965114344"
            }
          ]
        },
        {
          "k": 328,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "15373554708037681664771/16450981033804685931431400",
          "shifted": [
            {
              "a": 31,
              "shift": "3/20",
              "eta": "484624864924609/25251349109700"
            }
          ]
        },
        {
          "k": 329,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "17062398339966913457/19509960901073914320700",
          "shifted": []
        },
        {
          "k": 330,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "5459814476799363919/6699037165881907819500",
          "shifted": []
        },
        {
          "k": 331,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "214001344772288161841/283107012416154988723200",
          "shifted": []
        },
        {
          "k": 332,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "1965896289094112710391/2819672836108203110782070",
          "shifted": []
        },
        {
          "k": 333,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "4/25",
          "mu": "6920385878339145735221/10831310177556073386420900",
          "shifted": []
        },
        {
          "k": 334,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "483893607459118323542846/832087705475086649622231975",
          "shifted": []
        },
        {
          "k": 335,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "411972264703777453201/779183227214764000289000",
          "shifted": []
        },
        {
          "k": 336,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "706965976838421557/1484355441121658252400",
          "shifted": []
        },
        {
          "k": 337,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "84632474715565525013/199509691027628609298780",
          "shifted": []
        },
        {
          "k": 338,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "48703164980728662673936/130749527944824216224204525",
          "shifted": []
        },
        {
          "k": 339,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "1815723214731955269643/5653929091082281489864800",
          "shifted": []
        },
        {
          "k": 340,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "25920861239802969923/95948759539138924737750",
          "shifted": []
        },
        {
          "k": 341,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "229946072840880001/1047508809797066869700",
          "shifted": []
        },
        {
          "k": 342,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "231533949067553806846/1368147463454626084121265",
          "shifted": []
        },
        {
          "k": 343,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "2263513658058138759059/18974322231202506247014600",
          "shifted": []
        },
        {
          "k": 344,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "93668239075169306419/1343897556151109833420400",
          "shifted": []
        },
        {
          "k": 345,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "31/200",
          "mu": "14997831949609259/733587163933953148500",
          "shifted": []
        },
        {
          "k": 346,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "534896868614823203648/327112998337514209030975",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "67818659581/17442611200"
            }
          ]
        },
        {
          "k": 347,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "1429361299017003756687329/903836492758652925677182720",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "509376607/108505600"
            }
          ]
        },
        {
          "k": 348,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "147214556854492652365711/96342535382288760583512900",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "1621185780411/294734626816"
            }
          ]
        },
        {
          "k": 349,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "32312032186585836946769/21906665714524331774379900",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "39625869319/6283673600"
            }
          ]
        },
        {
          "k": 350,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "3147848203749210632/2213217780426691367875",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "26351010217513/3705417318400"
            }
          ]
        },
        {
          "k": 351,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "723804020452455023917/528341512346509602850200",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "5745665727/725788000"
            }
          ]
        },
        {
          "k": 352,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "17436660649580681/13230008328721174848",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "21666930108443/2484434534400"
            }
          ]
        },
        {
          "k": 353,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "2408036591427627571/1901608476650888090150",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "50855370319/5338955776"
            }
          ]
        },
        {
          "k": 354,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "178951753653056797254064/147284224604167972902692025",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "4839111223029/468485785600"
            }
          ]
        },
        {
          "k": 355,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "28776764900433865303/24721423710290264258000",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "217931124589/19575539200"
            }
          ]
        },
        {
          "k": 356,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "3087872101775868320237/2773351450698490404589900",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "2570766097429/215378329600"
            }
          ]
        },
        {
          "k": 357,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "422308848250933523321/397240534766219516396220",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "12037442800653/944934502400"
            }
          ]
        },
        {
          "k": 358,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "54418148719344362792296/53712775349347640676880275",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "40256359589/2972827648"
            }
          ]
        },
        {
          "k": 359,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "5715287885662871378359879/5931899798073035814138757400",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "13310463277/927971800"
            }
          ]
        },
        {
          "k": 360,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "31/200",
          "mu": "9241206773197418827/10108996339578940926000",
          "shifted": [
            {
              "a": 32,
              "shift": "3/20",
              "eta": "16493759307243/1089025638400"
            }
          ]
        },
        {
          "k": 361,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "3040947064088552387/3500907893140814685900",
          "shifted": [
            {
              "a": 32,
              "shift": "91/600",
              "eta": "51581634680361071/3234341698560000"
            }
          ]
        },
        {
          "k": 362,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "63717751338453835484683/77311925786597108020656080",
          "shifted": [
            {
              "a": 32,
              "shift": "91/600",
              "eta": "8699203860745643537/518932156968960000"
            }
          ]
        },
        {
          "k": 363,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "4670402125250953622677/5987673164375895248374800",
          "shifted": [
            {
              "a": 32,
              "shift": "91/600",
              "eta": "49782546918879/2831943630848"
            }
          ]
        },
        {
          "k": 364,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "98513059545198667/133825865137801036200",
          "shifted": [
            {
              "a": 32,
              "shift": "91/600",
              "eta": "38392311077875847273/2087228509470720000"
            }
          ]
        },
        {
          "k": 365,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "8799442896343268369/12706054375880925650500",
          "shifted": [
            {
              "a": 32,
              "shift": "91/600",
              "eta": "2453810301165953/127745266740000"
            }
          ]
        },
        {
          "k": 366,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "81194595490746292461/125062499496922962752200",
          "shifted": []
        },
        {
          "k": 367,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "40357641819643898817/66574319282226924455680",
          "shifted": []
        },
        {
          "k": 368,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "31053083802661698803539/55112079958904043769181600",
          "shifted": []
        },
        {
          "k": 369,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "1222596076754607381083/2346739796564701892779050",
          "shifted": []
        },
        {
          "k": 370,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "157389601790281303/328736661219722664000",
          "shifted": []
        },
        {
          "k": 371,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "117443116039973351441/268850233949274890147200",
          "shifted": []
        },
        {
          "k": 372,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "3166129764279867634913/8012174771478518750324040",
          "shifted": []
        },
        {
          "k": 373,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "536280684227401616533/1515949487521979918753700",
          "shifted": []
        },
        {
          "k": 374,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "838881115171827027353/2683435891970660475503800",
          "shifted": []
        },
        {
          "k": 375,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "7442294748433/27388640618602200",
          "shifted": []
        },
        {
          "k": 376,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "59764139595627169/258606572422325450000",
          "shifted": []
        },
        {
          "k": 377,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "15941314057615575491/83582150381567676061756",
          "shifted": []
        },
        {
          "k": 378,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "301419708853320053639/2001406646058466800207600",
          "shifted": []
        },
        {
          "k": 379,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "1144338206293018316659/10334378557921242060608400",
          "shifted": []
        },
        {
          "k": 380,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "16210607635370718287/227978587138315998961000",
          "shifted": []
        },
        {
          "k": 381,
          "a_cutoff": 33,
          "b": "63/100",
          "tau": "3/20",
          "mu": "12310732036295378003/388038372742534654157100",
          "shifted": []
        },
        {
          "k": 382,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "55970139682264201776533/37595663439235816538819940",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "47831832184055401/59323287510795000"
            }
          ]
        },
        {
          "k": 383,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "115069822581419926810957/79428221672453804265384700",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "192437652459043199/118957983354980000"
            }
          ]
        },
        {
          "k": 384,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "103557656882742693120937/73499264928015237385372800",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "869048828002729321/357808175065110000"
            }
          ]
        },
        {
          "k": 385,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "24468850556555789/17867766520840467000",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "64566545924924507/19930133336960000"
            }
          ]
        },
        {
          "k": 386,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "6522547911453888560086/4903573009579942916778175",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "6069829894764809/1498652604439375"
            }
          ]
        },
        {
          "k": 387,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "646353785231488244624227/500613352530692359972740480",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "159339281225069321/32782804551420000"
            }
          ]
        },
        {
          "k": 388,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "516802319355563247544/412674904927443948117525",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "513427448983619/90544722030000"
            }
          ]
        },
        {
          "k": 389,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "197876720959738459797824/163028115971263780544860475",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "195742460532818223/30206608338830000"
            }
          ]
        },
        {
          "k": 390,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "1251868418425841641001/1065032835809709038073750",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1324556240870053853/181706762533065000"
            }
          ]
        },
        {
          "k": 391,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "96969687909410768927/85261010158714412150700",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "196714926002761687/24289850004420000"
            }
          ]
        },
        {
          "k": 392,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "12180855872417273/11078970564587670080",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1084580990420156927/121760658355490000"
            }
          ]
        },
        {
          "k": 393,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "93934835958235758644899/88466311067173929824841900",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1779084472555050281/183108100033320000"
            }
          ]
        },
        {
          "k": 394,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "246629498612335892029532/240755628830687130022298175",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "107333361973659821/10198622918522500"
            }
          ]
        },
        {
          "k": 395,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "4656847220217123261251/4717208653824049329707000",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1390412816097958837/122694883355660000"
            }
          ]
        },
        {
          "k": 396,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "46109257788298313989/48524217975189431632575",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "7167808665264559/590430200107440"
            }
          ]
        },
        {
          "k": 397,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "3894748418692455141031/4263641721075746025557145",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "24947532042910993/1926839062850625"
            }
          ]
        },
        {
          "k": 398,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "686698605952271021526647/783058341007898250639399200",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "77293558728478527/5619504925265000"
            }
          ]
        },
        {
          "k": 399,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "383775676888417655412887/456536011125937434072387300",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "4067787983090231/279355033860000"
            }
          ]
        },
        {
          "k": 400,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "34974035340806767/43471933056903842400",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1909492719466440347/124251925022610000"
            }
          ]
        },
        {
          "k": 401,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "6391474422139894163/8315447696358547758800",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "201471038415189329/12456333335600000"
            }
          ]
        },
        {
          "k": 402,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "24869664477087870753626/33931216000024754904743679",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "795148000631948207/46828028133521250"
            }
          ]
        },
        {
          "k": 403,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "804702257532108286679261/1153746661342320045612627600",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "742181770369651203/41728716674260000"
            }
          ]
        },
        {
          "k": 404,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "146120846501379605202674/220659493078130449355149475",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "2333162051376721297/125497558356170000"
            }
          ]
        },
        {
          "k": 405,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "17372063550209205566/27700578421043938387875",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "1830183471014353699/94356725017170000"
            }
          ]
        },
        {
          "k": 406,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "23019376799580195437/38865904784910499523850",
          "shifted": [
            {
              "a": 33,
              "shift": "91/600",
              "eta": "254779277981007343/12612037502295000"
            }
          ]
        },
        {
          "k": 407,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "417748186240980302380801/749165727618742224322927780",
          "shifted": []
        },
        {
          "k": 408,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "29/200",
          "mu": "7347482469717570834499/14044469323861375724120400",
          "shifted": []
        },
        {
          "k": 409,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "616678980265978427/1256049439331636867550",
          "shifted": []
        },
        {
          "k": 410,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "222630789356306532489/483280714163624039305750",
          "shifted": []
        },
        {
          "k": 411,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "265208833444030656401/615989837333136275992800",
          "shifted": []
        },
        {
          "k": 412,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "16773653571208749028211/41872200196195578772524540",
          "shifted": []
        },
        {
          "k": 413,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "1211553893976202542837/3267262188230005229462450",
          "shifted": []
        },
        {
          "k": 414,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "111388043391670899612823/326447015580420510386639700",
          "shifted": []
        },
        {
          "k": 415,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "2635265454989237623/8452292097756705007500",
          "shifted": []
        },
        {
          "k": 416,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "1533642804369096172857/5428467310335448876837600",
          "shifted": []
        },
        {
          "k": 417,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "547806437164177270273/2161620038825508592900530",
          "shifted": []
        },
        {
          "k": 418,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "26382077791509248278747/117516864106397176874116950",
          "shifted": []
        },
        {
          "k": 419,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "35168887945919131171899/179677488726493738196981600",
          "shifted": []
        },
        {
          "k": 420,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "3997847830329640997/23919934252938621061500",
          "shifted": []
        },
        {
          "k": 421,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "69036431558105716307/497745721232651465833350",
          "shifted": []
        },
        {
          "k": 422,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "1200336859881431927949/10870358327852273986172480",
          "shifted": []
        },
        {
          "k": 423,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "31913515497955936875331/387735435853701558930404100",
          "shifted": []
        },
        {
          "k": 424,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "4772325190876540319269/87806596703951635485312600",
          "shifted": []
        },
        {
          "k": 425,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/50",
          "mu": "25154089604694/947404754982445625",
          "shifted": []
        },
        {
          "k": 426,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "15546783817574909869/11673812259320587491700",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "3526060700981968/1913832819390625"
            }
          ]
        },
        {
          "k": 427,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "126885663362346282835/97534293681926850584478",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "97959343717/36846789060"
            }
          ]
        },
        {
          "k": 428,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "75140126453979181957/59152789221746411011200",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "20042610856322044/5768517274445625"
            }
          ]
        },
        {
          "k": 429,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "1149992802715892228611/927579160653560833315150",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "337495656717229/78667029695000"
            }
          ]
        },
        {
          "k": 430,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "2568176193261104897/2123420326542150850500",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "9863325273033268/1931845363573125"
            }
          ]
        },
        {
          "k": 431,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "2833850344372475084597/2403008943238254820922850",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "68789474180988803/11618090997712500"
            }
          ]
        },
        {
          "k": 432,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "11722714738423961036173/10199900840219923923282240",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "2614680377587536/388170327132875"
            }
          ]
        },
        {
          "k": 433,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "261711034613133715153993/233782312195761217069357800",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "9792527248410367/1296903181140000"
            }
          ]
        },
        {
          "k": 434,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "672549402262451889291/617134253815881721717900",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "998637327127576/119379055576875"
            }
          ]
        },
        {
          "k": 435,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "17199927091573889/16221990387264604250",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "35880510648356561/3908722087602500"
            }
          ]
        },
        {
          "k": 436,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "214485379245773757331/208049510577525017344800",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "399516833469692/39976819996875"
            }
          ]
        },
        {
          "k": 437,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "4201114665102178954861/4193808658012598148178440",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "5182808527739/479552367000"
            }
          ]
        },
        {
          "k": 438,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "9633914018062335968147/9904233049511147661934700",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "994309720380436/85559584866875"
            }
          ]
        },
        {
          "k": 439,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "985318875554022523103671/1043961378480359766161898150",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "49051693652479361/3944747175967500"
            }
          ]
        },
        {
          "k": 440,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "259434451975104982553/283503459574331140188000",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "78568346122935304/5930630172088125"
            }
          ]
        },
        {
          "k": 441,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "621818061763646849/701407239725219573700",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "1137139846261869/80872647350000"
            }
          ]
        },
        {
          "k": 442,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "12123086031334870093/14127676270504036560180",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "1969151761550336/132392199741375"
            }
          ]
        },
        {
          "k": 443,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "7/50",
          "mu": "103502159983430983197773/124725523380697899651210050",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "3823040362789667/243720750877500"
            }
          ]
        },
        {
          "k": 444,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "2379267788876771427534853/2962395367359200807212270200",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "1936034286482084/117346427541875"
            }
          ]
        },
        {
          "k": 445,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "11272466413452182373047/14477733434692730252275500",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "69221066325866461/3998784808515000"
            }
          ]
        },
        {
          "k": 446,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "222336141575051651580899/294801263542661623970616950",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "108946032573012844/6011686620909375"
            }
          ]
        },
        {
          "k": 447,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "456389020046398537618633/625272604075831501699407960",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "15210805188126413/803359470539500"
            }
          ]
        },
        {
          "k": 448,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "8595249587251999062197/12178912252572405667219200",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "811133398285792/41079628824375"
            }
          ]
        },
        {
          "k": 449,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "603718606350446353709/885578480135949438173600",
          "shifted": [
            {
              "a": 34,
              "shift": "23/150",
              "eta": "248825471054558903/12104429690640000"
            }
          ]
        },
        {
          "k": 450,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "7405730392760940151/11257914610064764493550",
          "shifted": []
        },
        {
          "k": 451,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "817426441340781450421/1289207017957608540445050",
          "shifted": []
        },
        {
          "k": 452,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "250316168697319868720551/410079241032482978093623816",
          "shifted": []
        },
        {
          "k": 453,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "2041368726091763357674681/3478280732804766665850707100",
          "shifted": []
        },
        {
          "k": 454,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "23938524842894689145128511/42482203398951743374066185150",
          "shifted": []
        },
        {
          "k": 455,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "7333574617105583633/13575064238760188546375",
          "shifted": []
        },
        {
          "k": 456,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "11055717368437832539/21381268590374423359200",
          "shifted": []
        },
        {
          "k": 457,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "276546522756310391736259/559757149122056298544960320",
          "shifted": []
        },
        {
          "k": 458,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "21470097633815163810421927/45570499877269511541143597950",
          "shifted": []
        },
        {
          "k": 459,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "1155071243980336524872227/2576255171685813123945362550",
          "shifted": []
        },
        {
          "k": 460,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "8034702871375264343927/18874804718924509107609000",
          "shifted": []
        },
        {
          "k": 461,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "8457939905628306451/20980519109116197868300",
          "shifted": []
        },
        {
          "k": 462,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "25304031389737071732569/66467313462791621310848610",
          "shifted": []
        },
        {
          "k": 463,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "12983686584627862356731/36228753336540517036373100",
          "shifted": []
        },
        {
          "k": 464,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "33204903148954446134003/98771890368363834219991700",
          "shifted": []
        },
        {
          "k": 465,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "33666213664518005831/107186915466842975267250",
          "shifted": []
        },
        {
          "k": 466,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "3945720940717369851157/13507498124627763064787850",
          "shifted": []
        },
        {
          "k": 467,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "1438999477486491938405221/5324688813216861901762119610",
          "shifted": []
        },
        {
          "k": 468,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "9587021978593464298153/38579695742901377110951800",
          "shifted": []
        },
        {
          "k": 469,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "63773625125458286388491/281116050444067443962256900",
          "shifted": []
        },
        {
          "k": 470,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "53680471311267436921/261437321525890942935250",
          "shifted": []
        },
        {
          "k": 471,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "3494644401083998211536/19002237652958350471109175",
          "shifted": []
        },
        {
          "k": 472,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "117844516063537026748951/724777370962275801425298720",
          "shifted": []
        },
        {
          "k": 473,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "12119201907078993496009/85715465438376571832412400",
          "shifted": []
        },
        {
          "k": 474,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "2404882996615995571293437/19992350273330157351343171050",
          "shifted": []
        },
        {
          "k": 475,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "7752747020502767287/78075916388041952279550",
          "shifted": []
        },
        {
          "k": 476,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "1588216802459771479/20255251264543271708200",
          "shifted": []
        },
        {
          "k": 477,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "11775932041312434961/204347052129909576254868",
          "shifted": []
        },
        {
          "k": 478,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "27/200",
          "mu": "2370113498216298050507447/64147687906103814718453873950",
          "shifted": []
        },
        {
          "k": 479,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "13/100",
          "mu": "9638713793611655558777/570607902102585027601916600",
          "shifted": []
        },
        {
          "k": 480,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "613804710293622404929/522325538731174465884000",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "1917072935324809/223649291250000"
            }
          ]
        },
        {
          "k": 481,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "287747971080222833/249199652486474119300",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "134721468317/14343436800"
            }
          ]
        },
        {
          "k": 482,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "918801746463473374368654/809987390988596233049382265",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "25485557734011/2495367875000"
            }
          ]
        },
        {
          "k": 483,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "873798626193257436743993/784312905800228888190777600",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "620776114948567/56262504375000"
            }
          ]
        },
        {
          "k": 484,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "1927456770591478275301/1761926287477091282462300",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "2673235497258071/225516926250000"
            }
          ]
        },
        {
          "k": 485,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "228528167830962917619/212801580247959420012625",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "45461794793913/3587045000000"
            }
          ]
        },
        {
          "k": 486,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "311807978981772795514/295845433199073575052525",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "29450179/2182500"
            }
          ]
        },
        {
          "k": 487,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "293616884129659068739/283932737661252478689720",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "324798688746743/22691765250000"
            }
          ]
        },
        {
          "k": 488,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "1133858942438997321688503/1117811254248387415291472600",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "382335850564557/25264951250000"
            }
          ]
        },
        {
          "k": 489,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "188374612971459284243099/189377845946173188163628700",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "3634784013831001/227851470000000"
            }
          ]
        },
        {
          "k": 490,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "38138635434083961782/39110737523070312906625",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "1914635363536477/114159189375000"
            }
          ]
        },
        {
          "k": 491,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "143609953414218698308653/150269466962168137340990800",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "22358236434/1271029375"
            }
          ]
        },
        {
          "k": 492,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "2864751878434161505781/3059600307189557808886320",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "17226201103031/935723250000"
            }
          ]
        },
        {
          "k": 493,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "41191662266241419183899/44917927537799602889432300",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "12877786083581/669735000000"
            }
          ]
        },
        {
          "k": 494,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "152649583289074949165994/170014257178810530638353825",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "1884994440597/94030234375"
            }
          ]
        },
        {
          "k": 495,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "31629322327455060697/35992436366870633715000",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "2406288162561557/115326461250000"
            }
          ]
        },
        {
          "k": 496,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "12011895939934412279/13970852150428493544400",
          "shifted": [
            {
              "a": 35,
              "shift": "31/200",
              "eta": "320730252377/14791669200"
            }
          ]
        },
        {
          "k": 497,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "3885381810957040132719/4620614492358161862065060",
          "shifted": []
        },
        {
          "k": 498,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "1441078186977090961747474/1752991319229064312308218175",
          "shifted": []
        },
        {
          "k": 499,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "48924462045691150811579/60900820734054187369007200",
          "shifted": []
        },
        {
          "k": 500,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "1363600882613288637/1737702973455907358500",
          "shifted": []
        },
        {
          "k": 501,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "11273578343280461503/14714167455386579490000",
          "shifted": []
        },
        {
          "k": 502,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "270022677976855861058/361129449059838041220073",
          "shifted": []
        },
        {
          "k": 503,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "16618984022240537530420383/22786009231435226261039492600",
          "shifted": []
        },
        {
          "k": 504,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "960664287510339568889/1351010875535973287206200",
          "shifted": []
        },
        {
          "k": 505,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "85982549289387313/124094853990014260500",
          "shifted": []
        },
        {
          "k": 506,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "2931708337869788724306/4344748920656608403899475",
          "shifted": []
        },
        {
          "k": 507,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "13/100",
          "mu": "1062905056405848229703807/1618435022097542744267549520",
          "shifted": []
        },
        {
          "k": 508,
          "a_cutoff": 36,
          "b": "31/50",
          "tau": "13/100",
          "mu": "49979355227098916650129/78196349510189562275088400",
          "shifted": []
        },
        {
          "k": 509,
          "a_cutoff": 36,
          "b": "31/50",
          "tau": "13/100",
          "mu": "2000621934014922368347991/3217167981177944991415709150",
          "shifted": []
        },
        {
          "k": 510,
          "a_cutoff": 36,
          "b": "31/50",
          "tau": "13/100",
          "mu": "2107764801347192637217/3485951051994178167720750",
          "shifted": []
        },
        {
          "k": 511,
          "a_cutoff": 36,
          "b": "31/50",
          "tau": "13/100",
          "mu": "220147142372646940637/374709703661811398050100",
          "shifted": []
        },
        {
          "k": 512,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "2423615434626018111413/4241613292564452985008640",
          "shifted": []
        },
        {
          "k": 513,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "124951915224095163967/224392710111676570886400",
          "shifted": []
        },
        {
          "k": 514,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "3125465843272104949978/5762611938539106463322025",
          "shifted": []
        },
        {
          "k": 515,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "4805764925331777988027/9102447175601587548929600",
          "shifted": []
        },
        {
          "k": 516,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "61827926169081768869/120375025178005365119550",
          "shifted": []
        },
        {
          "k": 517,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "246661271361798835297/493955221786429864678940",
          "shifted": []
        },
        {
          "k": 518,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "2790888038231326503952/5752513667609607271898525",
          "shifted": []
        },
        {
          "k": 519,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "950260988565530886435647/2017421305667152014292416600",
          "shifted": []
        },
        {
          "k": 520,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "1512816766960457/3310592818768149200",
          "shifted": []
        },
        {
          "k": 521,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "345588034194219828239/780171545178106684404100",
          "shifted": []
        },
        {
          "k": 522,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "45319017411758695091518/105630840263866348807992045",
          "shifted": []
        },
        {
          "k": 523,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "379147652230495937041/913244052736047141989200",
          "shifted": []
        },
        {
          "k": 524,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "1321980774035628035749/3293714048731202174924450",
          "shifted": []
        },
        {
          "k": 525,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "979801099185325723/2527679656876458917700",
          "shifted": []
        },
        {
          "k": 526,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "37323332870381940428/99806480731236041258125",
          "shifted": []
        },
        {
          "k": 527,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "98592722457787432384657/273603167976146284536636728",
          "shifted": []
        },
        {
          "k": 528,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "570176064444503966093/1644081433186296167919600",
          "shifted": []
        },
        {
          "k": 529,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "14166835328835746507/42501661034845397689975",
          "shifted": []
        },
        {
          "k": 530,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "915934634025275163766/2863136735452592066206475",
          "shifted": []
        },
        {
          "k": 531,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "5940199345729064386453/19377586471845794921071200",
          "shifted": []
        },
        {
          "k": 532,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "993573306707144959/3388076424500187558040",
          "shifted": []
        },
        {
          "k": 533,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "262117318407877046776889/936055818845181940555222300",
          "shifted": []
        },
        {
          "k": 534,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "169041036677249268207368/633464833468473506813604525",
          "shifted": []
        },
        {
          "k": 535,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "116024440175368855391/457256419611142685663800",
          "shifted": []
        },
        {
          "k": 536,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "235645189437677270351/979041954565461049391200",
          "shifted": []
        },
        {
          "k": 537,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "1885627341563510525419/8281245494127591600598020",
          "shifted": []
        },
        {
          "k": 538,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "5348755266943966524458/24904936295662408679685475",
          "shifted": []
        },
        {
          "k": 539,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "21474110448491765923883/106363169074142461516680400",
          "shifted": []
        },
        {
          "k": 540,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "13097439857957752931/69269226156184475663550",
          "shifted": []
        },
        {
          "k": 541,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "6121465868416308109/34717063253021273490300",
          "shifted": []
        },
        {
          "k": 542,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "70046847851650415516348/428089976434550627697009235",
          "shifted": []
        },
        {
          "k": 543,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "437304911307049599377099/2896328197834573244854249800",
          "shifted": []
        },
        {
          "k": 544,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "22070470646993030371/159465778929297564198800",
          "shifted": []
        },
        {
          "k": 545,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "879982581257464223/6990877498280623514800",
          "shifted": []
        },
        {
          "k": 546,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "1/8",
          "mu": "14010609887221672402/123544401844320155480925",
          "shifted": []
        },
        {
          "k": 547,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "2070980811219498670098251/1843322365975852518196025040",
          "shifted": []
        },
        {
          "k": 548,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "62741380155161992820611/56566096160370276961520700",
          "shifted": []
        },
        {
          "k": 549,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "354211208790804782585371/323510941875327313416180300",
          "shifted": []
        },
        {
          "k": 550,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "3027122605691126728/2801108420374303860795",
          "shifted": []
        },
        {
          "k": 551,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "2632376757723871406233/2468146934655096189495000",
          "shifted": []
        },
        {
          "k": 552,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "19560815240562144100213/18585915162560962646536656",
          "shifted": []
        },
        {
          "k": 553,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "832551906174297109003/801741813763805402892225",
          "shifted": []
        },
        {
          "k": 554,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "7839809950372481593465312/7652588882619880341417648975",
          "shifted": []
        },
        {
          "k": 555,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "36678616676184376609/36295278003387546451200",
          "shifted": []
        },
        {
          "k": 556,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "103324562365822931/103664751056246204700",
          "shifted": []
        },
        {
          "k": 557,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "785407337776141213234099/799043163303030384366935340",
          "shifted": []
        },
        {
          "k": 558,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "253430099617824225754264/261480945557269041232165425",
          "shifted": []
        },
        {
          "k": 559,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "1/8",
          "mu": "805876998056394005704057/843368676042221995551978600",
          "shifted": []
        },
        {
          "k": 560,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "453152244530286887613/480397441804832826092000",
          "shifted": []
        },
        {
          "k": 561,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "271075273428961038728/290720408622775618455675",
          "shifted": []
        },
        {
          "k": 562,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "61323935439097579296454/66539686225889474384394795",
          "shifted": []
        },
        {
          "k": 563,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "7991855731532106941810271/8774053197177613608621659450",
          "shifted": []
        },
        {
          "k": 564,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1502016405050531706746264/1668655698427270230036506325",
          "shifted": []
        },
        {
          "k": 565,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2141009883768150108289/2407068634993011150085500",
          "shifted": []
        },
        {
          "k": 566,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "32183737397376508827753/36620403609033654105827675",
          "shifted": []
        },
        {
          "k": 567,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "345521813789096819875877/397941193130121379323711315",
          "shifted": []
        },
        {
          "k": 568,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2019372587743624999939259/2354276307085161767556796800",
          "shifted": []
        },
        {
          "k": 569,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1011482191832028969525501/1193818781726679446337737800",
          "shifted": []
        },
        {
          "k": 570,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1023821814219084484924/1223450137307909869063875",
          "shifted": []
        },
        {
          "k": 571,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "64941315046298642901737/78579301748215853831439450",
          "shifted": []
        },
        {
          "k": 572,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "710582242642323190746/870705008126822271437165",
          "shifted": []
        },
        {
          "k": 573,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "12209135158133898896726389/15151533665226933624209574300",
          "shifted": []
        },
        {
          "k": 574,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1015797784753170693289/1276851424347549866798325",
          "shifted": []
        },
        {
          "k": 575,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "803146578696685596/1022672980111473749275",
          "shifted": []
        },
        {
          "k": 576,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "78375200574234790093/101106256317555407610240",
          "shifted": []
        },
        {
          "k": 577,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "10212605648998230848767/13348822867462790740036152",
          "shifted": []
        },
        {
          "k": 578,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "16960450939949833115538/22464752757232732969590475",
          "shifted": []
        },
        {
          "k": 579,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "24535854395967691575017249/32936334175892404658298397950",
          "shifted": []
        },
        {
          "k": 580,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "818110279285065503554/1113137889964919285841375",
          "shifted": []
        },
        {
          "k": 581,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "4675638268225683261177/6449047104470865377056700",
          "shifted": []
        },
        {
          "k": 582,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2454715796874741472478663/3432647371233442568005405305",
          "shifted": []
        },
        {
          "k": 583,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "41318862994266705462097/58587751140319140897676025",
          "shifted": []
        },
        {
          "k": 584,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2044647081863386534123827/2940125619393487076620349600",
          "shifted": []
        },
        {
          "k": 585,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "377294803734099770203/550272041900096108652000",
          "shifted": []
        },
        {
          "k": 586,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "32678024842763458833992/48346279738783133621842575",
          "shifted": []
        },
        {
          "k": 587,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1632583694948874875889789/2450509929445078176815906170",
          "shifted": []
        },
        {
          "k": 588,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "16802742394229144327948/25591731400978720766700975",
          "shifted": []
        },
        {
          "k": 589,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "6914700189222220667411/10688032552903324667019300",
          "shifted": []
        },
        {
          "k": 590,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "6507719039936914940847/10210013102649005297938375",
          "shifted": []
        },
        {
          "k": 591,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "97467592296134136345254/155238998210364605609450025",
          "shifted": []
        },
        {
          "k": 592,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "3652450727520371607169/5906632309213212229166880",
          "shifted": []
        },
        {
          "k": 593,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2496472430218632708/4099880296027121387225",
          "shifted": []
        },
        {
          "k": 594,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1101283910736888885563342/1836996921477380573959889475",
          "shifted": []
        },
        {
          "k": 595,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "263102847125406606551/445838369449595489804250",
          "shifted": []
        },
        {
          "k": 596,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "4018671575000990596452/6919224373147810777219075",
          "shifted": []
        },
        {
          "k": 597,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "2404652336454355010082437/4207583600140627210916388780",
          "shifted": []
        },
        {
          "k": 598,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/25",
          "mu": "307384179316078048951601/546704302884868678940928075",
          "shifted": []
        },
        {
          "k": 599,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "128006264393934491043572973/86452565512443366903688291400",
          "shifted": []
        },
        {
          "k": 600,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "98116996547699839/66753399475429910340",
          "shifted": []
        },
        {
          "k": 601,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "3084512104121688701/2114017471243035874000",
          "shifted": []
        },
        {
          "k": 602,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "744680025958349567758641/514156532904476337089754512",
          "shifted": []
        },
        {
          "k": 603,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "3361203428887792234916489/2337947516823553197963010800",
          "shifted": []
        },
        {
          "k": 604,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "392420182948841604715043/274989739828545822475175025",
          "shifted": []
        },
        {
          "k": 605,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "26523526320433214329953/18725466358345916973842500",
          "shifted": []
        },
        {
          "k": 606,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "118560147744313499668907/84331050848363692730293200",
          "shifted": []
        },
        {
          "k": 607,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "1277530148967009458718177/915542822991346962099579320",
          "shifted": []
        },
        {
          "k": 608,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "126784782389111746576899/91547150559773086826456800",
          "shifted": []
        },
        {
          "k": 609,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "14715531846165559363/10706203323484396652400",
          "shifted": []
        },
        {
          "k": 610,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "72751322468153150033773/53332754947255124551910000",
          "shifted": []
        },
        {
          "k": 611,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "3/25",
          "mu": "12058009330072946315349/8907057986907243904686400",
          "shifted": []
        },
        {
          "k": 612,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "86487040076422201972576/64338251295968003016981747",
          "shifted": []
        },
        {
          "k": 613,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "1306320751773186019286563/977760144125093663872058160",
          "shifted": []
        },
        {
          "k": 614,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "50834955713013385394751/38283756466853600905419505",
          "shifted": []
        },
        {
          "k": 615,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "100907139115606037476/76462580137586976241695",
          "shifted": []
        },
        {
          "k": 616,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "1523971799557936093709/1161941810866002587153040",
          "shifted": []
        },
        {
          "k": 617,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "2486224531598711651893/1907364470683889629613432",
          "shifted": []
        },
        {
          "k": 618,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "171639791035849560345603/132496002556185567176231635",
          "shifted": []
        },
        {
          "k": 619,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "170097627755595366661613/132123522645271752112466265",
          "shifted": []
        },
        {
          "k": 620,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "48708039626884443379/38070214686181740749887",
          "shifted": []
        },
        {
          "k": 621,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "118628858954686268467/93300416659040090155920",
          "shifted": []
        },
        {
          "k": 622,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "317307651896913501916315/251123968694311584602716449",
          "shifted": []
        },
        {
          "k": 623,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "22180863823834039962306/17664704340651263290004995",
          "shifted": []
        },
        {
          "k": 624,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "4508269669575645780467/3612967674805584925207560",
          "shifted": []
        },
        {
          "k": 625,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "161803135276603037/130488861518186964000",
          "shifted": []
        },
        {
          "k": 626,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "45036582187809307241/36550251747259743528125",
          "shifted": []
        },
        {
          "k": 627,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "838715758033168467053/684990236443234877528483",
          "shifted": []
        },
        {
          "k": 628,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "210443464248302635222/172964078345169323122515",
          "shifted": []
        },
        {
          "k": 629,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "23058225322796720266133/19072322837687358109138640",
          "shifted": []
        },
        {
          "k": 630,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "891070548349548216157/741742991706188133073755",
          "shifted": []
        },
        {
          "k": 631,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "23/200",
          "mu": "11769313826802521831984/9859676099797477299855915",
          "shifted": []
        },
        {
          "k": 632,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "40239054238078098270517/33922351385998174156375120",
          "shifted": []
        },
        {
          "k": 633,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "6379340316143503447854989/5410769266161706183909996050",
          "shifted": []
        },
        {
          "k": 634,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "10814476454731409051183731/9228672388521883488509114425",
          "shifted": []
        },
        {
          "k": 635,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "63028794016572287343543/54116375702418590122430000",
          "shifted": []
        },
        {
          "k": 636,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "4956031695774519872387/4281395135911621462343200",
          "shifted": []
        },
        {
          "k": 637,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "10009329269263986259917/8700082323749074539632260",
          "shifted": []
        },
        {
          "k": 638,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "70279642124960576726376131/61463991817413927564546048325",
          "shifted": []
        },
        {
          "k": 639,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "121248130762282027398590483/106695194576657504627577695400",
          "shifted": []
        },
        {
          "k": 640,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "10676553535898799009961/9453340381391162060016000",
          "shifted": []
        },
        {
          "k": 641,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "746108861730461891387/664732180936515035595200",
          "shifted": []
        },
        {
          "k": 642,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "882567231709378532683037/791204143463311039793682615",
          "shifted": []
        },
        {
          "k": 643,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "124331329388751432973423561/112156282195408903835287247200",
          "shifted": []
        },
        {
          "k": 644,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "93083253178884507630957/84493431634277639717320850",
          "shifted": []
        },
        {
          "k": 645,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "58742618821287086663757/53656116313537611075674500",
          "shifted": []
        },
        {
          "k": 646,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "701665993682379589323/644936761818616089516925",
          "shifted": []
        },
        {
          "k": 647,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "8669620541126808444253/8018883002520677400705320",
          "shifted": []
        },
        {
          "k": 648,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "14021806500181992062264813/13051223458813984487348505600",
          "shifted": []
        },
        {
          "k": 649,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "503805608675559006483593/471900221319199456279680525",
          "shifted": []
        },
        {
          "k": 650,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "47316007724529901/44600706473802465415",
          "shifted": []
        },
        {
          "k": 651,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "8353580446733650848949/7924272000578562757892400",
          "shifted": []
        },
        {
          "k": 652,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "18530264078220595624033/17690010129952424969251372",
          "shifted": []
        },
        {
          "k": 653,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "289639657032589038000711/278272968309286428917226700",
          "shifted": []
        },
        {
          "k": 654,
          "a_cutoff": 38,
          "b": "61/100",
          "tau": "23/200",
          "mu": "77496536259833406268061363/74932229551620968502405713525",
          "shifted": []
        },
        {
          "k": 655,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "302764813250358223115777/161854348064974355845389000",
          "shifted": []
        },
        {
          "k": 656,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "160936516729586395808493/86400815255698279774364800",
          "shifted": []
        },
        {
          "k": 657,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "48279388691311360683733/26029759557651180608504880",
          "shifted": []
        },
        {
          "k": 658,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "97478395965733385162951/52779201204516254553851325",
          "shifted": []
        },
        {
          "k": 659,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "5273720200655687278480573593/2867599383934929603037434196400",
          "shifted": []
        },
        {
          "k": 660,
          "a_cutoff": 39,
          "b": "61/100",
          "tau": "23/200",
          "mu": "122277650157076740757/66772303666060053594500",
          "shifted": []
        },
        {
          "k": 661,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "931658539351289376503/510561906083039300913060",
          "shifted": []
        },
        {
          "k": 662,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2537956334947827723300415/1395287733987245813124127844",
          "shifted": []
        },
        {
          "k": 663,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "109427148197475248918971/60351990125612450424177720",
          "shifted": []
        },
        {
          "k": 664,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1944236485621465267/1075725310137494221760",
          "shifted": []
        },
        {
          "k": 665,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "4231101267887771581/2348499153856364714975",
          "shifted": []
        },
        {
          "k": 666,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "35059789446817736750701/19522251110596968501955740",
          "shifted": []
        },
        {
          "k": 667,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1275985562524870282301/712769117182336331174376",
          "shifted": []
        },
        {
          "k": 668,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "304116879225613369989973/170421776552602680274180160",
          "shifted": []
        },
        {
          "k": 669,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1124936956946144549778223/632401847455373924244253140",
          "shifted": []
        },
        {
          "k": 670,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "807003050323478943001/455113212276568250547900",
          "shifted": []
        },
        {
          "k": 671,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "15700509516617631281149/8882521800728080698988520",
          "shifted": []
        },
        {
          "k": 672,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "458285572731501147041/260097358898089172058368",
          "shifted": []
        },
        {
          "k": 673,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "8090283760289608501789/4606167130825318065427280",
          "shifted": []
        },
        {
          "k": 674,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2014616268220907867708693/1150650474276120368017914940",
          "shifted": []
        },
        {
          "k": 675,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "303476704914660722597/173880373101927500205000",
          "shifted": []
        },
        {
          "k": 676,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "297321617128952231/170893202335794338400",
          "shifted": []
        },
        {
          "k": 677,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "329411927869329915889/189937057796846569232348",
          "shifted": []
        },
        {
          "k": 678,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "63203902444847153195837/36558246385178896067552940",
          "shifted": []
        },
        {
          "k": 679,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "7083555963434368541369/4110199149024403129710120",
          "shifted": []
        },
        {
          "k": 680,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "59416794029849638079/34585163204684773999360",
          "shifted": []
        },
        {
          "k": 681,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "11890922776851608323/6943273355208428786682",
          "shifted": []
        },
        {
          "k": 682,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "111939331007785066600973/65568993921694353056907292",
          "shifted": []
        },
        {
          "k": 683,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "15241943741336936209796927/8956169394497253195311792440",
          "shifted": []
        },
        {
          "k": 684,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1281080762091757165239173/755133289932733598536986240",
          "shifted": []
        },
        {
          "k": 685,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "32814582403958471057/19403415680509351975500",
          "shifted": []
        },
        {
          "k": 686,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "17871669897388460968777/10600825404654021680866940",
          "shifted": []
        },
        {
          "k": 687,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "752633565863685081085/447837463814480319302184",
          "shifted": []
        },
        {
          "k": 688,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2629971913968035216909/1569817967888305738610880",
          "shifted": []
        },
        {
          "k": 689,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "3505598070253591634801/2099039998195152506202280",
          "shifted": []
        },
        {
          "k": 690,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "119009526136703981/71482510253093963100",
          "shifted": []
        },
        {
          "k": 691,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "4834212138992787644729/2912744051846674546581160",
          "shifted": []
        },
        {
          "k": 692,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "117526980098659715193133/71034908754730661516924768",
          "shifted": []
        },
        {
          "k": 693,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "197535936749399543804693/119766975742315581449214060",
          "shifted": []
        },
        {
          "k": 694,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "619747953580840702482113/376931018553791521481309340",
          "shifted": []
        },
        {
          "k": 695,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "3856985087663329395521/2353150178419534664703400",
          "shifted": []
        },
        {
          "k": 696,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2836061349210194785541/1735686635673884994156480",
          "shifted": []
        },
        {
          "k": 697,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1986038673245862568646/1219260554189901610232013",
          "shifted": []
        },
        {
          "k": 698,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1573030206393909468141697/968719687676833375416556940",
          "shifted": []
        },
        {
          "k": 699,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "92318766612684756540859/57029875286272770812357720",
          "shifted": []
        },
        {
          "k": 700,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "135404501365932353/83906580809107672000",
          "shifted": []
        },
        {
          "k": 701,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "129025186890830016203/80202341427531699705700",
          "shifted": []
        },
        {
          "k": 702,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "13105328723922387100999/8171640256453368130491588",
          "shifted": []
        },
        {
          "k": 703,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "304077249270820237913/190192402866304739743560",
          "shifted": []
        },
        {
          "k": 704,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "568353798417484878600493/356594856266439109309168640",
          "shifted": []
        },
        {
          "k": 705,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "3056344623680218193/1923556109975176253280",
          "shifted": []
        },
        {
          "k": 706,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "156527418991729291231/98818522300034571493428",
          "shifted": []
        },
        {
          "k": 707,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "532643625010182780504013/337310010359402023108946312",
          "shifted": []
        },
        {
          "k": 708,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "522118019895035529743207/331669030220335474861955040",
          "shifted": []
        },
        {
          "k": 709,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2278856583740136011111/1452098771344888087810180",
          "shifted": []
        },
        {
          "k": 710,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "30570718789221946003547/19540106537333178924128500",
          "shifted": []
        },
        {
          "k": 711,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "4669924088781407059763/2994142089137918755611960",
          "shifted": []
        },
        {
          "k": 712,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "817390096652516791715/525693328221814932569472",
          "shifted": []
        },
        {
          "k": 713,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "87410532218452615267393/56390581473267508938466010",
          "shifted": []
        },
        {
          "k": 714,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "11/100",
          "mu": "939988234106158589247631/608280861680515204481424180",
          "shifted": []
        },
        {
          "k": 715,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "189721308698131657529/82032968652055307124810",
          "shifted": []
        },
        {
          "k": 716,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "5480064800329087345513/2375535071401631897494880",
          "shifted": []
        },
        {
          "k": 717,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "4130632741424166230077/1795124999452050872250372",
          "shifted": []
        },
        {
          "k": 718,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "1703578778436276190461049/742235326014065398810726355",
          "shifted": []
        },
        {
          "k": 719,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "7732312427493682047172519/3377450647318701507985723970",
          "shifted": []
        },
        {
          "k": 720,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "445656604444238340649/195154747473373198747920",
          "shifted": []
        },
        {
          "k": 721,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "75035690656703711/32941604946030042360",
          "shifted": []
        },
        {
          "k": 722,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "453358162355655778793857/199533284437221114749976071",
          "shifted": []
        },
        {
          "k": 723,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "727442920011586008004373/320973239060316252553688010",
          "shifted": []
        },
        {
          "k": 724,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "896717439584716490652041/396661879149300349859313480",
          "shifted": []
        },
        {
          "k": 725,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "32558099821761093511/14438357895960348455900",
          "shifted": []
        },
        {
          "k": 726,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "210152415556128308569/93429926008673371508259",
          "shifted": []
        },
        {
          "k": 727,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "2389356684594776263391/1064938278949463440764682",
          "shifted": []
        },
        {
          "k": 728,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "11/100",
          "mu": "596403866229697598442557/266486188830606431209836040",
          "shifted": []
        },
        {
          "k": 729,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "9044500680520928569601/4049848040788395576890055",
          "shifted": []
        },
        {
          "k": 730,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "270560085501938064032/121341054487486064463765",
          "shifted": []
        },
        {
          "k": 731,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "12582373703705007527759/5651906224116301209071990",
          "shifted": []
        },
        {
          "k": 732,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3333911979805259448676477/1499937827431213175234341338",
          "shifted": []
        },
        {
          "k": 733,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "233694752658288275668767/105306040866570250343134940",
          "shifted": []
        },
        {
          "k": 734,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3235002132686020917316508/1460032529249930062013201765",
          "shifted": []
        },
        {
          "k": 735,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "7836702079621100920921/3542447146723555965449310",
          "shifted": []
        },
        {
          "k": 736,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "91550819762041839523/41448881159849394133280",
          "shifted": []
        },
        {
          "k": 737,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "568513267959463663355/257792434001759635243232",
          "shifted": []
        },
        {
          "k": 738,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "22334701056260775756248/10143484136785754540177535",
          "shifted": []
        },
        {
          "k": 739,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3953759928303681324670951/1798428678462858184293967230",
          "shifted": []
        },
        {
          "k": 740,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "9577337248919559581837/4363169535369835384681730",
          "shifted": []
        },
        {
          "k": 741,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2589204999741024685949/1181399012804635470754740",
          "shifted": []
        },
        {
          "k": 742,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "232288405029177910860204/106152209381546103769792799",
          "shifted": []
        },
        {
          "k": 743,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "1758318794064094239746803/804764754822437811498295810",
          "shifted": []
        },
        {
          "k": 744,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "9316675339374398543162071/4270715147887306489195188480",
          "shifted": []
        },
        {
          "k": 745,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "621882649752807029/285505771871392412295",
          "shifted": []
        },
        {
          "k": 746,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "202447986667311431075824/93086182948950504799662865",
          "shifted": []
        },
        {
          "k": 747,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "7661864984188301019471587/3528337064811385960544480046",
          "shifted": []
        },
        {
          "k": 748,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "306844952875786995022883/141519692959141613802340710",
          "shifted": []
        },
        {
          "k": 749,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "10556935653756769307729/4876369461883255012527620",
          "shifted": []
        },
        {
          "k": 750,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "28801649096625103652/13324024931696941152375",
          "shifted": []
        },
        {
          "k": 751,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "10514904277800477/4871708360299503398",
          "shifted": []
        },
        {
          "k": 752,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "47742291094885317620161/22153156688606574839766352",
          "shifted": []
        },
        {
          "k": 753,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "39522473869836387049897/18366712200238863783134340",
          "shifted": []
        },
        {
          "k": 754,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3025291174222957790528184/1408017181552414204186146745",
          "shifted": []
        },
        {
          "k": 755,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3140175029690164791667/1463681709371869208104390",
          "shifted": []
        },
        {
          "k": 756,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "23766361434541818944041/11094456965008743201158010",
          "shifted": []
        },
        {
          "k": 757,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "8327471573840848032173/3893190228586482907553172",
          "shifted": []
        },
        {
          "k": 758,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "28235193457544430460597532/13219983177711779899892567615",
          "shifted": []
        },
        {
          "k": 759,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "6105450463370443622318137/2862886139098603043074930710",
          "shifted": []
        },
        {
          "k": 760,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "174248753088226199727/81827792790882651839920",
          "shifted": []
        },
        {
          "k": 761,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "226656511583810286697/106596444981306423370795",
          "shifted": []
        },
        {
          "k": 762,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2509292883664167493981120/1181864838931119229507795701",
          "shifted": []
        },
        {
          "k": 763,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "234446100221856285054587/110585958192873484806939790",
          "shifted": []
        },
        {
          "k": 764,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "1064550800161346508600677/502877796165246067932719210",
          "shifted": []
        },
        {
          "k": 765,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "4511510852520632696647/2134301455734755505179580",
          "shifted": []
        },
        {
          "k": 766,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "11561208604845129683812/5477384993611926089374995",
          "shifted": []
        },
        {
          "k": 767,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3062173731905838657466577/1452896671149174691470665102",
          "shifted": []
        },
        {
          "k": 768,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "1448317851181316593688159/688180334077922047299175680",
          "shifted": []
        },
        {
          "k": 769,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "22652266342012155351/10779090303118824696880",
          "shifted": []
        },
        {
          "k": 770,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "1027113850920226255112/489462836357540180166185",
          "shifted": []
        },
        {
          "k": 771,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "4946118649200169018423/2360450872143833756143230",
          "shifted": []
        },
        {
          "k": 772,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "177900172289916312610873/85022666476445379832822074",
          "shifted": []
        },
        {
          "k": 773,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "3354307039711281286921/1605416435533386318938020",
          "shifted": []
        },
        {
          "k": 774,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "97792717837949657139211268/46872333182750912127196926165",
          "shifted": []
        },
        {
          "k": 775,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "350812879748227803007/168387318479870934095850",
          "shifted": []
        },
        {
          "k": 776,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "5417486518467400681/2604078791838570774880",
          "shifted": []
        },
        {
          "k": 777,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2802269528793513221467/1348923295077924732067629",
          "shifted": []
        },
        {
          "k": 778,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "271630190668038706027376647/97708165155916701579507372240",
          "shifted": []
        },
        {
          "k": 779,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "318293246797241147753391/114654186385038968453796380",
          "shifted": []
        },
        {
          "k": 780,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "178297193272452979/64315472728178844120",
          "shifted": []
        },
        {
          "k": 781,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "557894528993701536953231/201525648102648453371656440",
          "shifted": []
        },
        {
          "k": 782,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "18761599612224145126461241/6786629697697395999619595528",
          "shifted": []
        },
        {
          "k": 783,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "5567054551008927649419377/2016576199253788503264369540",
          "shifted": []
        },
        {
          "k": 784,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "182675224914037372319357/66263212920652743579514560",
          "shifted": []
        },
        {
          "k": 785,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2408075257984575559873/874712606137821029666080",
          "shifted": []
        },
        {
          "k": 786,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "22211256589415700508115/8079226166297890653582336",
          "shifted": []
        },
        {
          "k": 787,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "58819202885992806174828047/21424756610370658399839278844",
          "shifted": []
        },
        {
          "k": 788,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "24724081095730765297306161/9018117097037320522371683320",
          "shifted": []
        },
        {
          "k": 789,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2771312469281086357055697/1012229479718268465041159560",
          "shifted": []
        },
        {
          "k": 790,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "96619028321396362190531/35338877919214594196103048",
          "shifted": []
        },
        {
          "k": 791,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2368025288824812518491/867305027889335201067980",
          "shifted": []
        },
        {
          "k": 792,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "1280251018101731489631827/469542526723423295234170848",
          "shifted": []
        },
        {
          "k": 793,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "2767442578166907145089451/1016369294999139276445827720",
          "shifted": []
        },
        {
          "k": 794,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "104222452414562619535882717/38328883170075907621200610960",
          "shifted": []
        },
        {
          "k": 795,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "168214262265330798102449/61946745987716217342657060",
          "shifted": []
        },
        {
          "k": 796,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "636313709806973653351703/234647872156395541166420760",
          "shifted": []
        },
        {
          "k": 797,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "5348880500887607351369685/1975134824002358820182626472",
          "shifted": []
        },
        {
          "k": 798,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "734081181962763114130687/271434664806426736609218840",
          "shifted": []
        },
        {
          "k": 799,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "326547903239375184202489651/120907808156591031355679448780",
          "shifted": []
        },
        {
          "k": 800,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "369061368634949443/136833088769172418880",
          "shifted": []
        },
        {
          "k": 801,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "553746737059475863781/205583229571402935874800",
          "shifted": []
        },
        {
          "k": 802,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "67026070466722842866112419/24917421311944667593718320224",
          "shifted": []
        },
        {
          "k": 803,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "112678113143282117781259849/41945039678082936116296044580",
          "shifted": []
        },
        {
          "k": 804,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "28413345156572623430471273/10591171377425304578082095640",
          "shifted": []
        },
        {
          "k": 805,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "401058774068015753317/149695627889290776053160",
          "shifted": []
        },
        {
          "k": 806,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "21/200",
          "mu": "925007333058700698687273/345720092196122540900177720",
          "shifted": []
        },
        {
          "k": 807,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "1266893697064988095426321/474128421833912982066206640",
          "shifted": []
        },
        {
          "k": 808,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "51542314684104694120313327/19303572738179784282314265600",
          "shifted": []
        },
        {
          "k": 809,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "8669466381223603687230931/3249249790420448942241290200",
          "shifted": []
        },
        {
          "k": 810,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "111989610219132028008169/42003397004066154593161875",
          "shifted": []
        },
        {
          "k": 811,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "6781099029601316545555063/2545198841783985126762418200",
          "shifted": []
        },
        {
          "k": 812,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "63646957807384308451786/23906347667277225853126795",
          "shifted": []
        },
        {
          "k": 813,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "5994831361527738498226273/2253333685632972020908621400",
          "shifted": []
        },
        {
          "k": 814,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "217789906845348111240645269/81921567909411019505408194425",
          "shifted": []
        },
        {
          "k": 815,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "156289295782114249339777/58830254005409338657964000",
          "shifted": []
        },
        {
          "k": 816,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "147859857452370180461089/55696996137548335158957600",
          "shifted": []
        },
        {
          "k": 817,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "164569051890573709055279/62035270532582563802396220",
          "shifted": []
        },
        {
          "k": 818,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "415937951745276944760761/156901505794999445976223175",
          "shifted": []
        },
        {
          "k": 819,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "43411636370027207427790531/16387465807420101695118472200",
          "shifted": []
        },
        {
          "k": 820,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "560937496956351729157/211897692405138776604750",
          "shifted": []
        },
        {
          "k": 821,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "561208414070049547/212149044060474853675",
          "shifted": []
        },
        {
          "k": 822,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "5204019926109738458288901/1968611637593449312013206285",
          "shifted": []
        },
        {
          "k": 823,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "945217470464178653488913597/357812966326236287030936475600",
          "shifted": []
        },
        {
          "k": 824,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "6623466663428903463652479/2509065360896261906812088800",
          "shifted": []
        },
        {
          "k": 825,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "128321232308139692387/48643686389185946982000",
          "shifted": []
        },
        {
          "k": 826,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "11098377941946444910801/4210055905315385964097875",
          "shifted": []
        },
        {
          "k": 827,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "13065015416271576110106473/4959498162922525139513679944",
          "shifted": []
        },
        {
          "k": 828,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "2574775983899446199404478/978060624013746640549329525",
          "shifted": []
        },
        {
          "k": 829,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "62351375879862739405009511/23701179090405952311817525200",
          "shifted": []
        },
        {
          "k": 830,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "134213432952165071237599/51052445674861828921523875",
          "shifted": []
        },
        {
          "k": 831,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/10",
          "mu": "902800588385312278377229/343643497938483256060225600",
          "shifted": []
        },
        {
          "k": 832,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "21056833064252432096051/8020095056899136314846080",
          "shifted": []
        },
        {
          "k": 833,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "361353698300911389743/137713022526805507468960",
          "shifted": []
        },
        {
          "k": 834,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "840779841905038558807/320612145477382544934960",
          "shifted": []
        },
        {
          "k": 835,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "346139345981006440031/132069627700616640036738",
          "shifted": []
        },
        {
          "k": 836,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "1455271834747268564197/555583769126115163910960",
          "shifted": []
        },
        {
          "k": 837,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "3671000302962346173211/1402304817076732514820600",
          "shifted": []
        },
        {
          "k": 838,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "222244927323999738800069/84945736326167724256732080",
          "shifted": []
        },
        {
          "k": 839,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "2989941472820541703169/1143466074768668601818830",
          "shifted": []
        },
        {
          "k": 840,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "2873170489215346045/1099441212600503937584",
          "shifted": []
        },
        {
          "k": 841,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "2282947330794478785527/874089048939043424876340",
          "shifted": []
        },
        {
          "k": 842,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "903307416926435202167/346053854973643920810640",
          "shifted": []
        },
        {
          "k": 843,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "77469420354352127871493/29695176454852981386392310",
          "shifted": []
        },
        {
          "k": 844,
          "a_cutoff": 41,
          "b": "3/5",
          "tau": "1/10",
          "mu": "23448945328330819678199/8993434372664536305304320",
          "shifted": []
        },
        {
          "k": 845,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "1/10",
          "mu": "287503872852180769584461/88389473543610477220911500",
          "shifted": []
        },
        {
          "k": 846,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "1/10",
          "mu": "1933427677212440743030789/594864220290775616262223350",
          "shifted": []
        },
        {
          "k": 847,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "1/10",
          "mu": "24569047878772412197213/7565026605293553717308680",
          "shifted": []
        },
        {
          "k": 848,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "1/10",
          "mu": "24441136364139786196379/7531385785124756629989200",
          "shifted": []
        },
        {
          "k": 849,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "86094229487992816189/26548718394129751264620",
          "shifted": []
        },
        {
          "k": 850,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "91403501388672440023/28205382020600610871000",
          "shifted": []
        },
        {
          "k": 851,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "51864592940651561062/16015442800077794052875",
          "shifted": []
        },
        {
          "k": 852,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "5231817687218943569677/1616659623122783868982896",
          "shifted": []
        },
        {
          "k": 853,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "732989503320861571143/226652728232441761806260",
          "shifted": []
        },
        {
          "k": 854,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "2172890533957103747249/672353151379816972337020",
          "shifted": []
        },
        {
          "k": 855,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "31311907620442397/9695377501684521975",
          "shifted": []
        },
        {
          "k": 856,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "161033305082419351/49895996909488886520",
          "shifted": []
        },
        {
          "k": 857,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "682985134895618930921/211765522551311553147142",
          "shifted": []
        },
        {
          "k": 858,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "110227287015556472142047/34200017918147816689194240",
          "shifted": []
        },
        {
          "k": 859,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "772112497647449674454/239723284593331801371395",
          "shifted": []
        },
        {
          "k": 860,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "1304051245952047351/405150081799963055525",
          "shifted": []
        },
        {
          "k": 861,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "230857055880574139/71772037594629710520",
          "shifted": []
        },
        {
          "k": 862,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "7392218886145469703/2299730844913477014892",
          "shifted": []
        },
        {
          "k": 863,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "7192829934549118161047/2239191693870455276622565",
          "shifted": []
        },
        {
          "k": 864,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "58039573702607458767463/18080240809441180054076640",
          "shifted": []
        },
        {
          "k": 865,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "3252237578344870337/1013794664333049333000",
          "shifted": []
        },
        {
          "k": 866,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "944716355377376028487/294683719008579595595240",
          "shifted": []
        },
        {
          "k": 867,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "1488827146297082501950/464713393642453640457579",
          "shifted": []
        },
        {
          "k": 868,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "68101181649187302863/21270661487628722841560",
          "shifted": []
        },
        {
          "k": 869,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "130637402136363233/40829922851675325940",
          "shifted": []
        },
        {
          "k": 870,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "977618933022715585069/305748646750201939122300",
          "shifted": []
        },
        {
          "k": 871,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "6847224277401677631/2142854344964435915605",
          "shifted": []
        },
        {
          "k": 872,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "12430559458906662663257/3892702185096186332291512",
          "shifted": []
        },
        {
          "k": 873,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "3917784079709855310841/1227672857131592128951770",
          "shifted": []
        },
        {
          "k": 874,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "14048952921271681746239/4405214079307205761119120",
          "shifted": []
        },
        {
          "k": 875,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "1301225545955545558/408277832590088549375",
          "shifted": []
        },
        {
          "k": 876,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "374949633119642903/117721440433457508750",
          "shifted": []
        },
        {
          "k": 877,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "180143736826276234087/56595314240515729336336",
          "shifted": []
        },
        {
          "k": 878,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "130807455105372492158117/41121764377295467908717940",
          "shifted": []
        },
        {
          "k": 879,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "358477366175297468257/112766002137693574394235",
          "shifted": []
        },
        {
          "k": 880,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "11825794716684815883/3722401772719291750000",
          "shifted": []
        },
        {
          "k": 881,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "33542266982208816221/10564794606262956635620",
          "shifted": []
        },
        {
          "k": 882,
          "a_cutoff": 42,
          "b": "3/5",
          "tau": "1/10",
          "mu": "6068910362481757813/1912733120801839079016",
          "shifted": []
        },
        {
          "k": 883,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "130787870231232682912931/41242070118300433160396800",
          "shifted": []
        },
        {
          "k": 884,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1202948080225812172237828721/379394311653095799324541990700",
          "shifted": []
        },
        {
          "k": 885,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "5178363574867096337610343/1633454283409607870076508500",
          "shifted": []
        },
        {
          "k": 886,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1935003292719599919795643/610472688141874966132156575",
          "shifted": []
        },
        {
          "k": 887,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "15813050611538664765635494747/4989647341267114614302292367240",
          "shifted": []
        },
        {
          "k": 888,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "138486718172074788178938853/43705042939243253540005160400",
          "shifted": []
        },
        {
          "k": 889,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "158409234714474665050467/50000314920135535802664650",
          "shifted": []
        },
        {
          "k": 890,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1552188929051423835821/490010315606100402240125",
          "shifted": []
        },
        {
          "k": 891,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "11496262942588857707458649/3629821851394154413025727600",
          "shifted": []
        },
        {
          "k": 892,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "10734434272494308121441/3389809950968196333800830",
          "shifted": []
        },
        {
          "k": 893,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "10420911736165374121664255731/3291312061789478903545275667300",
          "shifted": []
        },
        {
          "k": 894,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "7008669955571951434825881437/2213939240498677433939956700025",
          "shifted": []
        },
        {
          "k": 895,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1675980769532179740202427/529499381415042691710855000",
          "shifted": []
        },
        {
          "k": 896,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "109177032538174959032573/34497978202535507438979200",
          "shifted": []
        },
        {
          "k": 897,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "5463237941549033308603/1726545395641642553714880",
          "shifted": []
        },
        {
          "k": 898,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "14150231235665775461872653/4472563854556092747693922525",
          "shifted": []
        },
        {
          "k": 899,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "42431030808471792712018439/13413475584659057321515680800",
          "shifted": []
        },
        {
          "k": 900,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1181952572957732489431/373699160054497006839000",
          "shifted": []
        },
        {
          "k": 901,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2944006509953389323707/930946606395854526832900",
          "shifted": []
        },
        {
          "k": 902,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "902079690824148932437981223/285295193789585838945881175227",
          "shifted": []
        },
        {
          "k": 903,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1308737069768543831452573/413966412862562598161957400",
          "shifted": []
        },
        {
          "k": 904,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "51624263550769991691137/16331622576419245650158400",
          "shifted": []
        },
        {
          "k": 905,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "578723660443712053497077/183108742707284608454222375",
          "shifted": []
        },
        {
          "k": 906,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "6918816856048175126574193/2189433047561472684940073825",
          "shifted": []
        },
        {
          "k": 907,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "232638245121573354973131201/73627924247683148210079135440",
          "shifted": []
        },
        {
          "k": 908,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1484987689996776737953094897/470051589882444417451562962850",
          "shifted": []
        },
        {
          "k": 909,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "3994426574164573177083752381/1264555704048508254683347292700",
          "shifted": []
        },
        {
          "k": 910,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "170973479435735592911/54134327507067765923875",
          "shifted": []
        },
        {
          "k": 911,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2274970604075873464043929/720410251435627211897986600",
          "shifted": []
        },
        {
          "k": 912,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "25621237029936308523541339/8114540184570664899552931680",
          "shifted": []
        },
        {
          "k": 913,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "4785793164928491032538773/1515922857850046218466876400",
          "shifted": []
        },
        {
          "k": 914,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2274940409180744049887012101/720696126785656808844769998325",
          "shifted": []
        },
        {
          "k": 915,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "192126932215836639671207917/51190739061488423592513822000",
          "shifted": []
        },
        {
          "k": 916,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "20182910519024103660159901/5379161389228816906742385900",
          "shifted": []
        },
        {
          "k": 917,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "272086243461022819011531/72537826627396955660804380",
          "shifted": []
        },
        {
          "k": 918,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "43796785456556297339412379/11679571606788471575654295075",
          "shifted": []
        },
        {
          "k": 919,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "13799736201151053316220805491/3681134924207778226851012034200",
          "shifted": []
        },
        {
          "k": 920,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "3131160855730217988236163/835491731944252545794074000",
          "shifted": []
        },
        {
          "k": 921,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "15787879452609704305181009/4213916826443712120357044100",
          "shifted": []
        },
        {
          "k": 922,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2122791331881866992307506217/566753746184705124667037683995",
          "shifted": []
        },
        {
          "k": 923,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "6759990384266627817230957547/1805334436152406267309666285600",
          "shifted": []
        },
        {
          "k": 924,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "105129949878621364927663967/28084202734183497103667364900",
          "shifted": []
        },
        {
          "k": 925,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "13931559839653621124779/3722708256512111053687500",
          "shifted": []
        },
        {
          "k": 926,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2107275104756680355377833/563253207428866986402025525",
          "shifted": []
        },
        {
          "k": 927,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "5312364447292178031920833975/1420342371824014111949639905608",
          "shifted": []
        },
        {
          "k": 928,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "19375242542832374144758849/5181728346013055845286131200",
          "shifted": []
        },
        {
          "k": 929,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "131877384470746534421864631/35279278877056730398711469200",
          "shifted": []
        },
        {
          "k": 930,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "54468583605666332827624723/14575280045496193130031181125",
          "shifted": []
        },
        {
          "k": 931,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "52308106966824812755862309/14001057954558580584798243600",
          "shifted": []
        },
        {
          "k": 932,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1730680746019622739765972231/463371598437220901280821333540",
          "shifted": []
        },
        {
          "k": 933,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "601760985505971580479685219/161159774493941521202331380700",
          "shifted": []
        },
        {
          "k": 934,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "11730925073232794846789424287/3142567664342933362100712479775",
          "shifted": []
        },
        {
          "k": 935,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "20646133805324206487424297/5532360181079561272735721000",
          "shifted": []
        },
        {
          "k": 936,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "17890226190651267034024943/4795197010698222114015229200",
          "shifted": []
        },
        {
          "k": 937,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2637245500617678240316493/707065554865192264830743460",
          "shifted": []
        },
        {
          "k": 938,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "5196679181341639626573254601/1393648043816250435768024508675",
          "shifted": []
        },
        {
          "k": 939,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "146712694023928813060977445369/39356146115763962092307936308800",
          "shifted": []
        },
        {
          "k": 940,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "4930905318958438230076489/1323088191661873460101441500",
          "shifted": []
        },
        {
          "k": 941,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "149150468937575393313165561/40031660135022055838851324900",
          "shifted": []
        },
        {
          "k": 942,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "395743888544296539403307063/106245277269733264142436035715",
          "shifted": []
        },
        {
          "k": 943,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "50541280501698663882236969741/13572432536411186788254246967800",
          "shifted": []
        },
        {
          "k": 944,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "298582063699818849020139837/80203033473144018896773804400",
          "shifted": []
        },
        {
          "k": 945,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2150296587207316544809/577750952832190495092000",
          "shifted": []
        },
        {
          "k": 946,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "73009925519213846002487/19621808563679267967754425",
          "shifted": []
        },
        {
          "k": 947,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "394126743289781034054387/105951585012738535621371920",
          "shifted": []
        },
        {
          "k": 948,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "9872872621066627050508212523/2654783523171898491488318622900",
          "shifted": []
        },
        {
          "k": 949,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "6635918549384492516029070681/1784843970618262705928358515700",
          "shifted": []
        },
        {
          "k": 950,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "102763188816997038739509/27647127620802921688836925",
          "shifted": []
        },
        {
          "k": 951,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "10360469257700327590324099/2788076677415220638543655000",
          "shifted": []
        },
        {
          "k": 952,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "4857340849826770610063159/1307483803305442267395722832",
          "shifted": []
        },
        {
          "k": 953,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2570945352078124134696767217/692217610643218395918964392100",
          "shifted": []
        },
        {
          "k": 954,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "41470985298149118776952965911/11168782274755393333478168498325",
          "shifted": []
        },
        {
          "k": 955,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "267847091803449381382343/72153880406638511557068000",
          "shifted": []
        },
        {
          "k": 956,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "4436837434470618627088581/1195520903831477064551669900",
          "shifted": []
        },
        {
          "k": 957,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "386300874813782177750884127/104116573442864316929910402780",
          "shifted": []
        },
        {
          "k": 958,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "14279564625881966126882579659/3849632541144073551562149964575",
          "shifted": []
        },
        {
          "k": 959,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "24678150705873101392634374617/6654672354418889173141820241400",
          "shifted": []
        },
        {
          "k": 960,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1088433026106417203573527/293579112295458247428576000",
          "shifted": []
        },
        {
          "k": 961,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "6015677237552110568611/1622994200110086636030900",
          "shifted": []
        },
        {
          "k": 962,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "305144547432602261141885667/82346790798715406091468793765",
          "shifted": []
        },
        {
          "k": 963,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "178416285123944860482334472053/48159703718335320625195173320400",
          "shifted": []
        },
        {
          "k": 964,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1249020344271769991369230651/337230388640341237344126887700",
          "shifted": []
        },
        {
          "k": 965,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "36262366684012720215662319/9793114711568222255748351500",
          "shifted": []
        },
        {
          "k": 966,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "7460206511670126990359393/2015221010228427802749051825",
          "shifted": []
        },
        {
          "k": 967,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "12283244741521235594493134381/3318881192575549017174132998280",
          "shifted": []
        },
        {
          "k": 968,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "263824902990273260674489137/71301848598431187702723599600",
          "shifted": []
        },
        {
          "k": 969,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2925426642701765992064249071/790824747836070220422879902700",
          "shifted": []
        },
        {
          "k": 970,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "25164327411072321602592821/6804277848823182090829872375",
          "shifted": []
        },
        {
          "k": 971,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1521985980486222905233588221/411635361252539046208935910400",
          "shifted": []
        },
        {
          "k": 972,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "2397184323762538900933322879/648497644484212511693353046340",
          "shifted": []
        },
        {
          "k": 973,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "383555586844451438702584867/103786263880758990571919489100",
          "shifted": []
        },
        {
          "k": 974,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "48715030666206379814822111961/13184958872214112116354023127325",
          "shifted": []
        },
        {
          "k": 975,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "26464893631143099555181/7164565040015625144310200",
          "shifted": []
        },
        {
          "k": 976,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "8249546299921298752739/2233846175649014643147600",
          "shifted": []
        },
        {
          "k": 977,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1948927006902018416446227/527863876781400975279808123",
          "shifted": []
        },
        {
          "k": 978,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "50290560546493972614605056747/13624345967999887754477428036725",
          "shifted": []
        },
        {
          "k": 979,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "6144409952009982179934654493/1664990799970919008457604807600",
          "shifted": []
        },
        {
          "k": 980,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "153669211818815163518799/41650539983649048506246500",
          "shifted": []
        },
        {
          "k": 981,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "206005879957252438512860623/55848968924767015055028446700",
          "shifted": []
        },
        {
          "k": 982,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "128174741566416800839486769/34756770650947232946635354985",
          "shifted": []
        },
        {
          "k": 983,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "209291724411419834311551587883/56766236684744764955480866077400",
          "shifted": []
        },
        {
          "k": 984,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "3296123094941904279889099171/894215525534941984046722573200",
          "shifted": []
        },
        {
          "k": 985,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "1771863429811094910755671/480805495199264277940705500",
          "shifted": []
        },
        {
          "k": 986,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "19/200",
          "mu": "428613989017446846693659283/116333708554307273392643960825",
          "shifted": []
        },
        {
          "k": 987,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "9/100",
          "mu": "4209019015417218570866611/1142537934625788343239159120",
          "shifted": []
        },
        {
          "k": 988,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "9/100",
          "mu": "14441393516483820631717439/3919421992979586609905680200",
          "shifted": []
        },
        {
          "k": 989,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "150614847326421152071008361/35566583586068520927471879700",
          "shifted": []
        },
        {
          "k": 990,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "8179929605877630648721/1931596131160221216013125",
          "shifted": []
        },
        {
          "k": 991,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "36802115883127574029523/8690240900768755140502200",
          "shifted": []
        },
        {
          "k": 992,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "7715823680238482409940673/1821937435643536954486636640",
          "shifted": []
        },
        {
          "k": 993,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "57875005989127491021317/13665773655939577052741100",
          "shifted": []
        },
        {
          "k": 994,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "6401162560900750185182923/1511450446387171319708275725",
          "shifted": []
        },
        {
          "k": 995,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "10118267412712323035867791/2389092505038175507377016000",
          "shifted": []
        },
        {
          "k": 996,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "265627346523177291691111/62717859409072467497081775",
          "shifted": []
        },
        {
          "k": 997,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "32132795373194484683440591/7586796891431773006174752060",
          "shifted": []
        },
        {
          "k": 998,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "323921381633392603071718697/76478779297137806026478636225",
          "shifted": []
        },
        {
          "k": 999,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "145125871722584390362601717/34263950316735151199051897400",
          "shifted": []
        },
        {
          "k": 1000,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "508360703282064799/120020573843391051000",
          "shifted": []
        },
        {
          "k": 1001,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "107731339812305709649/25434125124231620046250",
          "shifted": []
        },
        {
          "k": 1002,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3350666052428021761711/791036973031810170540693",
          "shifted": []
        },
        {
          "k": 1003,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1348667222828695497740399983/318391316834061135751912280400",
          "shifted": []
        },
        {
          "k": 1004,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2236002252770496574000381/527860670625693846496585450",
          "shifted": []
        },
        {
          "k": 1005,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "456795952184160797926771/107835027427111203112645500",
          "shifted": []
        },
        {
          "k": 1006,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "13813631470293587577789733/3260888072176943032969335825",
          "shifted": []
        },
        {
          "k": 1007,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "39783305916205716484201651/9391159138364724971660055640",
          "shifted": []
        },
        {
          "k": 1008,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "696203375487714058776233/164340514873161377408372400",
          "shifted": []
        },
        {
          "k": 1009,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "5526384810427472047093603/1304486875025928468235160100",
          "shifted": []
        },
        {
          "k": 1010,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2852083399204412191206463/673210329625810299527292625",
          "shifted": []
        },
        {
          "k": 1011,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "19165440598027644967997921/4523735491294537038854234400",
          "shifted": []
        },
        {
          "k": 1012,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "411606257128807932124036/97151630993245011041430495",
          "shifted": []
        },
        {
          "k": 1013,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "137150649944982259511501/32370962912520583587689300",
          "shifted": []
        },
        {
          "k": 1014,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "17523652549115941817149357/4135917725185070967556224525",
          "shifted": []
        },
        {
          "k": 1015,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1695628103740205260457759/400190948793579870666285000",
          "shifted": []
        },
        {
          "k": 1016,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "934652461339136345136407/220585061943621712879929800",
          "shifted": []
        },
        {
          "k": 1017,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "29075913315511395895747/6861964861041956928045360",
          "shifted": []
        },
        {
          "k": 1018,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "379807326919137594017940967/89632917836231636312394016725",
          "shifted": []
        },
        {
          "k": 1019,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1531246317320103483312573383/361358451804255628773530639600",
          "shifted": []
        },
        {
          "k": 1020,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "128612239388806408675931/30350392848647521789742250",
          "shifted": []
        },
        {
          "k": 1021,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1111093909760653413274607/262193266753917770377116300",
          "shifted": []
        },
        {
          "k": 1022,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "11198575876944470312483671/2642543893973369910653066035",
          "shifted": []
        },
        {
          "k": 1023,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2520183133899268025987819/594675510988961852520886200",
          "shifted": []
        },
        {
          "k": 1024,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "37391871424279244825059/8822945408296278117964800",
          "shifted": []
        },
        {
          "k": 1025,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "100320026314973587019/23670768670079955776000",
          "shifted": []
        },
        {
          "k": 1026,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "71899237223609604630851/16964350528088887510889925",
          "shifted": []
        },
        {
          "k": 1027,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "65217294091900909622452219/15387350948275126663271460096",
          "shifted": []
        },
        {
          "k": 1028,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3667900631745022127297621/865379638769505416913641675",
          "shifted": []
        },
        {
          "k": 1029,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "9857706845006183347064311/2325695951315035885172972700",
          "shifted": []
        },
        {
          "k": 1030,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3338117351912981797359341/787528837599141692176051125",
          "shifted": []
        },
        {
          "k": 1031,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "67284471457746823121502677/15873307833034312760520183800",
          "shifted": []
        },
        {
          "k": 1032,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "441472554547614212317619/104146320887579180571456360",
          "shifted": []
        },
        {
          "k": 1033,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3336889991541672689781569/787172011416098751723442575",
          "shifted": []
        },
        {
          "k": 1034,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "39132079962363224459088397/9230986618775287549933821775",
          "shifted": []
        },
        {
          "k": 1035,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "165549394621873565239/39050816971200266826000",
          "shifted": []
        },
        {
          "k": 1036,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "312273871323385417033997/73658931813343814575072050",
          "shifted": []
        },
        {
          "k": 1037,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1190765592963716713862549/280868602474719623242881380",
          "shifted": []
        },
        {
          "k": 1038,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "148002117651401883985038479/34908557070003166629364539075",
          "shifted": []
        },
        {
          "k": 1039,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1789811228667744855491900713/422141603171244712555840182600",
          "shifted": []
        },
        {
          "k": 1040,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "450922769348198070743879/106350603186538691301230000",
          "shifted": []
        },
        {
          "k": 1041,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "94670078642958746626081/22327356263689800777795900",
          "shifted": []
        },
        {
          "k": 1042,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "688622210897142467071883/162402335725511082393699765",
          "shifted": []
        },
        {
          "k": 1043,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "37671435671441103382106507/8884029774868746769697885600",
          "shifted": []
        },
        {
          "k": 1044,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1076482564121326729008086/253858279291387987401015075",
          "shifted": []
        },
        {
          "k": 1045,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "170410928413236846372497/40185389556799946523454500",
          "shifted": []
        },
        {
          "k": 1046,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "14192155813232359289203/3346612503909966772747075",
          "shifted": []
        },
        {
          "k": 1047,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "126901974517382727844292491/29923450296577851964883477160",
          "shifted": []
        },
        {
          "k": 1048,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "29971590949229295293633617/7067067291883258174667016600",
          "shifted": []
        },
        {
          "k": 1049,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2157291430404832392247543/508656152471030948302204600",
          "shifted": []
        },
        {
          "k": 1050,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1484025978792136979587/349899203448934360265625",
          "shifted": []
        },
        {
          "k": 1051,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3140376522962087162006503/740404504524740545463761200",
          "shifted": []
        },
        {
          "k": 1052,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2472234241319192114330353/582857973201781950920183878",
          "shifted": []
        },
        {
          "k": 1053,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "27679734457757556296766289/6525604561215166984911755700",
          "shifted": []
        },
        {
          "k": 1054,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "502049094645647000953774837/118356099921417773969603984025",
          "shifted": []
        },
        {
          "k": 1055,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "16188435814402041089052949/3816233022856288936931317000",
          "shifted": []
        },
        {
          "k": 1056,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "11033635115511179261891/2600962386507927217010400",
          "shifted": []
        },
        {
          "k": 1057,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "43070228916845088619/10152617106710326896060",
          "shifted": []
        },
        {
          "k": 1058,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "517562581685436131274762107/121996954503934289013215937725",
          "shifted": []
        },
        {
          "k": 1059,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "695341597823902059481374481/163896447095805606954672235200",
          "shifted": []
        },
        {
          "k": 1060,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "262738107289301809000013/61926926058345223187597625",
          "shifted": []
        },
        {
          "k": 1061,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "557339770916602305895009/131359515504136111455300100",
          "shifted": []
        },
        {
          "k": 1062,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "11855467878446364770407949/2794120736972331439315472805",
          "shifted": []
        },
        {
          "k": 1063,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "307169248329931619978994139/72391752909526567916347360200",
          "shifted": []
        },
        {
          "k": 1064,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2417961280229940605520253/569830260487175747431930600",
          "shifted": []
        },
        {
          "k": 1065,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "22738651504674332941201/5358529205797530907593750",
          "shifted": []
        },
        {
          "k": 1066,
          "a_cutoff": 44,
          "b": "59/100",
          "tau": "9/100",
          "mu": "21994370733714070931469367/5182950841277090078307086925",
          "shifted": []
        },
        {
          "k": 1067,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "165452954037708256251441763/34817865238545298974046279440",
          "shifted": []
        },
        {
          "k": 1068,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "34726105311205474511859527/7308277020239532373113831600",
          "shifted": []
        },
        {
          "k": 1069,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "12703167973581240329749/2673635001381705458808800",
          "shifted": []
        },
        {
          "k": 1070,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1757654411910466650739/369959826190568438409750",
          "shifted": []
        },
        {
          "k": 1071,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "324630301482348243987757/68334651080505605807461800",
          "shifted": []
        },
        {
          "k": 1072,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "700959310130374479871/147562304990210930984160",
          "shifted": []
        },
        {
          "k": 1073,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "482614090672816069322129/101604551756066001663429825",
          "shifted": []
        },
        {
          "k": 1074,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "48402859168759478410795903/10190947789035439413120740350",
          "shifted": []
        },
        {
          "k": 1075,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "46232765742373323877/9734724801002471284000",
          "shifted": []
        },
        {
          "k": 1076,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3215239182046839891523/677044452405862780171200",
          "shifted": []
        },
        {
          "k": 1077,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "26509629112081974673633/5582612651138400874519137",
          "shifted": []
        },
        {
          "k": 1078,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "263756227779565399686919/55547736169896458515515950",
          "shifted": []
        },
        {
          "k": 1079,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "129130922548516201169830247/27197159295272570996347355400",
          "shifted": []
        },
        {
          "k": 1080,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "4336081374413728340729/913314217638120850890000",
          "shifted": []
        },
        {
          "k": 1081,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "5405880422208149/1138724294993495100",
          "shifted": []
        },
        {
          "k": 1082,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "4017512547603036881835901/846327797036969451463011690",
          "shifted": []
        },
        {
          "k": 1083,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3566354533950554272021803/751337291296220720931108400",
          "shifted": []
        },
        {
          "k": 1084,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3626554822206974493427/764070795139390665048400",
          "shifted": []
        },
        {
          "k": 1085,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "13493307661167018748319/2843063469584142200235000",
          "shifted": []
        },
        {
          "k": 1086,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "10660553270631572484659/2246345290411389710503350",
          "shifted": []
        },
        {
          "k": 1087,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "10244474130323696456087/2158812544105635415628440",
          "shifted": []
        },
        {
          "k": 1088,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "60339623531214085561908983/12716166671284533511455734400",
          "shifted": []
        },
        {
          "k": 1089,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "5065058463013027297929137/1067496081396994710656672400",
          "shifted": []
        },
        {
          "k": 1090,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1075000023472350860287/226578330205013738646750",
          "shifted": []
        },
        {
          "k": 1091,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1127704989772678131760081/237702271395416524781270400",
          "shifted": []
        },
        {
          "k": 1092,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "5122324057504912491971/1079773518377288866811680",
          "shifted": []
        },
        {
          "k": 1093,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "18393145686054624821239/3877477502448532065734950",
          "shifted": []
        },
        {
          "k": 1094,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "72032996942994229316032261/15186310524966393298611189450",
          "shifted": []
        },
        {
          "k": 1095,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "108351441973001401074023/22844563596739460506857000",
          "shifted": []
        },
        {
          "k": 1096,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2105297110622719243819/443903743162357019435600",
          "shifted": []
        },
        {
          "k": 1097,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1610314212608545877925593/339557357228042071463139180",
          "shifted": []
        },
        {
          "k": 1098,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "2246915860752983214004289/473823175804219674174618450",
          "shifted": []
        },
        {
          "k": 1099,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "22766493565722560105577/4801229568023552417244400",
          "shifted": []
        },
        {
          "k": 1100,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "240723708267120465311/50769383710374242377200",
          "shifted": []
        },
        {
          "k": 1101,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "336756765242003069017/71027401022808739550800",
          "shifted": []
        },
        {
          "k": 1102,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "87938252966163857539033/18548716461371652658685698",
          "shifted": []
        },
        {
          "k": 1103,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "15941522760090847972559/3362731057640154365134200",
          "shifted": []
        },
        {
          "k": 1104,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "874282045871840617937/184433607741863017298400",
          "shifted": []
        },
        {
          "k": 1105,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "348816734377351481/73588822319223298750",
          "shifted": []
        },
        {
          "k": 1106,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "5026755154008940818121/1060542753913528274377170",
          "shifted": []
        },
        {
          "k": 1107,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "10547757346025367103637131/2225493639790235998994449440",
          "shifted": []
        },
        {
          "k": 1108,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "3903433317925949218781/823642295993826738076800",
          "shifted": []
        },
        {
          "k": 1109,
          "a_cutoff": 45,
          "b": "59/100",
          "tau": "9/100",
          "mu": "1595864196953406191330626/336754437196545017686221075",
          "shifted": []
        },
        {
          "k": 1110,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "366247673946393727093483/77277476242040604991484250",
          "shifted": []
        },
        {
          "k": 1111,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "5867576927269972537252166/1237810157328708679986218575",
          "shifted": []
        },
        {
          "k": 1112,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "284998492670273651452830963/60111156948611092164764102080",
          "shifted": []
        },
        {
          "k": 1113,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "478515994217769389129842529/100908171113875602188150535600",
          "shifted": []
        },
        {
          "k": 1114,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "5998936081454400508704753331/1264799085064762964459456143850",
          "shifted": []
        },
        {
          "k": 1115,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1096933776122348082104427/231230558490935813284625750",
          "shifted": []
        },
        {
          "k": 1116,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "36527620473395534557819819/7698458809926014625451540800",
          "shifted": []
        },
        {
          "k": 1117,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "668068652756964107433937/140773585312673777089399380",
          "shifted": []
        },
        {
          "k": 1118,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "166808555102473430107280891829/35142782597246353878818087247350",
          "shifted": []
        },
        {
          "k": 1119,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "2000446575009251643225351193/421369027335224158705247799300",
          "shifted": []
        },
        {
          "k": 1120,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "6397370058583303608871/1347271217560472540840000",
          "shifted": []
        },
        {
          "k": 1121,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "21314912192107776751140987/4488023182616434674938712400",
          "shifted": []
        },
        {
          "k": 1122,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "86101360376777108612978803/18125901738971339818516490490",
          "shifted": []
        },
        {
          "k": 1123,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "3204318620189213790424626341/674440194815066108285814002650",
          "shifted": []
        },
        {
          "k": 1124,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "2563269365499601192249857759/539411525440427323374863820400",
          "shifted": []
        },
        {
          "k": 1125,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "832377329545281416879/175131601797770686714500",
          "shifted": []
        },
        {
          "k": 1126,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "933969908258439013/196469681721991682150",
          "shifted": []
        },
        {
          "k": 1127,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "240560113440525906146349/50594666566891216896406693",
          "shifted": []
        },
        {
          "k": 1128,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "196777260784934701685134777/41378483381763666708869224800",
          "shifted": []
        },
        {
          "k": 1129,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "59778852547562504233496813/12567990724555320178466516800",
          "shifted": []
        },
        {
          "k": 1130,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "291344049232404533208323121/61241120367263654169497240750",
          "shifted": []
        },
        {
          "k": 1131,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "244556333331462578178745607/51396632757776342466430683150",
          "shifted": []
        },
        {
          "k": 1132,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "153630489584289622352243/32281374956803649667384160",
          "shifted": []
        },
        {
          "k": 1133,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "6646328209122460791518679003/1396289042102557799372901490700",
          "shifted": []
        },
        {
          "k": 1134,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "175023346287311070699074747/36762796849344286030672581450",
          "shifted": []
        },
        {
          "k": 1135,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "103600243201681112077991/21756670333646474800161000",
          "shifted": []
        },
        {
          "k": 1136,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "6792198398946941804804949/1426136822796455309588868800",
          "shifted": []
        },
        {
          "k": 1137,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "199542069923910143755435463/41889440227718783631167198880",
          "shifted": []
        },
        {
          "k": 1138,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "7146221732145615593070755747/1499912429315709845868778157050",
          "shifted": []
        },
        {
          "k": 1139,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "97172200987223937497585817531/20391579582482058530365884341350",
          "shifted": []
        },
        {
          "k": 1140,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "3728565349442802214967099/782294144521685274021954000",
          "shifted": []
        },
        {
          "k": 1141,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "6459412311829098857083/1355005000997136797548100",
          "shifted": []
        },
        {
          "k": 1142,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "39717404615135935048962066129/8330065235313830351668698056110",
          "shifted": []
        },
        {
          "k": 1143,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "396863459784142744836493876/83220129055985032329793375275",
          "shifted": []
        },
        {
          "k": 1144,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "17271982394282714951528233/3621172939207589409361660800",
          "shifted": []
        },
        {
          "k": 1145,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1067951205396107425693959/223860968347187761814510000",
          "shifted": []
        },
        {
          "k": 1146,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "544987232778054596474533991/114217661354812232110101384450",
          "shifted": []
        },
        {
          "k": 1147,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "5732077474125146973167591/1201099631451439683206004430",
          "shifted": []
        },
        {
          "k": 1148,
          "a_cutoff": 45,
          "b": "29/50",
          "tau": "17/200",
          "mu": "7404173153982916573953727713/1551185279856857373668104995200",
          "shifted": []
        },
        {
          "k": 1149,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "14343633263120582710300744507/2733897574015433321853713676075",
          "shifted": []
        },
        {
          "k": 1150,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "16118240994003658264/3071874170508246431625",
          "shifted": []
        },
        {
          "k": 1151,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1224310265378741399171/233313558293219717737900",
          "shifted": []
        },
        {
          "k": 1152,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1566813963152463256155965/298557941179833108456997248",
          "shifted": []
        },
        {
          "k": 1153,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1324802708827211479909849/252420782122748589099042600",
          "shifted": []
        },
        {
          "k": 1154,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "56977696340279280535543721/10855291563545570852807440600",
          "shifted": []
        },
        {
          "k": 1155,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "54716372176477481308193293/10423572858974504567403450000",
          "shifted": []
        },
        {
          "k": 1156,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "13392646635778628408753333/2551105542097659140416566975",
          "shifted": []
        },
        {
          "k": 1157,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "433502745471640136559307934/82568914040916936966504965755",
          "shifted": []
        },
        {
          "k": 1158,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "4701266872922319457195275142/895369568792591065296825149175",
          "shifted": []
        },
        {
          "k": 1159,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "82060238176944684552333549179/15627262315903944864253071018900",
          "shifted": []
        },
        {
          "k": 1160,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "24790610442862603055571781/4720631006492071415280980000",
          "shifted": []
        },
        {
          "k": 1161,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "8915789388524487805739809/1697599895106190067433114300",
          "shifted": []
        },
        {
          "k": 1162,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "598544680763555346217133249/113955376475638840718688690690",
          "shifted": []
        },
        {
          "k": 1163,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "23013286349230173360289586429/4381063950647466569015307070600",
          "shifted": []
        },
        {
          "k": 1164,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "2276020635501441966422093476/433251279829647191655065868975",
          "shifted": []
        },
        {
          "k": 1165,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "950715950772203248777043/180957733634334090458464125",
          "shifted": []
        },
        {
          "k": 1166,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "516966386944552926277634036/98390096065303005095289586825",
          "shifted": []
        },
        {
          "k": 1167,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "52056805750392632890366848449/9906706718814124780050281827860",
          "shifted": []
        },
        {
          "k": 1168,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "97505904048961164005216233/18554336015332174716761812200",
          "shifted": []
        },
        {
          "k": 1169,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "130275189971914945172377/24787854302870546888055200",
          "shifted": []
        },
        {
          "k": 1170,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "106301120924109860936448439/20224499439889791584773735500",
          "shifted": []
        },
        {
          "k": 1171,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "7841699913358623407239871/1491807809149969667063011200",
          "shifted": []
        },
        {
          "k": 1172,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "3368180693829044516269635527/640708908163634376434286153235",
          "shifted": []
        },
        {
          "k": 1173,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "23783502717962662418364008/4523805466923099918639311325",
          "shifted": []
        },
        {
          "k": 1174,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "56702742703656246033266/10784372977523738369471475",
          "shifted": []
        },
        {
          "k": 1175,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "6506176464945952777/1237312506548437791500",
          "shifted": []
        },
        {
          "k": 1176,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "158282175236393980732201/30098739527201943530528400",
          "shifted": []
        },
        {
          "k": 1177,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "1086087747425369777112719/206511361703289480215226156",
          "shifted": []
        },
        {
          "k": 1178,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "10029730566436373422523856883/1906913720717266249483306415450",
          "shifted": []
        },
        {
          "k": 1179,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "9121588193239057435841115577/1734103374258344920755001522200",
          "shifted": []
        },
        {
          "k": 1180,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "9490590951812028186373402/1804099664769870512362629375",
          "shifted": []
        },
        {
          "k": 1181,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "143339000220154800160995827/27245475620983064771676993775",
          "shifted": []
        },
        {
          "k": 1182,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "71096086404114869023154704/13512586104458745254884896255",
          "shifted": []
        },
        {
          "k": 1183,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "4613240016716310797518000243/876721366698593739975898946700",
          "shifted": []
        },
        {
          "k": 1184,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "703437723272110353914359757/133673081671588491949340351200",
          "shifted": []
        },
        {
          "k": 1185,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "2989428654986950043161/568027378563721265475000",
          "shifted": []
        },
        {
          "k": 1186,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "11633653699394879005471109/2210344578200847520705786800",
          "shifted": []
        },
        {
          "k": 1187,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "59738079733137001210195904831/11349007647243726367394983594960",
          "shifted": []
        },
        {
          "k": 1188,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "989259338769531785579155711/187922843018253678274215851025",
          "shifted": []
        },
        {
          "k": 1189,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "901165337271114638864127742/171173560375344721430276486325",
          "shifted": []
        },
        {
          "k": 1190,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "17420605998659906631501322/3308706613032482796857337125",
          "shifted": []
        },
        {
          "k": 1191,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "2455536460146045619173205589/466341632942927167578484716300",
          "shifted": []
        },
        {
          "k": 1192,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "20438887221804048229887161/3881305755187763605370648640",
          "shifted": []
        },
        {
          "k": 1193,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "9723200653835020897058424347/1846259188792298308291300267300",
          "shifted": []
        },
        {
          "k": 1194,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "78315365075171580363718443553/14869392211743481433087124889050",
          "shifted": []
        },
        {
          "k": 1195,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "168209684052914490793550837/31934495543801024366999529000",
          "shifted": []
        },
        {
          "k": 1196,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "8149930131082509455728/1547126345997795522099725",
          "shifted": []
        },
        {
          "k": 1197,
          "a_cutoff": 46,
          "b": "29/50",
          "tau": "17/200",
          "mu": "3609280756178967615661/685102259344278872715255",
          "shifted": []
        },
        {
          "k": 1198,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "110225223968758010498296450223/20920422787113241091899570938525",
          "shifted": []
        },
        {
          "k": 1199,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "190243457326731744575174227969/36103732249117836473416583741800",
          "shifted": []
        },
        {
          "k": 1200,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "3351898590497618582203/636042548293092084068100",
          "shifted": []
        },
        {
          "k": 1201,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "4499562225706535647357/853726011688511983936128",
          "shifted": []
        },
        {
          "k": 1202,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "13590321723550639874662879273/2578285278587094833851778401339",
          "shifted": []
        },
        {
          "k": 1203,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "605152688120172803548440881/114794003594560689729283492800",
          "shifted": []
        },
        {
          "k": 1204,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "341647597485975786719551219/64801586377301444115900048300",
          "shifted": []
        },
        {
          "k": 1205,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "277370221622821546662632093/52604168093126870356568463500",
          "shifted": []
        },
        {
          "k": 1206,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "5954091660016257337456733/1129090938516389642344318575",
          "shifted": []
        },
        {
          "k": 1207,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "93711570268207904068103504869/17768866713987509579655445583160",
          "shifted": []
        },
        {
          "k": 1208,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "22112008922579312469791091679/4192256533532399285831658131200",
          "shifted": []
        },
        {
          "k": 1209,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "5565311836833337863144174268/1055023939058517053499772071225",
          "shifted": []
        },
        {
          "k": 1210,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "2101578926998176632803057/398356311631003092390898875",
          "shifted": []
        },
        {
          "k": 1211,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "1650276823658324940161515547/312777865651955682312385158800",
          "shifted": []
        },
        {
          "k": 1212,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "4542856024493225323651278461/860917279111441893472226664870",
          "shifted": []
        },
        {
          "k": 1213,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "967918669870317068570230383/183410664786486281297989516900",
          "shifted": []
        },
        {
          "k": 1214,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "368332453675957399995416897677/69787718010680781148675744704775",
          "shifted": []
        },
        {
          "k": 1215,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "2373159324213637001670997279/449592675616189957538877507000",
          "shifted": []
        },
        {
          "k": 1216,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "31107866897595048953625509/5892721423185395923368321600",
          "shifted": []
        },
        {
          "k": 1217,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "41941663218423465917378507/7944099969896087485961188160",
          "shifted": []
        },
        {
          "k": 1218,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "7720712599796226394118412241/1462210301131842272366218464675",
          "shifted": []
        },
        {
          "k": 1219,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "22078105618889506126298930057/4180879851743222701249917098400",
          "shifted": []
        },
        {
          "k": 1220,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "26479849451819581177/5013890523203681254000",
          "shifted": []
        },
        {
          "k": 1221,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "1543827193985024409004055989/292288348924322710665760253100",
          "shifted": []
        },
        {
          "k": 1222,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "9668633089270662647090501/1830338464203275955856405335",
          "shifted": []
        },
        {
          "k": 1223,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "120346563937366679259861487327/22779991539160822146252723094600",
          "shifted": []
        },
        {
          "k": 1224,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "3515480452504859143854043771/665362185265277722827022741200",
          "shifted": []
        },
        {
          "k": 1225,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "1509929640133526957143/285748348745592911760750",
          "shifted": []
        },
        {
          "k": 1226,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "25535652407670250055515369/4832007460187245602250688275",
          "shifted": []
        },
        {
          "k": 1227,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "9180525771780079725136759327/1737008080911676319199267601008",
          "shifted": []
        },
        {
          "k": 1228,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "8423268929660846003643147823/1593560755338612348148088541150",
          "shifted": []
        },
        {
          "k": 1229,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "203500682334831713162201899751/38495284278984668960147800285700",
          "shifted": []
        },
        {
          "k": 1230,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "655522317522863659562697181/123988918951911052227851886375",
          "shifted": []
        },
        {
          "k": 1231,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "209481771730062226879513181/39618259085075927289607019400",
          "shifted": []
        },
        {
          "k": 1232,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "185334291091249395589435901/35047634936503980079442901440",
          "shifted": []
        },
        {
          "k": 1233,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "6529628891887249678267692151/1234653944803876038841369462800",
          "shifted": []
        },
        {
          "k": 1234,
          "a_cutoff": 46,
          "b": "59/100",
          "tau": "17/200",
          "mu": "20031410871778106831260015037/3787233920496013182165285794775",
          "shifted": []
        },
        {
          "k": 1235,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "338630766116610265362807/59128557100674005209398250",
          "shifted": []
        },
        {
          "k": 1236,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "710221059365090011005481/123984577370862581633746200",
          "shifted": []
        },
        {
          "k": 1237,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "8937365673730221121830744/1559865050322795137518015315",
          "shifted": []
        },
        {
          "k": 1238,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "269919557690245985852213526/47099398507354272548040828275",
          "shifted": []
        },
        {
          "k": 1239,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3044579414351121624531451/531143594691967075190165850",
          "shifted": []
        },
        {
          "k": 1240,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "72946263624160252328553/12723056485127720477284000",
          "shifted": []
        },
        {
          "k": 1241,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "220303151000171567885613/38416075898295946756515100",
          "shifted": []
        },
        {
          "k": 1242,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "18481341127657854585887362/3222031560510825688033682955",
          "shifted": []
        },
        {
          "k": 1243,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "11275639475354183540867761/1965357813255574528161036150",
          "shifted": []
        },
        {
          "k": 1244,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "146244077671595794600773/25484904098217486006279800",
          "shifted": []
        },
        {
          "k": 1245,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "75415615966528517924017/13139244430463285138847375",
          "shifted": []
        },
        {
          "k": 1246,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "108454549191561951145098/18891280746610126641824975",
          "shifted": []
        },
        {
          "k": 1247,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "229271058645068598770717307/39927076320830495040253773610",
          "shifted": []
        },
        {
          "k": 1248,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "24041292498174919734737663/4185822963654600079552915200",
          "shifted": []
        },
        {
          "k": 1249,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "24201108911760858119849559/4212725925750902028644380400",
          "shifted": []
        },
        {
          "k": 1250,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "18709905262337115266274/3256151086846333664665625",
          "shifted": []
        },
        {
          "k": 1251,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "125560513743665200818877/21846968816250067642968750",
          "shifted": []
        },
        {
          "k": 1252,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1316595182316965274661979/229031720745213309468257032",
          "shifted": []
        },
        {
          "k": 1253,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "21299765125201990326582414/3704448681868341982346295475",
          "shifted": []
        },
        {
          "k": 1254,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "9096087810301180691460526/1581644701035402705203690475",
          "shifted": []
        },
        {
          "k": 1255,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "644600598775052846322333/112060003845673808030977750",
          "shifted": []
        },
        {
          "k": 1256,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "71565568820900606138301/12438551872474579808567200",
          "shifted": []
        },
        {
          "k": 1257,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "10205412178114205544692117/1773381334739131119059360340",
          "shifted": []
        },
        {
          "k": 1258,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "102727560546943764648982962/17846973177574917484158082175",
          "shifted": []
        },
        {
          "k": 1259,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1240858696079457299088161907/215529171772152204696551552450",
          "shifted": []
        },
        {
          "k": 1260,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "951644648709258189509/165258877934844331558200",
          "shifted": []
        },
        {
          "k": 1261,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "8217357353484495736753/1426686477280588633516225",
          "shifted": []
        },
        {
          "k": 1262,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "63276257523072017159698074/10983573473049958677708755515",
          "shifted": []
        },
        {
          "k": 1263,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "424614087318048854652770093/73689209743708058814065038950",
          "shifted": []
        },
        {
          "k": 1264,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "6678162733936130515826571/1158705974531907333127801600",
          "shifted": []
        },
        {
          "k": 1265,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1466614017806899835349/254412795476903590449500",
          "shifted": []
        },
        {
          "k": 1266,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "173210902868476662777806/30040374003700272107619075",
          "shifted": []
        },
        {
          "k": 1267,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "12453255149699398344129579/2159335422372499450801431010",
          "shifted": []
        },
        {
          "k": 1268,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "329037658133956139829865191/57041385086437774922005639400",
          "shifted": []
        },
        {
          "k": 1269,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1174431327304166901745244/203553905609368402991345025",
          "shifted": []
        },
        {
          "k": 1270,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "570807258904116586/98911952736583927125",
          "shifted": []
        },
        {
          "k": 1271,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "10736980007416829882774547/1860154553805262677517724650",
          "shifted": []
        },
        {
          "k": 1272,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "11257325378321714730102953/1949888695870510374290516640",
          "shifted": []
        },
        {
          "k": 1273,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "46937504264569056874293/8128350714355175189134700",
          "shifted": []
        },
        {
          "k": 1274,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "48876517161867297991388994/8462343480280125428861598275",
          "shifted": []
        },
        {
          "k": 1275,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "29385597068414069914889/5086663333833364150071750",
          "shifted": []
        },
        {
          "k": 1276,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3360989131841012220969/581666135823010398157400",
          "shifted": []
        },
        {
          "k": 1277,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "6977085958237707579502479/1207227339583684175473126069",
          "shifted": []
        },
        {
          "k": 1278,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "6884694294561432721124446/1190989918151247767376003525",
          "shifted": []
        },
        {
          "k": 1279,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "157065511160828500101077423/27165194021994203799863474050",
          "shifted": []
        },
        {
          "k": 1280,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "142275333597050296417179/24601991576751997667072000",
          "shifted": []
        },
        {
          "k": 1281,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "34094502260316591253171/5894321222153657746051200",
          "shifted": []
        },
        {
          "k": 1282,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "24020618843903701168537854/4151858539324849395768361055",
          "shifted": []
        },
        {
          "k": 1283,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1450557697399751939970309219/250670018481714981499072864850",
          "shifted": []
        },
        {
          "k": 1284,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "121660920882315635499742961/21019754123252656521805512600",
          "shifted": []
        },
        {
          "k": 1285,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "19591432621213399785402/3384168603848727970260875",
          "shifted": []
        },
        {
          "k": 1286,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2957674285680418873265718/510793692007174987059877975",
          "shifted": []
        },
        {
          "k": 1287,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "9020426653379994100955867/1557513284079467442446808570",
          "shifted": []
        },
        {
          "k": 1288,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2972137839306816743143051/513077824014432950459586400",
          "shifted": []
        },
        {
          "k": 1289,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "188449827876803050618823079/32525185107171456408885985900",
          "shifted": []
        },
        {
          "k": 1290,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "11900346003420402426178/2053494158874069069903375",
          "shifted": []
        },
        {
          "k": 1291,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "162884715834424426520109/28101155987174591354249150",
          "shifted": []
        },
        {
          "k": 1292,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "76842458663990040953288181/13254250913266000212340189240",
          "shifted": []
        },
        {
          "k": 1293,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "64446219467693878691220211/11113774546263697239850226775",
          "shifted": []
        },
        {
          "k": 1294,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "129718729886657134910755686/22365424272642330669198381725",
          "shifted": []
        },
        {
          "k": 1295,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "21063474480024073960257/3630905092659930251146750",
          "shifted": []
        },
        {
          "k": 1296,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "131385250221565763784047/22643421314398089352358400",
          "shifted": []
        },
        {
          "k": 1297,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "16445960741447737725197/2833774892509488846689160",
          "shifted": []
        },
        {
          "k": 1298,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "36291955764388197287537646/6252119223566297716847525275",
          "shifted": []
        },
        {
          "k": 1299,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "535680852596304261862425569/92264343519499108544707050150",
          "shifted": []
        },
        {
          "k": 1300,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "8625579077993863747629/1485343989971563300891000",
          "shifted": []
        },
        {
          "k": 1301,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "65104275401952213764016/11208807640369593606130025",
          "shifted": []
        },
        {
          "k": 1302,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "779988217175057800823630/134260786609392508656894303",
          "shifted": []
        },
        {
          "k": 1303,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "549467155260186705547531053/94561474515946258607635140950",
          "shifted": []
        },
        {
          "k": 1304,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "207360723860976185220298179/35678818624376458687723314400",
          "shifted": []
        },
        {
          "k": 1305,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "111295233946199662739671/19145738091192579619960500",
          "shifted": []
        },
        {
          "k": 1306,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3425137410003465950974/589094870497126822225925",
          "shifted": []
        },
        {
          "k": 1307,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "19890473437058769795139239/3420299768311441341074008730",
          "shifted": []
        },
        {
          "k": 1308,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "141784151496498017638638887/24375787833011074207405957800",
          "shifted": []
        },
        {
          "k": 1309,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "926509150045080015165309/159254869513217401753601275",
          "shifted": []
        },
        {
          "k": 1310,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "137842223959982446335234/23688492710377803947513875",
          "shifted": []
        },
        {
          "k": 1311,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "4623804728282325410815249/794450608540468637628143550",
          "shifted": []
        },
        {
          "k": 1312,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "427668165619685958156711/73466054202630774918268160",
          "shifted": []
        },
        {
          "k": 1313,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "109744132132855982801619969/18848360762415993899236031600",
          "shifted": []
        },
        {
          "k": 1314,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "147248921349333759764386886/25284653001252614431150202475",
          "shifted": []
        },
        {
          "k": 1315,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "316111863281826261099323/54269819986274768171065250",
          "shifted": []
        },
        {
          "k": 1316,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2175480764262800670723/373409752486018871110600",
          "shifted": []
        },
        {
          "k": 1317,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "144524691096990855082/24801925165512884917605",
          "shifted": []
        },
        {
          "k": 1318,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "150993838247351105536439322/25906909835824825117096730425",
          "shifted": []
        },
        {
          "k": 1319,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1823316077781416630353685607/312774621497718149647174004450",
          "shifted": []
        },
        {
          "k": 1320,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "11119810858627594045697/1907129631909284857428000",
          "shifted": []
        },
        {
          "k": 1321,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "615428165529268132509573/105529422397268964354778100",
          "shifted": []
        },
        {
          "k": 1322,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "92893174481589726045165438/15925515065600917165279081465",
          "shifted": []
        },
        {
          "k": 1323,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "89024098527678786216975719/15259168468294178329620113850",
          "shifted": []
        },
        {
          "k": 1324,
          "a_cutoff": 47,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3073876690169439715951561/526772913630492410633736600",
          "shifted": []
        },
        {
          "k": 1325,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1350161545932136202101/216249607709899799966450",
          "shifted": []
        },
        {
          "k": 1326,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "41800499635349785068178/6694107301598748381778575",
          "shifted": []
        },
        {
          "k": 1327,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "759397900789622397432491/121596829717635358069828676",
          "shifted": []
        },
        {
          "k": 1328,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "85960106650727246467289377/13762316104645557009598914800",
          "shifted": []
        },
        {
          "k": 1329,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "30714064821536760885947/4916699470953559861702950",
          "shifted": []
        },
        {
          "k": 1330,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "44202858040729491047663/7075034482254792966681125",
          "shifted": []
        },
        {
          "k": 1331,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "57891458288614101999941/9264769169800929412289200",
          "shifted": []
        },
        {
          "k": 1332,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "5421549636345421950025379/867532024572872340333942180",
          "shifted": []
        },
        {
          "k": 1333,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2462290082730235026545987/393952006287221849841896550",
          "shifted": []
        },
        {
          "k": 1334,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "356750513199104820515157028/57070383429517550789717396675",
          "shifted": []
        },
        {
          "k": 1335,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1435772017317279635977651/229653892910896320185665500",
          "shifted": []
        },
        {
          "k": 1336,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "802549554714636159199271/128351925307215690699696200",
          "shifted": []
        },
        {
          "k": 1337,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "81107913750693857863099/12969881926271825453076290",
          "shifted": []
        },
        {
          "k": 1338,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "365591521011154827348007423/58453595301122275400872846575",
          "shifted": []
        },
        {
          "k": 1339,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1571929729887628587095597/251298920436292993365246200",
          "shifted": []
        },
        {
          "k": 1340,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "269151720807345344225323/43022643987489464993649500",
          "shifted": []
        },
        {
          "k": 1341,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "930869385829228174318153/148775419610342517596567850",
          "shifted": []
        },
        {
          "k": 1342,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "756816216247465459209554/120941520682441853503128285",
          "shifted": []
        },
        {
          "k": 1343,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "188456245019922990048268259/30111899233202580033407718100",
          "shifted": []
        },
        {
          "k": 1344,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "6771664273840173801772103/1081846667205418156480132800",
          "shifted": []
        },
        {
          "k": 1345,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3184480261368549739/508688115933477529000",
          "shifted": []
        },
        {
          "k": 1346,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "15354063277522043976226537/2452331366119755077583532775",
          "shifted": []
        },
        {
          "k": 1347,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "38618936834424610522742089/6167355686829856382528857920",
          "shifted": []
        },
        {
          "k": 1348,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1166785667406637492709011/186308505700047878411986900",
          "shifted": []
        },
        {
          "k": 1349,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "24431400983474871888561343/3900613702021197104563309550",
          "shifted": []
        },
        {
          "k": 1350,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "25169778631731204520264/4017972857113864812400875",
          "shifted": []
        },
        {
          "k": 1351,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "456757068894210917459/72904774523963437773900",
          "shifted": []
        },
        {
          "k": 1352,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "612410050629064570768805/97736358360122365774676968",
          "shifted": []
        },
        {
          "k": 1353,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "284431828853301144075901/45387393833181862076271150",
          "shifted": []
        },
        {
          "k": 1354,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1091887033785069195999107/174211984631574488386824575",
          "shifted": []
        },
        {
          "k": 1355,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1621381970565253422448477/258659828201726830708997000",
          "shifted": []
        },
        {
          "k": 1356,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "16311904207198619797452817/2601906535757186500279812900",
          "shifted": []
        },
        {
          "k": 1357,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "569809322133230966930873/90878264033910091320367610",
          "shifted": []
        },
        {
          "k": 1358,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "4535613977865737366972758/723285999550077589824470825",
          "shifted": []
        },
        {
          "k": 1359,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "207616072315052228121650939/33103849883708539472615964900",
          "shifted": []
        },
        {
          "k": 1360,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "92830353198695528244247/14799640082565869294166000",
          "shifted": []
        },
        {
          "k": 1361,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "16416182266735982257207/2616838931487538776014150",
          "shifted": []
        },
        {
          "k": 1362,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "7687004263811821264003699/1225196318151592564704157065",
          "shifted": []
        },
        {
          "k": 1363,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "23629419724504577075653661/3765697326022778827351000400",
          "shifted": []
        },
        {
          "k": 1364,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "38898844368496612044380993/6198304429933231698593200300",
          "shifted": []
        },
        {
          "k": 1365,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2365156561569248086253/376825258718909584988250",
          "shifted": []
        },
        {
          "k": 1366,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1924636597267074153200812/306600471022854691342298275",
          "shifted": []
        },
        {
          "k": 1367,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "43564156970898310394804203/6939008448133612347399995420",
          "shifted": []
        },
        {
          "k": 1368,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "219126780762245561104146059/34898570847926276224293390600",
          "shifted": []
        },
        {
          "k": 1369,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "382707700876460210222509/60942957259097129888847150",
          "shifted": []
        },
        {
          "k": 1370,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3548150089393365588423731/564940230827703148092542875",
          "shifted": []
        },
        {
          "k": 1371,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "686418604399717184797517/109278272576308702670309400",
          "shifted": []
        },
        {
          "k": 1372,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "29079321589985193766199/4628852670252333896731820",
          "shifted": []
        },
        {
          "k": 1373,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2565457564360414697402363/408317781243736722598553950",
          "shifted": []
        },
        {
          "k": 1374,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "454215763360642287146874838/72283652082311130387807054675",
          "shifted": []
        },
        {
          "k": 1375,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1181543661430663229/188006188105917131468",
          "shifted": []
        },
        {
          "k": 1376,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "45964856791576711986493/7312953679676680931060000",
          "shifted": []
        },
        {
          "k": 1377,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2257745444830705260341/359158777890867223882704",
          "shifted": []
        },
        {
          "k": 1378,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3975540590280286095661349/632342480733955426803959475",
          "shifted": []
        },
        {
          "k": 1379,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "33421755551804254953314747/5315328848287214992234199200",
          "shifted": []
        },
        {
          "k": 1380,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "3765482538019298765761739/598778624917793805301036500",
          "shifted": []
        },
        {
          "k": 1381,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "131522370013121793594823/20911736807988257034536350",
          "shifted": []
        },
        {
          "k": 1382,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "95258057350547989290321872/15143877327908488817781170215",
          "shifted": []
        },
        {
          "k": 1383,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "239557323126325100271773039/38079370061622734967213059100",
          "shifted": []
        },
        {
          "k": 1384,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "187239190237821097395547/29759255093582273801630200",
          "shifted": []
        },
        {
          "k": 1385,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "818931487126003723987/130142134777719852067250",
          "shifted": []
        },
        {
          "k": 1386,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "253338184925827259359679/40254656299659431619300675",
          "shifted": []
        },
        {
          "k": 1387,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "5450660425965241040168093/865983790359385709225555880",
          "shifted": []
        },
        {
          "k": 1388,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "493457803540742437927681873/78389136846324247288581589700",
          "shifted": []
        },
        {
          "k": 1389,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "31023197996067255099231853/4927625646596874627463870050",
          "shifted": []
        },
        {
          "k": 1390,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "443821864991028460871762/70486374659773160640212375",
          "shifted": []
        },
        {
          "k": 1391,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "772681786015056156112943/122699431052599485508482100",
          "shifted": []
        },
        {
          "k": 1392,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "25260096170225655168468929/4010719817741308866307878960",
          "shifted": []
        },
        {
          "k": 1393,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "7877231413223350721539/1250565475777518529181350",
          "shifted": []
        },
        {
          "k": 1394,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "511165317065332690092736093/81140891044860156698808256175",
          "shifted": []
        },
        {
          "k": 1395,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "4560266817204934080883/723792812508819822618000",
          "shifted": []
        },
        {
          "k": 1396,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2298623647700269600948883/364785492208891185900008100",
          "shifted": []
        },
        {
          "k": 1397,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "45474309149781007420321/7215750836367412645376930",
          "shifted": []
        },
        {
          "k": 1398,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "523277480044371790183047988/83022011223067498874650587075",
          "shifted": []
        },
        {
          "k": 1399,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "29241363315517293606042191/4638789494334871277362177100",
          "shifted": []
        },
        {
          "k": 1400,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2420239289899804835057/383893937441675669087800",
          "shifted": []
        },
        {
          "k": 1401,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "6656574554304359869577/1055722315426499103086550",
          "shifted": []
        },
        {
          "k": 1402,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "2380624303606294677885871/377516357555650526378811727",
          "shifted": []
        },
        {
          "k": 1403,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "269385463208990257820428529/42713497397803555725277384600",
          "shifted": []
        },
        {
          "k": 1404,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "41685954520875177077058841/6608864510793941685170210100",
          "shifted": []
        },
        {
          "k": 1405,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "30282221429768583243421/4800329021701171255547250",
          "shifted": []
        },
        {
          "k": 1406,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1993668101575364800939562/315996569054846588699385025",
          "shifted": []
        },
        {
          "k": 1407,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "7877910089197477636770913/1248495020278675813977540060",
          "shifted": []
        },
        {
          "k": 1408,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "700334585614974359433409/110975653657861380474889600",
          "shifted": []
        },
        {
          "k": 1409,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "68102130862094790752309/10790193588648466882014400",
          "shifted": []
        },
        {
          "k": 1410,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "345314935722774157493369/54705419419178883603966375",
          "shifted": []
        },
        {
          "k": 1411,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "1254216460689336829745261/198670778581469294749059200",
          "shifted": []
        },
        {
          "k": 1412,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "2/25",
          "mu": "113534927697604287061941659/17981981592642935868929268340",
          "shifted": []
        },
        {
          "k": 1413,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "10789342717575916262337470171/1708408873599640657258125918150",
          "shifted": []
        },
        {
          "k": 1414,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "172280556004779850602339016/27271489648156237912088844225",
          "shifted": []
        },
        {
          "k": 1415,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "419264357551532833128544701/66349322034139767536161482500",
          "shifted": []
        },
        {
          "k": 1416,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "43933388250805326152029003/6950553273871008560884563600",
          "shifted": []
        },
        {
          "k": 1417,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "786943716849336139481977/124464261003988189823379030",
          "shifted": []
        },
        {
          "k": 1418,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "66686233905651080689904203116/10544201111752921844997455698775",
          "shifted": []
        },
        {
          "k": 1419,
          "a_cutoff": 48,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2710399072695978535527466333/428437432117727707515009970800",
          "shifted": []
        },
        {
          "k": 1420,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3467675948528905685267923/517084892445627672995154000",
          "shifted": []
        },
        {
          "k": 1421,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4700064426850561862067/700694826082952119913900",
          "shifted": []
        },
        {
          "k": 1422,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "492061912290295270029793/73340985261341711915428590",
          "shifted": []
        },
        {
          "k": 1423,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "24262566572367150012072017377/3615478254893129916573948205800",
          "shifted": []
        },
        {
          "k": 1424,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3050597401591499269001811327/454481350758736632302387891200",
          "shifted": []
        },
        {
          "k": 1425,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "11782906118210293786583/1755035391308110951698000",
          "shifted": []
        },
        {
          "k": 1426,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "140466604810918228419559/20917461082739804273850050",
          "shifted": []
        },
        {
          "k": 1427,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1986864425626703494450871577/295805792266006948663933619002",
          "shifted": []
        },
        {
          "k": 1428,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1529446171669349392237615979/227654020444205937327825189600",
          "shifted": []
        },
        {
          "k": 1429,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "5635085235910953420740849/838579877957114461298913900",
          "shifted": []
        },
        {
          "k": 1430,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "161750280706274407993769607/24065336694797325912862699250",
          "shifted": []
        },
        {
          "k": 1431,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "27731854124130163585293034/4125046887184120676011850175",
          "shifted": []
        },
        {
          "k": 1432,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1278450155100854936897386031/190124023623330894781858031520",
          "shifted": []
        },
        {
          "k": 1433,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6429473777944692744818716203/955942942576298666831304123200",
          "shifted": []
        },
        {
          "k": 1434,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "310410547301210203759740385817/46142007708625978520980335955950",
          "shifted": []
        },
        {
          "k": 1435,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "566377314888297245602693/84172354304163187123157250",
          "shifted": []
        },
        {
          "k": 1436,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "610358841218745459898491/90688579810092609866513200",
          "shifted": []
        },
        {
          "k": 1437,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "15792648712174245346015801729/2345990249868116567036865644340",
          "shifted": []
        },
        {
          "k": 1438,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6229129143224170025076052279/925129562081734116139976126850",
          "shifted": []
        },
        {
          "k": 1439,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "26627291691543520273201131591/3953723969831076141865037986100",
          "shifted": []
        },
        {
          "k": 1440,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "16068937834025364767531443/2385452512528083186503400000",
          "shifted": []
        },
        {
          "k": 1441,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "13468308168820176718744847/1998945869179005933589220400",
          "shifted": []
        },
        {
          "k": 1442,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3093187376055531476525289/458985251340707117238613310",
          "shifted": []
        },
        {
          "k": 1443,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "476660330761021131230721649/70714121851072854618505007850",
          "shifted": []
        },
        {
          "k": 1444,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "9135500564455292892949856347/1354984292102988572622333547200",
          "shifted": []
        },
        {
          "k": 1445,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "44103546747603650026732443/6540038806794843926285196500",
          "shifted": []
        },
        {
          "k": 1446,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2661478152818924393451338473/394579701164909507046346270350",
          "shifted": []
        },
        {
          "k": 1447,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2788354727465855082557435153/413299623071403184426579885965",
          "shifted": []
        },
        {
          "k": 1448,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "7011042433888938159434450163/1038974435576430903255347115200",
          "shifted": []
        },
        {
          "k": 1449,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "431718392198544763947068813/63962911441007469577422262800",
          "shifted": []
        },
        {
          "k": 1450,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "169380027686692418561/25089696357350972370750",
          "shifted": []
        },
        {
          "k": 1451,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "18259780911183897001555839/2704172724558464250856931750",
          "shifted": []
        },
        {
          "k": 1452,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3443374663604454884144521835/509834160482153093953100803728",
          "shifted": []
        },
        {
          "k": 1453,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "291510035712695155500706493/43152312501897119081891755700",
          "shifted": []
        },
        {
          "k": 1454,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "116100100942905399997963713639/17182612600057391977371914211650",
          "shifted": []
        },
        {
          "k": 1455,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "634021086451450252355299/93813743554506726333336000",
          "shifted": []
        },
        {
          "k": 1456,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6176853348493860256019/913768837832048265412800",
          "shifted": []
        },
        {
          "k": 1457,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "22894530542062956535479/3386157924382750814005280",
          "shifted": []
        },
        {
          "k": 1458,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "356345924050109878893797830169/52693106159285696465354598292350",
          "shifted": []
        },
        {
          "k": 1459,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "59730428277667032461077247657/8830479690510479557386892767450",
          "shifted": []
        },
        {
          "k": 1460,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "48057253081177469407501353/7103205799144804402913516000",
          "shifted": []
        },
        {
          "k": 1461,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "724972906002209321366065669/107133215899448096136235986300",
          "shifted": []
        },
        {
          "k": 1462,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "8101195069355150516018508409/1196901717111764794691143619790",
          "shifted": []
        },
        {
          "k": 1463,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "311761409356050505624387704/46050984041489974946625739975",
          "shifted": []
        },
        {
          "k": 1464,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6107862028510103261757469/902013544197160272984362400",
          "shifted": []
        },
        {
          "k": 1465,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "12360593832396899880850667/1825032409928763205167780000",
          "shifted": []
        },
        {
          "k": 1466,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "994471098432939899992706223/146801650815803059929811254850",
          "shifted": []
        },
        {
          "k": 1467,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "37504600032152411551365770417/5535169976806626952035865355130",
          "shifted": []
        },
        {
          "k": 1468,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2417794070005387998307981069/356757822513299466106810419600",
          "shifted": []
        },
        {
          "k": 1469,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "31609694215874898414543508791/4663182215483891159698340569100",
          "shifted": []
        },
        {
          "k": 1470,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "254205689209446174030821/37493447401739880723831750",
          "shifted": []
        },
        {
          "k": 1471,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "724620911842716393077/106853588054314924410900",
          "shifted": []
        },
        {
          "k": 1472,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "47279612158657405110171741/6970443512990525537730282880",
          "shifted": []
        },
        {
          "k": 1473,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6062263549359463084008771791/893572306880851847858139626400",
          "shifted": []
        },
        {
          "k": 1474,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "130059635657393256601519592339/19166637245540801366437126744650",
          "shifted": []
        },
        {
          "k": 1475,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3043947058397348709891/448486224478159682465950",
          "shifted": []
        },
        {
          "k": 1476,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "31567967498910881085046807/4650154447420913458219056000",
          "shifted": []
        },
        {
          "k": 1477,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "26994988629827831413589011/3975692343730547801267235924",
          "shifted": []
        },
        {
          "k": 1478,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "387817360731178804409875521/57103910627091299092464149150",
          "shifted": []
        },
        {
          "k": 1479,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "50164104278882106514759576849/7384834555199712624158876780775",
          "shifted": []
        },
        {
          "k": 1480,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1494713665300774417963923/219996077014800456635392000",
          "shifted": []
        },
        {
          "k": 1481,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "5203124066843699552029623/765650297889682324429507600",
          "shifted": []
        },
        {
          "k": 1482,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "81625168792907376959954345893/12008805985900461668751161830710",
          "shifted": []
        },
        {
          "k": 1483,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "68403206172375283327885972099/10061477843477537191808476174350",
          "shifted": []
        },
        {
          "k": 1484,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "701911400917433564154877809/103223198698858271519246524400",
          "shifted": []
        },
        {
          "k": 1485,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "484011535350131799226643/71164032044420565404203500",
          "shifted": []
        },
        {
          "k": 1486,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "101179938946251654618297337/14873363209153699609540521150",
          "shifted": []
        },
        {
          "k": 1487,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6995100355455252059855016933/1028060739706803530361017124280",
          "shifted": []
        },
        {
          "k": 1488,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "13189258095891882186217422397/1938007100051124832002164860800",
          "shifted": []
        },
        {
          "k": 1489,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "43343342476374659120758651/6367481414033941912700679600",
          "shifted": []
        },
        {
          "k": 1490,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "227622037881504011557144227/33432588335027503593442666250",
          "shifted": []
        },
        {
          "k": 1491,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "35034795269802397043899343/5144768075168513306232571350",
          "shifted": []
        },
        {
          "k": 1492,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "20970496660295884561878739/3078829045616852746071723360",
          "shifted": []
        },
        {
          "k": 1493,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "36165092291463592974224591547/5308565669849043747300827747300",
          "shifted": []
        },
        {
          "k": 1494,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "33569319210750062584204346009/4926528782810169592618799427150",
          "shifted": []
        },
        {
          "k": 1495,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "29255533144327615642430174/4292571107525786390896153875",
          "shifted": []
        },
        {
          "k": 1496,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "73546116518967184594714071/10788978634649172643114343200",
          "shifted": []
        },
        {
          "k": 1497,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "504241255794241044024886727/73955450277090115720955804160",
          "shifted": []
        },
        {
          "k": 1498,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1011791076655462524748305889/148365864908615773843442704350",
          "shifted": []
        },
        {
          "k": 1499,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "218017214815191182824718649/31962842019539071353830840650",
          "shifted": []
        },
        {
          "k": 1500,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "57749893757878717239631/8464812818678309739222000",
          "shifted": []
        },
        {
          "k": 1501,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "12097993751752430792193691/1772928448086927200263837500",
          "shifted": []
        },
        {
          "k": 1502,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "6082541874534131224322377407/891199139194265631368660215154",
          "shifted": []
        },
        {
          "k": 1503,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "114679680058659302430345681821/16799178167048975175095227497900",
          "shifted": []
        },
        {
          "k": 1504,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "102229400565771122525840191/14972330479726631301041937600",
          "shifted": []
        },
        {
          "k": 1505,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "78879540280332418530207/11550215895587963671658000",
          "shifted": []
        },
        {
          "k": 1506,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "639858268978158363219947/93674583944364360426802650",
          "shifted": []
        },
        {
          "k": 1507,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "133605157683385641894521429/19555709557146901180557387730",
          "shifted": []
        },
        {
          "k": 1508,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3572302812755615426014852467/522770535679067133718469684800",
          "shifted": []
        },
        {
          "k": 1509,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "118536587714474306882748724673/17343144902778367691375992194300",
          "shifted": []
        },
        {
          "k": 1510,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "254272690122921952639112327/37195282143428629616286335250",
          "shifted": []
        },
        {
          "k": 1511,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "159796284206453896014768309/23370480241485746191775014925",
          "shifted": []
        },
        {
          "k": 1512,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "122966601765679508672875429/17980471056529336230021263040",
          "shifted": []
        },
        {
          "k": 1513,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "29438898518782578071250361/4303764474418040808451280400",
          "shifted": []
        },
        {
          "k": 1514,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "162449248000386690725102582739/23744214293081806008350021130650",
          "shifted": []
        },
        {
          "k": 1515,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "392021030377791096808558273/57287877712554610489078316250",
          "shifted": []
        },
        {
          "k": 1516,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "109492824443221517494728919/15997510665720152277146590800",
          "shifted": []
        },
        {
          "k": 1517,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "8257034385291254140984123947/1206158372863117265374491095980",
          "shifted": []
        },
        {
          "k": 1518,
          "a_cutoff": 49,
          "b": "29/50",
          "tau": "3/40",
          "mu": "498139400572730939330023815989/72751967219112793145441824321350",
          "shifted": []
        },
        {
          "k": 1519,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "25082708271999959831875808877/3483022425450285339936170787700",
          "shifted": []
        },
        {
          "k": 1520,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1891425890550921337394577/262605398853036839139232000",
          "shifted": []
        },
        {
          "k": 1521,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "853325702509213672570079/118457266056901843578670800",
          "shifted": []
        },
        {
          "k": 1522,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "686365251598374416537594107/95265314101654042100996845110",
          "shifted": []
        },
        {
          "k": 1523,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "538268278686013732854323011599/74698351684251015186217043419600",
          "shifted": []
        },
        {
          "k": 1524,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "11274696699197149401096747379/1564407524243468568631615268025",
          "shifted": []
        },
        {
          "k": 1525,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "145097717584139651116799/20129754813387077024322775",
          "shifted": []
        },
        {
          "k": 1526,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1250425904184520287742134/173447810239474703330401675",
          "shifted": []
        },
        {
          "k": 1527,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "349219158368388442344211283/48433065150347237490433803924",
          "shifted": []
        },
        {
          "k": 1528,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1047335268235291774999976253/145232139449200985257249527200",
          "shifted": []
        },
        {
          "k": 1529,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "17374372859552839983798750081/2408903132448870646673190349100",
          "shifted": []
        },
        {
          "k": 1530,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4384164400671654857250169/607757464073878150477054500",
          "shifted": []
        },
        {
          "k": 1531,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "51677808513452881218176921/7162768384008043406236408200",
          "shifted": []
        },
        {
          "k": 1532,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "7062820105113894059213853078/978787450448120164552601443685",
          "shifted": []
        },
        {
          "k": 1533,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1690682562988744628717306104/234264147470205105792928514475",
          "shifted": []
        },
        {
          "k": 1534,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "523010461214295171505152076/72458228977703241420810410975",
          "shifted": []
        },
        {
          "k": 1535,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "70670758627217775437381997/9789280106573677983606182500",
          "shifted": []
        },
        {
          "k": 1536,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "16035746387543562277101397/2220925149717425302343846400",
          "shifted": []
        },
        {
          "k": 1537,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "37785699892255651921261833/5232461394043766257172290880",
          "shifted": []
        },
        {
          "k": 1538,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "145876103401422389977546993701/20197453288797853852890449050150",
          "shifted": []
        },
        {
          "k": 1539,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "17776821773014498399133876599/2460937311008085002832976010400",
          "shifted": []
        },
        {
          "k": 1540,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2808478685856177216697091/388733184792285310249531875",
          "shifted": []
        },
        {
          "k": 1541,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "42352906381282976723870157/5861352377033916549858901775",
          "shifted": []
        },
        {
          "k": 1542,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "9935261230062517736705731442/1374763869964357400877747252855",
          "shifted": []
        },
        {
          "k": 1543,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "199768512331980163757285885263/27638224369092927162694196611700",
          "shifted": []
        },
        {
          "k": 1544,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "37656896167677151800019002987/5209091473372404584998228241200",
          "shifted": []
        },
        {
          "k": 1545,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1121722479320002396405359/155144835536459875555971500",
          "shifted": []
        },
        {
          "k": 1546,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "405976665076539398613346329/56141949047250709418171010800",
          "shifted": []
        },
        {
          "k": 1547,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "11306953096296281650252683/1563387355408866823063344040",
          "shifted": []
        },
        {
          "k": 1548,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "140906623799688406654329068/19479916029930981552062045325",
          "shifted": []
        },
        {
          "k": 1549,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "299787078712708778844891878/41438433062937609451542093675",
          "shifted": []
        },
        {
          "k": 1550,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "16451073837849453452208/2273628401815114386639575",
          "shifted": []
        },
        {
          "k": 1551,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "13341168875286015775774867/1843546138973824014935049900",
          "shifted": []
        },
        {
          "k": 1552,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "65488935047182713338136473/9048217455173650547928900568",
          "shifted": []
        },
        {
          "k": 1553,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4937779276200800794742934753/682121630077986895003873107200",
          "shifted": []
        },
        {
          "k": 1554,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2521401847319265245567349671/348263001273885048901464019350",
          "shifted": []
        },
        {
          "k": 1555,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "48667915654389147676140051/6721144260849617215907758000",
          "shifted": []
        },
        {
          "k": 1556,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "321077595938286315833322777/44334901412008379997770797775",
          "shifted": []
        },
        {
          "k": 1557,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2689832186140937673071328331/371360989223259895816272041895",
          "shifted": []
        },
        {
          "k": 1558,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "54081671164495955372246541062/7465460842434075010238924882175",
          "shifted": []
        },
        {
          "k": 1559,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "652416242602949990542977192117/90046488853216583517207362214700",
          "shifted": []
        },
        {
          "k": 1560,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "57990128522991243474251/8002610222232586087320000",
          "shifted": []
        },
        {
          "k": 1561,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "54889814368395680368511/7573646052559638427845700",
          "shifted": []
        },
        {
          "k": 1562,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4734432827497539846510906897/653156008442827255967566266620",
          "shifted": []
        },
        {
          "k": 1563,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "74035650469628226856338582331/10212349339356957275233270073400",
          "shifted": []
        },
        {
          "k": 1564,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "820879030878374935758932862/113213913076713834710358482075",
          "shifted": []
        },
        {
          "k": 1565,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "811289114269310643700572/111874790756155665682773125",
          "shifted": []
        },
        {
          "k": 1566,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "451279296974725708692335692/62221147965080526216654965025",
          "shifted": []
        },
        {
          "k": 1567,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "45365619703976523525588914023/6253966538599726256080766745420",
          "shifted": []
        },
        {
          "k": 1568,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3053866427928910361234011761/420934879000670718523594882400",
          "shifted": []
        },
        {
          "k": 1569,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "31978439512856316493976323/4407155626842412273275259800",
          "shifted": []
        },
        {
          "k": 1570,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "92170561465556979247967263/12700758855483290323951924250",
          "shifted": []
        },
        {
          "k": 1571,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "5559285506711487175929447603/765936572789133074156524865600",
          "shifted": []
        },
        {
          "k": 1572,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "29400625458853563398957111/4050110413571776181299659955",
          "shifted": []
        },
        {
          "k": 1573,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1125358644989659884333152301/155002171803331128248303507275",
          "shifted": []
        },
        {
          "k": 1574,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "13575106828079479978303450446/1869505293600356260362691550725",
          "shifted": []
        },
        {
          "k": 1575,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "86504132130908533078889/11911240164077016942162060",
          "shifted": []
        },
        {
          "k": 1576,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "135870442360694189617859/18706040705086571585734800",
          "shifted": []
        },
        {
          "k": 1577,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "896315577801441183620192205/123382811089256085179025890516",
          "shifted": []
        },
        {
          "k": 1578,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "60066849608863677923681168557/8267333826556323039076538881800",
          "shifted": []
        },
        {
          "k": 1579,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "241523029561881905990899684489/33237331102980239127951716485400",
          "shifted": []
        },
        {
          "k": 1580,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "72835320969482631398379576/10021821953448328906951751125",
          "shifted": []
        },
        {
          "k": 1581,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2392662176044998855759194/329172199720641619703939175",
          "shifted": []
        },
        {
          "k": 1582,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1752317630873690082670956792/241041482369642180876956901315",
          "shifted": []
        },
        {
          "k": 1583,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "9607917077454905997311530197/1321433981168296134972610649300",
          "shifted": []
        },
        {
          "k": 1584,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3873246479481399163270846151/532633768640901089049604701600",
          "shifted": []
        },
        {
          "k": 1585,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3114727502824669384477159/428263467958935211250670000",
          "shifted": []
        },
        {
          "k": 1586,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "115603617455568423965371113/15892780215094881691109806850",
          "shifted": []
        },
        {
          "k": 1587,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "3873487852709977449571989029/532436971924071087524359992240",
          "shifted": []
        },
        {
          "k": 1588,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "15817802567124033453336340123/2173951154187694041521828822825",
          "shifted": []
        },
        {
          "k": 1589,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "234974371492816544579572179/32289537488508372903868620275",
          "shifted": []
        },
        {
          "k": 1590,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4870837504639948339084678/669241303967311515511576875",
          "shifted": []
        },
        {
          "k": 1591,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2056360101616976601634891683/282498472079508985133850718100",
          "shifted": []
        },
        {
          "k": 1592,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "225328843598795945726177043/30950782426608292938634111520",
          "shifted": []
        },
        {
          "k": 1593,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "8116099258570284647542943659/1114654247663777334579584348100",
          "shifted": []
        },
        {
          "k": 1594,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "5933166887000879376176471131/814737004469195082447140783100",
          "shifted": []
        },
        {
          "k": 1595,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "1259566069505981510911337811/172937809429775959950508831000",
          "shifted": []
        },
        {
          "k": 1596,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2691489431293101571774154/369487604143407952553240175",
          "shifted": []
        },
        {
          "k": 1597,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "473443689462112744672547792/64985099835141124102227599935",
          "shifted": []
        },
        {
          "k": 1598,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "11757226195517254557731311068/1613573179349853610751243886575",
          "shifted": []
        },
        {
          "k": 1599,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2289504026759571402282447367/314169202427786597798113422700",
          "shifted": []
        },
        {
          "k": 1600,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "8284708373495217999327/1136679162421608436206400",
          "shifted": []
        },
        {
          "k": 1601,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "25372528513236812875401/3480670941248464595224700",
          "shifted": []
        },
        {
          "k": 1602,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2720338412357430344178359999/373130515014582745555908905826",
          "shifted": []
        },
        {
          "k": 1603,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "39061951085282271945372690779/5357108600882346057540692949600",
          "shifted": []
        },
        {
          "k": 1604,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "7361779753860882631053367041/1009480871608008159499315153225",
          "shifted": []
        },
        {
          "k": 1605,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2511383865526071145131287/344323923319284592113709125",
          "shifted": []
        },
        {
          "k": 1606,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "555342050394094129610793266/76129600706194191246279896575",
          "shifted": []
        },
        {
          "k": 1607,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "167457721159410839939464946793/22952877191117293610293787572460",
          "shifted": []
        },
        {
          "k": 1608,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "5844328749578696849460851051/800950407338715407641894844400",
          "shifted": []
        },
        {
          "k": 1609,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "8811430749505618603452939927/1207414879836171331833699670700",
          "shifted": []
        },
        {
          "k": 1610,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "48584612343338307368885097/6656531697626067276039580000",
          "shifted": []
        },
        {
          "k": 1611,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "325555621530099151873324651/44597827332852434117312596200",
          "shifted": []
        },
        {
          "k": 1612,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "275306345552802453862242604/37708914735139266014973480015",
          "shifted": []
        },
        {
          "k": 1613,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "4150709931346469576827975638/568446470196360932926140617575",
          "shifted": []
        },
        {
          "k": 1614,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "72313265369087010269245071616/9902038473109227440480489364225",
          "shifted": []
        },
        {
          "k": 1615,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "27362837007638674158351371/3746340739743015595487447500",
          "shifted": []
        },
        {
          "k": 1616,
          "a_cutoff": 50,
          "b": "29/50",
          "tau": "3/40",
          "mu": "2490458741181919383656859/340929896342342102371711300",
          "shifted": []
        },
        {
          "k": 1617,
          "a_cutoff": 50,
          "b": "57/100",
          "tau": "7/100",
          "mu": "6001490229075842353956751/821411748639652506320213460",
          "shifted": []
        },
        {
          "k": 1618,
          "a_cutoff": 50,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1559236812301283899820632994/213355809322698847297096879275",
          "shifted": []
        },
        {
          "k": 1619,
          "a_cutoff": 50,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1293690683529588125749972353/176975674816759378232457483200",
          "shifted": []
        },
        {
          "k": 1620,
          "a_cutoff": 50,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1365443876680230593594287/186744517812088550901873000",
          "shifted": []
        },
        {
          "k": 1621,
          "a_cutoff": 50,
          "b": "57/100",
          "tau": "7/100",
          "mu": "20588170083280302782935523/2815028408573778628137666150",
          "shifted": []
        },
        {
          "k": 1622,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "576904382353868226591046723/75445777850971764647683469090",
          "shifted": []
        },
        {
          "k": 1623,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "217999374327030786515336693/28503244641007880448106561800",
          "shifted": []
        },
        {
          "k": 1624,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1445599433831413841501953/188970969597863027868899200",
          "shifted": []
        },
        {
          "k": 1625,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "140833293776490681833/18406052020708634429875",
          "shifted": []
        },
        {
          "k": 1626,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1811940980823887005174039/236759634219024579668876250",
          "shifted": []
        },
        {
          "k": 1627,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "18790752182534922137373549/2454800479004182853977678640",
          "shifted": []
        },
        {
          "k": 1628,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3718438620498930598146244213/485669902054016353598467947800",
          "shifted": []
        },
        {
          "k": 1629,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "6177740989137654406126823/806712757023653297998715700",
          "shifted": []
        },
        {
          "k": 1630,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1908172037189365778660993/249123977141645033148579750",
          "shifted": []
        },
        {
          "k": 1631,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "172616235401495307319851467/22531418332483014898263514600",
          "shifted": []
        },
        {
          "k": 1632,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2232548813294306898576251/291351231862616627532781440",
          "shifted": []
        },
        {
          "k": 1633,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5392118033576413491239/703532892659313707185400",
          "shifted": []
        },
        {
          "k": 1634,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "438205614019875129742949153/57162628543434936962849954950",
          "shifted": []
        },
        {
          "k": 1635,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5736056701097306175464713/748095499858802149360968000",
          "shifted": []
        },
        {
          "k": 1636,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "17216065708543232567573013/2244848239259640009252057400",
          "shifted": []
        },
        {
          "k": 1637,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "22248025849736357119063627/2900374903032639673381793300",
          "shifted": []
        },
        {
          "k": 1638,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "13231724939571002244555589/1724601742539906058579551150",
          "shifted": []
        },
        {
          "k": 1639,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10757605481031496499416133/1401837852239695104049708200",
          "shifted": []
        },
        {
          "k": 1640,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "359391402019040007475319/46823058651987973188328000",
          "shifted": []
        },
        {
          "k": 1641,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "354772388010061099364509/46211700522310306982524200",
          "shifted": []
        },
        {
          "k": 1642,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3736782049877349199798633/486642531959955496185297670",
          "shifted": []
        },
        {
          "k": 1643,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "32112087798958490370770436659/4181105320893689620627782996400",
          "shifted": []
        },
        {
          "k": 1644,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "115269330467697863131160063/15005370360039380190944992200",
          "shifted": []
        },
        {
          "k": 1645,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "514912118712629979938013/67015700080582501805385500",
          "shifted": []
        },
        {
          "k": 1646,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "652084868159524963041064267/84851237034467451616022062850",
          "shifted": []
        },
        {
          "k": 1647,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1310790203686376693128052261/170528890390066950911438717880",
          "shifted": []
        },
        {
          "k": 1648,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "16337302239184117022187709/2124985441037962261723358400",
          "shifted": []
        },
        {
          "k": 1649,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1521276878016700983950693/197831219706321035480783950",
          "shifted": []
        },
        {
          "k": 1650,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "216703169855623392203/28174932834203758985250",
          "shifted": []
        },
        {
          "k": 1651,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5938803448498177961071/771983024922448791680800",
          "shifted": []
        },
        {
          "k": 1652,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1846614700257060618980719/239991783169956126628844840",
          "shifted": []
        },
        {
          "k": 1653,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "4222293563294287801665087313/548630447940876766004129190300",
          "shifted": []
        },
        {
          "k": 1654,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "377211787646355445394555703/49003629278309838565985231450",
          "shifted": []
        },
        {
          "k": 1655,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "38994888611451854914185259/5064799925811675895607363000",
          "shifted": []
        },
        {
          "k": 1656,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "21432969562971918485881331/2783227382161071378530572800",
          "shifted": []
        },
        {
          "k": 1657,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "299181727849141459271293/38843043341803704343244070",
          "shifted": []
        },
        {
          "k": 1658,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "60347529005706439968661061/7833387821330907792629078350",
          "shifted": []
        },
        {
          "k": 1659,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "20299704947411087002263049/2634461919337134904792359600",
          "shifted": []
        },
        {
          "k": 1660,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3887697216085978507659137/504436852381493459158787000",
          "shifted": []
        },
        {
          "k": 1661,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "9254033533735842815774233/1200487731988406554497605900",
          "shifted": []
        },
        {
          "k": 1662,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "9179780348885585356695623/1190614975541733557510978250",
          "shifted": []
        },
        {
          "k": 1663,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3946639845230202835881534861/511774981009306984637535752600",
          "shifted": []
        },
        {
          "k": 1664,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3432513764056729414543519/445016849723069889565913600",
          "shifted": []
        },
        {
          "k": 1665,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "24641010230867055491147/3194003582949789366444000",
          "shifted": []
        },
        {
          "k": 1666,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "673338278276418616178453/87261570604908200125425150",
          "shifted": []
        },
        {
          "k": 1667,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "295037718842743797926767/38227879042001251395255680",
          "shifted": []
        },
        {
          "k": 1668,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "4552442863105893543311533573/589739496122022676655564335800",
          "shifted": []
        },
        {
          "k": 1669,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "14524552792920144656568167/1881185564967904031533427300",
          "shifted": []
        },
        {
          "k": 1670,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "147140004794307609203613911/19053418197939950079325392250",
          "shifted": []
        },
        {
          "k": 1671,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1478757215087748796738742969/191448683568873649874830456200",
          "shifted": []
        },
        {
          "k": 1672,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "368587932286058718794343/47710075266923305458453440",
          "shifted": []
        },
        {
          "k": 1673,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "473559301441786968344203/61285389452413043347152800",
          "shifted": []
        },
        {
          "k": 1674,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3752555407329767666550770063/485538183717568810873545069450",
          "shifted": []
        },
        {
          "k": 1675,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10727172955775160296171/1387699280462720147423472",
          "shifted": []
        },
        {
          "k": 1676,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1082877053889205517194747/140056459221728024618157800",
          "shifted": []
        },
        {
          "k": 1677,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "14649805965832818013178563/1894392136915697415544806180",
          "shifted": []
        },
        {
          "k": 1678,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3804324821575463222850517/491846658987743252045693950",
          "shifted": []
        },
        {
          "k": 1679,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1099130356660462609677093967/142074314407556152262871597800",
          "shifted": []
        },
        {
          "k": 1680,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3824776115192993530697/494295575075244864264000",
          "shifted": []
        },
        {
          "k": 1681,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "337265129409151671716328/43577929182846029005279525",
          "shifted": []
        },
        {
          "k": 1682,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "780917667697058614772663947/100882293313363395445150684130",
          "shifted": []
        },
        {
          "k": 1683,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "329745054687098996814596281/42589510081704446565840141600",
          "shifted": []
        },
        {
          "k": 1684,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2026898354135872066307/261740594451289643137800",
          "shifted": []
        },
        {
          "k": 1685,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "39629743158221598738279293/5116526625673069646216675500",
          "shifted": []
        },
        {
          "k": 1686,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "113788722694901430741197989/14688186382192598222011855950",
          "shifted": []
        },
        {
          "k": 1687,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "25411563739141711480716719/3279558783818836550561797400",
          "shifted": []
        },
        {
          "k": 1688,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "628456658577715469868300491/81091352166865903829842825600",
          "shifted": []
        },
        {
          "k": 1689,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1578909995522709457161278/203691013988159044844653575",
          "shifted": []
        },
        {
          "k": 1690,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "198387425010104919728397/25588452774971516738642750",
          "shifted": []
        },
        {
          "k": 1691,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "125601284576977785428904767/16197181985843598849840499600",
          "shifted": []
        },
        {
          "k": 1692,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "205109378637580275309110557/26445178211652554029211153880",
          "shifted": []
        },
        {
          "k": 1693,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "81794053953736965297269221/10543830481374310116367019100",
          "shifted": []
        },
        {
          "k": 1694,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "591820044210643640377796897/76274989621031277452913240550",
          "shifted": []
        },
        {
          "k": 1695,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "30277439022040614541111547/3901463376888483693913857000",
          "shifted": []
        },
        {
          "k": 1696,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5810615709149274415636483/748594380730852400592438400",
          "shifted": []
        },
        {
          "k": 1697,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1876887039637911320178421/241756778485971037139538680",
          "shifted": []
        },
        {
          "k": 1698,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "21124495826369647408973249347/2720464702639157963086755738450",
          "shifted": []
        },
        {
          "k": 1699,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1211142554893520170201881/155943877207870071856318400",
          "shifted": []
        },
        {
          "k": 1700,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "573648467716536063487/73847419732401268097960",
          "shifted": []
        },
        {
          "k": 1701,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "249335596568925139331/32091520812927792722100",
          "shifted": []
        },
        {
          "k": 1702,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "95743997151143795303520379/12320666328615933407860164690",
          "shifted": []
        },
        {
          "k": 1703,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3330461285996474127643744133/428493029166215069820260309800",
          "shifted": []
        },
        {
          "k": 1704,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1494096834459104127998191/192191841807693442543214400",
          "shifted": []
        },
        {
          "k": 1705,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "75904707194870581638041/9762068385466782095447000",
          "shifted": []
        },
        {
          "k": 1706,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "79881881134979111698444937/10271608417010404978473089350",
          "shifted": []
        },
        {
          "k": 1707,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "252284988579987444473037917/32433865902663358023912035280",
          "shifted": []
        },
        {
          "k": 1708,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "12575291901443277199295013/1616376837733880076870731800",
          "shifted": []
        },
        {
          "k": 1709,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1114557711677830208180990939/143233446620508077531139108100",
          "shifted": []
        },
        {
          "k": 1710,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "179199649162812272435377487/23024832247056349783865828250",
          "shifted": []
        },
        {
          "k": 1711,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "28583139480683517635904827/3671865689140581673612134600",
          "shifted": []
        },
        {
          "k": 1712,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "56547386293184385016025611/7262849309859401626280859200",
          "shifted": []
        },
        {
          "k": 1713,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "177571518561537952303837079/22802661767736244598318415150",
          "shifted": []
        },
        {
          "k": 1714,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2900295063344880769865873/372367920240881114608012550",
          "shifted": []
        },
        {
          "k": 1715,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "52459346224791769224417613/6733965522542258601339116000",
          "shifted": []
        },
        {
          "k": 1716,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "17740443955210239034018729/2276829642134561992808530200",
          "shifted": []
        },
        {
          "k": 1717,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10592195645008459519263/1359158747801798783670820",
          "shifted": []
        },
        {
          "k": 1718,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "35638499103935923283423/4572164354103863043167050",
          "shifted": []
        },
        {
          "k": 1719,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "9360108325057344226212661573/1200609121847800319038265776200",
          "shifted": []
        },
        {
          "k": 1720,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "653160903749776633401487/83764380308740350649632000",
          "shifted": []
        },
        {
          "k": 1721,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "12265259417358613145947/1572658658614036871334350",
          "shifted": []
        },
        {
          "k": 1722,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "135670183893201091667871829/17392450573983534931619969070",
          "shifted": []
        },
        {
          "k": 1723,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5301611912945760299814614291/679521227218419618031803011600",
          "shifted": []
        },
        {
          "k": 1724,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1198635589093518390563918657/153603492826582386430194959800",
          "shifted": []
        },
        {
          "k": 1725,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "55059790781488314047341/7054518979762610913512700",
          "shifted": []
        },
        {
          "k": 1726,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "4303128077052929265046779/551234189415636915575963650",
          "shifted": []
        },
        {
          "k": 1727,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1945761956547949986764489117/249207267536310043302884596120",
          "shifted": []
        },
        {
          "k": 1728,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "19837213732100595207014711/2540217404770480108004601600",
          "shifted": []
        },
        {
          "k": 1729,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "93701792593295052687407/11996579343251202585958800",
          "shifted": []
        },
        {
          "k": 1730,
          "a_cutoff": 51,
          "b": "57/100",
          "tau": "7/100",
          "mu": "15185096432657646045442523/1943777269535712618059337250",
          "shifted": []
        },
        {
          "k": 1731,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "176778365691520065567645079/21761513565693467538463531200",
          "shifted": []
        },
        {
          "k": 1732,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "35977181110686341514000139/4428122411422596424455810770",
          "shifted": []
        },
        {
          "k": 1733,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2788658467905835091566683023/343178754371542925341924065300",
          "shifted": []
        },
        {
          "k": 1734,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5603979875359013044596795233/689531781806187467118941872575",
          "shifted": []
        },
        {
          "k": 1735,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1334697316145062144273839/164200033832230051561075000",
          "shifted": []
        },
        {
          "k": 1736,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "404117186898611521161053/49708491856516286903075400",
          "shifted": []
        },
        {
          "k": 1737,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "248702965796965930592807429/30587016521100840647132180160",
          "shifted": []
        },
        {
          "k": 1738,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "70515438384758819984709431/8671082692349665960539961475",
          "shifted": []
        },
        {
          "k": 1739,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3418963765682872262682131567/420355425152433103861943170800",
          "shifted": []
        },
        {
          "k": 1740,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "576631277207727361912391/70884857646590381862829875",
          "shifted": []
        },
        {
          "k": 1741,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "858335489419275863799127/105498318975203319517036100",
          "shifted": []
        },
        {
          "k": 1742,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "89558932976649659643244277/11006028947816098991999595495",
          "shifted": []
        },
        {
          "k": 1743,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10649087755247770382106557/1308481215155791738721062200",
          "shifted": []
        },
        {
          "k": 1744,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "190452091045766225242160691/23397758482907494996180900400",
          "shifted": []
        },
        {
          "k": 1745,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "147617971187685583206277/18132648327759579798568500",
          "shifted": []
        },
        {
          "k": 1746,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "13289351624638852606398649/1632147382650994677795551625",
          "shifted": []
        },
        {
          "k": 1747,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "58872987989797494853905607/7229450822832361403160292640",
          "shifted": []
        },
        {
          "k": 1748,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "748643822535392124854407877/91917499173708298824161811450",
          "shifted": []
        },
        {
          "k": 1749,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "56769135047614789699375343/6968977012269899324466347700",
          "shifted": []
        },
        {
          "k": 1750,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "14331315329392167168883/1759043915486830703163125",
          "shifted": []
        },
        {
          "k": 1751,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "54428747667514847358843551/6679637936919713350140255000",
          "shifted": []
        },
        {
          "k": 1752,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "7629211024339063356488437/936134463385901718576618696",
          "shifted": []
        },
        {
          "k": 1753,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "12420583444877890912717107/1523823628486377820856932325",
          "shifted": []
        },
        {
          "k": 1754,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "6161189430250939986813611983/755773123045076304160380099075",
          "shifted": []
        },
        {
          "k": 1755,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "121900880380321525576211/14950921923602285920650000",
          "shifted": []
        },
        {
          "k": 1756,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "17474695746985805848/2142915659562138278775",
          "shifted": []
        },
        {
          "k": 1757,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "624881919610224582121043521/76617471065398338538356280380",
          "shifted": []
        },
        {
          "k": 1758,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "43947893570749058552311506347/5387687417649893496508772949825",
          "shifted": []
        },
        {
          "k": 1759,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "133499327653492546964534413/16363565986859364400743690200",
          "shifted": []
        },
        {
          "k": 1760,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "8872552905219663139143203/1087381881114453477913140000",
          "shifted": []
        },
        {
          "k": 1761,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "198979831674761745059671/24382444724720776213710300",
          "shifted": []
        },
        {
          "k": 1762,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "47387363965786019195427957/5805845951145522892272154205",
          "shifted": []
        },
        {
          "k": 1763,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "25709427149521341650978419819/3149417233368065053894008470400",
          "shifted": []
        },
        {
          "k": 1764,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "807192875428965807377935951/98866699273472884045095103650",
          "shifted": []
        },
        {
          "k": 1765,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "448542938573341859608561/54930269282406214461635500",
          "shifted": []
        },
        {
          "k": 1766,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "52146302955412049825134853/6385079216218859558662027275",
          "shifted": []
        },
        {
          "k": 1767,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "36673545403213546354439041783/4489839318024129250346525338680",
          "shifted": []
        },
        {
          "k": 1768,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1171569129205096846350211/143410526200548610969760600",
          "shifted": []
        },
        {
          "k": 1769,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "94025131119401318566877/11507800880445253042573800",
          "shifted": []
        },
        {
          "k": 1770,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10626047361222747559428263/1300335718328928242872855875",
          "shifted": []
        },
        {
          "k": 1771,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1581592419572145691404501/193514604293087751661094800",
          "shifted": []
        },
        {
          "k": 1772,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "586559183021574760934915291/71757369346634573927802637545",
          "shifted": []
        },
        {
          "k": 1773,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3367425773351007916721285233/411896663055808823747205438300",
          "shifted": []
        },
        {
          "k": 1774,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "584741763247066108064456051/71513823582099944927937957025",
          "shifted": []
        },
        {
          "k": 1775,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "13922041787568011033693/1702411462300505865976440",
          "shifted": []
        },
        {
          "k": 1776,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "273183010293753513270263/33400354483517545578286800",
          "shifted": []
        },
        {
          "k": 1777,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2370580385933359654981/289793030411230051562372",
          "shifted": []
        },
        {
          "k": 1778,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "6893370253630587398039418331/842559902357990135856731480475",
          "shifted": []
        },
        {
          "k": 1779,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1526873702377285652987441387/186598565176520279261902600800",
          "shifted": []
        },
        {
          "k": 1780,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10307683193762501074239/1259512035339913129303750",
          "shifted": []
        },
        {
          "k": 1781,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1158113232824314214875489/141490874278298704481066700",
          "shifted": []
        },
        {
          "k": 1782,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "639283259508628065170641/78092073776621677254970455",
          "shifted": []
        },
        {
          "k": 1783,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "348402206417119935907253789/42553061356133239055700395400",
          "shifted": []
        },
        {
          "k": 1784,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "55374181769094051303760661/6762286939351238835570261900",
          "shifted": []
        },
        {
          "k": 1785,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3633050421636038437187/443602647390718370913750",
          "shifted": []
        },
        {
          "k": 1786,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "315691541413309379631673/38540926586154747418349525",
          "shifted": []
        },
        {
          "k": 1787,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5749557374611785122218241171/701827192013790544941237074640",
          "shifted": []
        },
        {
          "k": 1788,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3158851490935949968530620222/385533064641407639561156730825",
          "shifted": []
        },
        {
          "k": 1789,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "134326890222498949247933127/16392005698549198312703267300",
          "shifted": []
        },
        {
          "k": 1790,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "11659531943026164028366621/1422613863405342079825242375",
          "shifted": []
        },
        {
          "k": 1791,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1177229929759557758309083/143616411043304279264159400",
          "shifted": []
        },
        {
          "k": 1792,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2269977168689554582563677/276886121758676314258814720",
          "shifted": []
        },
        {
          "k": 1793,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "202034495987526495723675247/24640086184125114200068771200",
          "shifted": []
        },
        {
          "k": 1794,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "570983956638787282981290191/69626996979810668144011754775",
          "shifted": []
        },
        {
          "k": 1795,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "5631837381253664559451/686658814405131067208000",
          "shifted": []
        },
        {
          "k": 1796,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1498281497193260150146307/182650772669110168738280850",
          "shifted": []
        },
        {
          "k": 1797,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2928374782820643828622387/356937378474309812787667140",
          "shifted": []
        },
        {
          "k": 1798,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "280021407028028372432334483/34126672765492891919491698925",
          "shifted": []
        },
        {
          "k": 1799,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "30381489439614523741392503557/3702108889901164181857166989800",
          "shifted": []
        },
        {
          "k": 1800,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "213648589948772098431413/26030208103471148299821000",
          "shifted": []
        },
        {
          "k": 1801,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "946343425269029935751/115282644312294932150800",
          "shifted": []
        },
        {
          "k": 1802,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "40682403084205840021675157/4955179360371680529669219993",
          "shifted": []
        },
        {
          "k": 1803,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "30943820862255166835140514999/3768464321208178228364149724400",
          "shifted": []
        },
        {
          "k": 1804,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "17989478468891512777597969/2190517869943266864860645225",
          "shifted": []
        },
        {
          "k": 1805,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1249135466270789672198629/152081221957904885406007500",
          "shifted": []
        },
        {
          "k": 1806,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "62743052819238898473871801/7637823094168557260777754675",
          "shifted": []
        },
        {
          "k": 1807,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "125701812038385247416621861/15299718881849999981033020280",
          "shifted": []
        },
        {
          "k": 1808,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "64331900346097086513653/7829000583171624586630800",
          "shifted": []
        },
        {
          "k": 1809,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "869651472054310925682142379/105818909476313748341516669100",
          "shifted": []
        },
        {
          "k": 1810,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "157777006008671699466347/19195521884434636350826875",
          "shifted": []
        },
        {
          "k": 1811,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "256766980119663337178482799/31234432762958673315427063200",
          "shifted": []
        },
        {
          "k": 1812,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "201515531753353643944799273/24509885319888020695890994770",
          "shifted": []
        },
        {
          "k": 1813,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "149952238022413208763386609/18235768843015149110365741900",
          "shifted": []
        },
        {
          "k": 1814,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "56940571654617767637367077631/6923590754088087212583771290025",
          "shifted": []
        },
        {
          "k": 1815,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "186111575251558340537269/22626712509502686981957000",
          "shifted": []
        },
        {
          "k": 1816,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "532045582464388675280259/64674858972083974574666200",
          "shifted": []
        },
        {
          "k": 1817,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "12884521326637750122580852/1566006570012039382397564145",
          "shifted": []
        },
        {
          "k": 1818,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "8283632988109057920327856751/1006664722723616706613375121475",
          "shifted": []
        },
        {
          "k": 1819,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "410929471502790893200638047/49930977344028531314632686800",
          "shifted": []
        },
        {
          "k": 1820,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "64301235295400443803676/7811976666358150512919875",
          "shifted": []
        },
        {
          "k": 1821,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "21403750239778371998167/2599982389855287218672100",
          "shifted": []
        },
        {
          "k": 1822,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "62483630800594659060665339/7589021217281932281951073105",
          "shifted": []
        },
        {
          "k": 1823,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "237260295000894789044887724623/28812677602411847942434828729800",
          "shifted": []
        },
        {
          "k": 1824,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1064003225658646499178074701/129193483708754119311256346400",
          "shifted": []
        },
        {
          "k": 1825,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "79172427760164501219/9611934538920235454500",
          "shifted": []
        },
        {
          "k": 1826,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "2748598931658127147629671/333647180467710150705198975",
          "shifted": []
        },
        {
          "k": 1827,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1380523954458806094611699075/167555752540346252372886021888",
          "shifted": []
        },
        {
          "k": 1828,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "93628585139379782163710929/11362221014321524330704311150",
          "shifted": []
        },
        {
          "k": 1829,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "4353271841397417334366450679/528214114849000387546060946100",
          "shifted": []
        },
        {
          "k": 1830,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "19590839842229103691275259/2376767920255473598459183125",
          "shifted": []
        },
        {
          "k": 1831,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "10412365381511686100619227/1263056262851731478164240600",
          "shifted": []
        },
        {
          "k": 1832,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "110313901883485035284102117/13379601643674173263340136360",
          "shifted": []
        },
        {
          "k": 1833,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "453403628933875852291223/54984165035682115670977800",
          "shifted": []
        },
        {
          "k": 1834,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "21445647691366841393751/2600348648046371131352275",
          "shifted": []
        },
        {
          "k": 1835,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "400740090570914161134820321/48584198494069490316367170000",
          "shifted": []
        },
        {
          "k": 1836,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "4492700162525177577761881/544602446136702863057525175",
          "shifted": []
        },
        {
          "k": 1837,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "78001330259885574526842059/9453968022252270197112142260",
          "shifted": []
        },
        {
          "k": 1838,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "9066495516066896990186687461/1098731569330651726870559331975",
          "shifted": []
        },
        {
          "k": 1839,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "36429131055483095081863031057/4414088756113234798620528451800",
          "shifted": []
        },
        {
          "k": 1840,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "67764670360671008332721/8209859818222422679318000",
          "shifted": []
        },
        {
          "k": 1841,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "1148667407691764970627017/139144786036778011556978100",
          "shifted": []
        },
        {
          "k": 1842,
          "a_cutoff": 52,
          "b": "57/100",
          "tau": "7/100",
          "mu": "12922853432899415418899068537/1565205442306310826206854843545",
          "shifted": []
        },
        {
          "k": 1843,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "38396788547237367446258438513/4491848390909454962363883604800",
          "shifted": []
        },
        {
          "k": 1844,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "3749679125462056034673465783/438606393424506044552060735200",
          "shifted": []
        },
        {
          "k": 1845,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "538057453855835310672821/62930360749745916906406875",
          "shifted": []
        },
        {
          "k": 1846,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "778256327507094757780505071/91013328296919550644074216550",
          "shifted": []
        },
        {
          "k": 1847,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "868581544114181116930302487/101564924707753689995238112440",
          "shifted": []
        },
        {
          "k": 1848,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "817920797032239058682885671/95630246005259026468520559600",
          "shifted": []
        },
        {
          "k": 1849,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "116572776455229441785095937/13627998621555818221754409300",
          "shifted": []
        },
        {
          "k": 1850,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "7/100",
          "mu": "140836593151637698691779/16462713513268526591387150",
          "shifted": []
        },
        {
          "k": 1851,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "74130487688657678026797717/8663723490013097992141103840",
          "shifted": []
        },
        {
          "k": 1852,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "130898474023879514093558734945/15295135818930697936217320154052",
          "shifted": []
        },
        {
          "k": 1853,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "6574589586540389389640422621387/768065991620107102981264477144700",
          "shifted": []
        },
        {
          "k": 1854,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "69887544418666753096688297108/8162832961603408182166429726575",
          "shifted": []
        },
        {
          "k": 1855,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4318705667228073395863153/504319870650233271222729000",
          "shifted": []
        },
        {
          "k": 1856,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "22381877960671443790153/2613126579661317965974400",
          "shifted": []
        },
        {
          "k": 1857,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "166032536499372750335869511/19380665342226536668183609880",
          "shifted": []
        },
        {
          "k": 1858,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "13449378255935066510566148058484/1569601294432211961543804377254275",
          "shifted": []
        },
        {
          "k": 1859,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3178854523237831569221681794669/370910867994672432260196336287600",
          "shifted": []
        },
        {
          "k": 1860,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "603161109081450036470658381/70362960849996276936905216500",
          "shifted": []
        },
        {
          "k": 1861,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "599224560767801411950934743/69889567797310386113257497900",
          "shifted": []
        },
        {
          "k": 1862,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "391252398435948031237167420988/45623840471572505389382542106945",
          "shifted": []
        },
        {
          "k": 1863,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2037859456604236690807982091913/237586214730687193773519954895800",
          "shifted": []
        },
        {
          "k": 1864,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5363940890756510792862606437/625234995866336982002057638800",
          "shifted": []
        },
        {
          "k": 1865,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "346992899293500881567200304/40438242491718771417402797875",
          "shifted": []
        },
        {
          "k": 1866,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "12393035435360130595750718756/1443982296899913094640781049175",
          "shifted": []
        },
        {
          "k": 1867,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "11203887389806749394034553954221/1305165268988935282047079793679360",
          "shifted": []
        },
        {
          "k": 1868,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "502421425536819942257865298943/58516403229233275928072235310300",
          "shifted": []
        },
        {
          "k": 1869,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "16021528034314796389676750391/1865632971500456017376716457900",
          "shifted": []
        },
        {
          "k": 1870,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "22711077602316009945140130916/2644069827360972453784870711875",
          "shifted": []
        },
        {
          "k": 1871,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "65179922621182868580333594181/7586859240623428031508153117800",
          "shifted": []
        },
        {
          "k": 1872,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1105095854722919486458032471/128606004336714039752797136320",
          "shifted": []
        },
        {
          "k": 1873,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "112392398049926734772537388413/13077099994245352319182849408800",
          "shifted": []
        },
        {
          "k": 1874,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1111589456364122595328636865924/129310037961806494915192771852975",
          "shifted": []
        },
        {
          "k": 1875,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "471864110856486866765183/54880515562568534972222000",
          "shifted": []
        },
        {
          "k": 1876,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1960375421290007114577467/227957560796054614012687500",
          "shifted": []
        },
        {
          "k": 1877,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "292909743359170557278831042869/34053534022361790002343150438404",
          "shifted": []
        },
        {
          "k": 1878,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "233506933840269190971569879148/27142001572026524335607604036925",
          "shifted": []
        },
        {
          "k": 1879,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "59106568157409138057491550618523/6868970555057361260339835581608200",
          "shifted": []
        },
        {
          "k": 1880,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1484260364414629883389051421/172456640711382767263231678000",
          "shifted": []
        },
        {
          "k": 1881,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "138044652802178644326917423/16036273066047649124914959150",
          "shifted": []
        },
        {
          "k": 1882,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "427865699243295196242216077564/49694170802888112651190436948145",
          "shifted": []
        },
        {
          "k": 1883,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8595448810210017977822472259823/998115403159256163506650449512800",
          "shifted": []
        },
        {
          "k": 1884,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "419695311087871022691771027217/48725986421105812225394524879300",
          "shifted": []
        },
        {
          "k": 1885,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1734432878087990837295964709/201325340911027992128494498500",
          "shifted": []
        },
        {
          "k": 1886,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3295957997503846355595021508/382505018199910770886431894275",
          "shifted": []
        },
        {
          "k": 1887,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4551939423379802253367166289/528161286722904132801768947560",
          "shifted": []
        },
        {
          "k": 1888,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "480613438974107126691153645617/55754602461564672364079448907200",
          "shifted": []
        },
        {
          "k": 1889,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "17241002287155167018648444647/1999687555532774251746822237800",
          "shifted": []
        },
        {
          "k": 1890,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "131356707891452137481847364/15232346500121723477328555375",
          "shifted": []
        },
        {
          "k": 1891,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "498731204437903895655034883921/57822400315701567607270351186800",
          "shifted": []
        },
        {
          "k": 1892,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "111817542779264106736469512663/12961481271411165254436580322780",
          "shifted": []
        },
        {
          "k": 1893,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "51385063908952274533733495209/5955206289488901574329993538900",
          "shifted": []
        },
        {
          "k": 1894,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "15793471727479689300824298490612/1830007339722602881910717845584675",
          "shifted": []
        },
        {
          "k": 1895,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "101525653716703520971795241459/11761600728010358678414116585000",
          "shifted": []
        },
        {
          "k": 1896,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "126456868618862801547468591/14646996327352895008633890800",
          "shifted": []
        },
        {
          "k": 1897,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7144651241400271620196869839/827375759384917638582566571405",
          "shifted": []
        },
        {
          "k": 1898,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "16074744295011529196783745834164/1861150696133710091698468712288275",
          "shifted": []
        },
        {
          "k": 1899,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1560314357108470932542217503/180619807579044659258151659200",
          "shifted": []
        },
        {
          "k": 1900,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "798376145942325504600349/92401011484807516738953300",
          "shifted": []
        },
        {
          "k": 1901,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "521234013663681240166538383/60313970676421298315802130700",
          "shifted": []
        },
        {
          "k": 1902,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "72712827483517959027751686244/8412252530906970458579399201587",
          "shifted": []
        },
        {
          "k": 1903,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9389992082721870823611744675553/1086132197425220262511193395921800",
          "shifted": []
        },
        {
          "k": 1904,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "73682427331734666011276958013/8521139527957391068188464979200",
          "shifted": []
        },
        {
          "k": 1905,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1439020818692210596054533/166386166537017597020144000",
          "shifted": []
        },
        {
          "k": 1906,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "19029091873435703345650004636/2199807532819826015490468928425",
          "shifted": []
        },
        {
          "k": 1907,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "13378937052803888894814258390577/1546339364504617011492744408492560",
          "shifted": []
        },
        {
          "k": 1908,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2934515816567176051389907891/339106669326900193586451485100",
          "shifted": []
        },
        {
          "k": 1909,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "56660692948907894733434953/6546339574724117002074743700",
          "shifted": []
        },
        {
          "k": 1910,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9905742372727890781756628/1144249005549543664937243875",
          "shifted": []
        },
        {
          "k": 1911,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8644752862572522065449815353/998396522464847062166397733400",
          "shifted": []
        },
        {
          "k": 1912,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "213674860705260246361137177281/24672943545636357918135070430640",
          "shifted": []
        },
        {
          "k": 1913,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5895915678631357249544748937/680668969771778304029786967950",
          "shifted": []
        },
        {
          "k": 1914,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1916012326126370346708299376468/221156768615184958806703421890075",
          "shifted": []
        },
        {
          "k": 1915,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "110845460694750033954955684969/12791962953879002820835656396000",
          "shifted": []
        },
        {
          "k": 1916,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "34790768588472776869546782061/4014216034908306470111496701300",
          "shifted": []
        },
        {
          "k": 1917,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9244156117757772920050999243/1066403402632702527296319462780",
          "shifted": []
        },
        {
          "k": 1918,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "358118703805866142209415329796/41304643838082963686919046133475",
          "shifted": []
        },
        {
          "k": 1919,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "70497878066194622715420408679823/8129533859731986744622259311706200",
          "shifted": []
        },
        {
          "k": 1920,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14048742147515192266240511/1619738315901396941414240000",
          "shifted": []
        },
        {
          "k": 1921,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "277791472033822224724333609/32021688813830068553387254200",
          "shifted": []
        },
        {
          "k": 1922,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3571237557549773030270563293412/411587396008798757817074370771815",
          "shifted": []
        },
        {
          "k": 1923,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "215423625219691642728618255057/24823027785320527596249235073200",
          "shifted": []
        },
        {
          "k": 1924,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "643290793180814798926802192179/74111729671632070401402701993100",
          "shifted": []
        },
        {
          "k": 1925,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "661597805072863879136003/76206488897819573949395740",
          "shifted": []
        },
        {
          "k": 1926,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1104306087050133256152868/127176169334811040170178375",
          "shifted": []
        },
        {
          "k": 1927,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "24535538149322276609651666189/2825077270451573114705100002328",
          "shifted": []
        },
        {
          "k": 1928,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1145476699166696336269744729589/131868044107573256239720285008400",
          "shifted": []
        },
        {
          "k": 1929,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "31957029738683012536304908762/3678225637669918484448630022675",
          "shifted": []
        },
        {
          "k": 1930,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "29579477290085286839891721076/3403934565803904228390338239875",
          "shifted": []
        },
        {
          "k": 1931,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "84879546052955458049977120579/9765907263843423133888826979200",
          "shifted": []
        },
        {
          "k": 1932,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14799946263833018394773786139/1702505871290558033827516831820",
          "shifted": []
        },
        {
          "k": 1933,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "407147153774060735723980184329/46827277282168905453965911266900",
          "shifted": []
        },
        {
          "k": 1934,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2687130290364091352180084589116/308997769350930306837377177509525",
          "shifted": []
        },
        {
          "k": 1935,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4477952512440963716586878117/514831736781067154602431873000",
          "shifted": []
        },
        {
          "k": 1936,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4743280114206218753633165023/545235216948494965836692654400",
          "shifted": []
        },
        {
          "k": 1937,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "29773731117826591367959541387/3421824876580534772740260806080",
          "shifted": []
        },
        {
          "k": 1938,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "303770881559823435592597850188/34905200797887780075771355848925",
          "shifted": []
        },
        {
          "k": 1939,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "844846344121134017454952980703/97060226676502967497106610337200",
          "shifted": []
        },
        {
          "k": 1940,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7721302117168861994884431269/886898216989640428274227088500",
          "shifted": []
        },
        {
          "k": 1941,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1230893297747755043541101439/141358978341091479390686658700",
          "shifted": []
        },
        {
          "k": 1942,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3894039556008520661765913840644/447119071640360256493003100458215",
          "shifted": []
        },
        {
          "k": 1943,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "78216565314635426598338283916091/8979279971373475583153172732958600",
          "shifted": []
        },
        {
          "k": 1944,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "652690804043959130306359/74915260124484646113699600",
          "shifted": []
        },
        {
          "k": 1945,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "140878415147017219622578019/16166923063600814393264628750",
          "shifted": []
        },
        {
          "k": 1946,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "22637569606760338882826101084/2597364613035188230644950084825",
          "shifted": []
        },
        {
          "k": 1947,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1768274487414388026699651075437/202849105900934145427679715604640",
          "shifted": []
        },
        {
          "k": 1948,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "713522245747948127499433564063/81837305269593031615590311346300",
          "shifted": []
        },
        {
          "k": 1949,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5147377919223040244173729919/590269486625712438090843369100",
          "shifted": []
        },
        {
          "k": 1950,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1146348530424152364487572/131432122571656050286829375",
          "shifted": []
        },
        {
          "k": 1951,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5180712912328577624176440487/593874973233671296694700240600",
          "shifted": []
        },
        {
          "k": 1952,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "279175636336760267305055851/31996594333578746388084699584",
          "shifted": []
        },
        {
          "k": 1953,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "281238127447883897469204549/32227103236542573675214669400",
          "shifted": []
        },
        {
          "k": 1954,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "20498616895288773356343689511412/2348510750539647790569283546452675",
          "shifted": []
        },
        {
          "k": 1955,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "18821872498724193220406480987/2156015260526381125500502066000",
          "shifted": []
        },
        {
          "k": 1956,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "199754182012513380711811879/22877363983886233034287116700",
          "shifted": []
        },
        {
          "k": 1957,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2076302232660154330816361578909/237750730005882754901872902350820",
          "shifted": []
        },
        {
          "k": 1958,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "20851817566071955159801389677684/2387242180776809846064745915514275",
          "shifted": []
        },
        {
          "k": 1959,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1329583785091588083244312182621/152191233089179787283176997693400",
          "shifted": []
        },
        {
          "k": 1960,
          "a_cutoff": 53,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8119847310914418250463599/929272829395075521173286000",
          "shifted": []
        },
        {
          "k": 1961,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2722423811040831248990948194/302105953701985290990567739325",
          "shifted": []
        },
        {
          "k": 1962,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "486041494372396528300658646659/53927184057974131306521794896485",
          "shifted": []
        },
        {
          "k": 1963,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "120519545908094008422604731469/13369735126507825986561882420400",
          "shifted": []
        },
        {
          "k": 1964,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1378615722759733530009266798957/152911285640656093003910039974300",
          "shifted": []
        },
        {
          "k": 1965,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5907029682056788933889526181/655083312336171606156902692500",
          "shifted": []
        },
        {
          "k": 1966,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "507013505847345673743083269/56218345035464845364848346575",
          "shifted": []
        },
        {
          "k": 1967,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "364725248125755550614973986919/40434825806249504486503183453640",
          "shifted": []
        },
        {
          "k": 1968,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "58421807411710625707759659281/6475838820349667580126000222600",
          "shifted": []
        },
        {
          "k": 1969,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "107748299613459960468215599/11941608686302347918299485600",
          "shifted": []
        },
        {
          "k": 1970,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "36198607722255512656628702351/4011212960478612511270335147625",
          "shifted": []
        },
        {
          "k": 1971,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "997299763084638567815288533/110494607929337053223468318400",
          "shifted": []
        },
        {
          "k": 1972,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14489466663985486477203049/1605089891681629458106360730",
          "shifted": []
        },
        {
          "k": 1973,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "11456003311737865919389131941557/1268854295641974644797427479495700",
          "shifted": []
        },
        {
          "k": 1974,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1095651183564458937777438301547/121334044307272553036984602981425",
          "shifted": []
        },
        {
          "k": 1975,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "186447883336206181942411/20644274741244682223983000",
          "shifted": []
        },
        {
          "k": 1976,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "92812327997398274459942603/10274950153028703991902851200",
          "shifted": []
        },
        {
          "k": 1977,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9708676319669917210414256321/1074647512478172280097476438698",
          "shifted": []
        },
        {
          "k": 1978,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "866626823712561398388604755637/95911387506337003452644949679075",
          "shifted": []
        },
        {
          "k": 1979,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7229965031763781769210986088321/800030138049991712983758889776400",
          "shifted": []
        },
        {
          "k": 1980,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "23834556206014638569110639/2636995556000597765781159000",
          "shifted": []
        },
        {
          "k": 1981,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "18573700374805362647825297/2054627106258203032196356100",
          "shifted": []
        },
        {
          "k": 1982,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4758990064917192664598990254963/526358570571203788162547054314265",
          "shifted": []
        },
        {
          "k": 1983,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "31859824006639061936422249027337/3523243573275063445543956386458200",
          "shifted": []
        },
        {
          "k": 1984,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "27772167180650891968553427133/3070729312234276760168657723200",
          "shifted": []
        },
        {
          "k": 1985,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "150598779966559967951978891/16648908151537165872399808000",
          "shifted": []
        },
        {
          "k": 1986,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "64524869899871078902834612937/7132208878981184516537048766975",
          "shifted": []
        },
        {
          "k": 1987,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "719947195741683534522522030167/79566498263985710353178615000480",
          "shifted": []
        },
        {
          "k": 1988,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "217856972213948747491997752337/24073199816360846981997884897950",
          "shifted": []
        },
        {
          "k": 1989,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1361228692908354169668533889809/150392535210422394681753622124100",
          "shifted": []
        },
        {
          "k": 1990,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "54001922145064757174325919/5965368877620526253367938125",
          "shifted": []
        },
        {
          "k": 1991,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "71876392651326259539839755121/7938662337013288601261641229800",
          "shifted": []
        },
        {
          "k": 1992,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7952169947434723351675510171/878172339809976223149783806160",
          "shifted": []
        },
        {
          "k": 1993,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14418060035136411047254274843/1591966942538169441963685897175",
          "shifted": []
        },
        {
          "k": 1994,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "676173612653522755449434738651/74648076335152248583604308552525",
          "shifted": []
        },
        {
          "k": 1995,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7656478232866256329971157969/845128429756862673730367598000",
          "shifted": []
        },
        {
          "k": 1996,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "467177694948775841380030259/51559546316019276777251590700",
          "shifted": []
        },
        {
          "k": 1997,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2533275383447301295560185931131/279539246461241079493778931450220",
          "shifted": []
        },
        {
          "k": 1998,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "942159085769280424507962198557/103948469204151163836067832647575",
          "shifted": []
        },
        {
          "k": 1999,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5191123541469579393733286081/572649338167841099566135673400",
          "shifted": []
        },
        {
          "k": 2000,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "205204260687087536235853/22633274158123251830228000",
          "shifted": []
        },
        {
          "k": 2001,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8585743591715458030763279/946831301352461658620310000",
          "shifted": []
        },
        {
          "k": 2002,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "497629955543307177410947081/54870000049629588200206756927",
          "shifted": []
        },
        {
          "k": 2003,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "103887169146230025228240013366121/11453129738173437177213628415737600",
          "shifted": []
        },
        {
          "k": 2004,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "543326208914178467772017349469/59890345197054883593558625055850",
          "shifted": []
        },
        {
          "k": 2005,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "59687556416233009868756723/6578303765546746508525055500",
          "shifted": []
        },
        {
          "k": 2006,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "210372524425731857827736446387/23182121421407331609039260441225",
          "shifted": []
        },
        {
          "k": 2007,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2347165313355387634611106653043/258607990354922229423126226866840",
          "shifted": []
        },
        {
          "k": 2008,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2273238105920717943874123031/250424814754144972383991061600",
          "shifted": []
        },
        {
          "k": 2009,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "118861094896231750557757664263/13092012241442889159754188611450",
          "shifted": []
        },
        {
          "k": 2010,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14258730119047726819402785677/1570297131293850764460196492875",
          "shifted": []
        },
        {
          "k": 2011,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "31817187140845432725206777587/3503459908958093083905963247600",
          "shifted": []
        },
        {
          "k": 2012,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "336959806547678883160899205321/37097779937763343593064289416640",
          "shifted": []
        },
        {
          "k": 2013,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "410124527788172025430592140459/45146083847091560416092594561900",
          "shifted": []
        },
        {
          "k": 2014,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1006668734204705611987241453581/110796364346941134313514309868775",
          "shifted": []
        },
        {
          "k": 2015,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "174670699125531096641677022939/19221781940652274764413747725000",
          "shifted": []
        },
        {
          "k": 2016,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "15535681875151683435208657/1709380062142614845809581600",
          "shifted": []
        },
        {
          "k": 2017,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "29490307081822461483655631/3244310447728319031002023160",
          "shifted": []
        },
        {
          "k": 2018,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2125496580254479509524368188683/233796704466638160610561924974925",
          "shifted": []
        },
        {
          "k": 2019,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "36993766245370163141735317050491/4068566843890860228594958486130400",
          "shifted": []
        },
        {
          "k": 2020,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "103183718624039085444414773/11346425977407110534428814750",
          "shifted": []
        },
        {
          "k": 2021,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "111897179368328882041471076309/12302747702720183768638522335700",
          "shifted": []
        },
        {
          "k": 2022,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "39843118288563775879013409847/4379973040050869138836933858965",
          "shifted": []
        },
        {
          "k": 2023,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "596929438189363536451396412779/65610949033952063929580594265400",
          "shifted": []
        },
        {
          "k": 2024,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "160913913637876463587497326887/17684068733705488689659237106800",
          "shifted": []
        },
        {
          "k": 2025,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "337033460258581068536/37033687525658207711679",
          "shifted": []
        },
        {
          "k": 2026,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "92844271180782423398437/10200335580093582492426675",
          "shifted": []
        },
        {
          "k": 2027,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4587384295552449355968181515053/503918090169330910062276279894832",
          "shifted": []
        },
        {
          "k": 2028,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "599765805193598655279473442863/65873702243099796820649870295300",
          "shifted": []
        },
        {
          "k": 2029,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "263829903082540540998955057/28972768843413390486870991300",
          "shifted": []
        },
        {
          "k": 2030,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "6634340269170848524158329513/728449426586285557034582834875",
          "shifted": []
        },
        {
          "k": 2031,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "646300529384187406862450501/70953189435491737295334163800",
          "shifted": []
        },
        {
          "k": 2032,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "846742358811592713840966089/92944674582547371611391562220",
          "shifted": []
        },
        {
          "k": 2033,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "459111628957455604741194431381/50388032377021521410841484561600",
          "shifted": []
        },
        {
          "k": 2034,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3278144533701940992287856495143/359727096723180843825972129927825",
          "shifted": []
        },
        {
          "k": 2035,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "23642957481693339025617331/2594077049215976527035448000",
          "shifted": []
        },
        {
          "k": 2036,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14872451902290467953599026611/1631547511624897180247757901550",
          "shifted": []
        },
        {
          "k": 2037,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "142220728042021547271466590653/15599698269826271571721618535220",
          "shifted": []
        },
        {
          "k": 2038,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1110675387274607891653604395397/121808238814993059969143570844575",
          "shifted": []
        },
        {
          "k": 2039,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "120442211329032898990718863191623/13207010350387751025012190125470200",
          "shifted": []
        },
        {
          "k": 2040,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1007776878154495302891051097/110490906202773976917652920000",
          "shifted": []
        },
        {
          "k": 2041,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "281078678937049498979497561/30812466429885953074663178050",
          "shifted": []
        },
        {
          "k": 2042,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "6096025421799942394580550239659/668162056783136512435981012107965",
          "shifted": []
        },
        {
          "k": 2043,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "13601865348650603550208555190149/1490630687179791471146202440360400",
          "shifted": []
        },
        {
          "k": 2044,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "28950455655257885357860063/3172222215697148643314492200",
          "shifted": []
        },
        {
          "k": 2045,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "24682930144900636632938675683/2704217325542084750325861783500",
          "shifted": []
        },
        {
          "k": 2046,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7510075417263708129093568331/822670489767742566399710059425",
          "shifted": []
        },
        {
          "k": 2047,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "921626816022453929382772142509/100942378253884346699153903181880",
          "shifted": []
        },
        {
          "k": 2048,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "975974870945551777488160067227/106879383671380511689952062515200",
          "shifted": []
        },
        {
          "k": 2049,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "40830644457867773556748264159/4470730388139364998012296217600",
          "shifted": []
        },
        {
          "k": 2050,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2985256165763095587198109/326821677678735861006908875",
          "shifted": []
        },
        {
          "k": 2051,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1156123914056995402677257663/126552493448068366860631828000",
          "shifted": []
        },
        {
          "k": 2052,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "979656026791801251259334015/107220313440821018212735718898",
          "shifted": []
        },
        {
          "k": 2053,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "809566655875400050569612739/88591748079958294673362085900",
          "shifted": []
        },
        {
          "k": 2054,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "31998401772607265746846875972887/3501113676210461856323257091823925",
          "shifted": []
        },
        {
          "k": 2055,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "68539432618623492111769372373/7498178250426450658031977653000",
          "shifted": []
        },
        {
          "k": 2056,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "597366188156802132220683271/65342130125870637662617934800",
          "shifted": []
        },
        {
          "k": 2057,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "707782965924781617429509429/77408779023617932503824081695",
          "shifted": []
        },
        {
          "k": 2058,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1548523024327438407050144307979/169334442636742830199695971322525",
          "shifted": []
        },
        {
          "k": 2059,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4837078596235498917021499444399/528869313391805788371273824539600",
          "shifted": []
        },
        {
          "k": 2060,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3278204095901633354688048461/358375957536798979801979810500",
          "shifted": []
        },
        {
          "k": 2061,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "14628562762147513000522573547/1598977139023525034730068333100",
          "shifted": []
        },
        {
          "k": 2062,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9066380712273364686406483579/990860072851867482522232187185",
          "shifted": []
        },
        {
          "k": 2063,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "132720467243846282632704386896451/14502875687098691066709774099586600",
          "shifted": []
        },
        {
          "k": 2064,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "173509088386863551105722028861/18957294635455716280950753326400",
          "shifted": []
        },
        {
          "k": 2065,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "632045419293298699084343/69046297224023315800010000",
          "shifted": []
        },
        {
          "k": 2066,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "268659312684011818764295741099/29344859985812961507041261329325",
          "shifted": []
        },
        {
          "k": 2067,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8991322101788646737866550648807/981955481847275607913695278997120",
          "shifted": []
        },
        {
          "k": 2068,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "192538995831716533216377971/21024472569508107432851325350",
          "shifted": []
        },
        {
          "k": 2069,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "361584798710609339789030570723/39477968753520393265991013738700",
          "shifted": []
        },
        {
          "k": 2070,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "466672729455104391393526363/50944270643122789859949626625",
          "shifted": []
        },
        {
          "k": 2071,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1503973426707426766082984603/164157769647644200221279469400",
          "shifted": []
        },
        {
          "k": 2072,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "61428261385636597432642058461/6703906073347456345507405313120",
          "shifted": []
        },
        {
          "k": 2073,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "359768125324775337393046304959/39257339231351466180094142359650",
          "shifted": []
        },
        {
          "k": 2074,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1284301371847956206818079312981/140121141744322188554885918910275",
          "shifted": []
        },
        {
          "k": 2075,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "71301158610480343581801337/7778071195614998141791442000",
          "shifted": []
        },
        {
          "k": 2076,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "46605849232143327286178743/5083401607284031777303126800",
          "shifted": []
        },
        {
          "k": 2077,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "25995735342089756914679724137/2835011561829471250963090932452",
          "shifted": []
        },
        {
          "k": 2078,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "35234587677478551176664985706399/3842029678284459426360880541482525",
          "shifted": []
        },
        {
          "k": 2079,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "68062382465204509512601038037/7420574427191164918092174175800",
          "shifted": []
        },
        {
          "k": 2080,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "90221894546359357943851/9835155700822383327396000",
          "shifted": []
        },
        {
          "k": 2081,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1114330384765409881236829717/121456916455061589812396924600",
          "shifted": []
        },
        {
          "k": 2082,
          "a_cutoff": 54,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2386725911906898641817913151041/260105700221779741598819428461255",
          "shifted": []
        },
        {
          "k": 2083,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "16421540798619973661725405391629/1740841196822556857744482046904400",
          "shifted": []
        },
        {
          "k": 2084,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "713368213645674648286449615331/75614592049901155872909405779900",
          "shifted": []
        },
        {
          "k": 2085,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "29793869291326861846244991743/3157660450168925888134270498500",
          "shifted": []
        },
        {
          "k": 2086,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "365226244930429206828641869/38703229961102457424735788825",
          "shifted": []
        },
        {
          "k": 2087,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "99769433247080360866624695299/10571326901485290785669647837960",
          "shifted": []
        },
        {
          "k": 2088,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2355435964947234731286488453959/249545715483078847469033121164400",
          "shifted": []
        },
        {
          "k": 2089,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9060396764836075063415023387/959782667032157406831074241300",
          "shifted": []
        },
        {
          "k": 2090,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5525232747747217341585825851/585225425970872668699757549125",
          "shifted": []
        },
        {
          "k": 2091,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "916874571888898566695950351/97102299110510762355849760800",
          "shifted": []
        },
        {
          "k": 2092,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "268229285259179975052283643/28403561832300982470102871580",
          "shifted": []
        },
        {
          "k": 2093,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2745597574388941316725370757611/290703709930794982431466579368100",
          "shifted": []
        },
        {
          "k": 2094,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5512886694209069284820354910841/583633067397930975969865839296025",
          "shifted": []
        },
        {
          "k": 2095,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "27550273550271560393957126831/2916311582900695706086509159000",
          "shifted": []
        },
        {
          "k": 2096,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4861932944399810053971577817/514593395455240320680452489600",
          "shifted": []
        },
        {
          "k": 2097,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2346687652680914246808565949/248346371533138404353421675480",
          "shifted": []
        },
        {
          "k": 2098,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4355870077321818352675621356821/460919187753683481015926646888975",
          "shifted": []
        },
        {
          "k": 2099,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "12109941410611267466197875281521/1281266005149672529638972773284400",
          "shifted": []
        },
        {
          "k": 2100,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3612555042163027181944393/382172274670635066971423700",
          "shifted": []
        },
        {
          "k": 2101,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1831705204481015376393343/193752706659878988373948900",
          "shifted": []
        },
        {
          "k": 2102,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1196812812686136896973385241/126580257450789528835555357693",
          "shifted": []
        },
        {
          "k": 2103,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "159922255501152356081504546473771/16912049782189741161793344348402600",
          "shifted": []
        },
        {
          "k": 2104,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "278734166782999686631268514023/29473057935442870197040752073200",
          "shifted": []
        },
        {
          "k": 2105,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "309964741178051622617706097/32771399315311294892576535500",
          "shifted": []
        },
        {
          "k": 2106,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "323629235799907848708573408437/34211978428940388885433648979475",
          "shifted": []
        },
        {
          "k": 2107,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "73673353245702019161963377797/7787331835209668044629668684160",
          "shifted": []
        },
        {
          "k": 2108,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1456134373449444565234328672953/153896077734110933906875153193300",
          "shifted": []
        },
        {
          "k": 2109,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "20465817758450362569896462476481/2162733982554923486152666285149900",
          "shifted": []
        },
        {
          "k": 2110,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "561942656599022227422532363/59376412916169412932634247875",
          "shifted": []
        },
        {
          "k": 2111,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1320096889836310323633897062699/139468384631956160015188217282200",
          "shifted": []
        },
        {
          "k": 2112,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "452519124362701310394213749/47802978543238984205179522560",
          "shifted": []
        },
        {
          "k": 2113,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "6778891990776937446379553/716019485899691518532914800",
          "shifted": []
        },
        {
          "k": 2114,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5962750839748146027125465539891/629739518089520228335895602489025",
          "shifted": []
        },
        {
          "k": 2115,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "38310804377902066589522110147/4045607673695864792604303462000",
          "shifted": []
        },
        {
          "k": 2116,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "9348041467730826139361935819/987032341372028448522953372700",
          "shifted": []
        },
        {
          "k": 2117,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4223049046144877625714923078827/445846321308991222450935181454420",
          "shifted": []
        },
        {
          "k": 2118,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "181671282491791220416997033/19177575628868363175752459925",
          "shifted": []
        },
        {
          "k": 2119,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "18915903711400733583227705139547/1996562577485902951302471400961800",
          "shifted": []
        },
        {
          "k": 2120,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "4272677567082184671206376991/450925102505436862130264294000",
          "shifted": []
        },
        {
          "k": 2121,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3063809579033150084094623489/323306601240026961499621700700",
          "shifted": []
        },
        {
          "k": 2122,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "136699874004494445602172087499/14423460747249514432841082484005",
          "shifted": []
        },
        {
          "k": 2123,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1209179187231822178566981918167/127567673807602908341967326879200",
          "shifted": []
        },
        {
          "k": 2124,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "8151093663546574924243856813/859833806714682767199227045700",
          "shifted": []
        },
        {
          "k": 2125,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "95322282974960851963373/10054067070065727056029500",
          "shifted": []
        },
        {
          "k": 2126,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "22392154133529785225081459/2361521899648673812504895875",
          "shifted": []
        },
        {
          "k": 2127,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "7024746566752973538315767204191/740756673097889797726499072097432",
          "shifted": []
        },
        {
          "k": 2128,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "10931357594112912593254626907/1152571488549931844004517379200",
          "shifted": []
        },
        {
          "k": 2129,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "24691060857136468991317112311/2603049512796581754340912319900",
          "shifted": []
        },
        {
          "k": 2130,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1652766862810311982754829847/174222095787994198257051841125",
          "shifted": []
        },
        {
          "k": 2131,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "12195670606744787211237578029/1285423780231987064752476769200",
          "shifted": []
        },
        {
          "k": 2132,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2238165820203250190522424871907/235875025317660979715774234221660",
          "shifted": []
        },
        {
          "k": 2133,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "22468399190509255913624296061867/2367614208617090966986079381363700",
          "shifted": []
        },
        {
          "k": 2134,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "455665336256662859650891565713/48010248412032459243399537428325",
          "shifted": []
        },
        {
          "k": 2135,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "509956906114449477639227/53724284819278635728929000",
          "shifted": []
        },
        {
          "k": 2136,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "249784498525589889944896121/26311881288763628161195078800",
          "shifted": []
        },
        {
          "k": 2137,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "63384198182518956762998673269/6676006041715454436436890490460",
          "shifted": []
        },
        {
          "k": 2138,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3524081648801756015744749621813/371134248364585428077678803472675",
          "shifted": []
        },
        {
          "k": 2139,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "183960386735975888570746465143073/19371300785084203725069136233835200",
          "shifted": []
        },
        {
          "k": 2140,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2051899118559744747375779831/216042863049766135022881363500",
          "shifted": []
        },
        {
          "k": 2141,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "185383854467427924368121767677/19516652248657426214100553099100",
          "shifted": []
        },
        {
          "k": 2142,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1329279964788274255372007843117/139926322676363221699875383146245",
          "shifted": []
        },
        {
          "k": 2143,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2965348403795667516942192375857/312110430495394429235540042392200",
          "shifted": []
        },
        {
          "k": 2144,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "28175649722123426773598770433/2965214657212643457573328355200",
          "shifted": []
        },
        {
          "k": 2145,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2317483191856406179439/243864443385198791181000",
          "shifted": []
        },
        {
          "k": 2146,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "31552678018475199349446187/3319845361622624187098971225",
          "shifted": []
        },
        {
          "k": 2147,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1308360305924616667874793006277/137644472686181215521365161359440",
          "shifted": []
        },
        {
          "k": 2148,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "11902635784010889380301112567591/1252057854542853422597642584649100",
          "shifted": []
        },
        {
          "k": 2149,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "29178045880339031622311493349/3068932520002320764787529901100",
          "shifted": []
        },
        {
          "k": 2150,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3509200523491762327609673/369053436603120989243297605",
          "shifted": []
        },
        {
          "k": 2151,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "948414624987324955631102551/99730797210735539739612733800",
          "shifted": []
        },
        {
          "k": 2152,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "13429619092794347166711748823/1412032754266979042337207096432",
          "shifted": []
        },
        {
          "k": 2153,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "49725613080058119759014342299/5227707718406837927588602946900",
          "shifted": []
        },
        {
          "k": 2154,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "48718390857896896270075134918937/5121229170763831359328980198215175",
          "shifted": []
        },
        {
          "k": 2155,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "34777036800105156042703740721/3655308373369157902347939004000",
          "shifted": []
        },
        {
          "k": 2156,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "26023138928166025365004591/2734899333854809696643984300",
          "shifted": []
        },
        {
          "k": 2157,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "40687183412290579768676729/4275526063404794048970609420",
          "shifted": []
        },
        {
          "k": 2158,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "5496602811365501877426117479351/577532729218006800919132738377975",
          "shifted": []
        },
        {
          "k": 2159,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "198635036161842683297084276667223/20868366743715075894989469650034200",
          "shifted": []
        },
        {
          "k": 2160,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1246218161191075019920231069/130911286651351745148248688000",
          "shifted": []
        },
        {
          "k": 2161,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "173747671321161669302829949/18249562769578170439619977200",
          "shifted": []
        },
        {
          "k": 2162,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "772777992923240912838811918877/81159379929023368101674299750855",
          "shifted": []
        },
        {
          "k": 2163,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "28812827926589793303736932008443/3025661996804072263343244290278800",
          "shifted": []
        },
        {
          "k": 2164,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "15450234787775843343940106437/1622259050737101093649294471300",
          "shifted": []
        },
        {
          "k": 2165,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "40646505802985618926312642403/4267357070983916255338027100500",
          "shifted": []
        },
        {
          "k": 2166,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "408015519815155610100279491999/42831485890239833967978525246075",
          "shifted": []
        },
        {
          "k": 2167,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "413708235774116699013348895589/43424153693737486438923073559640",
          "shifted": []
        },
        {
          "k": 2168,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2413199507014584596087289749/253268518305474949012036680400",
          "shifted": []
        },
        {
          "k": 2169,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "3224203087593122473392795915157/338346122033290418447065275498300",
          "shifted": []
        },
        {
          "k": 2170,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "101164647879582722841296939/10614962554647487144823014125",
          "shifted": []
        },
        {
          "k": 2171,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "237626115462406803990222897491/24930717986692830857607936140800",
          "shifted": []
        },
        {
          "k": 2172,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "2608921356921766711030794554723/273685996855186246969144681072860",
          "shifted": []
        },
        {
          "k": 2173,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "67670283134001347539009059611/7098075283463568202544927716100",
          "shifted": []
        },
        {
          "k": 2174,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "52575830652938094146241849023287/5514165736089821115812894765056175",
          "shifted": []
        },
        {
          "k": 2175,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "41570873925502636258728763/4359472456620501974884699800",
          "shifted": []
        },
        {
          "k": 2176,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "101486359548278893657067/10641518760825639661977600",
          "shifted": []
        },
        {
          "k": 2177,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "11413311507960536477002865/1196627048594961179401591456",
          "shifted": []
        },
        {
          "k": 2178,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "693228432608124016904695875737/72673279914945497065966609359075",
          "shifted": []
        },
        {
          "k": 2179,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "17891625871613315255660471887/1875424125802830637747711930800",
          "shifted": []
        },
        {
          "k": 2180,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "21513589873179215755607528359/2254830587523350806820040183500",
          "shifted": []
        },
        {
          "k": 2181,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "215950702110469397661239728051/22631171760612730884883039557300",
          "shifted": []
        },
        {
          "k": 2182,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "1204267800500368938860466063287/126190577727173531641529219713835",
          "shifted": []
        },
        {
          "k": 2183,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "13/200",
          "mu": "16737570178970491824239186049247/1753669484577669186181744490004200",
          "shifted": []
        },
        {
          "k": 2184,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7085344761352839129302307007/742265014243346312777900846550",
          "shifted": []
        },
        {
          "k": 2185,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "20231453837005297625820839/2119076680182377967695130500",
          "shifted": []
        },
        {
          "k": 2186,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "17059811122517710474432497607/1786551154882272903975765655225",
          "shifted": []
        },
        {
          "k": 2187,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5137626223473206862701705482459/537929648597854693781366644238760",
          "shifted": []
        },
        {
          "k": 2188,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "89537764176681806353266281087/9373268178071901134119511280450",
          "shifted": []
        },
        {
          "k": 2189,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "49026425246376205798395441721/5131412491788691715625449820400",
          "shifted": []
        },
        {
          "k": 2190,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7809274653943831078181071/817220739528449658980029125",
          "shifted": []
        },
        {
          "k": 2191,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1104131372694960969068365029/115523808147503405068241183200",
          "shifted": []
        },
        {
          "k": 2192,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3896604210331283455962622429/407623475122777921973787432640",
          "shifted": []
        },
        {
          "k": 2193,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "51339047285904486572833371133/5369612214940908686704979692425",
          "shifted": []
        },
        {
          "k": 2194,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "732953899776062931421078456633/76646809961276126857787235779575",
          "shifted": []
        },
        {
          "k": 2195,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "743506689165832881442221347/77736447835519072074348623000",
          "shifted": []
        },
        {
          "k": 2196,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "108970694282393406787081271/11391266100408506129364151050",
          "shifted": []
        },
        {
          "k": 2197,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9267573670170054698983929143/968614295045423550305956693935",
          "shifted": []
        },
        {
          "k": 2198,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "318960893659916494940381154329/33330735310493109692787012522275",
          "shifted": []
        },
        {
          "k": 2199,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3842165581369418835868472754359/401426686571447762339386541907600",
          "shifted": []
        },
        {
          "k": 2200,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "165276676776948934317/17264918139804184010600",
          "shifted": []
        },
        {
          "k": 2201,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13574292156525508962521/1417728310214815499444300",
          "shifted": []
        },
        {
          "k": 2202,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "272045474661583591439568512393/28407974746746854647320100376823",
          "shifted": []
        },
        {
          "k": 2203,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "26851883638558336314590586503/2803474117390253389433722101800",
          "shifted": []
        },
        {
          "k": 2204,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "285547186015985826998834395453/29807310093091776434274650648950",
          "shifted": []
        },
        {
          "k": 2205,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1936456090367462634772579/202104386980296749449641000",
          "shifted": []
        },
        {
          "k": 2206,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "876885720924314811425776559/91502792933704021425191996325",
          "shifted": []
        },
        {
          "k": 2207,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1848473889586879241275042272859/192853718284795823248863474805120",
          "shifted": []
        },
        {
          "k": 2208,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "434885413153410759006374749019/45364169060082708095172853958400",
          "shifted": []
        },
        {
          "k": 2209,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1347346426463618218652017583/140520891426068531204099838200",
          "shifted": []
        },
        {
          "k": 2210,
          "a_cutoff": 55,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3739311535219126770511481147/389921202567097371033326367125",
          "shifted": []
        },
        {
          "k": 2211,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "76955157661832210866612335163/7827247104125741631720625358400",
          "shifted": []
        },
        {
          "k": 2212,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "671785365051175899083149001/68317562033728041534060995490",
          "shifted": []
        },
        {
          "k": 2213,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3532184981790223639266568683/359149974577859945139121505300",
          "shifted": []
        },
        {
          "k": 2214,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4864478438651794472864239330373/494537617175243265947616145101450",
          "shifted": []
        },
        {
          "k": 2215,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "46875452080488013167918186539/4764740325749439968879064063000",
          "shifted": []
        },
        {
          "k": 2216,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4901301425257776891207592307/498122280712932709645323182600",
          "shifted": []
        },
        {
          "k": 2217,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "10249591897332125801808074291/1041506505985621537541553045660",
          "shifted": []
        },
        {
          "k": 2218,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14815103459856951644001321418123/1505188977409503871779987597134550",
          "shifted": []
        },
        {
          "k": 2219,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "202326233682048809484979852379/20552730813400928590511756887600",
          "shifted": []
        },
        {
          "k": 2220,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1450635276720520678022383/147335240731355702338662375",
          "shifted": []
        },
        {
          "k": 2221,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "29966560889037465779294930489/3043101521832237108018000878700",
          "shifted": []
        },
        {
          "k": 2222,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1002647269148916361534987328193/101802610849715855313497669361010",
          "shifted": []
        },
        {
          "k": 2223,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "48154141298976951153581235893/4888500412468443094202758471800",
          "shifted": []
        },
        {
          "k": 2224,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "947070234209895716285646973459/96129247337812395675411040587600",
          "shifted": []
        },
        {
          "k": 2225,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "50700369705663844844771/5145361479796825615955300",
          "shifted": []
        },
        {
          "k": 2226,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "738553484652819058437289/74940777550243667035007650",
          "shifted": []
        },
        {
          "k": 2227,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3574261804191002056328399435/362622001275420688275413139744",
          "shifted": []
        },
        {
          "k": 2228,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "640924914550046598769468784387/65013951033413760787369065403450",
          "shifted": []
        },
        {
          "k": 2229,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1286661436313015495428778846137/130495451354197723993187151858300",
          "shifted": []
        },
        {
          "k": 2230,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "24796585400596718919258219487/2514517843597191569492458302750",
          "shifted": []
        },
        {
          "k": 2231,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "82965250130822762923377835221/8411837761795214021938274913800",
          "shifted": []
        },
        {
          "k": 2232,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "130119111174536241025637929229/13190693734693323701197537549320",
          "shifted": []
        },
        {
          "k": 2233,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9995403847947106039745338181/1013115244568031592998154244100",
          "shifted": []
        },
        {
          "k": 2234,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1389829897751414560281895501/140848484332250756185986926650",
          "shifted": []
        },
        {
          "k": 2235,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5614353071858881910691219281/568882193121567356440677726000",
          "shifted": []
        },
        {
          "k": 2236,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7924721988576692446518062492/802858136776056948491865714975",
          "shifted": []
        },
        {
          "k": 2237,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "265145217320997526485516213191/26857822642232905736319102650740",
          "shifted": []
        },
        {
          "k": 2238,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5322725247046183482032011692901/539080157130649804128446864237850",
          "shifted": []
        },
        {
          "k": 2239,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "32055665248526311043629590675863/3246059321052081956033862752776200",
          "shifted": []
        },
        {
          "k": 2240,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5472001439240581264194153/554026181783838843813496000",
          "shifted": []
        },
        {
          "k": 2241,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "30649696129523055987037/3102721205668335213906600",
          "shifted": []
        },
        {
          "k": 2242,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "170610250471186588429023139877/17268486012733939100961170496570",
          "shifted": []
        },
        {
          "k": 2243,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "10845608561894806835794794228607/1097578767743940641138267405747200",
          "shifted": []
        },
        {
          "k": 2244,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "226792344423366461458419302827/22947895165633717643944257887550",
          "shifted": []
        },
        {
          "k": 2245,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "595995716754615701771934413/60296258952407138682296935500",
          "shifted": []
        },
        {
          "k": 2246,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "43869103013316270240657142697/4437504556198238204347758888850",
          "shifted": []
        },
        {
          "k": 2247,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "44931003014494088259793766869/4544217043119386972501846205480",
          "shifted": []
        },
        {
          "k": 2248,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6039931740943455178330500647/610770347991403575516934912200",
          "shifted": []
        },
        {
          "k": 2249,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "173283348459786861735680504889/17520067423870259678285822742100",
          "shifted": []
        },
        {
          "k": 2250,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14248132632116355992069753/1440356459824685421550379250",
          "shifted": []
        },
        {
          "k": 2251,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2145159703329649325529262217/216822738636363888584409330000",
          "shifted": []
        },
        {
          "k": 2252,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14017742726817514931302043807/1416630233526996229377882002777",
          "shifted": []
        },
        {
          "k": 2253,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "156330780160586219904841479911/15796330372198743572421657894100",
          "shifted": []
        },
        {
          "k": 2254,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "49406296496706656920386807433/4991457421387088330823827328450",
          "shifted": []
        },
        {
          "k": 2255,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7556495085793494646248293/763306389627634802271091000",
          "shifted": []
        },
        {
          "k": 2256,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "258670306014862776772112293/26125135955515365358956680400",
          "shifted": []
        },
        {
          "k": 2257,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13387098736165984341217392371/1351860887420713350094312005780",
          "shifted": []
        },
        {
          "k": 2258,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5732979092976534625678144030761/578841305131924079622033749290850",
          "shifted": []
        },
        {
          "k": 2259,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "11508395636009443617238518779671/1161789974771713291053160180898400",
          "shifted": []
        },
        {
          "k": 2260,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3465291095195074130848411709/349773025379568067226225292750",
          "shifted": []
        },
        {
          "k": 2261,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "110202965787111833263367/11121764337790570971628100",
          "shifted": []
        },
        {
          "k": 2262,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1130858395905166575752750381/114109686668707983617600258490",
          "shifted": []
        },
        {
          "k": 2263,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "35038564654146471049385028675731/3535041675630684585584390270724600",
          "shifted": []
        },
        {
          "k": 2264,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "732665560294430822235658159781/73907415994121816281733792919400",
          "shifted": []
        },
        {
          "k": 2265,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "294147887929635831898825427/29667575052332528117981281500",
          "shifted": []
        },
        {
          "k": 2266,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "141711859116265527636408022823/14290803576395832640808498775150",
          "shifted": []
        },
        {
          "k": 2267,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "215506683224004235715216247717/21729283237480134169585651209520",
          "shifted": []
        },
        {
          "k": 2268,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7587087918407867783227396274/764881298846176185253756271025",
          "shifted": []
        },
        {
          "k": 2269,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13054352204214989112188561527/1315856663384896577848238781300",
          "shifted": []
        },
        {
          "k": 2270,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9587479076202614766600570869/966255733745170554183595600250",
          "shifted": []
        },
        {
          "k": 2271,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "32075888885612085659787493403/3232219275860234562974823647400",
          "shifted": []
        },
        {
          "k": 2272,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "56590826560377761607123685901/5701677874803199044783929447520",
          "shifted": []
        },
        {
          "k": 2273,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2958277157717837144503790597/298009486451703251083282787200",
          "shifted": []
        },
        {
          "k": 2274,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6080819719412334948914825220073/612474496481070912693870017808450",
          "shifted": []
        },
        {
          "k": 2275,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "382630723736728843454809/38533675601693057924523840",
          "shifted": []
        },
        {
          "k": 2276,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "28574090489267673421479/2877185038977941983003310",
          "shifted": []
        },
        {
          "k": 2277,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "61480538710232203368154240661/6189675558150234180944967321708",
          "shifted": []
        },
        {
          "k": 2278,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1682893416833140948897755699533/169403250630297359135705426401050",
          "shifted": []
        },
        {
          "k": 2279,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "12386473637284513947306368691721/1246659299693503707099965266011400",
          "shifted": []
        },
        {
          "k": 2280,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "382636930757040801226767/38505433431110504928689000",
          "shifted": []
        },
        {
          "k": 2281,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4679032318791038717560186027/470788964055886990112305103100",
          "shifted": []
        },
        {
          "k": 2282,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "25557369276046307935206076373/2571115206323143822450141219690",
          "shifted": []
        },
        {
          "k": 2283,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "36644164913130505510297069229/3685916060031052113179115464400",
          "shifted": []
        },
        {
          "k": 2284,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1182649947839796855617386428559/118941144900303891065651206955475",
          "shifted": []
        },
        {
          "k": 2285,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2532212796359167815419929191/254631099571638812958456228500",
          "shifted": []
        },
        {
          "k": 2286,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "50829370327611232613855010409/5110476404623455744601003872450",
          "shifted": []
        },
        {
          "k": 2287,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7652261388227711276353690257379/769257834825010396648762226066760",
          "shifted": []
        },
        {
          "k": 2288,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "400010736913880213266096364261/40205856389780268926540517887600",
          "shifted": []
        },
        {
          "k": 2289,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "15517580286402811908567599/1559470876437023860844270100",
          "shifted": []
        },
        {
          "k": 2290,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "90219981416726458487169229/9065497913899160168514254250",
          "shifted": []
        },
        {
          "k": 2291,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "103527685217152007972715147667/10401145134350917893408704285600",
          "shifted": []
        },
        {
          "k": 2292,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "162351651514364211538138264927/16308617594449137311917998781170",
          "shifted": []
        },
        {
          "k": 2293,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4888295184919842877980444595387/490968591437403171629480246507700",
          "shifted": []
        },
        {
          "k": 2294,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6541463088806571874788161111973/656911843528397242209866815817450",
          "shifted": []
        },
        {
          "k": 2295,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21008879336186844376045005553/2109458837980961461658336193000",
          "shifted": []
        },
        {
          "k": 2296,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "403418095725967195451095783/40500424708193659844343101400",
          "shifted": []
        },
        {
          "k": 2297,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "120501559910330602982506373/12095754591070770811570752260",
          "shifted": []
        },
        {
          "k": 2298,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2212388377421690999847397155827/222043376805549074870552096458950",
          "shifted": []
        },
        {
          "k": 2299,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2103562424355593162113839054227/211090203376350366919553048662800",
          "shifted": []
        },
        {
          "k": 2300,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19448650036482456761248/1951364570876176211306375",
          "shifted": []
        },
        {
          "k": 2301,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "107355882544929550708983739/10769886888846164261916080100",
          "shifted": []
        },
        {
          "k": 2302,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "808090661523630042497775146503/81055368860415592515148680616446",
          "shifted": []
        },
        {
          "k": 2303,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "39408234518645825208980699019/3952256674440170210244155271400",
          "shifted": []
        },
        {
          "k": 2304,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "88283696770528787092600339/8852688810110600504942457600",
          "shifted": []
        },
        {
          "k": 2305,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7977646133135700512590117/799845382972060786439424000",
          "shifted": []
        },
        {
          "k": 2306,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "54657980482919467097927002333/5479254870377177843680468148650",
          "shifted": []
        },
        {
          "k": 2307,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "304754745841111563078436775611/30546053394640669394000758775680",
          "shifted": []
        },
        {
          "k": 2308,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2580672840555989005183783909451/258627289998122411360149873042350",
          "shifted": []
        },
        {
          "k": 2309,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1726671288093555369821433984037/173016648365829013180051453352300",
          "shifted": []
        },
        {
          "k": 2310,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "226339746168603796122446821/22676495694518409557790842250",
          "shifted": []
        },
        {
          "k": 2311,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "88502982365977504959552083/8865637577821929555098549400",
          "shifted": []
        },
        {
          "k": 2312,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "174545767889544252455780672343/17482293294791024137978020026120",
          "shifted": []
        },
        {
          "k": 2313,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "218969923679143333036381971793/21928585427578301651717773461300",
          "shifted": []
        },
        {
          "k": 2314,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21096971751229284710867883684619/2112435235410460329925985361139350",
          "shifted": []
        },
        {
          "k": 2315,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "22584608026644949784260608043/2261064912703770102695118886000",
          "shifted": []
        },
        {
          "k": 2316,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1180522674446448274024723637/118171312173067865541443325975",
          "shifted": []
        },
        {
          "k": 2317,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21761210962689690581775597593/2178001105326957676156952407980",
          "shifted": []
        },
        {
          "k": 2318,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1094716714422236072589793873/109550447830962664234971252050",
          "shifted": []
        },
        {
          "k": 2319,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14319912007120731519069547236821/1432815229183692183739624256057400",
          "shifted": []
        },
        {
          "k": 2320,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2155717197587498458647215197/215664725573425745885674842000",
          "shifted": []
        },
        {
          "k": 2321,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "225361656584526276749519397/22542646868341239936850005100",
          "shifted": []
        },
        {
          "k": 2322,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "131590968689251912427336774303/13160990501342314790783641604910",
          "shifted": []
        },
        {
          "k": 2323,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "43581090073007437611561398319461/4358110628016138446974274725533600",
          "shifted": []
        },
        {
          "k": 2324,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "18595939879002518596214866519/1859328062531959110239063037850",
          "shifted": []
        },
        {
          "k": 2325,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4550147332906931078957/454884499644231979089900",
          "shifted": []
        },
        {
          "k": 2326,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1409671912434769370809500919/140906677070210867317927908750",
          "shifted": []
        },
        {
          "k": 2327,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "589470480708368731347641110841/58913319643737701877799757788264",
          "shifted": []
        },
        {
          "k": 2328,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "924350421814196815253497160237/92368957701166233470451616852200",
          "shifted": []
        },
        {
          "k": 2329,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "695747674605196365237328648817/69515105710404159033872402925300",
          "shifted": []
        },
        {
          "k": 2330,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "11916634711555743883683577449/1190471861028867387898846579250",
          "shifted": []
        },
        {
          "k": 2331,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2440675295951703944390377919/243788747114845218183871453200",
          "shifted": []
        },
        {
          "k": 2332,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "820115482822044465733174382/81906215966716599906787499985",
          "shifted": []
        },
        {
          "k": 2333,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "171094579212150445751443606369/17085054203878175514686733625900",
          "shifted": []
        },
        {
          "k": 2334,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "839453769472108744338145707197/83813738520610565002138319255050",
          "shifted": []
        },
        {
          "k": 2335,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "72788068740650801616424518839/7266361540068520689221970909000",
          "shifted": []
        },
        {
          "k": 2336,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "59446729813048307202989981/5933667547905585638901770800",
          "shifted": []
        },
        {
          "k": 2337,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "39249367380428712611823217/3917115665084938685419429080",
          "shifted": []
        },
        {
          "k": 2338,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "469201054545780846393536440747/46819984497352572683710361638950",
          "shifted": []
        },
        {
          "k": 2339,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "44845262756498021821471644297/4474324403383286319329696612800",
          "shifted": []
        },
        {
          "k": 2340,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1543678632009877454502379093/153994941817428148212005012250",
          "shifted": []
        },
        {
          "k": 2341,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "46475455462322360324866067267/4635663932029888201320248498100",
          "shifted": []
        },
        {
          "k": 2342,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1554702208360107708221545143361/155050898827541601925287745524610",
          "shifted": []
        },
        {
          "k": 2343,
          "a_cutoff": 56,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5200799188562819040654286262819/518604163821643244009955741917400",
          "shifted": []
        },
        {
          "k": 2344,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "37065312162689786623751203203/3613972559454561403070461943200",
          "shifted": []
        },
        {
          "k": 2345,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "344335528601045211890772331/33569394355733674576896758000",
          "shifted": []
        },
        {
          "k": 2346,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "32251887549440988293826070411/3143846551848961908356116361925",
          "shifted": []
        },
        {
          "k": 2347,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "119874612157108554695310903703/11683635588875196068409700034760",
          "shifted": []
        },
        {
          "k": 2348,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "761267737599693445080703795949/74187860777441975849079797603650",
          "shifted": []
        },
        {
          "k": 2349,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2701900120432518631545389153/263274866247308911579323889200",
          "shifted": []
        },
        {
          "k": 2350,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1163059376653381068544177/113314825632572122572502425",
          "shifted": []
        },
        {
          "k": 2351,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3151365455307516017097724937/306992953191817205978821645600",
          "shifted": []
        },
        {
          "k": 2352,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1960878545851415385755412589/190996395444279577922064097824",
          "shifted": []
        },
        {
          "k": 2353,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4782863736571728834693634907/465808463078643603585409692950",
          "shifted": []
        },
        {
          "k": 2354,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "12440965564412727285046611211697/1211485989500234472924724743736675",
          "shifted": []
        },
        {
          "k": 2355,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "26634418075586510643659955293/2593298521724395080996665265000",
          "shifted": []
        },
        {
          "k": 2356,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2035239910322384788013074/198138993696960716506351575",
          "shifted": []
        },
        {
          "k": 2357,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "45827110976214459584408279/4460894117989307809856030470",
          "shifted": []
        },
        {
          "k": 2358,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4205817223389474399465998770693/409350169484905766040124855585425",
          "shifted": []
        },
        {
          "k": 2359,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "267977010702737751207324888217/26078782462472374428400455466800",
          "shifted": []
        },
        {
          "k": 2360,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5082605113755644607892357259/494562732157345106733506560000",
          "shifted": []
        },
        {
          "k": 2361,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7048783370570035618381473/685795255465263018876241400",
          "shifted": []
        },
        {
          "k": 2362,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2430412747683175038992833237/236431692916609037963254396355",
          "shifted": []
        },
        {
          "k": 2363,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "51364540578747096355089278310731/4996138401169939578956544682654600",
          "shifted": []
        },
        {
          "k": 2364,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "268464282610142558380527465539/26109767919889294006377290332350",
          "shifted": []
        },
        {
          "k": 2365,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21286542786288350266245643/2069984649577316850549149000",
          "shifted": []
        },
        {
          "k": 2366,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14830860619375068195416413657/1442028657801290904960403013225",
          "shifted": []
        },
        {
          "k": 2367,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3472685554413884751883277391287/337612558663718700847794483894720",
          "shifted": []
        },
        {
          "k": 2368,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "121002578432260929076977612553/11762331156340727956946550748800",
          "shifted": []
        },
        {
          "k": 2369,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7732385810359346066056876157/751550187122368958462343935800",
          "shifted": []
        },
        {
          "k": 2370,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2339575962387872452594162049/227366966146993887994746238875",
          "shifted": []
        },
        {
          "k": 2371,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5217281660049563632966104267/506967703217118139377381548600",
          "shifted": []
        },
        {
          "k": 2372,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "82828218406322168945784572426/8047484951460559971830446608145",
          "shifted": []
        },
        {
          "k": 2373,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "39580141036337250178595722244/3845077373038023952009614646275",
          "shifted": []
        },
        {
          "k": 2374,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "164759035841328872759155790087/16003793166984406280502322488675",
          "shifted": []
        },
        {
          "k": 2375,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "555206119630931283576299/53922984827050987330870000",
          "shifted": []
        },
        {
          "k": 2376,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2089947982857435879023/202955673960792896220000",
          "shifted": []
        },
        {
          "k": 2377,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2497407704836751778039591911/242494145173352830753103473728",
          "shifted": []
        },
        {
          "k": 2378,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "466659591027564532483333722961/45306252936685065343310607740975",
          "shifted": []
        },
        {
          "k": 2379,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6035732717859480993942860994907/585914352746054674310197600573800",
          "shifted": []
        },
        {
          "k": 2380,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2403494428344461298032443/233288587712289945182278750",
          "shifted": []
        },
        {
          "k": 2381,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "27350745795295903004162020483/2654396728062918905994868522400",
          "shifted": []
        },
        {
          "k": 2382,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "914871830671343501780247333301/88777569451571639482414205427405",
          "shifted": []
        },
        {
          "k": 2383,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "680045801228831663686883495761/65982314005480815526379155029600",
          "shifted": []
        },
        {
          "k": 2384,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3454730830454244929461420259243/335158336917275195011369206647200",
          "shifted": []
        },
        {
          "k": 2385,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "231117756357046357493682251/22418967369048134643840363750",
          "shifted": []
        },
        {
          "k": 2386,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4123067862246264930019566863/399898066754666978220567336525",
          "shifted": []
        },
        {
          "k": 2387,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "227980239428572818348787862971/22109178456585979784127371465240",
          "shifted": []
        },
        {
          "k": 2388,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1247540300411073572263043902/120969701838846715775912027575",
          "shifted": []
        },
        {
          "k": 2389,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21699233621297829231132926239/2103841883542449238459338664850",
          "shifted": []
        },
        {
          "k": 2390,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "22575971594964057345023909711/2188577219928296428043786099875",
          "shifted": []
        },
        {
          "k": 2391,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "151029435952071366264650613667/14639417497896327365110897275600",
          "shifted": []
        },
        {
          "k": 2392,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2923495039904046455234841717/283342275337139764061223344320",
          "shifted": []
        },
        {
          "k": 2393,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1782188931792554930510435715253/172706874917881333896266740113800",
          "shifted": []
        },
        {
          "k": 2394,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "35857109498175959343193943803/3474386084881620298510448471325",
          "shifted": []
        },
        {
          "k": 2395,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "496143573084989958822163/48068119641143007637749000",
          "shifted": []
        },
        {
          "k": 2396,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7203193871045653271421465373/697785401268417930203412069650",
          "shifted": []
        },
        {
          "k": 2397,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "80312857440406559435605870177/7779092092711254469829049615240",
          "shifted": []
        },
        {
          "k": 2398,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "179091261383605514404536811539/17344641903373950912376016948275",
          "shifted": []
        },
        {
          "k": 2399,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "58226486530983924418708062754313/5638436356695378018981309432323200",
          "shifted": []
        },
        {
          "k": 2400,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3116160664405335021702497/301720724467677483714609600",
          "shifted": []
        },
        {
          "k": 2401,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3977082352730310593857/385032274807345569312300",
          "shifted": []
        },
        {
          "k": 2402,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "588328948692477643103147243249/56950831286004734113193974825723",
          "shifted": []
        },
        {
          "k": 2403,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19678751505370391957713615998517/1904691907269919595251337957800200",
          "shifted": []
        },
        {
          "k": 2404,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "17141269841021486874720978698/1658889963250588981781860447575",
          "shifted": []
        },
        {
          "k": 2405,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1486120465551797285597398451/143805681014932833010230731875",
          "shifted": []
        },
        {
          "k": 2406,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13255561391885762297921141243/1282530320744844383789426234775",
          "shifted": []
        },
        {
          "k": 2407,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5096283788089493405414355853/493026944255289899868603570640",
          "shifted": []
        },
        {
          "k": 2408,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "536270542006079398103730193493/51873860988277650290033776664800",
          "shifted": []
        },
        {
          "k": 2409,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "627805944868432019226306321103/60720828064350339168186155221200",
          "shifted": []
        },
        {
          "k": 2410,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "298652171386654802945499901/28881890324147108385641521875",
          "shifted": []
        },
        {
          "k": 2411,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "485483074480308217462163644159/46944179682031779750418912296200",
          "shifted": []
        },
        {
          "k": 2412,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "63431594930858296678914798467/6132831920303824921335011484030",
          "shifted": []
        },
        {
          "k": 2413,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7444433088882795867566027107/719672451403014960607186801200",
          "shifted": []
        },
        {
          "k": 2414,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "171908085138792929392952741/16616800818077059611497656525",
          "shifted": []
        },
        {
          "k": 2415,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "520846146944047914487613461/50339451293436668134027508000",
          "shifted": []
        },
        {
          "k": 2416,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "381089030947054826387284711/36827600816805624140504184800",
          "shifted": []
        },
        {
          "k": 2417,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "96794578528387133920178737427/9352894064018753119053129596470",
          "shifted": []
        },
        {
          "k": 2418,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5180106206367299144568342755483/500474202684487731572964737707425",
          "shifted": []
        },
        {
          "k": 2419,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "256685832535184321890501336541/24796650899467977729281303335400",
          "shifted": []
        },
        {
          "k": 2420,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4053671009618390665732726/391550489174884945323328625",
          "shifted": []
        },
        {
          "k": 2421,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5233612114058983839728807227/505462560682954082713602535350",
          "shifted": []
        },
        {
          "k": 2422,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "314558519991480666414505411/30376459209271349564608898295",
          "shifted": []
        },
        {
          "k": 2423,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "63234607619632293788091159309461/6105747025935605718069266621263600",
          "shifted": []
        },
        {
          "k": 2424,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "440633390262661213337624376227/42541197472558247245214778652800",
          "shifted": []
        },
        {
          "k": 2425,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "62882426951802916842477/6070297493949206666267000",
          "shifted": []
        },
        {
          "k": 2426,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1022181704877451462794076637/98663656004141907839685307675",
          "shifted": []
        },
        {
          "k": 2427,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "65748623243455393328274906917/6345476352667066807608492158328",
          "shifted": []
        },
        {
          "k": 2428,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "185197024947498282887546867/17871462100933802953976533950",
          "shifted": []
        },
        {
          "k": 2429,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "576285465034531298072291563199/55604802499834754283952395286600",
          "shifted": []
        },
        {
          "k": 2430,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "8635265166384495292459700737/833103421841296512729330440625",
          "shifted": []
        },
        {
          "k": 2431,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19255011541745808871378573559/1857443758865915959402567675200",
          "shifted": []
        },
        {
          "k": 2432,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "42899670647598753450072323533/4137848087806068158666058755840",
          "shifted": []
        },
        {
          "k": 2433,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "8280634518148786584755087/798606685709072151607753200",
          "shifted": []
        },
        {
          "k": 2434,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "202633202704859210276097128137/19540187191142302701201640366675",
          "shifted": []
        },
        {
          "k": 2435,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "105403174277285690147198972639/10162969749443259028079773495000",
          "shifted": []
        },
        {
          "k": 2436,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "969116191171421922936526/93431144593076876784776175",
          "shifted": []
        },
        {
          "k": 2437,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2558898113837456833874387786/246670796637540212218992589515",
          "shifted": []
        },
        {
          "k": 2438,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "16638117864650146089682374849239/1603680714233633575247820756824275",
          "shifted": []
        },
        {
          "k": 2439,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "22259658640133438555101484631871/2145266361062848461406681008500400",
          "shifted": []
        },
        {
          "k": 2440,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19090072424180203768115629/1839582870777038610710532000",
          "shifted": []
        },
        {
          "k": 2441,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "16808502010114339282678758473/1619533346444198320115706906400",
          "shifted": []
        },
        {
          "k": 2442,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "124930628028212797079382284427/12035910667904142234662271106645",
          "shifted": []
        },
        {
          "k": 2443,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "119385801088062271541134099013/11500372400069868542213825099800",
          "shifted": []
        },
        {
          "k": 2444,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1061275625201951923898761015517/102220182911494719629531059136050",
          "shifted": []
        },
        {
          "k": 2445,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2271740441808418478256219413/218784452583615522941250264000",
          "shifted": []
        },
        {
          "k": 2446,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "562826919140869279684767821/54197834691505968970999689925",
          "shifted": []
        },
        {
          "k": 2447,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13723082803077269213560328843533/1321320373966500681738776362398560",
          "shifted": []
        },
        {
          "k": 2448,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1434334271158624987756234885657/138088095692275656575002167343200",
          "shifted": []
        },
        {
          "k": 2449,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19988821013319177822737674223/1924165867128100327766058025950",
          "shifted": []
        },
        {
          "k": 2450,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6337405895685444581321399/609981069936035481574706725",
          "shifted": []
        },
        {
          "k": 2451,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "26030439842738555497494749/2505162439233898659357781800",
          "shifted": []
        },
        {
          "k": 2452,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "39252676369564039796190/3777228468532650425935091",
          "shifted": []
        },
        {
          "k": 2453,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "168321096522850697524757859511/16195418402239756993388813587850",
          "shifted": []
        },
        {
          "k": 2454,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "5854864158850598720953864776149/563274548700238550359824430422225",
          "shifted": []
        },
        {
          "k": 2455,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1392510886265482951621681829/133952749623452852768460510000",
          "shifted": []
        },
        {
          "k": 2456,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "35367029529072230924511164743/3401742152475713403524475550400",
          "shifted": []
        },
        {
          "k": 2457,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "21122904168004018665657372061/2031450536986623085939336883880",
          "shifted": []
        },
        {
          "k": 2458,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "659375576253702715989600718927/63406727796777252761944186122825",
          "shifted": []
        },
        {
          "k": 2459,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "71452873533772165476379092328763/6870242852990319669353195603120200",
          "shifted": []
        },
        {
          "k": 2460,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "199149704684086081653907729/19146174200314944055939496250",
          "shifted": []
        },
        {
          "k": 2461,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "444047064711823979197048889/42685594659011156489288700200",
          "shifted": []
        },
        {
          "k": 2462,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3608903385954476943831832539271/346878693829214267480637876423815",
          "shifted": []
        },
        {
          "k": 2463,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "24140408397182711592638725363427/2320048497852670279519731458323200",
          "shifted": []
        },
        {
          "k": 2464,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "8009821285540529616752994229/769706938047752342937444129600",
          "shifted": []
        },
        {
          "k": 2465,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "31426590541910505768752027/3019604128630883532140363500",
          "shifted": []
        },
        {
          "k": 2466,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3751538516168231221848493211/360422890248469812453433960425",
          "shifted": []
        },
        {
          "k": 2467,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "543711359553117635667220402313/52230191433156659537802464455080",
          "shifted": []
        },
        {
          "k": 2468,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "575373353885227560204794136982/55265392084985245766180023735325",
          "shifted": []
        },
        {
          "k": 2469,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "42763466527147055035080900371/4107019414312591692364324273025",
          "shifted": []
        },
        {
          "k": 2470,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19270559570891305664925149/1850540372927752968692322625",
          "shifted": []
        },
        {
          "k": 2471,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "12395378667601550288421589/1190184984253783451401941200",
          "shifted": []
        },
        {
          "k": 2472,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "311008673466293907562994813341/29859163835929024851183142842720",
          "shifted": []
        },
        {
          "k": 2473,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9631234721311614068945613711/924565372621763606612814943600",
          "shifted": []
        },
        {
          "k": 2474,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "18785903754706688128214925528797/1803176791565168032748983374262675",
          "shifted": []
        },
        {
          "k": 2475,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1213914726292737301668509/116505116444887231097064600",
          "shifted": []
        },
        {
          "k": 2476,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14669011604423382811169/1407694182458844601485450",
          "shifted": []
        },
        {
          "k": 2477,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "189753601355665160514607351667/18207410308639176206776349704912",
          "shifted": []
        },
        {
          "k": 2478,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "302204483743603465660449913013/28994110321513538340122502380925",
          "shifted": []
        },
        {
          "k": 2479,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "72564447090728280713875887621/6961190971266217007179135146400",
          "shifted": []
        },
        {
          "k": 2480,
          "a_cutoff": 57,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7666594105475182474842724619/735381916005260534960821420000",
          "shifted": []
        },
        {
          "k": 2481,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4906420475177193606310306691/461127369846821964043934026800",
          "shifted": []
        },
        {
          "k": 2482,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "97239818209812932880415161891/9138096730690013740390816373030",
          "shifted": []
        },
        {
          "k": 2483,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1549539992797854155058334158091/145602863750096305157531141737600",
          "shifted": []
        },
        {
          "k": 2484,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "115246497312888980087644497551/10828054038490704774875547106650",
          "shifted": []
        },
        {
          "k": 2485,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "252550495904231456987707181/23726107608290274264387376500",
          "shifted": []
        },
        {
          "k": 2486,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9674907844423424714125666699/908825984126711894949829835950",
          "shifted": []
        },
        {
          "k": 2487,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "16016668516663118144192897126059/1504394551902686629970723607428760",
          "shifted": []
        },
        {
          "k": 2488,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "139495601955440181331106770231/13101040333463915582816122602100",
          "shifted": []
        },
        {
          "k": 2489,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "419876896174760445267933532139/39429655995418907089976465813600",
          "shifted": []
        },
        {
          "k": 2490,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "64707229219970972700266014327/6075885665095544355174751596750",
          "shifted": []
        },
        {
          "k": 2491,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "24045181046677292912539025403/2257567048258886980267696972400",
          "shifted": []
        },
        {
          "k": 2492,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "24232653131022822946293813908/2274937272623989192835222254655",
          "shifted": []
        },
        {
          "k": 2493,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "785497345423385347974784327549/73734217226091201518123266242900",
          "shifted": []
        },
        {
          "k": 2494,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3651542198337976067593841953/342733539179035693273028649450",
          "shifted": []
        },
        {
          "k": 2495,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1798277217736043151724837/168769083091461673963195000",
          "shifted": []
        },
        {
          "k": 2496,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "41253228525889284361786299637/3871240882138904470616117505600",
          "shifted": []
        },
        {
          "k": 2497,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1306496363002465537934322869/122590410558854310517522232480",
          "shifted": []
        },
        {
          "k": 2498,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "13842258787340792023859421334981/1298707467112317239886815443551850",
          "shifted": []
        },
        {
          "k": 2499,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "11904041214929616068876133675359/1116747300141805236727121035077600",
          "shifted": []
        },
        {
          "k": 2500,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1165717735813482510501/109347799229927224289050",
          "shifted": []
        },
        {
          "k": 2501,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "223680388732918809247120069/20979770923073826726972812500",
          "shifted": []
        },
        {
          "k": 2502,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1683145424103660894701768789671/157852222602327826490144370008646",
          "shifted": []
        },
        {
          "k": 2503,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9381688570301839977966802064839/879764305219977473284725065213400",
          "shifted": []
        },
        {
          "k": 2504,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "882436724352561522466090848703/82741844959879005604603264895200",
          "shifted": []
        },
        {
          "k": 2505,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2124836460126288029900745671/199215660184158054462774453000",
          "shifted": []
        },
        {
          "k": 2506,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "416477644556289084845296561/39043256609118476147931674050",
          "shifted": []
        },
        {
          "k": 2507,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "121354532601491875367929385597/11375402037763986823996535750960",
          "shifted": []
        },
        {
          "k": 2508,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "243854840014960042377095731583/22855913397300036301609839626925",
          "shifted": []
        },
        {
          "k": 2509,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "44300243995580708553584654927/4151736728137527660543922238300",
          "shifted": []
        },
        {
          "k": 2510,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "23040869177456048267913177469/2159131375738286531386507797250",
          "shifted": []
        },
        {
          "k": 2511,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "693501287668154950226126702239/64980648529559693556982033264200",
          "shifted": []
        },
        {
          "k": 2512,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "120795668013628990861538565251/11317349434942629822948443465040",
          "shifted": []
        },
        {
          "k": 2513,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "32462396378980920095215711387/3041099111749622506896752639200",
          "shifted": []
        },
        {
          "k": 2514,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "43772892235341648238206709238719/4100264848342318356210857040064350",
          "shifted": []
        },
        {
          "k": 2515,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "15614839467983682541543083721/1462516910084369540416140664000",
          "shifted": []
        },
        {
          "k": 2516,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "14686997684446173610261150207/1375476392251403585729117076850",
          "shifted": []
        },
        {
          "k": 2517,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "130016660003606098408652574751/12175194225569123056942142832060",
          "shifted": []
        },
        {
          "k": 2518,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1642620409867842770403649339149/153805165797350758159898308131650",
          "shifted": []
        },
        {
          "k": 2519,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "207441743916586355817771504547/19421676380095982305652461451800",
          "shifted": []
        },
        {
          "k": 2520,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "159436337269632048146054119/14925701589802734172182221250",
          "shifted": []
        },
        {
          "k": 2521,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1244125366331562700140351137/116457781916378547100584735600",
          "shifted": []
        },
        {
          "k": 2522,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2995684756990667305390225059113/280386718857186019628955352321010",
          "shifted": []
        },
        {
          "k": 2523,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3109134480400243360673577704809/290976443773526616502504077968400",
          "shifted": []
        },
        {
          "k": 2524,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "12878657173659362569302934/1205163414035155504543869475",
          "shifted": []
        },
        {
          "k": 2525,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "9680655498328796527576843/905810164297365560671530700",
          "shifted": []
        },
        {
          "k": 2526,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2913697202540256562061977567/272605080353338322007890793750",
          "shifted": []
        },
        {
          "k": 2527,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "449616237373747934135397117/42061877568636307654477007096",
          "shifted": []
        },
        {
          "k": 2528,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1909361910918750870737932087487/178604377288960948750734916527200",
          "shifted": []
        },
        {
          "k": 2529,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "718350138678714939850677212371/67188854247388769730365985056400",
          "shifted": []
        },
        {
          "k": 2530,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "745447427857889350335822613/69716459432594923838679290250",
          "shifted": []
        },
        {
          "k": 2531,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "246800741751061580387050055071/23079268858575228426262917680800",
          "shifted": []
        },
        {
          "k": 2532,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "89281054544014883077979038339/8348187907988050902149851286670",
          "shifted": []
        },
        {
          "k": 2533,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1293821902864777236390388690103/120966400573039561738790241878300",
          "shifted": []
        },
        {
          "k": 2534,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "130894847484396886458285808067/12236865900033379124674550995550",
          "shifted": []
        },
        {
          "k": 2535,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "150021649805747781497557078079/14023583741699259916072795911000",
          "shifted": []
        },
        {
          "k": 2536,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "290336448132053482373487807/27137141295027012001606999600",
          "shifted": []
        },
        {
          "k": 2537,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "38749571927579912205371501/3621487097858200497071838440",
          "shifted": []
        },
        {
          "k": 2538,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "47341288965170776642447681566103/4424025725375562721856656512233550",
          "shifted": []
        },
        {
          "k": 2539,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "10554519205541258490042793302757/986219504855701110078696436546800",
          "shifted": []
        },
        {
          "k": 2540,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1588327405186801709056702069/148399611956169701829983729125",
          "shifted": []
        },
        {
          "k": 2541,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1241681746106986792307309101/116000716286498170173373473300",
          "shifted": []
        },
        {
          "k": 2542,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1065780282302009285745604080547/99557900404817963979055169623870",
          "shifted": []
        },
        {
          "k": 2543,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "32077279775532441457382298757457/2996148182503818396421119853902200",
          "shifted": []
        },
        {
          "k": 2544,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "6034021147337246637507664504643/563547241917229084546225853689200",
          "shifted": []
        },
        {
          "k": 2545,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "3449349168548435834999673/322120555187638754504630000",
          "shifted": []
        },
        {
          "k": 2546,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "129562667160740042967812332697/12098150251460296881437675824850",
          "shifted": []
        },
        {
          "k": 2547,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "19497433534507023586687310034013/1820431710384142780043586961090560",
          "shifted": []
        },
        {
          "k": 2548,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "97027012624157455589624958067/9058316433009923384670895980450",
          "shifted": []
        },
        {
          "k": 2549,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "4088341070798139776133425755537/381645254643618981232502337079300",
          "shifted": []
        },
        {
          "k": 2550,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "126000692185206792185943007/11760983268345270383537877750",
          "shifted": []
        },
        {
          "k": 2551,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "41310032362375604015638103/3855531231890158022623086200",
          "shifted": []
        },
        {
          "k": 2552,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "64705103136713050008853937/6038446849699221302294933204",
          "shifted": []
        },
        {
          "k": 2553,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "63679461269644132837514581/5942157427599834010961793600",
          "shifted": []
        },
        {
          "k": 2554,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "39290183480733746975941416651/3665953258395461988990105212150",
          "shifted": []
        },
        {
          "k": 2555,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "7622161067323126399554889649/711113815827234697836031682000",
          "shifted": []
        },
        {
          "k": 2556,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "25091038395779590927454367944/2340657084158725538658414723075",
          "shifted": []
        },
        {
          "k": 2557,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "279689879454677518410909710701/26088800193423478687947409711380",
          "shifted": []
        },
        {
          "k": 2558,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1295044554882494786081601099697/120787028464241384300760364525450",
          "shifted": []
        },
        {
          "k": 2559,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "101339511829546783979585104175963/9450888977224620230261792649640200",
          "shifted": []
        },
        {
          "k": 2560,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1129627427436204931872564001/105338561443309628741197504000",
          "shifted": []
        },
        {
          "k": 2561,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2124882237997423485681264461/198127772246346434512560300800",
          "shifted": []
        },
        {
          "k": 2562,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "1461759298882616720733507921701/136283954013851025735974583234090",
          "shifted": []
        },
        {
          "k": 2563,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "115210865539668790829134275291/10740406127574121710165658405600",
          "shifted": []
        },
        {
          "k": 2564,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "2145490426737870968221532887181/199991843638107292837985075190650",
          "shifted": []
        },
        {
          "k": 2565,
          "a_cutoff": 58,
          "b": "57/100",
          "tau": "3/50",
          "mu": "20663026205271167334892646023/1925919375386269366342002289500",
          "shifted": []
        },
        {
          "k": 2566,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "248469441121533980526608398027/23156319004037420440166529679575",
          "shifted": []
        },
        {
          "k": 2567,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7023323775174660267881280553/654449706338205084443352296410",
          "shifted": []
        },
        {
          "k": 2568,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "689600786787841861096468049531/64249305603430201249773419377200",
          "shifted": []
        },
        {
          "k": 2569,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11668135566426197329227793457/1086949369016617023848812743225",
          "shifted": []
        },
        {
          "k": 2570,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "151038169897271461364898633629/14067981142192497520488990128375",
          "shifted": []
        },
        {
          "k": 2571,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "378826968266153132839166121851/35279564968894566545136798528600",
          "shifted": []
        },
        {
          "k": 2572,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "791795874860021603050551393232/73728074757871621772100262563405",
          "shifted": []
        },
        {
          "k": 2573,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5957821692089123946881316929816/554682598406668880844382342337075",
          "shifted": []
        },
        {
          "k": 2574,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8694151861743761298013026658543/809322657065723015401534698293775",
          "shifted": []
        },
        {
          "k": 2575,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "40937419667960845207263997/3810240898451764036150497750",
          "shifted": []
        },
        {
          "k": 2576,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1718917318337403455104324/159964828286969578232088925",
          "shifted": []
        },
        {
          "k": 2577,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "15089460949145955377520676775/1404044412270219926862665585184",
          "shifted": []
        },
        {
          "k": 2578,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "978652729788718224140690449879/91048624699997572679818347088425",
          "shifted": []
        },
        {
          "k": 2579,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "48600791257146292675033564751599/4520909690449780478755306490727700",
          "shifted": []
        },
        {
          "k": 2580,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "453569483899024908265749541/42185586149719323004318336875",
          "shifted": []
        },
        {
          "k": 2581,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "562265471227517571709439944/52287695094103736694532678275",
          "shifted": []
        },
        {
          "k": 2582,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11025837895378195023513581/1025197563352494704306436185",
          "shifted": []
        },
        {
          "k": 2583,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7033599707863682212440847867249/653900310997201318884345717052050",
          "shifted": []
        },
        {
          "k": 2584,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4116243801595984221692521513627/382624674728826704552602978017600",
          "shifted": []
        },
        {
          "k": 2585,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6625014153198020358703069/615739106161466140499839375",
          "shifted": []
        },
        {
          "k": 2586,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "795451836681960670767499388449/73919992295517921193908779545275",
          "shifted": []
        },
        {
          "k": 2587,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "369457988879538577975154944441/34328216292809911278474310663280",
          "shifted": []
        },
        {
          "k": 2588,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12509593271491332895096780317322/1162164411769182933619404910008775",
          "shifted": []
        },
        {
          "k": 2589,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "881698304380785725589271784/81899763789102402750586737075",
          "shifted": []
        },
        {
          "k": 2590,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7674336658538346934716235249/712757516456597329655570999625",
          "shifted": []
        },
        {
          "k": 2591,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "404206025477089953949757827043/37535491914876177513027913758050",
          "shifted": []
        },
        {
          "k": 2592,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1267228308944024934063123052531/117661022611067597815069988793120",
          "shifted": []
        },
        {
          "k": 2593,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "132429617067365626015505677787/12294230566869340643901245009400",
          "shifted": []
        },
        {
          "k": 2594,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "102034552176065939123548095448373/9471134959843642590056334702498275",
          "shifted": []
        },
        {
          "k": 2595,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "81891268604113750273499336287/7600303715531130945925858579500",
          "shifted": []
        },
        {
          "k": 2596,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "17581672467743412254589949/1631519142523921434570437025",
          "shifted": []
        },
        {
          "k": 2597,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "183974899654516192036612277944/17069832399671600254222543268935",
          "shifted": []
        },
        {
          "k": 2598,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "103358272770588829161773274824381/9588588324535349650132445335053825",
          "shifted": []
        },
        {
          "k": 2599,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "17281923004818067741748171867933/1603025006185442511446583123937650",
          "shifted": []
        },
        {
          "k": 2600,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3026203398942472262052533/280663024447245735257846000",
          "shifted": []
        },
        {
          "k": 2601,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "52180443230746412069106079/4838756396749797637778127075",
          "shifted": []
        },
        {
          "k": 2602,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1549344789695383192738777019/143652448479817956582309639393",
          "shifted": []
        },
        {
          "k": 2603,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "52517003607964126478683441201423/4868597943917940355008908619538600",
          "shifted": []
        },
        {
          "k": 2604,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1881642640957010176724434194508/174413536146093083565133600206525",
          "shifted": []
        },
        {
          "k": 2605,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1174565760850290602718022136/108857786674009811928244741875",
          "shifted": []
        },
        {
          "k": 2606,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "848406409993280935755744981193/78618595225861970724092085926425",
          "shifted": []
        },
        {
          "k": 2607,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "967196713640875380041572275361/89613900165562461221422349201310",
          "shifted": []
        },
        {
          "k": 2608,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1111806588792859791246617928041/102998071169490490105527213427200",
          "shifted": []
        },
        {
          "k": 2609,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "418266350071015873335788157383/38742898564224757782685166230400",
          "shifted": []
        },
        {
          "k": 2610,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5926615177128316023097131481/548889975509695347627870564375",
          "shifted": []
        },
        {
          "k": 2611,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10930298218405576746479/1012161985091069119128900",
          "shifted": []
        },
        {
          "k": 2612,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2702755559341156251524013791903/250244345632948967764640057660765",
          "shifted": []
        },
        {
          "k": 2613,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6778552176444761032195001791736/627529277964392294515257854172825",
          "shifted": []
        },
        {
          "k": 2614,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4029793255662818028707699309399/373009088748277544138621846564075",
          "shifted": []
        },
        {
          "k": 2615,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "87322379151053841221967196807/8081683888664156795482714900750",
          "shifted": []
        },
        {
          "k": 2616,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "109502505261347921933822028977/10133047030865145188162083135200",
          "shifted": []
        },
        {
          "k": 2617,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "57215111565416777747161178809/5293787550117621096605196639255",
          "shifted": []
        },
        {
          "k": 2618,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1431227313134259706461096787633/132404938275234206761057226256475",
          "shifted": []
        },
        {
          "k": 2619,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3251675715381883940561022975647/300775637482687231304542798449600",
          "shifted": []
        },
        {
          "k": 2620,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7394028679308502040292469306/683843104592656105066713379125",
          "shifted": []
        },
        {
          "k": 2621,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "55632436532515680836858443912/5144502561001214046450602980075",
          "shifted": []
        },
        {
          "k": 2622,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2029460096502539929856255385683/187644500463429161426873222596395",
          "shifted": []
        },
        {
          "k": 2623,
          "a_cutoff": 58,
          "b": "14/25",
          "tau": "11/200",
          "mu": "144672776848301465244319674269/13374643373971469107163662805550",
          "shifted": []
        },
        {
          "k": 2624,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "56766974482799511151899252853/5150900197558043063768458822400",
          "shifted": []
        },
        {
          "k": 2625,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "43735713575059126104143/3967966325420832044268000",
          "shifted": []
        },
        {
          "k": 2626,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "14741924782806195362741857559/1337304708492379398951212670000",
          "shifted": []
        },
        {
          "k": 2627,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "33857096163239292193174883003/3070933123651591269152516566196",
          "shifted": []
        },
        {
          "k": 2628,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "19317401736622650104274912580741/1751918424379090057070905013521200",
          "shifted": []
        },
        {
          "k": 2629,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5285113594070590274545841341909/479252137039020297901648838473200",
          "shifted": []
        },
        {
          "k": 2630,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "124417716295592011250672588221/11280713477230995215533318852000",
          "shifted": []
        },
        {
          "k": 2631,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "29717267991829136912568818057/2694063835294788416740818153700",
          "shifted": []
        },
        {
          "k": 2632,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "419224652042403671719611626257/38000605749996249614916187854720",
          "shifted": []
        },
        {
          "k": 2633,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1635487375336757194825515509313/148229845226193166183967949994600",
          "shifted": []
        },
        {
          "k": 2634,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1022755935192619784920563614641/92684106376719105051738923770800",
          "shifted": []
        },
        {
          "k": 2635,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "379208203161574366307690359883/34360211511117374336414142310500",
          "shifted": []
        },
        {
          "k": 2636,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "158503803191225275671872188369/14360272647131276369305204392400",
          "shifted": []
        },
        {
          "k": 2637,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3975139322843292735912885193529/360097654939367841951026640851520",
          "shifted": []
        },
        {
          "k": 2638,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2010614249121688105289736743833/182113307283925899871676073561600",
          "shifted": []
        },
        {
          "k": 2639,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8665291835062581128968966529/784767759777096876860399383700",
          "shifted": []
        },
        {
          "k": 2640,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2338566753981824417295813/211764331070734663001690000",
          "shifted": []
        },
        {
          "k": 2641,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1078302874752379821558924931/97631267907659210405839321350",
          "shifted": []
        },
        {
          "k": 2642,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5384510141337150342672024922843/487460622871894925830843701443760",
          "shifted": []
        },
        {
          "k": 2643,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "81022725067906157619128052988769/7334075993302476156632683275330300",
          "shifted": []
        },
        {
          "k": 2644,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "60958876362944017002877672313399/5517226065798450632061907862053200",
          "shifted": []
        },
        {
          "k": 2645,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "423558358598669884964048857/38330315635866865329915298000",
          "shifted": []
        },
        {
          "k": 2646,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "93476769568294462213584711959/8458204735558965367415255738400",
          "shifted": []
        },
        {
          "k": 2647,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "435664096523719821782568906527/39415920564101903145791093860380",
          "shifted": []
        },
        {
          "k": 2648,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "734898929654616033231876569167/66480299839987343506306974462400",
          "shifted": []
        },
        {
          "k": 2649,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1720166684906942877936800049509/155589893868438918192172062432200",
          "shifted": []
        },
        {
          "k": 2650,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "636119312280034501237418759/57530079835128692212856394000",
          "shifted": []
        },
        {
          "k": 2651,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "32228377419989907274878013/2914341405355535436847624220",
          "shifted": []
        },
        {
          "k": 2652,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "119071789727117814496110721787/10766052732073417825683686532912",
          "shifted": []
        },
        {
          "k": 2653,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "689113507918255612345541187053/62299428937461617704019581509600",
          "shifted": []
        },
        {
          "k": 2654,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "83875345682922801394397883953957/7581817967392065905696678606513600",
          "shifted": []
        },
        {
          "k": 2655,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "19174242910248113593732021/1733017819108554782505634500",
          "shifted": []
        },
        {
          "k": 2656,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "14010128440245444037291/1266113789683906288665600",
          "shifted": []
        },
        {
          "k": 2657,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "16536798093507883143869133557/1494265985268320166941254131620",
          "shifted": []
        },
        {
          "k": 2658,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "28311404075347819280710745300983/2557901431680325413384842278823600",
          "shifted": []
        },
        {
          "k": 2659,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "36514605982329462722453567853653/3298640379793456208260793959533900",
          "shifted": []
        },
        {
          "k": 2660,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "232566022173076700622812967/21006834708506093115499642000",
          "shifted": []
        },
        {
          "k": 2661,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "171472023021135833151494322049/15486514080488383351994421260400",
          "shifted": []
        },
        {
          "k": 2662,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "670166837114429590684623091559/60518676976709232288426275361120",
          "shifted": []
        },
        {
          "k": 2663,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "86274212627674981942230375044009/7789931408824109457066925448219300",
          "shifted": []
        },
        {
          "k": 2664,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5409026176850935956089551763977/488335048068174432669648655545600",
          "shifted": []
        },
        {
          "k": 2665,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "26044609329184312421752900793/2351055529443538806190324425000",
          "shifted": []
        },
        {
          "k": 2666,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7656004497800977041180383219/691024574498021146829954752400",
          "shifted": []
        },
        {
          "k": 2667,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "75635914078284600140121801699/6825990665445105788985428877380",
          "shifted": []
        },
        {
          "k": 2668,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "65724491222236152713200721302583/5930771966463065413329954189879600",
          "shifted": []
        },
        {
          "k": 2669,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1046506851334881619441486015673/94421843865613959844302283766400",
          "shifted": []
        },
        {
          "k": 2670,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "141089990645137786870597618661/12728377834952317895985648624000",
          "shifted": []
        },
        {
          "k": 2671,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2122959903239237191734879412879/191498397166104887028633214017900",
          "shifted": []
        },
        {
          "k": 2672,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8155591241686285265927404357/735572263827020107401573550480",
          "shifted": []
        },
        {
          "k": 2673,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "9031022334872105053398540559/814429315458414070302410052300",
          "shifted": []
        },
        {
          "k": 2674,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "38266043426910612418088657694953/3450457427617371786632359183472400",
          "shifted": []
        },
        {
          "k": 2675,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "45857725472156489053385837/4134493371174353798645381900",
          "shifted": []
        },
        {
          "k": 2676,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "306965839328116853273999/27672382927577602635026000",
          "shifted": []
        },
        {
          "k": 2677,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2703750556159608874310667823943/243708063316424629019476145037552",
          "shifted": []
        },
        {
          "k": 2678,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2739567732011824194141116320733/246906275907738215137957092325600",
          "shifted": []
        },
        {
          "k": 2679,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6975939671358865809834596792189/628636592591436419067263177639700",
          "shifted": []
        },
        {
          "k": 2680,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3898691229944166465199965509/351287487829846778228701368000",
          "shifted": []
        },
        {
          "k": 2681,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6518033989463398260754413661/587228877490047344613245182600",
          "shifted": []
        },
        {
          "k": 2682,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "18307251795098581020782588743433/1649152910666042741913859820864880",
          "shifted": []
        },
        {
          "k": 2683,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "39351777081841520372377655757821/3544452427794748894067338521380700",
          "shifted": []
        },
        {
          "k": 2684,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2093321370279143177494207529903/188524494616291886787994619356400",
          "shifted": []
        },
        {
          "k": 2685,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12318965610173747860464399463/1109310798942540612355472348000",
          "shifted": []
        },
        {
          "k": 2686,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2224298888240554559729612060923/200271571902343462182620140420800",
          "shifted": []
        },
        {
          "k": 2687,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "885397875211949047453308476601/79709823039917291585551431840980",
          "shifted": []
        },
        {
          "k": 2688,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "208158958806467340000152995583/18737676130821311746920554841600",
          "shifted": []
        },
        {
          "k": 2689,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11724318862584836631547120111/1055250430716284566860099460800",
          "shifted": []
        },
        {
          "k": 2690,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "21447870713253379288850371523/1930187235266261324839917110000",
          "shifted": []
        },
        {
          "k": 2691,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "753001777437688897177007341349/67757697643363625773018796877900",
          "shifted": []
        },
        {
          "k": 2692,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1089424584776103028665625311151/98018316181983893693750012491920",
          "shifted": []
        },
        {
          "k": 2693,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "23677290424488474648634904574061/2130048722863531541541273459113200",
          "shifted": []
        },
        {
          "k": 2694,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4523919860005838979544798757817/406930229468970845542512263405600",
          "shifted": []
        },
        {
          "k": 2695,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5940546406169150921709332599/534292405066477873442536633500",
          "shifted": []
        },
        {
          "k": 2696,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "15931834691644779506415596551/1432735429276494496313420937600",
          "shifted": []
        },
        {
          "k": 2697,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "171225977771011577161166983681/15396340534284996705213811688040",
          "shifted": []
        },
        {
          "k": 2698,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "288548655941379563588482479591287/25942665548105216917035146450696400",
          "shifted": []
        },
        {
          "k": 2699,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "96480023281965298360340857226057/8673226173910763593880074362313100",
          "shifted": []
        },
        {
          "k": 2700,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1126143573013546411888987/101224306278936010728630000",
          "shifted": []
        },
        {
          "k": 2701,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "665668849635969198685134089/59826982435209966943402372800",
          "shifted": []
        },
        {
          "k": 2702,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "556435753924781457435695774491/50003655287689025380481310638848",
          "shifted": []
        },
        {
          "k": 2703,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "32558871420294659491445912923163/2925526060107441541282650873379100",
          "shifted": []
        },
        {
          "k": 2704,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "328050606276406177228196886601/29472937285216131979564749334800",
          "shifted": []
        },
        {
          "k": 2705,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7874980708754587175755667/707424446420500215035702125",
          "shifted": []
        },
        {
          "k": 2706,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4217435321668169747310063451/378814878991411499181294471600",
          "shifted": []
        },
        {
          "k": 2707,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "59331694287210202660085688914119/5328603720653603057736149855815140",
          "shifted": []
        },
        {
          "k": 2708,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3542520736696872005367006220283/318117230555333029886217299363600",
          "shifted": []
        },
        {
          "k": 2709,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "507631749858499823509553378917/45579728113816798611477019299600",
          "shifted": []
        },
        {
          "k": 2710,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "479049053112021457579501686023/43008187757508637332288242868000",
          "shifted": []
        },
        {
          "k": 2711,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10400911355297055875316837793/933664397312046708775413715300",
          "shifted": []
        },
        {
          "k": 2712,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "418402008558664803594512405207/37554454106624879218455570976960",
          "shifted": []
        },
        {
          "k": 2713,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "18885941013616681147195613161997/1694941266028305220409472844859400",
          "shifted": []
        },
        {
          "k": 2714,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "570815727402486369929352680541/51222447885366849879984671034800",
          "shifted": []
        },
        {
          "k": 2715,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "112788918038436825869317/10119970489063002772117500",
          "shifted": []
        },
        {
          "k": 2716,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "87133376886049969434545637469/7817102745271788188287471832400",
          "shifted": []
        },
        {
          "k": 2717,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "463488489958534252741792713971/41576576870748873542051398601120",
          "shifted": []
        },
        {
          "k": 2718,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "86458296852370170613605243643/7754699905080468217557704481600",
          "shifted": []
        },
        {
          "k": 2719,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "307781101324785859822284002475971/27602527753670597780303682077910300",
          "shifted": []
        },
        {
          "k": 2720,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2572701887709306888642283189/230698621392261364388386336000",
          "shifted": []
        },
        {
          "k": 2721,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1075242628147123312427344371/96407468281034306916042169600",
          "shifted": []
        },
        {
          "k": 2722,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "806800151313996402975861756143/72330070414868411531559246012720",
          "shifted": []
        },
        {
          "k": 2723,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "290913890169977070034371522397/26077510517960193886108133385900",
          "shifted": []
        },
        {
          "k": 2724,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "26043503088689562291351825703733/2334263441177273967528024638516400",
          "shifted": []
        },
        {
          "k": 2725,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "28660831648281743296681361/2568550414894570034805462000",
          "shifted": []
        },
        {
          "k": 2726,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "268318898747784602289603245/24043597514193101507438022176",
          "shifted": []
        },
        {
          "k": 2727,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4205295104772139882503270799825/376784983772709835898205046749636",
          "shifted": []
        },
        {
          "k": 2728,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1797503535059408663939577902017/161033349252895247340259150694400",
          "shifted": []
        },
        {
          "k": 2729,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "944424652597200446690122545061/84598447506094034059961921537800",
          "shifted": []
        },
        {
          "k": 2730,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8083690718492457523439868281/724025420517082753175117102000",
          "shifted": []
        },
        {
          "k": 2731,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "196471719607195633648436162227/17595161631446437311491826125700",
          "shifted": []
        },
        {
          "k": 2732,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2249194803584075838407746789/201404614326335196719138986640",
          "shifted": []
        },
        {
          "k": 2733,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2433460327789059565898003950471/217879207687784876779011200083200",
          "shifted": []
        },
        {
          "k": 2734,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "322195771684174971905931451731071/28844337404854764826428131588284800",
          "shifted": []
        },
        {
          "k": 2735,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "172361273234408766614377307201/15428712230182899215206541148500",
          "shifted": []
        },
        {
          "k": 2736,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "964766714591063881422322111/86349851099633245860335055600",
          "shifted": []
        },
        {
          "k": 2737,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "72577782143551594530034556393/6495196762019865255817536518940",
          "shifted": []
        },
        {
          "k": 2738,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "108712645660681181920688032009909/9727876826973895202124110776046800",
          "shifted": []
        },
        {
          "k": 2739,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "472049121236206107400814807447/42235205494628465826806576544100",
          "shifted": []
        },
        {
          "k": 2740,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7720583108133562061028597511/690696064761672878500652610000",
          "shifted": []
        },
        {
          "k": 2741,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "73138259159770659763908882147/6542308220784475045701150321200",
          "shifted": []
        },
        {
          "k": 2742,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "22008146626526325208441322019289/1968427374063788487816858783005280",
          "shifted": []
        },
        {
          "k": 2743,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "47303555379309307240611401100701/4230379155032723066287409068103700",
          "shifted": []
        },
        {
          "k": 2744,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6912467470547843101594532377/618113509361507862844971793600",
          "shifted": []
        },
        {
          "k": 2745,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11104608451752162430250192911/992860084366933205429445159000",
          "shifted": []
        },
        {
          "k": 2746,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "381884506623038908107198679957/34140238249212091299520815073200",
          "shifted": []
        },
        {
          "k": 2747,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "22344154154737369329532445818277/1997322412870202559850302211329980",
          "shifted": []
        },
        {
          "k": 2748,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "9338287964170266506671872293367/834644060860029202709098473292400",
          "shifted": []
        },
        {
          "k": 2749,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "84299278138427181375982728205199/7533689736910926455106518470879200",
          "shifted": []
        },
        {
          "k": 2750,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "249881530517713869054071/22328929486754010465336000",
          "shifted": []
        },
        {
          "k": 2751,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1033882523511718654793402399/92375084754877102995314767500",
          "shifted": []
        },
        {
          "k": 2752,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "212668474935956248191453062051/18999261651380337456148019196672",
          "shifted": []
        },
        {
          "k": 2753,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "126971403535277943455579017159/11341996767222416550356394608800",
          "shifted": []
        },
        {
          "k": 2754,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "114110475864062750097730780981957/10191993726581817724393507296723600",
          "shifted": []
        },
        {
          "k": 2755,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "49944211014722061105354610633/4460349198799991096283301933500",
          "shifted": []
        },
        {
          "k": 2756,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "229602805518073073343275957993/20502697658924242773269446338800",
          "shifted": []
        },
        {
          "k": 2757,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1240554142170152815638042377/110764271035795169427194271920",
          "shifted": []
        },
        {
          "k": 2758,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7071182681152096127635183267703/631286092006964257586980593957600",
          "shifted": []
        },
        {
          "k": 2759,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "38614883258609669349879747591619/3446982863365746078814584076954700",
          "shifted": []
        },
        {
          "k": 2760,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "129995900227335992948087/11602840657299014752272000",
          "shifted": []
        },
        {
          "k": 2761,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "15892464960285282150713143703/1418326603474957573244843923800",
          "shifted": []
        },
        {
          "k": 2762,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "23379234896447608339572736324441/2086246567645180869095564018636080",
          "shifted": []
        },
        {
          "k": 2763,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "117248531905278547148227774115209/10461480469063076679608498240364300",
          "shifted": []
        },
        {
          "k": 2764,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12600194721403846322838245738657/1124121944758893998075248307259600",
          "shifted": []
        },
        {
          "k": 2765,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6740344746182078071023014827/601268917200508567066519960000",
          "shifted": []
        },
        {
          "k": 2766,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "28681498418650356463915009273/2558226505664427530134110540800",
          "shifted": []
        },
        {
          "k": 2767,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10171479707686581962917347384241/907134843398361397610717539681620",
          "shifted": []
        },
        {
          "k": 2768,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "309959067710135465270727705891/27640293567667289986742606649200",
          "shifted": []
        },
        {
          "k": 2769,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "466336872336703268166444101297/41580403026597467249676311683350",
          "shifted": []
        },
        {
          "k": 2770,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "44212112241608577287387541611/3941675572563094678980891054000",
          "shifted": []
        },
        {
          "k": 2771,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "137258260714625512909340882659/12235699887055129981098796870900",
          "shifted": []
        },
        {
          "k": 2772,
          "a_cutoff": 59,
          "b": "14/25",
          "tau": "11/200",
          "mu": "78221924578638939707378695549/6972195792271875200312967592560",
          "shifted": []
        },
        {
          "k": 2773,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "20319224657718239337638467798/1780559457319876444205798762475",
          "shifted": []
        },
        {
          "k": 2774,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "26412548860419415179259326469514/2314269840784262449174024138556825",
          "shifted": []
        },
        {
          "k": 2775,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "507189392897336780262667/44435310036401246757304575",
          "shifted": []
        },
        {
          "k": 2776,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1669996395911178576497041/146294497792363649264169600",
          "shifted": []
        },
        {
          "k": 2777,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "116595016070532707864879955521/10212848449847625647399383071386",
          "shifted": []
        },
        {
          "k": 2778,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "809998512464170777119198308366/70942354859244354827979443170575",
          "shifted": []
        },
        {
          "k": 2779,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3064679989649391918414390343/268386721965913936016812220775",
          "shifted": []
        },
        {
          "k": 2780,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10755959506982848353244789463/941845358752482459924475145750",
          "shifted": []
        },
        {
          "k": 2781,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "642147286469003263243074844/56223733488074077429095459525",
          "shifted": []
        },
        {
          "k": 2782,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "42503878712880377741495097922/3721073213504188235961967305645",
          "shifted": []
        },
        {
          "k": 2783,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11869982936307559474424396534321/1039069037407188734034746492195075",
          "shifted": []
        },
        {
          "k": 2784,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "55117519516734231413425051283/4824348437894808629071307750400",
          "shifted": []
        },
        {
          "k": 2785,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "526493728950487594371883/46078351614814536905706000",
          "shifted": []
        },
        {
          "k": 2786,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "218998195441285465723134951262/19164567949844299271928748208575",
          "shifted": []
        },
        {
          "k": 2787,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "41600493657947179767527398891/3640087148909336292189641785755",
          "shifted": []
        },
        {
          "k": 2788,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2179335987141318803291822563/190674371525804259814596946350",
          "shifted": []
        },
        {
          "k": 2789,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1098525354711850479656343907498/96102146954398340737214363666275",
          "shifted": []
        },
        {
          "k": 2790,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "103421755255086375154347237458/9046692240476402373725755900125",
          "shifted": []
        },
        {
          "k": 2791,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2401143408424336777825688377/210015309049856081980844933325",
          "shifted": []
        },
        {
          "k": 2792,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "696681931065889821947859833111/60928765617713798286569099430320",
          "shifted": []
        },
        {
          "k": 2793,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4411317827597563630835276633/385754672476528868424185638350",
          "shifted": []
        },
        {
          "k": 2794,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "346088363668636799795347065694/30261112660826002879536707053575",
          "shifted": []
        },
        {
          "k": 2795,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11246568330311149980118842113/983270489825856369661005106625",
          "shifted": []
        },
        {
          "k": 2796,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "131599534924840724892173975651/11504359718605854056813519272350",
          "shifted": []
        },
        {
          "k": 2797,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10184422602029190516602757496/890224751104319740300386727065",
          "shifted": []
        },
        {
          "k": 2798,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "18052051648918972320406125081946/1577774780728627323822051553396825",
          "shifted": []
        },
        {
          "k": 2799,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "296371255991935054199662475284/25900595421739800476739535902825",
          "shifted": []
        },
        {
          "k": 2800,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "5124307877003389092629/447779433291280853019600",
          "shifted": []
        },
        {
          "k": 2801,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "550395326201945564543729/48090463149878674299782900",
          "shifted": []
        },
        {
          "k": 2802,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "127579304344047045878654510102/11146019078353893665632507283883",
          "shifted": []
        },
        {
          "k": 2803,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "622013724209532086020630876429/54336903355882123591550640980925",
          "shifted": []
        },
        {
          "k": 2804,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4593841569322287805534164377317/401260426624879743807430372452850",
          "shifted": []
        },
        {
          "k": 2805,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6757571832455567519286200278/590196218989884194056428126375",
          "shifted": []
        },
        {
          "k": 2806,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "746502435160506392602118/65191721639108301320720175",
          "shifted": []
        },
        {
          "k": 2807,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "728314468054910322600875918177/63596858519382175489491947592845",
          "shifted": []
        },
        {
          "k": 2808,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1217445405184195552800996991627/106297184183338967046666953018400",
          "shifted": []
        },
        {
          "k": 2809,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "513906832006634858798029661/44865470914200820848072613050",
          "shifted": []
        },
        {
          "k": 2810,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "6211050784673259365021605018/542186285578573642471450469125",
          "shifted": []
        },
        {
          "k": 2811,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1389552298272102162456494903/121286925670993022693745089175",
          "shifted": []
        },
        {
          "k": 2812,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "127751569709211656048010119381/11149644335203640525792452448130",
          "shifted": []
        },
        {
          "k": 2813,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1853286969753499523889592244948/161730955937771763698523584997725",
          "shifted": []
        },
        {
          "k": 2814,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "762565248401933373312097954126/66540067623468838956916810419675",
          "shifted": []
        },
        {
          "k": 2815,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1115889385972014538079609/97360580862103517203860375",
          "shifted": []
        },
        {
          "k": 2816,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7478906952912917490990958799/652463100384609180466422022400",
          "shifted": []
        },
        {
          "k": 2817,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "854599248534434770980694963/74548031871385604764596873960",
          "shifted": []
        },
        {
          "k": 2818,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2600553289129570838921217101386/226827297110445881586691030166325",
          "shifted": []
        },
        {
          "k": 2819,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "52816228370621302192614327946937/4606306836492657740755441842377225",
          "shifted": []
        },
        {
          "k": 2820,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "122301071294155938926402447/10665266048353737789694167750",
          "shifted": []
        },
        {
          "k": 2821,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "26771214101560063178178158/2334347391135075409182416925",
          "shifted": []
        },
        {
          "k": 2822,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "553596861212663087862644825654/48266639244443597297633406659735",
          "shifted": []
        },
        {
          "k": 2823,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1272388640659933996097711755517/110924959887344069749787837063025",
          "shifted": []
        },
        {
          "k": 2824,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "110282613819083502067904624467/9613303150550683732628947443600",
          "shifted": []
        },
        {
          "k": 2825,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8600764960310845544802413/749650423133794544410607150",
          "shifted": []
        },
        {
          "k": 2826,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7088664436639041516991718/617792009895315972242865675",
          "shifted": []
        },
        {
          "k": 2827,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "293424803988202170236012437/25570009187585740145421672981",
          "shifted": []
        },
        {
          "k": 2828,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7747071657208351520825875166507/675037438274181540131801337491150",
          "shifted": []
        },
        {
          "k": 2829,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "215827596350562074567538627056/18804141944423107752401786029425",
          "shifted": []
        },
        {
          "k": 2830,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "87958501890217819593572446/7662679557769255485168325875",
          "shifted": []
        },
        {
          "k": 2831,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4973443974355667728787270989/433227880616596008168820570900",
          "shifted": []
        },
        {
          "k": 2832,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "914469371117670714017767814189/79649800705446626208390899481840",
          "shifted": []
        },
        {
          "k": 2833,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "107223569088813180303004849/9338178772160564614358118300",
          "shifted": []
        },
        {
          "k": 2834,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "31537115152577032599477904866614/2746314800416552461071059517690075",
          "shifted": []
        },
        {
          "k": 2835,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4217254401455548544540394641/367210098679351018776731762625",
          "shifted": []
        },
        {
          "k": 2836,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "783257702192300252720487533/68193971936833164011733334050",
          "shifted": []
        },
        {
          "k": 2837,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "36153070969541974841872184522/3147335467143696043494433166285",
          "shifted": []
        },
        {
          "k": 2838,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2757455993884388108838378641446/240028602050828388488918229588575",
          "shifted": []
        },
        {
          "k": 2839,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "345689224074892127625221608751/30088244128152428770857571314675",
          "shifted": []
        },
        {
          "k": 2840,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3456322552291109071093401511/300802816158464278181817784000",
          "shifted": []
        },
        {
          "k": 2841,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1341172531222010475770506649/116710235823281071541735458650",
          "shifted": []
        },
        {
          "k": 2842,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2415420649797230677821890326/210171473315188266402948476595",
          "shifted": []
        },
        {
          "k": 2843,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8094073232040624133248234077597/704214322885918328809381653254525",
          "shifted": []
        },
        {
          "k": 2844,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "245990371998696032056065276727/21399942067812747605617501267350",
          "shifted": []
        },
        {
          "k": 2845,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "281429434880053132892679124/24480529338280166674061869875",
          "shifted": []
        },
        {
          "k": 2846,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1828978158032371805772505446502/159080385678414089518468100831575",
          "shifted": []
        },
        {
          "k": 2847,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "318456097105354962659888399297/27695840413199763909019822297755",
          "shifted": []
        },
        {
          "k": 2848,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "576088780739976652209045167/50096950950683477321898362400",
          "shifted": []
        },
        {
          "k": 2849,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "32174347516263070795636468511/2797618911693142078024194588800",
          "shifted": []
        },
        {
          "k": 2850,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "28196198804710957523162914/2451468594504549766414178625",
          "shifted": []
        },
        {
          "k": 2851,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2181962338508306223291893/189688069365491365261097925",
          "shifted": []
        },
        {
          "k": 2852,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2326445100939030288821972293835/202228613313995164002876610150526",
          "shifted": []
        },
        {
          "k": 2853,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "33991967364419307818592720214/2954494314941994621241470407925",
          "shifted": []
        },
        {
          "k": 2854,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2888875759649308701610096909558/251068840821525762919419944882775",
          "shifted": []
        },
        {
          "k": 2855,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "87079306664134268240194967/7567214475434670945859299875",
          "shifted": []
        },
        {
          "k": 2856,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3735877024129673943775321487/324616666445821800284271097200",
          "shifted": []
        },
        {
          "k": 2857,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1300945235148870146037083039/113030188081439239626907147890",
          "shifted": []
        },
        {
          "k": 2858,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "33818355436456122793576906383998/2937955046374709347563287511845975",
          "shifted": []
        },
        {
          "k": 2859,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1798600076181389804379056547239/156237229386979726201180901257575",
          "shifted": []
        },
        {
          "k": 2860,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "43548911429520450676755983/3782548602652696169055369750",
          "shifted": []
        },
        {
          "k": 2861,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "119396940695066840960711935864/10369498119520158553126091174275",
          "shifted": []
        },
        {
          "k": 2862,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2280817507528846367836839252334/198067141317722808761776652849595",
          "shifted": []
        },
        {
          "k": 2863,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "249762432755798081232960118/21687345658895023101263949225",
          "shifted": []
        },
        {
          "k": 2864,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "195515433057308641933866632089/16975311496859484878379818789200",
          "shifted": []
        },
        {
          "k": 2865,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7988499982484069410933831/693520657656109323172681500",
          "shifted": []
        },
        {
          "k": 2866,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "167328829754836756508725342/14525210152863220539374578575",
          "shifted": []
        },
        {
          "k": 2867,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "199157366459591720627086916509/17286439304569263439401092889805",
          "shifted": []
        },
        {
          "k": 2868,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "20306209699721808677784886308493/1762363907692704489617868950102850",
          "shifted": []
        },
        {
          "k": 2869,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8979233581869308515804939978/779226255625863323768468171025",
          "shifted": []
        },
        {
          "k": 2870,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "727524765046632460191626866/63129115830279054612952520125",
          "shifted": []
        },
        {
          "k": 2871,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11704417734679633885170328379/1015522121943853327228683923775",
          "shifted": []
        },
        {
          "k": 2872,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10868713696184867960636064373/942921211287476250268982447520",
          "shifted": []
        },
        {
          "k": 2873,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7061639387893629647122711907/612576746223402646309525844150",
          "shifted": []
        },
        {
          "k": 2874,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "27547456831515503477197597835122/2389429538182436946132588306438225",
          "shifted": []
        },
        {
          "k": 2875,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "35719635448940116320037/3097972178538001553725125",
          "shifted": []
        },
        {
          "k": 2876,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4559707259841971200976899/395426041417155170544290350",
          "shifted": []
        },
        {
          "k": 2877,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2706467944193184989118264932/234687001450868930587986095349",
          "shifted": []
        },
        {
          "k": 2878,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "147441561195139289965870018646/12783917048379405541283240986575",
          "shifted": []
        },
        {
          "k": 2879,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "24678215004474229515366766919/2139516664227237647695020341825",
          "shifted": []
        },
        {
          "k": 2880,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4204074285883633068658774429/364443534470474608880507976000",
          "shifted": []
        },
        {
          "k": 2881,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "277263048227240028663569/24033102165026981240471400",
          "shifted": []
        },
        {
          "k": 2882,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "50739621354689033148828199588642/4397674320405873548126970358726945",
          "shifted": []
        },
        {
          "k": 2883,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1009633628669520972560647576343/87497910814864727297847565659975",
          "shifted": []
        },
        {
          "k": 2884,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "112504001713971759578746946461/9748996456992071072747115688050",
          "shifted": []
        },
        {
          "k": 2885,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "61959398331214483439525278/5368552839872635319072684125",
          "shifted": []
        },
        {
          "k": 2886,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8887528867201346455674345634/769997285812597144126388907525",
          "shifted": []
        },
        {
          "k": 2887,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "8825936990595836817151688557/764587430464149583092527614785",
          "shifted": []
        },
        {
          "k": 2888,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2932989760135591508884311423827/254059284921386286101209936840400",
          "shifted": []
        },
        {
          "k": 2889,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1348144420593864854561018141519/116766743445521962433066250729450",
          "shifted": []
        },
        {
          "k": 2890,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "732518423179590345430174942/63439471716989597653170702375",
          "shifted": []
        },
        {
          "k": 2891,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "74380161503432197250454390397/6441046151464339492726261875325",
          "shifted": []
        },
        {
          "k": 2892,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "482992525795935922660956707/41821347681710154122514204990",
          "shifted": []
        },
        {
          "k": 2893,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "28860765444560668459859919328/2498755769463149960698919979225",
          "shifted": []
        },
        {
          "k": 2894,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "262574821930742399266953449367998/22731465038384320809441805749498275",
          "shifted": []
        },
        {
          "k": 2895,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4388777622745571324188763339/379906161400395083758001976750",
          "shifted": []
        },
        {
          "k": 2896,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "543375256049666961022167809/47031741960370756579095932400",
          "shifted": []
        },
        {
          "k": 2897,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2687053339988285615461821899/232555155035825620439242841060",
          "shifted": []
        },
        {
          "k": 2898,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12647308078644816602064003195986/1094476117292327835266507533254825",
          "shifted": []
        },
        {
          "k": 2899,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "10676320982592357287551769801/923822112315741452078055826425",
          "shifted": []
        },
        {
          "k": 2900,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "24421864220312438468891609/2113022462400913923872298650",
          "shifted": []
        },
        {
          "k": 2901,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "119056589253567972975776122/10300002735330544690091981325",
          "shifted": []
        },
        {
          "k": 2902,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "132662922308473091798673928534/11476041132117111846136412398359",
          "shifted": []
        },
        {
          "k": 2903,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3061470676678004783230412174117/264808124042301308705143586095025",
          "shifted": []
        },
        {
          "k": 2904,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "229743482587082780418461980673/19870239237825010042484423270400",
          "shifted": []
        },
        {
          "k": 2905,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "306323395388482533565577/26491026654682256069114250",
          "shifted": []
        },
        {
          "k": 2906,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "310539344165602037118681500134/26853074165953721980406793077275",
          "shifted": []
        },
        {
          "k": 2907,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "648801449987483225665932899203/56098077763808324272362724472355",
          "shifted": []
        },
        {
          "k": 2908,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "76675988313841381137747303299/6629096945906319327254386049550",
          "shifted": []
        },
        {
          "k": 2909,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "17128235645722409501581418854628/1480697923802246477562638688558275",
          "shifted": []
        },
        {
          "k": 2910,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4441733447506060925064697786/383941636858605855546434717625",
          "shifted": []
        },
        {
          "k": 2911,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "243046460919846824674086347/21006849945401904791172825825",
          "shifted": []
        },
        {
          "k": 2912,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "30848109746522517984241780627/2665993780945927826572389025360",
          "shifted": []
        },
        {
          "k": 2913,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12889945645008805061522779369/1113885715346610312964043518800",
          "shifted": []
        },
        {
          "k": 2914,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4952054483162729153110992706/427891803393289698849708817425",
          "shifted": []
        },
        {
          "k": 2915,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "111505566780603202085470786481/9633944453678363394848613394625",
          "shifted": []
        },
        {
          "k": 2916,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3516429223464234568704904961/303786545309034944966625929850",
          "shifted": []
        },
        {
          "k": 2917,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "43263934787529851882112747446/3737246694497893968626653167645",
          "shifted": []
        },
        {
          "k": 2918,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3089521358355969266071727656226/266855452158732877708447249444325",
          "shifted": []
        },
        {
          "k": 2919,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "807234951613476095253584159/69717851354644716103418828075",
          "shifted": []
        },
        {
          "k": 2920,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "99733569260034474725067299/8612804446056171123639318000",
          "shifted": []
        },
        {
          "k": 2921,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "460303175835958490975919029/39747188562071000492154788150",
          "shifted": []
        },
        {
          "k": 2922,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "18956722174895530379821833637166/1636759757133639235994529080925615",
          "shifted": []
        },
        {
          "k": 2923,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "293371298354250456350407784173/25327865785088630930848499383725",
          "shifted": []
        },
        {
          "k": 2924,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "71491242168948960374043780860837/6171534010834060285066254220780850",
          "shifted": []
        },
        {
          "k": 2925,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "198632060181783865767448/17145453291121687581237825",
          "shifted": []
        },
        {
          "k": 2926,
          "a_cutoff": 60,
          "b": "14/25",
          "tau": "11/200",
          "mu": "32461331739587105040909442/2801723858872362016955687325",
          "shifted": []
        },
        {
          "k": 2927,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1378469324173616562192272993303/117133264051361127624465289202324",
          "shifted": []
        },
        {
          "k": 2928,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "300975029271853759982509703171/25572664926242941961067697987200",
          "shifted": []
        },
        {
          "k": 2929,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "13518962233411397822455523/1148553655946226404891660400",
          "shifted": []
        },
        {
          "k": 2930,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "945316957445973393836639943163/80305967893205469849078083210500",
          "shifted": []
        },
        {
          "k": 2931,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "430901209142043387596928276481/36602483312211857994787874018100",
          "shifted": []
        },
        {
          "k": 2932,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "9902655566041317466534680436037/841098785847594345992592524685720",
          "shifted": []
        },
        {
          "k": 2933,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1934524744322850303539645144159/164297949333798792794159292942800",
          "shifted": []
        },
        {
          "k": 2934,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "54319275738511362116136724517561/4612903541742226398538026929289300",
          "shifted": []
        },
        {
          "k": 2935,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "106523480583243192795343153087/9045411469880397756483030358500",
          "shifted": []
        },
        {
          "k": 2936,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "27312784792717261667275400503/2319057761220733279253439932800",
          "shifted": []
        },
        {
          "k": 2937,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "7532151291662875796784306920813/639480416524503481802172732623640",
          "shifted": []
        },
        {
          "k": 2938,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "15494028223285046361537897332693/1315331485153886945749810388441100",
          "shifted": []
        },
        {
          "k": 2939,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "605966266328012662725101707488871/51437755222746365038325016946846300",
          "shifted": []
        },
        {
          "k": 2940,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "34723977655489232896205738581/2947309480406677211367949953000",
          "shifted": []
        },
        {
          "k": 2941,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "406251424954000214879452008821/34478940436795218819158333313600",
          "shifted": []
        },
        {
          "k": 2942,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11110706554854183274269815614477/942895275440239629459207216981940",
          "shifted": []
        },
        {
          "k": 2943,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "612804787053588026034829851334207/52000405072577471064348665748450900",
          "shifted": []
        },
        {
          "k": 2944,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1267835474600723239323951599/107574738623670383632886803200",
          "shifted": []
        },
        {
          "k": 2945,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "45179566411609012640425907/3833119057679547254060600000",
          "shifted": []
        },
        {
          "k": 2946,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4943823006760375519657670154839/419407354161384396919833366414900",
          "shifted": []
        },
        {
          "k": 2947,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "536546064709538167765683744581/45513794604482863391866522072740",
          "shifted": []
        },
        {
          "k": 2948,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "155361945359961948882854350738003/13177821282497423485688111717806600",
          "shifted": []
        },
        {
          "k": 2949,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "155797278715924642060491043237099/13213619261501471958121796487769200",
          "shifted": []
        },
        {
          "k": 2950,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "533277622565815221572966689/45224967857318346445945386900",
          "shifted": []
        },
        {
          "k": 2951,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3085216431411946521890595163/261621574439871268005634710100",
          "shifted": []
        },
        {
          "k": 2952,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1571096862217240372931515177465/133215242602086480198481681968288",
          "shifted": []
        },
        {
          "k": 2953,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "397851764326697146701997492663/33731473548671507682940544706600",
          "shifted": []
        },
        {
          "k": 2954,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "12897141756043737446752234416979/1093378656839872043947894262091700",
          "shifted": []
        },
        {
          "k": 2955,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "92178473884563310482450219893/7813934253157842544669902040500",
          "shifted": []
        },
        {
          "k": 2956,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "38515053906145941673279340183/3264629467615012553579509075800",
          "shifted": []
        },
        {
          "k": 2957,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "31863704978711030249481944622191/2700615978026600684715338202784160",
          "shifted": []
        },
        {
          "k": 2958,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "58095831580322253614331320748977/4923508975101208300884877399500900",
          "shifted": []
        },
        {
          "k": 2959,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "213612847317966524755058218655557/18101741471525962361031955636559100",
          "shifted": []
        },
        {
          "k": 2960,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "32131364618780529016193562959/2722609866464994808465107032000",
          "shifted": []
        },
        {
          "k": 2961,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "18294924135669772805723689/1550065812367782434920826400",
          "shifted": []
        },
        {
          "k": 2962,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "14360397715857089182786427398967/1216604170154687045857917420019860",
          "shifted": []
        },
        {
          "k": 2963,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "648019769889699068755202039860927/54895206482601328001211246301717900",
          "shifted": []
        },
        {
          "k": 2964,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1136059501638102682337236993493/96230026852981070082604299725400",
          "shifted": []
        },
        {
          "k": 2965,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "86884893536686054669063192049/7358972666427922403766594822000",
          "shifted": []
        },
        {
          "k": 2966,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "475237657338021475587973207117/40248266260398870779225784129700",
          "shifted": []
        },
        {
          "k": 2967,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11914023201499758236864569830097/1008923443657375832013320619494940",
          "shifted": []
        },
        {
          "k": 2968,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1955640483544166346529920997837/165596921400193888627748916254400",
          "shifted": []
        },
        {
          "k": 2969,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3743883904763736350521464032771/316992587443825001290135885557800",
          "shifted": []
        },
        {
          "k": 2970,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1057210207415721720145222564483/89505887224704073267613964412500",
          "shifted": []
        },
        {
          "k": 2971,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "196324044126139725963082761577/16619857387553010090342597905700",
          "shifted": []
        },
        {
          "k": 2972,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "33221769219641630203522571462039/2812160680526007609325588250978360",
          "shifted": []
        },
        {
          "k": 2973,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "166570398833495552173984043707603/14098691254246975022294413254441600",
          "shifted": []
        },
        {
          "k": 2974,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "222710763687703428045669996171257/18848891207522222792625113387528100",
          "shifted": []
        },
        {
          "k": 2975,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "890996338249536372276851/75402226898971253037354500",
          "shifted": []
        },
        {
          "k": 2976,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "43344978982050301887993443/3667842923729487841261022400",
          "shifted": []
        },
        {
          "k": 2977,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "981514248776203564049756009/83048586616957089260365542768",
          "shifted": []
        },
        {
          "k": 2978,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3612727854029658166780487113441/305657189742712501478194225398700",
          "shifted": []
        },
        {
          "k": 2979,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "677453368647319098289502451895471/57311599928079183152049493217088300",
          "shifted": []
        },
        {
          "k": 2980,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "2744772402434003793765378673/232184512807773017576753583000",
          "shifted": []
        },
        {
          "k": 2981,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1362427041992442003235323922199/115240192372223252411321346172400",
          "shifted": []
        },
        {
          "k": 2982,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "19517155207783281014991341163137/1650711098758758354197260506376020",
          "shifted": []
        },
        {
          "k": 2983,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "228330637630332217914219584351549/19310014820799211087889803686108300",
          "shifted": []
        },
        {
          "k": 2984,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "42930498270519179590579634287081/3630347808500045173606394305592800",
          "shifted": []
        },
        {
          "k": 2985,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "68878862007704967956838099973/5824145061096004216874131299000",
          "shifted": []
        },
        {
          "k": 2986,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "167440937126379542242556568031/14157018720509061262190059148100",
          "shifted": []
        },
        {
          "k": 2987,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "138520743712320834943476998296523/11710864101095244028008086240841740",
          "shifted": []
        },
        {
          "k": 2988,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "15784504281019237999674721544033/1334347868144963995339420255026600",
          "shifted": []
        },
        {
          "k": 2989,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "4118688551879615020151431163/348145743378343264793804786400",
          "shifted": []
        },
        {
          "k": 2990,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "378675418449574406859211/32006139595198621182935500",
          "shifted": []
        },
        {
          "k": 2991,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "509301378013495818265969825777/43043254636849918920186867290700",
          "shifted": []
        },
        {
          "k": 2992,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1462963391400730180473730430297/123631120529776465036010204951040",
          "shifted": []
        },
        {
          "k": 2993,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "11002501965953457436126817984713/929715182772618610206236814895600",
          "shifted": []
        },
        {
          "k": 2994,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "706102498255566433763029978290571/59660977399857547861206830246655300",
          "shifted": []
        },
        {
          "k": 2995,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "1306665845136930042584010469/110395489194909857927485162500",
          "shifted": []
        },
        {
          "k": 2996,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "202857515779784398268121379073/17137287819304604307128698431800",
          "shifted": []
        },
        {
          "k": 2997,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "3236171632424629959112802649829/273367423311566706208068726587760",
          "shifted": []
        },
        {
          "k": 2998,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "714633559813404063461151769813/60361895635777315528275882356100",
          "shifted": []
        },
        {
          "k": 2999,
          "a_cutoff": 61,
          "b": "14/25",
          "tau": "11/200",
          "mu": "65080437846721892538867877900661/5496600904847491736964505152116300",
          "shifted": []
        }
      ]
    },
    {
      "c": 8,
      "k_from": 11,
      "k_to": 699,
      "old_exact_checks": 17676,
      "shifted_exact_checks": 0,
      "new_exact_checks": 681,
      "rows": [
        {
          "k": 11,
          "old_covers_all": true
        },
        {
          "k": 12,
          "old_covers_all": true
        },
        {
          "k": 13,
          "old_covers_all": true
        },
        {
          "k": 14,
          "old_covers_all": true
        },
        {
          "k": 15,
          "old_covers_all": true
        },
        {
          "k": 16,
          "old_covers_all": true
        },
        {
          "k": 17,
          "old_covers_all": true
        },
        {
          "k": 18,
          "old_covers_all": true
        },
        {
          "k": 19,
          "a_cutoff": 17,
          "b": "7/20",
          "tau": "67/200",
          "mu": "32585485763651/52653381155280",
          "shifted": []
        },
        {
          "k": 20,
          "a_cutoff": 17,
          "b": "7/20",
          "tau": "8/25",
          "mu": "2234728549/3977682965",
          "shifted": []
        },
        {
          "k": 21,
          "a_cutoff": 17,
          "b": "2/5",
          "tau": "69/200",
          "mu": "2838567596639/5549596385760",
          "shifted": []
        },
        {
          "k": 22,
          "a_cutoff": 17,
          "b": "9/20",
          "tau": "37/100",
          "mu": "18678528806741/39872865062679",
          "shifted": []
        },
        {
          "k": 23,
          "a_cutoff": 18,
          "b": "43/100",
          "tau": "71/200",
          "mu": "17104924512848971/35793403238080400",
          "shifted": []
        },
        {
          "k": 24,
          "a_cutoff": 18,
          "b": "47/100",
          "tau": "37/100",
          "mu": "449440019270779/1017597961218600",
          "shifted": []
        },
        {
          "k": 25,
          "a_cutoff": 18,
          "b": "49/100",
          "tau": "3/8",
          "mu": "1249813073/3050152200",
          "shifted": []
        },
        {
          "k": 26,
          "a_cutoff": 18,
          "b": "13/25",
          "tau": "39/100",
          "mu": "111897881903/293367592180",
          "shifted": []
        },
        {
          "k": 27,
          "a_cutoff": 18,
          "b": "27/50",
          "tau": "79/200",
          "mu": "1481614056905183/4160593804184064",
          "shifted": []
        },
        {
          "k": 28,
          "a_cutoff": 18,
          "b": "14/25",
          "tau": "2/5",
          "mu": "331261011607/993726392400",
          "shifted": []
        },
        {
          "k": 29,
          "a_cutoff": 19,
          "b": "27/50",
          "tau": "77/200",
          "mu": "1170603025671679737/3390562806329161400",
          "shifted": []
        },
        {
          "k": 30,
          "a_cutoff": 19,
          "b": "14/25",
          "tau": "39/100",
          "mu": "14710469128309/45275183768000",
          "shifted": []
        },
        {
          "k": 31,
          "a_cutoff": 19,
          "b": "57/100",
          "tau": "39/100",
          "mu": "11053023572458593/36074010500337400",
          "shifted": []
        },
        {
          "k": 32,
          "a_cutoff": 19,
          "b": "29/50",
          "tau": "39/100",
          "mu": "47378417200147/163661861399040",
          "shifted": []
        },
        {
          "k": 33,
          "a_cutoff": 19,
          "b": "3/5",
          "tau": "79/200",
          "mu": "5875026513921553/21441532501582160",
          "shifted": []
        },
        {
          "k": 34,
          "a_cutoff": 19,
          "b": "3/5",
          "tau": "39/100",
          "mu": "185304688582391/713339018544130",
          "shifted": []
        },
        {
          "k": 35,
          "a_cutoff": 20,
          "b": "59/100",
          "tau": "77/200",
          "mu": "58943668665353/217129291080000",
          "shifted": []
        },
        {
          "k": 36,
          "a_cutoff": 20,
          "b": "3/5",
          "tau": "77/200",
          "mu": "180528863494421/698850950636160",
          "shifted": []
        },
        {
          "k": 37,
          "a_cutoff": 20,
          "b": "61/100",
          "tau": "77/200",
          "mu": "18683905880190673/75905749898352240",
          "shifted": []
        },
        {
          "k": 38,
          "a_cutoff": 20,
          "b": "31/50",
          "tau": "77/200",
          "mu": "13673047727727153/58223596425932800",
          "shifted": []
        },
        {
          "k": 39,
          "a_cutoff": 20,
          "b": "31/50",
          "tau": "19/50",
          "mu": "8112153420158611/36161615197737900",
          "shifted": []
        },
        {
          "k": 40,
          "a_cutoff": 20,
          "b": "63/100",
          "tau": "19/50",
          "mu": "131393745323/612482793000",
          "shifted": []
        },
        {
          "k": 41,
          "a_cutoff": 20,
          "b": "63/100",
          "tau": "3/8",
          "mu": "350697670741719/1707622315602800",
          "shifted": []
        },
        {
          "k": 42,
          "a_cutoff": 20,
          "b": "16/25",
          "tau": "19/50",
          "mu": "12623031175093804/64136149399621845",
          "shifted": []
        },
        {
          "k": 43,
          "a_cutoff": 21,
          "b": "63/100",
          "tau": "3/8",
          "mu": "449197751268101/2164827717554400",
          "shifted": []
        },
        {
          "k": 44,
          "a_cutoff": 21,
          "b": "63/100",
          "tau": "37/100",
          "mu": "10863142149359531/54485728264507100",
          "shifted": []
        },
        {
          "k": 45,
          "a_cutoff": 21,
          "b": "63/100",
          "tau": "73/200",
          "mu": "37054488444924037/193269185426889000",
          "shifted": []
        },
        {
          "k": 46,
          "a_cutoff": 21,
          "b": "16/25",
          "tau": "73/200",
          "mu": "4911420115757383/26615506955326200",
          "shifted": []
        },
        {
          "k": 47,
          "a_cutoff": 21,
          "b": "16/25",
          "tau": "73/200",
          "mu": "1266909991572416897/7127554171773314920",
          "shifted": []
        },
        {
          "k": 48,
          "a_cutoff": 21,
          "b": "13/20",
          "tau": "73/200",
          "mu": "31265669683064009/182474404664757920",
          "shifted": []
        },
        {
          "k": 49,
          "a_cutoff": 21,
          "b": "13/20",
          "tau": "9/25",
          "mu": "7845999531722/47466261321115",
          "shifted": []
        },
        {
          "k": 50,
          "a_cutoff": 21,
          "b": "13/20",
          "tau": "9/25",
          "mu": "90574763343/567609007700",
          "shifted": []
        },
        {
          "k": 51,
          "a_cutoff": 21,
          "b": "13/20",
          "tau": "71/200",
          "mu": "66970948416901/434451305822000",
          "shifted": []
        },
        {
          "k": 52,
          "a_cutoff": 22,
          "b": "16/25",
          "tau": "7/20",
          "mu": "1758664649942905/10750949497477488",
          "shifted": []
        },
        {
          "k": 53,
          "a_cutoff": 22,
          "b": "13/20",
          "tau": "7/20",
          "mu": "2877633992280761/18175832602306080",
          "shifted": []
        },
        {
          "k": 54,
          "a_cutoff": 22,
          "b": "13/20",
          "tau": "7/20",
          "mu": "823134461096836/5368231215851745",
          "shifted": []
        },
        {
          "k": 55,
          "a_cutoff": 22,
          "b": "13/20",
          "tau": "69/200",
          "mu": "1691164536536359/11381949527240160",
          "shifted": []
        },
        {
          "k": 56,
          "a_cutoff": 22,
          "b": "13/20",
          "tau": "69/200",
          "mu": "37101384851/257546668540",
          "shifted": []
        },
        {
          "k": 57,
          "a_cutoff": 22,
          "b": "13/20",
          "tau": "17/50",
          "mu": "4547763551975/32543448024442",
          "shifted": []
        },
        {
          "k": 58,
          "a_cutoff": 22,
          "b": "33/50",
          "tau": "69/200",
          "mu": "856090149168603109/6311977026184574800",
          "shifted": []
        },
        {
          "k": 59,
          "a_cutoff": 22,
          "b": "33/50",
          "tau": "17/50",
          "mu": "29252586531832703529/222088403503400198200",
          "shifted": []
        },
        {
          "k": 60,
          "a_cutoff": 22,
          "b": "33/50",
          "tau": "17/50",
          "mu": "1084738022502679/8476853774831000",
          "shifted": []
        },
        {
          "k": 61,
          "a_cutoff": 22,
          "b": "33/50",
          "tau": "67/200",
          "mu": "19207932080276831/154418472860610100",
          "shifted": []
        },
        {
          "k": 62,
          "a_cutoff": 23,
          "b": "13/20",
          "tau": "33/100",
          "mu": "1349679633062061994/10177500069317865803",
          "shifted": []
        },
        {
          "k": 63,
          "a_cutoff": 23,
          "b": "13/20",
          "tau": "33/100",
          "mu": "1423353196363134649/11026587075641030520",
          "shifted": []
        },
        {
          "k": 64,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "33/100",
          "mu": "2223205728233987813/17685986678340422400",
          "shifted": []
        },
        {
          "k": 65,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "33/100",
          "mu": "94233587804413641/769461372034316000",
          "shifted": []
        },
        {
          "k": 66,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "13/40",
          "mu": "1103227396558751371/9242535711858906600",
          "shifted": []
        },
        {
          "k": 67,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "13/40",
          "mu": "15176528651280575633/130398802179869814360",
          "shifted": []
        },
        {
          "k": 68,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "8/25",
          "mu": "540408049133597047/4760596120867072400",
          "shifted": []
        },
        {
          "k": 69,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "8/25",
          "mu": "412571733652373347/3724524350163509850",
          "shifted": []
        },
        {
          "k": 70,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "8/25",
          "mu": "36628734476/338776766625",
          "shifted": []
        },
        {
          "k": 71,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "63/200",
          "mu": "815429660869210251/7723581966263644600",
          "shifted": []
        },
        {
          "k": 72,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "63/200",
          "mu": "45992842032097577/445981832544552480",
          "shifted": []
        },
        {
          "k": 73,
          "a_cutoff": 23,
          "b": "33/50",
          "tau": "63/200",
          "mu": "11583597517392370841/114964385777637793200",
          "shifted": []
        },
        {
          "k": 74,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "31/100",
          "mu": "113969987174224451/1056885223432730300",
          "shifted": []
        },
        {
          "k": 75,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "31/100",
          "mu": "509810942243/4832697576000",
          "shifted": []
        },
        {
          "k": 76,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "31/100",
          "mu": "11282012403463/109298451604550",
          "shifted": []
        },
        {
          "k": 77,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "61/200",
          "mu": "1646501882960310815/16297309254580648448",
          "shifted": []
        },
        {
          "k": 78,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "61/200",
          "mu": "19160691007170253763/193696350406830585600",
          "shifted": []
        },
        {
          "k": 79,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "61/200",
          "mu": "64672894783883008673/667575410595073926400",
          "shifted": []
        },
        {
          "k": 80,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "3/10",
          "mu": "3467924520919/36542787628000",
          "shifted": []
        },
        {
          "k": 81,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "3/10",
          "mu": "265207959813043/2851726300784550",
          "shifted": []
        },
        {
          "k": 82,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "3/10",
          "mu": "50999828948824547/559495715332359645",
          "shifted": []
        },
        {
          "k": 83,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "59/200",
          "mu": "6681946214468265721/74773891387555901200",
          "shifted": []
        },
        {
          "k": 84,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "59/200",
          "mu": "3607538095280475089/41162016360307861200",
          "shifted": []
        },
        {
          "k": 85,
          "a_cutoff": 24,
          "b": "33/50",
          "tau": "59/200",
          "mu": "215970971655283/2512134138018000",
          "shifted": []
        },
        {
          "k": 86,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "59/200",
          "mu": "359283989928285921/3899114558514802600",
          "shifted": []
        },
        {
          "k": 87,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "59/200",
          "mu": "233019794713630502227/2576000458741534351160",
          "shifted": []
        },
        {
          "k": 88,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "29/100",
          "mu": "155695029873437913511/1752659367010577885200",
          "shifted": []
        },
        {
          "k": 89,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "29/100",
          "mu": "502366850205511938659/5757353306472212760700",
          "shifted": []
        },
        {
          "k": 90,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "29/100",
          "mu": "767784461475775599/8956761542282133500",
          "shifted": []
        },
        {
          "k": 91,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "57/200",
          "mu": "25182394831596731/298970412668254600",
          "shifted": []
        },
        {
          "k": 92,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "57/200",
          "mu": "6586760099589666211/79556382770429685120",
          "shifted": []
        },
        {
          "k": 93,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "57/200",
          "mu": "70624074486475827997/867685939425107197400",
          "shifted": []
        },
        {
          "k": 94,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "57/200",
          "mu": "6439522758385528237/80464908032789180600",
          "shifted": []
        },
        {
          "k": 95,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "7/25",
          "mu": "1205811206005212726/15320421927866948875",
          "shifted": []
        },
        {
          "k": 96,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "7/25",
          "mu": "19199551875003233/247968656832890800",
          "shifted": []
        },
        {
          "k": 97,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "7/25",
          "mu": "8211299245652293107/107788302737297539280",
          "shifted": []
        },
        {
          "k": 98,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "7/25",
          "mu": "35430284645112603489/472639296625946133425",
          "shifted": []
        },
        {
          "k": 99,
          "a_cutoff": 25,
          "b": "33/50",
          "tau": "11/40",
          "mu": "20405455220230057493/276568634701845655400",
          "shifted": []
        },
        {
          "k": 100,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "11/40",
          "mu": "1505796865501/19024891508700",
          "shifted": []
        },
        {
          "k": 101,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "27/100",
          "mu": "3727217293710043/47816288460832100",
          "shifted": []
        },
        {
          "k": 102,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "27/100",
          "mu": "6623035881611435932/86248663705184875353",
          "shifted": []
        },
        {
          "k": 103,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "27/100",
          "mu": "141132918088902167959/1865405789620717166520",
          "shifted": []
        },
        {
          "k": 104,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "27/100",
          "mu": "1083727953612686981/14536570023364366120",
          "shifted": []
        },
        {
          "k": 105,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "27/100",
          "mu": "3639353435813/49534843114260",
          "shifted": []
        },
        {
          "k": 106,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "53/200",
          "mu": "359680341991562219/4966120843089497952",
          "shifted": []
        },
        {
          "k": 107,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "53/200",
          "mu": "35847089398507525499/501990443307583650688",
          "shifted": []
        },
        {
          "k": 108,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "53/200",
          "mu": "31486312665323917/447151562212626810",
          "shifted": []
        },
        {
          "k": 109,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "53/200",
          "mu": "8425202164708709177/121326661072170117990",
          "shifted": []
        },
        {
          "k": 110,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "53/200",
          "mu": "26532719540414339001/387374849261695438000",
          "shifted": []
        },
        {
          "k": 111,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "13/50",
          "mu": "902201194529114801/13351138062773714280",
          "shifted": []
        },
        {
          "k": 112,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "13/50",
          "mu": "28744454744709479/431089670210237472",
          "shifted": []
        },
        {
          "k": 113,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "13/50",
          "mu": "1980012885340540577/30090867747572820160",
          "shifted": []
        },
        {
          "k": 114,
          "a_cutoff": 26,
          "b": "13/20",
          "tau": "13/50",
          "mu": "134220584218886224949/2066781021912346827780",
          "shifted": []
        },
        {
          "k": 115,
          "a_cutoff": 26,
          "b": "33/50",
          "tau": "13/50",
          "mu": "10842788478057149/169147350089202000",
          "shifted": []
        },
        {
          "k": 116,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "863336565924498513/12554960674632640120",
          "shifted": []
        },
        {
          "k": 117,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "2174875226984303069/32022364858726048248",
          "shifted": []
        },
        {
          "k": 118,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "3975279269659480283/59255444425787592840",
          "shifted": []
        },
        {
          "k": 119,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "109400090737261212657/1650739127185939820540",
          "shifted": []
        },
        {
          "k": 120,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "288441040593063/4405319249391760",
          "shifted": []
        },
        {
          "k": 121,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "51/200",
          "mu": "63288866193166237/978289638924169880",
          "shifted": []
        },
        {
          "k": 122,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "39679034815204674/620618167094475407",
          "shifted": []
        },
        {
          "k": 123,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "7537138177163800759/119265273078047251920",
          "shifted": []
        },
        {
          "k": 124,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "36807219543812887/589177643091856140",
          "shifted": []
        },
        {
          "k": 125,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "5588383467423261/90483100285979500",
          "shifted": []
        },
        {
          "k": 126,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "4206900063292882/68892908657698125",
          "shifted": []
        },
        {
          "k": 127,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "1/4",
          "mu": "2553313748319223/42287429383278408",
          "shifted": []
        },
        {
          "k": 128,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "49/200",
          "mu": "9470070999785512701/158578330843372609280",
          "shifted": []
        },
        {
          "k": 129,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "49/200",
          "mu": "39881673448238109577/675132104923284135840",
          "shifted": []
        },
        {
          "k": 130,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "49/200",
          "mu": "3659364935968233/62619662652383720",
          "shifted": []
        },
        {
          "k": 131,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "49/200",
          "mu": "22606952738562421383/391022826685189663120",
          "shifted": []
        },
        {
          "k": 132,
          "a_cutoff": 27,
          "b": "13/20",
          "tau": "49/200",
          "mu": "148581838238560470775/2597448732005374453272",
          "shifted": []
        },
        {
          "k": 133,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "49/200",
          "mu": "181244529263819578163/2957921936636503877040",
          "shifted": []
        },
        {
          "k": 134,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "49/200",
          "mu": "4442580484486953629/73257173369272554480",
          "shifted": []
        },
        {
          "k": 135,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "6/25",
          "mu": "61565868985908919/1025555177674472640",
          "shifted": []
        },
        {
          "k": 136,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "6/25",
          "mu": "826712092850089/13909456313263368",
          "shifted": []
        },
        {
          "k": 137,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "6/25",
          "mu": "99463379219158613/1690145547699018511",
          "shifted": []
        },
        {
          "k": 138,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "6/25",
          "mu": "133630597572264894797/2293192748544546902560",
          "shifted": []
        },
        {
          "k": 139,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "6/25",
          "mu": "420636866765197904843/7289285897423138517960",
          "shifted": []
        },
        {
          "k": 140,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "47/200",
          "mu": "4839592780994557987/84683465938233162000",
          "shifted": []
        },
        {
          "k": 141,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "47/200",
          "mu": "6639094264124369/117284885718931600",
          "shifted": []
        },
        {
          "k": 142,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "47/200",
          "mu": "3067644634827581060837/54707515258134205389216",
          "shifted": []
        },
        {
          "k": 143,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "47/200",
          "mu": "8037642801355155833561/144678037096953440331680",
          "shifted": []
        },
        {
          "k": 144,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "47/200",
          "mu": "1827503217729997851/33199771263595113320",
          "shifted": []
        },
        {
          "k": 145,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "47/200",
          "mu": "475220046650989/8712569630673630",
          "shifted": []
        },
        {
          "k": 146,
          "a_cutoff": 28,
          "b": "13/20",
          "tau": "47/200",
          "mu": "147759995262081388937/2733725663478918630560",
          "shifted": []
        },
        {
          "k": 147,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "23/100",
          "mu": "12547487909520227249/234226988646054979540",
          "shifted": []
        },
        {
          "k": 148,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "23/100",
          "mu": "11054039695829927929/208185318324443458950",
          "shifted": []
        },
        {
          "k": 149,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "23/100",
          "mu": "3966607958686342369151/75365093478310220830700",
          "shifted": []
        },
        {
          "k": 150,
          "a_cutoff": 28,
          "b": "16/25",
          "tau": "23/100",
          "mu": "56641091446970719/1085619987405048500",
          "shifted": []
        },
        {
          "k": 151,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "23/100",
          "mu": "23150033461398611/415046740220162800",
          "shifted": []
        },
        {
          "k": 152,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "23/100",
          "mu": "86966483079311177151/1572555007960641843152",
          "shifted": []
        },
        {
          "k": 153,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "673120504112961914543/12273223519954034116650",
          "shifted": []
        },
        {
          "k": 154,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "441330674023232724713/8113333365438270954600",
          "shifted": []
        },
        {
          "k": 155,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "488577066429403337/9055502690658781000",
          "shifted": []
        },
        {
          "k": 156,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "2046311170030829083/38235845997248149575",
          "shifted": []
        },
        {
          "k": 157,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "427298968457574964111/8048705542994676784640",
          "shifted": []
        },
        {
          "k": 158,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "26760598119185244381791/508113990731967702123800",
          "shifted": []
        },
        {
          "k": 159,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "27924958207122717920213/534447848046549415242600",
          "shifted": []
        },
        {
          "k": 160,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "9/40",
          "mu": "485538209341427499/9366133338858376000",
          "shifted": []
        },
        {
          "k": 161,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "3080870363908954637/59888988031343634800",
          "shifted": []
        },
        {
          "k": 162,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "50769187119750391177/994405085547789193740",
          "shifted": []
        },
        {
          "k": 163,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "3396608638524907586771/67030961788274759118675",
          "shifted": []
        },
        {
          "k": 164,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "2896825866578621784827/57596580320744944957400",
          "shifted": []
        },
        {
          "k": 165,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "1967844943705329443/39417349299346136250",
          "shifted": []
        },
        {
          "k": 166,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "5591557832184259387/112831343795503934300",
          "shifted": []
        },
        {
          "k": 167,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "7207529779284731128079/146508306490708114565645",
          "shifted": []
        },
        {
          "k": 168,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "11/50",
          "mu": "568613538167139627289/11642617191470551297200",
          "shifted": []
        },
        {
          "k": 169,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "43/200",
          "mu": "1422391570544670109/29335116814018611050",
          "shifted": []
        },
        {
          "k": 170,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "43/200",
          "mu": "68464619189558951543/1421877822945207953000",
          "shifted": []
        },
        {
          "k": 171,
          "a_cutoff": 29,
          "b": "16/25",
          "tau": "43/200",
          "mu": "20959298011849433809/438308124479843556600",
          "shifted": []
        },
        {
          "k": 172,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "34563486447415757303/678053012546173044330",
          "shifted": []
        },
        {
          "k": 173,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "7742566047349058371/152928655634204282300",
          "shifted": []
        },
        {
          "k": 174,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "53862401317644792730409/1071094251076749002188800",
          "shifted": []
        },
        {
          "k": 175,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "22761145662683/455674322232800",
          "shifted": []
        },
        {
          "k": 176,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "58238371094216519/1173731628345799600",
          "shifted": []
        },
        {
          "k": 177,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "859919207813899819/17446058495624648208",
          "shifted": []
        },
        {
          "k": 178,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "43/200",
          "mu": "2330210931861166596809/47587860023003824295200",
          "shifted": []
        },
        {
          "k": 179,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "21/100",
          "mu": "156493998139176459731959/3216862780220278572078400",
          "shifted": []
        },
        {
          "k": 180,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "298842627793541407/6182370046208508750",
          "shifted": []
        },
        {
          "k": 181,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "603639840991900426/12566496961376464275",
          "shifted": []
        },
        {
          "k": 182,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "95534486345053808087/2001254253040035620380",
          "shifted": []
        },
        {
          "k": 183,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "23436691854695666123021/493999223652323217765300",
          "shifted": []
        },
        {
          "k": 184,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "225294468734562480741/4778049774330029828200",
          "shifted": []
        },
        {
          "k": 185,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "120267292389083079/2566258479462860000",
          "shifted": []
        },
        {
          "k": 186,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "9018656991217846737/193611081026355469300",
          "shifted": []
        },
        {
          "k": 187,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "21/100",
          "mu": "21583837322648148047/466160465238429664890",
          "shifted": []
        },
        {
          "k": 188,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "41/200",
          "mu": "217631685409002199/4728091265732158225",
          "shifted": []
        },
        {
          "k": 189,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "41/200",
          "mu": "800315314704224566751/17488962340340723114850",
          "shifted": []
        },
        {
          "k": 190,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "41/200",
          "mu": "73288257487909193/1610867947450608000",
          "shifted": []
        },
        {
          "k": 191,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "41/200",
          "mu": "33528168037180670173/741210623707665997600",
          "shifted": []
        },
        {
          "k": 192,
          "a_cutoff": 30,
          "b": "63/100",
          "tau": "41/200",
          "mu": "78073313238130040299/1735899267131839560960",
          "shifted": []
        },
        {
          "k": 193,
          "a_cutoff": 30,
          "b": "16/25",
          "tau": "41/200",
          "mu": "115674703046969209007/2586564116575375743600",
          "shifted": []
        },
        {
          "k": 194,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "41/200",
          "mu": "1377430546820958158824929/28983200374661129200051400",
          "shifted": []
        },
        {
          "k": 195,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "41/200",
          "mu": "34599792735280546469/732144156735531358000",
          "shifted": []
        },
        {
          "k": 196,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "7581942932423044004/161319304990319218925",
          "shifted": []
        },
        {
          "k": 197,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "2356438082303426313802/50408013540063260460785",
          "shifted": []
        },
        {
          "k": 198,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "10848087722244413763593/233302462927471294837700",
          "shifted": []
        },
        {
          "k": 199,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "11234635879628646553719/242902934001780247204900",
          "shifted": []
        },
        {
          "k": 200,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "83757589645804859/1820500344950868400",
          "shifted": []
        },
        {
          "k": 201,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "144521734293729544/3157751677221318125",
          "shifted": []
        },
        {
          "k": 202,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "51585029363978019353/1133006112745247703908",
          "shifted": []
        },
        {
          "k": 203,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "116118233509641524036017/2563648393315700197625300",
          "shifted": []
        },
        {
          "k": 204,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "1251630985571376704701/27775998880680411829475",
          "shifted": []
        },
        {
          "k": 205,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "4029019964672126/89869880831713625",
          "shifted": []
        },
        {
          "k": 206,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "1028782010436901500521/23064585641939452797700",
          "shifted": []
        },
        {
          "k": 207,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "1/5",
          "mu": "2955703662677171726391/66600435574307802732020",
          "shifted": []
        },
        {
          "k": 208,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "817217957127192623739/18503654750033596145600",
          "shifted": []
        },
        {
          "k": 209,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "9718930291754370941173/221119775180411130823800",
          "shifted": []
        },
        {
          "k": 210,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "6174275529127522903451/141146893103721092665000",
          "shifted": []
        },
        {
          "k": 211,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "15957930365659191468973/366542997491494825475600",
          "shifted": []
        },
        {
          "k": 212,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "103096033633127997604417/2379251498917373990388120",
          "shifted": []
        },
        {
          "k": 213,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "81963292993187909690317/1900443470125019864355800",
          "shifted": []
        },
        {
          "k": 214,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "3492725511940830923837/81362530213438749038200",
          "shifted": []
        },
        {
          "k": 215,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "910128945288111651577/21299762185797529062750",
          "shifted": []
        },
        {
          "k": 216,
          "a_cutoff": 31,
          "b": "63/100",
          "tau": "39/200",
          "mu": "391761931367932375049/9210717019591707706800",
          "shifted": []
        },
        {
          "k": 217,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "39/200",
          "mu": "8073452876524339785973/179284673858405612757120",
          "shifted": []
        },
        {
          "k": 218,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "39/200",
          "mu": "87959070802815428575401/1962248795155161123414400",
          "shifted": []
        },
        {
          "k": 219,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "39/200",
          "mu": "688764959350763576704579/15435547677628742875766400",
          "shifted": []
        },
        {
          "k": 220,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "39/200",
          "mu": "1432301703833067/32244167453168000",
          "shifted": []
        },
        {
          "k": 221,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "309283901408444030979/6993563157842262730300",
          "shifted": []
        },
        {
          "k": 222,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "272893452161493002467/6197331963349661013810",
          "shifted": []
        },
        {
          "k": 223,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "13490980708143720709997/307690476740531784445800",
          "shifted": []
        },
        {
          "k": 224,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "2325111342091453780629/53255164188808663278400",
          "shifted": []
        },
        {
          "k": 225,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "14624481590101/336383405790300",
          "shifted": []
        },
        {
          "k": 226,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "27040019844485639389/624576998917126562850",
          "shifted": []
        },
        {
          "k": 227,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "104609170184357827953357/2426400785179178067848896",
          "shifted": []
        },
        {
          "k": 228,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "2007175880248104956293/46749936703654803121200",
          "shifted": []
        },
        {
          "k": 229,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "16561294436911302276347/387330611764347327734700",
          "shifted": []
        },
        {
          "k": 230,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "2295391728910468445769/53904564393108795530750",
          "shifted": []
        },
        {
          "k": 231,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "26563619153995150701/626363593098494682200",
          "shifted": []
        },
        {
          "k": 232,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "19/100",
          "mu": "151299643461475952057/3582095458199516025240",
          "shifted": []
        },
        {
          "k": 233,
          "a_cutoff": 32,
          "b": "31/50",
          "tau": "37/200",
          "mu": "1078211398513822293283/25629346763877899196800",
          "shifted": []
        },
        {
          "k": 234,
          "a_cutoff": 32,
          "b": "31/50",
          "tau": "37/200",
          "mu": "515717006528403990572341/12306657067620565587350400",
          "shifted": []
        },
        {
          "k": 235,
          "a_cutoff": 32,
          "b": "31/50",
          "tau": "37/200",
          "mu": "212621754758085244547/5093556476238369360000",
          "shifted": []
        },
        {
          "k": 236,
          "a_cutoff": 32,
          "b": "31/50",
          "tau": "37/200",
          "mu": "2191245763135924053889/52696182763519137411200",
          "shifted": []
        },
        {
          "k": 237,
          "a_cutoff": 32,
          "b": "31/50",
          "tau": "37/200",
          "mu": "8064250684626773253917/194677914449173586935680",
          "shifted": []
        },
        {
          "k": 238,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "37/200",
          "mu": "4787836051438212359970617/116018423180831646566170800",
          "shifted": []
        },
        {
          "k": 239,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "37/200",
          "mu": "117447531654880380192523/2856603996790663594282800",
          "shifted": []
        },
        {
          "k": 240,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "37/200",
          "mu": "5293277734178079053/129222922188061404000",
          "shifted": []
        },
        {
          "k": 241,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "37/200",
          "mu": "81783915575864862581/2003926898377937017200",
          "shifted": []
        },
        {
          "k": 242,
          "a_cutoff": 32,
          "b": "63/100",
          "tau": "37/200",
          "mu": "10890410943119113232483/267822960246388861282320",
          "shifted": []
        },
        {
          "k": 243,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "263355676739508332657/6140650612441857637950",
          "shifted": []
        },
        {
          "k": 244,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "6684197959139261059819/156412348068510809229600",
          "shifted": []
        },
        {
          "k": 245,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "297307725458385368649/6981820834794154693750",
          "shifted": []
        },
        {
          "k": 246,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "3060768940740026346149/72131449457862403086450",
          "shifted": []
        },
        {
          "k": 247,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "972437003083530629011/22997367300683108068970",
          "shifted": []
        },
        {
          "k": 248,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "2598482575410196294437/61666599038510673573200",
          "shifted": []
        },
        {
          "k": 249,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "208590564696195606606713/4967404075259629493672700",
          "shifted": []
        },
        {
          "k": 250,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "4522632555906893/108074182280166250",
          "shifted": []
        },
        {
          "k": 251,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "5653971484989394047/135572423272999891250",
          "shifted": []
        },
        {
          "k": 252,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "9088937255027259621995/218680114237579781931312",
          "shifted": []
        },
        {
          "k": 253,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "787027523325050479133/19000104136460908819050",
          "shifted": []
        },
        {
          "k": 254,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "361281487318301659071/8751311769578168944150",
          "shifted": []
        },
        {
          "k": 255,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "46547537828925576719/1131298317892696613250",
          "shifted": []
        },
        {
          "k": 256,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "15389949454633489/375285921628027200",
          "shifted": []
        },
        {
          "k": 257,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "5811011886902536081713/142171728531989489037440",
          "shifted": []
        },
        {
          "k": 258,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "9/50",
          "mu": "537726800007969948134707/13199314841747494710700950",
          "shifted": []
        },
        {
          "k": 259,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "245273470151067619199/6040079814566744000600",
          "shifted": []
        },
        {
          "k": 260,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "118924160445535194977/2937704181159884500000",
          "shifted": []
        },
        {
          "k": 261,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "282130579533645404359/6990787453604324974200",
          "shifted": []
        },
        {
          "k": 262,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "13963319518872602090159/347052167915348465358360",
          "shifted": []
        },
        {
          "k": 263,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "80728560565918694123363/2012591779202486025483800",
          "shifted": []
        },
        {
          "k": 264,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "342835070096661612447/8572913666961797430800",
          "shifted": []
        },
        {
          "k": 265,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "271132660426609/6800364036200000",
          "shifted": []
        },
        {
          "k": 266,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "1868871911691983837903/47014242741201535129400",
          "shifted": []
        },
        {
          "k": 267,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "216012797007626482553101/5450313764837024286578760",
          "shifted": []
        },
        {
          "k": 268,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "10273815485597342232337/259991113221148621457200",
          "shifted": []
        },
        {
          "k": 269,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "189963082045560312495073/4821401916035662307268200",
          "shifted": []
        },
        {
          "k": 270,
          "a_cutoff": 33,
          "b": "31/50",
          "tau": "7/40",
          "mu": "220366541644195610869/5609445180031208061000",
          "shifted": []
        },
        {
          "k": 271,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "15210996845095106998093/368484241299946016702400",
          "shifted": []
        },
        {
          "k": 272,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "717821223463116349543/17440498366026881602960",
          "shifted": []
        },
        {
          "k": 273,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "43372926473602951/1056904088260958600",
          "shifted": []
        },
        {
          "k": 274,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "158327887965484744310939/3869380973676373391745600",
          "shifted": []
        },
        {
          "k": 275,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "1352319675361086803/33145432453255047200",
          "shifted": []
        },
        {
          "k": 276,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "141072972002962459/3467699674601409500",
          "shifted": []
        },
        {
          "k": 277,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "7/40",
          "mu": "2782849363725483984013/68601537550723546089249",
          "shifted": []
        },
        {
          "k": 278,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "279894416218815284654267/6918789768256886902634700",
          "shifted": []
        },
        {
          "k": 279,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "31919552889118919871099/791160509677060244158850",
          "shifted": []
        },
        {
          "k": 280,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "991012970186913287/24629321234035287000",
          "shifted": []
        },
        {
          "k": 281,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "23272987804117401047/579941260051559345100",
          "shifted": []
        },
        {
          "k": 282,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "41392900568900490946381/1034213027040665530851980",
          "shifted": []
        },
        {
          "k": 283,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "637046959952580502641269/15958844480248173334487400",
          "shifted": []
        },
        {
          "k": 284,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "5835400986922655833711/146568343925098970989650",
          "shifted": []
        },
        {
          "k": 285,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "8939391234177315313/225118189839677939000",
          "shifted": []
        },
        {
          "k": 286,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "1375444697184775662073/34727433177841463459400",
          "shifted": []
        },
        {
          "k": 287,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "387569303752480244354/9810691662272271755985",
          "shifted": []
        },
        {
          "k": 288,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "2511885460145360617783/63747717222453982580800",
          "shifted": []
        },
        {
          "k": 289,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "340933097131884552257/8674459479412699137300",
          "shifted": []
        },
        {
          "k": 290,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "247743016775968769/6319418080683397500",
          "shifted": []
        },
        {
          "k": 291,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "2377134085912623107/60789106509589214944",
          "shifted": []
        },
        {
          "k": 292,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "9996148325927674535809/256268509844520014031540",
          "shifted": []
        },
        {
          "k": 293,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "51238627314270537531679/1316875195696629225576150",
          "shifted": []
        },
        {
          "k": 294,
          "a_cutoff": 34,
          "b": "31/50",
          "tau": "17/100",
          "mu": "219880601828338847831/5665167892847206657900",
          "shifted": []
        },
        {
          "k": 295,
          "a_cutoff": 34,
          "b": "61/100",
          "tau": "33/200",
          "mu": "52461256810423390297297/1354979555566506358608000",
          "shifted": []
        },
        {
          "k": 296,
          "a_cutoff": 34,
          "b": "61/100",
          "tau": "33/200",
          "mu": "700180242784156524669/18127175070908776958150",
          "shifted": []
        },
        {
          "k": 297,
          "a_cutoff": 34,
          "b": "61/100",
          "tau": "33/200",
          "mu": "47842837417243565547821/1241531643627570086968440",
          "shifted": []
        },
        {
          "k": 298,
          "a_cutoff": 34,
          "b": "61/100",
          "tau": "33/200",
          "mu": "70606377343065065128380911/1836537462533619593866483200",
          "shifted": []
        },
        {
          "k": 299,
          "a_cutoff": 34,
          "b": "61/100",
          "tau": "33/200",
          "mu": "182717288772940006082553/4763706105896566187850400",
          "shifted": []
        },
        {
          "k": 300,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "1509644122029157663/37589849499514455000",
          "shifted": []
        },
        {
          "k": 301,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "13503097468467628753/337019664334141553800",
          "shifted": []
        },
        {
          "k": 302,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "907455967453097365295/22702191379744643170936",
          "shifted": []
        },
        {
          "k": 303,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "13949825841637194313983671/349804972318212243409313700",
          "shifted": []
        },
        {
          "k": 304,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "99230421148669310880567/2494087228362832101913600",
          "shifted": []
        },
        {
          "k": 305,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "182946278368193818673/4608872310240419679500",
          "shifted": []
        },
        {
          "k": 306,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "53296068779006234742773/1345752798142964435569800",
          "shifted": []
        },
        {
          "k": 307,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "33/200",
          "mu": "1486396747090558755769/37618255315761210220240",
          "shifted": []
        },
        {
          "k": 308,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "33/200",
          "mu": "216589109609399971025572/5493895843111845941693075",
          "shifted": []
        },
        {
          "k": 309,
          "a_cutoff": 35,
          "b": "31/50",
          "tau": "33/200",
          "mu": "24139914179773986635813/613685280004166507722200",
          "shifted": []
        },
        {
          "k": 310,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "107481153842113946449/2738340285467483075500",
          "shifted": []
        },
        {
          "k": 311,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "4952429109115908239716/126441577954401216729475",
          "shifted": []
        },
        {
          "k": 312,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "2640945585740381812007/67568256474369640736760",
          "shifted": []
        },
        {
          "k": 313,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "36050373931224331415593/924271943721884316421850",
          "shifted": []
        },
        {
          "k": 314,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "664298421947163958280927/17066918370516766015120100",
          "shifted": []
        },
        {
          "k": 315,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "17270031897546954542/444612963616539109875",
          "shifted": []
        },
        {
          "k": 316,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "2684219363252561/69246737043231225",
          "shifted": []
        },
        {
          "k": 317,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "71240022073637778742127/1841590038379612884525965",
          "shifted": []
        },
        {
          "k": 318,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "243031746279031744907903/6295276874477504697938100",
          "shifted": []
        },
        {
          "k": 319,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "82903380704786510655328/2151802152025409980085275",
          "shifted": []
        },
        {
          "k": 320,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "19087792109787957359/496431636999252218000",
          "shifted": []
        },
        {
          "k": 321,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "1041659998425486741223/27145561281736471318800",
          "shifted": []
        },
        {
          "k": 322,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "110329391459925967103/2880902828887452527620",
          "shifted": []
        },
        {
          "k": 323,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "340604818598423510894/8911446891022537698425",
          "shifted": []
        },
        {
          "k": 324,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "170877947214167028862/4479597956604767202225",
          "shifted": []
        },
        {
          "k": 325,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "2704818744294703/71046443587225275",
          "shifted": []
        },
        {
          "k": 326,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "11205222043953654133/294897713668489644700",
          "shifted": []
        },
        {
          "k": 327,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "11938455910194386199236/314804914059016236212397",
          "shifted": []
        },
        {
          "k": 328,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "155107863358893991751/4097936641398564582200",
          "shifted": []
        },
        {
          "k": 329,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "66895183362245249597143/1770761471052156459470650",
          "shifted": []
        },
        {
          "k": 330,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "212737628481078397/5642077721363275500",
          "shifted": []
        },
        {
          "k": 331,
          "a_cutoff": 35,
          "b": "61/100",
          "tau": "4/25",
          "mu": "870507239988775211938/23130895752351557529425",
          "shifted": []
        },
        {
          "k": 332,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "4/25",
          "mu": "2181020417501516253478/55556682330793660228355",
          "shifted": []
        },
        {
          "k": 333,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "62812634654098088509627/1603066859952514155446400",
          "shifted": []
        },
        {
          "k": 334,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "234684723948586834914101/6000341624554523265624800",
          "shifted": []
        },
        {
          "k": 335,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "46642851114208190428687/1194699627610518620756000",
          "shifted": []
        },
        {
          "k": 336,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "155217587035576425777/3982841601287799996200",
          "shifted": []
        },
        {
          "k": 337,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "94445634963474416191/2427775265120292825430",
          "shifted": []
        },
        {
          "k": 338,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "20759874961908500331771697/534591263849912123284882400",
          "shifted": []
        },
        {
          "k": 339,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "10442346930171813047633/269377831522229864340400",
          "shifted": []
        },
        {
          "k": 340,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "361444237208061415543/9340449122861347984000",
          "shifted": []
        },
        {
          "k": 341,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "66490306827469499136067/1721248798651835625339200",
          "shifted": []
        },
        {
          "k": 342,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "4529867979225485440146457/117469707030885635904947040",
          "shifted": []
        },
        {
          "k": 343,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "47622460671871506492157/1237095988474798736866400",
          "shifted": []
        },
        {
          "k": 344,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "39591151312597035958229/1030237020518265212636200",
          "shifted": []
        },
        {
          "k": 345,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "604082205614263330647/15746309149246762210000",
          "shifted": []
        },
        {
          "k": 346,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "1779257102548585545299/46458098924224316938400",
          "shifted": []
        },
        {
          "k": 347,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "40679005757434872412639/1063969956592437054923360",
          "shifted": []
        },
        {
          "k": 348,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "402575329742175325688063/10547240354984993206465600",
          "shifted": []
        },
        {
          "k": 349,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "20690932455597014155973/543001173801131030086400",
          "shifted": []
        },
        {
          "k": 350,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "206463604503843732991/5427372464977356336800",
          "shifted": []
        },
        {
          "k": 351,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "25104670952643408491/661032018000971678880",
          "shifted": []
        },
        {
          "k": 352,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "13524252419958940457/356697053021608576992",
          "shifted": []
        },
        {
          "k": 353,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "41953739676106952034907/1108336666307846088535400",
          "shifted": []
        },
        {
          "k": 354,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "29247995383233469904480481/773941971864158288069624800",
          "shifted": []
        },
        {
          "k": 355,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "1991119433005777075457/52773683398177700192000",
          "shifted": []
        },
        {
          "k": 356,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "2541415384988485777981/67468353036774011129600",
          "shifted": []
        },
        {
          "k": 357,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "778468843202397511853693/20699822838539230267900480",
          "shifted": []
        },
        {
          "k": 358,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "31/200",
          "mu": "1513918100922396571843577/40320445341920116809346400",
          "shifted": []
        },
        {
          "k": 359,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "176015036090396387732627/4694799621953994324704600",
          "shifted": []
        },
        {
          "k": 360,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "40434802976122082201/1080098987968085247000",
          "shifted": []
        },
        {
          "k": 361,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "121344600621187011/3246133770791658100",
          "shifted": []
        },
        {
          "k": 362,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "84287022215324210126986/2258089815641759787425205",
          "shifted": []
        },
        {
          "k": 363,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "139528467582847590497179/3743473052297349420706800",
          "shifted": []
        },
        {
          "k": 364,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "1524825556656691682759/40969465577425097662950",
          "shifted": []
        },
        {
          "k": 365,
          "a_cutoff": 36,
          "b": "61/100",
          "tau": "3/20",
          "mu": "51228404045221913929/1378402653543483340500",
          "shifted": []
        },
        {
          "k": 366,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "45734568393318794960453/1183865901733149259380550",
          "shifted": []
        },
        {
          "k": 367,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "7001158209800217827422903/181498419669313427306621160",
          "shifted": []
        },
        {
          "k": 368,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "124039144903561215570891/3220354181431606146263200",
          "shifted": []
        },
        {
          "k": 369,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "126574885670432700090923/3291025528413213839291900",
          "shifted": []
        },
        {
          "k": 370,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "804256567387013178613/20941804004478348984750",
          "shifted": []
        },
        {
          "k": 371,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "285440669611197207/7443343324539047200",
          "shifted": []
        },
        {
          "k": 372,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "322693959153098782941481/8426995074061423018378940",
          "shifted": []
        },
        {
          "k": 373,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "9876696889371027322258757/258297579641894999093940900",
          "shifted": []
        },
        {
          "k": 374,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "3836294635103204291979/100471825935650531713450",
          "shifted": []
        },
        {
          "k": 375,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "175425939142556972077/4600943763848187437000",
          "shifted": []
        },
        {
          "k": 376,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "838820541031048308463/22031294297710743300000",
          "shifted": []
        },
        {
          "k": 377,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "5941811401811177093439/156280483018012885795484",
          "shifted": []
        },
        {
          "k": 378,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "11941903452792061788287/314536806092015905762650",
          "shifted": []
        },
        {
          "k": 379,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "44505264697475836037181299/1173865849867859379526789200",
          "shifted": []
        },
        {
          "k": 380,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "159262847396016379197/4206567555277268441500",
          "shifted": []
        },
        {
          "k": 381,
          "a_cutoff": 37,
          "b": "61/100",
          "tau": "3/20",
          "mu": "30859919561639115720887/816228326289736578936700",
          "shifted": []
        },
        {
          "k": 382,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "10285369625422338667629/272403796316516638900672",
          "shifted": []
        },
        {
          "k": 383,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "294372060826240980122619/7806441553656444163749880",
          "shifted": []
        },
        {
          "k": 384,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "24234004668202598216303/643490722642913937715840",
          "shifted": []
        },
        {
          "k": 385,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "1558175444416155909/41427751544031321920",
          "shifted": []
        },
        {
          "k": 386,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "7253277055403185098/193092107631074106455",
          "shifted": []
        },
        {
          "k": 387,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "31319534831566150018593/834830241252737116658696",
          "shifted": []
        },
        {
          "k": 388,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "34925975464187126230573/932140569777776839920385",
          "shifted": []
        },
        {
          "k": 389,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "1281875172958916143232169/34255159939262880051938420",
          "shifted": []
        },
        {
          "k": 390,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "2787910080907976851747/74593990870579901430320",
          "shifted": []
        },
        {
          "k": 391,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "1671798236065882221279/44786920228214002606040",
          "shifted": []
        },
        {
          "k": 392,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "2282395669406896300611/61220656615660386477584",
          "shifted": []
        },
        {
          "k": 393,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "230712113285451339773083/6196045985108961731142260",
          "shifted": []
        },
        {
          "k": 394,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "134377360074601199664153/3613308297269313369839740",
          "shifted": []
        },
        {
          "k": 395,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "18407687604175147179519/495576080973996498531640",
          "shifted": []
        },
        {
          "k": 396,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "1302839167355132563349/35118149489526633377540",
          "shifted": []
        },
        {
          "k": 397,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "33194426864506357671755/895845777575679810477004",
          "shifted": []
        },
        {
          "k": 398,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "6089090516228572152496347/164530087157736712064707040",
          "shifted": []
        },
        {
          "k": 399,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "31103177947692348182723/841434011297995266906040",
          "shifted": []
        },
        {
          "k": 400,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "16861344827804278437/456696309943495008800",
          "shifted": []
        },
        {
          "k": 401,
          "a_cutoff": 37,
          "b": "3/5",
          "tau": "29/200",
          "mu": "36816450210282008823/998377561015372567400",
          "shifted": []
        },
        {
          "k": 402,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "29/200",
          "mu": "129770278850650375167215/3395935290150134387965008",
          "shifted": []
        },
        {
          "k": 403,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "29/200",
          "mu": "22247151325571111915791/582901084105711789395120",
          "shifted": []
        },
        {
          "k": 404,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "29/200",
          "mu": "126274728285612397619841/3312613616180339779124180",
          "shifted": []
        },
        {
          "k": 405,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "29/200",
          "mu": "120063163106140450943/3153520240481850629040",
          "shifted": []
        },
        {
          "k": 406,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "29/200",
          "mu": "39137898657757554687787/1029230104526543965958640",
          "shifted": []
        },
        {
          "k": 407,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "842511248021673595997/22181890110477944128282",
          "shifted": []
        },
        {
          "k": 408,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "1839132548814719522839/48474870764057598971880",
          "shifted": []
        },
        {
          "k": 409,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "9835530294440740434223/259525466906711220575490",
          "shifted": []
        },
        {
          "k": 410,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "2442616701843375714/64522902185800152037",
          "shifted": []
        },
        {
          "k": 411,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "40818123797881470329/1079408401663098951270",
          "shifted": []
        },
        {
          "k": 412,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "4157411667353417240203/110059567008260162124804",
          "shifted": []
        },
        {
          "k": 413,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "43030818789323914256/1140392197323539305495",
          "shifted": []
        },
        {
          "k": 414,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "10146569308024788255779/269191641165821598789495",
          "shifted": []
        },
        {
          "k": 415,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "10037958614111342737/266595819481359037530",
          "shifted": []
        },
        {
          "k": 416,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "152895543341936073/4065053248376541616",
          "shifted": []
        },
        {
          "k": 417,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "36143433816803098207/961971494343748979064",
          "shifted": []
        },
        {
          "k": 418,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "9762649694569532949724/260111644885184177488755",
          "shifted": []
        },
        {
          "k": 419,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "1147341772925648523/30601458260100617890",
          "shifted": []
        },
        {
          "k": 420,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "76922014451116155239/2053785756789893091420",
          "shifted": []
        },
        {
          "k": 421,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "48948435821964838909/1308267151089574821810",
          "shifted": []
        },
        {
          "k": 422,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "1898454034353444154453/50793578109704135751227",
          "shifted": []
        },
        {
          "k": 423,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "399483413870859934987/10699329477362697384390",
          "shifted": []
        },
        {
          "k": 424,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "7378364313117468115231/197817628451115739263480",
          "shifted": []
        },
        {
          "k": 425,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "93470363203307291/2508556722760251750",
          "shifted": []
        },
        {
          "k": 426,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "22835274256687521802/613478507649060307275",
          "shifted": []
        },
        {
          "k": 427,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "87867789851693444195/2363001444353508013482",
          "shifted": []
        },
        {
          "k": 428,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "4620903649120556216157/124394280709909536177740",
          "shifted": []
        },
        {
          "k": 429,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "77525846098510805014/2089090697407391022345",
          "shifted": []
        },
        {
          "k": 430,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "367629747906506103319/9916462746245727910095",
          "shifted": []
        },
        {
          "k": 431,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "1310051414402982323/35372676842005175710",
          "shifted": []
        },
        {
          "k": 432,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "5949571111246006267069/160803981009883324810944",
          "shifted": []
        },
        {
          "k": 433,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "15136589249904534797761/409514070356055013150620",
          "shifted": []
        },
        {
          "k": 434,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "27383641323811286352952/741583046578018802059385",
          "shifted": []
        },
        {
          "k": 435,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "3343809723368018791/90643378410515861658",
          "shifted": []
        },
        {
          "k": 436,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "72910046402139502151/1978363024603195111980",
          "shifted": []
        },
        {
          "k": 437,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "28470607806303880791/773281461570297329768",
          "shifted": []
        },
        {
          "k": 438,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "5502404618075459957/149593873055345949015",
          "shifted": []
        },
        {
          "k": 439,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "67197770628046909923217/1828667554787753287367010",
          "shifted": []
        },
        {
          "k": 440,
          "a_cutoff": 38,
          "b": "3/5",
          "tau": "7/50",
          "mu": "36462031002349121093/993201943215472448920",
          "shifted": []
        },
        {
          "k": 441,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "7/50",
          "mu": "920850555953380568053/24280581048851779696044",
          "shifted": []
        },
        {
          "k": 442,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "916007360028671536739/24176238712873208115336",
          "shifted": []
        },
        {
          "k": 443,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "52077034462816999191/1375715994721082599720",
          "shifted": []
        },
        {
          "k": 444,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "71421500532717873596663/1888437288356562039112240",
          "shifted": []
        },
        {
          "k": 445,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "7893185010938220413/208888837281046814700",
          "shifted": []
        },
        {
          "k": 446,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "78041993240165105440061/2067183189312280859930840",
          "shifted": []
        },
        {
          "k": 447,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "1984551536845086502671805/52613715744005166385314264",
          "shifted": []
        },
        {
          "k": 448,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "1592925698704337531747/42268459750581603517440",
          "shifted": []
        },
        {
          "k": 449,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "641583748416106110372701/17039502501114055490806880",
          "shifted": []
        },
        {
          "k": 450,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "668190621550357316119/17761716580357922985000",
          "shifted": []
        },
        {
          "k": 451,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "377536909111648227091/10044384804369803349000",
          "shifted": []
        },
        {
          "k": 452,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "179976908756165218017047/4792459525567130163063152",
          "shifted": []
        },
        {
          "k": 453,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "457569954712559037328503/12194817004745447062979860",
          "shifted": []
        },
        {
          "k": 454,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "45956595343502865089887/1225857957767462261220360",
          "shifted": []
        },
        {
          "k": 455,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "5082392206292464211/135685487639744205800",
          "shifted": []
        },
        {
          "k": 456,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "5255924360903625743/140438332291903349760",
          "shifted": []
        },
        {
          "k": 457,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "16307465128870499872517/436106714193784010227236",
          "shifted": []
        },
        {
          "k": 458,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "11938332688025785380299027/319534814626145514659682440",
          "shifted": []
        },
        {
          "k": 459,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "64910026541083802191393/1738813197894101606649240",
          "shifted": []
        },
        {
          "k": 460,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "14823949366993203431/397438699446648990000",
          "shifted": []
        },
        {
          "k": 461,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "4182219282873825838589/112221632566870977240620",
          "shifted": []
        },
        {
          "k": 462,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "850358123366837563449919/22836717124529378659298248",
          "shifted": []
        },
        {
          "k": 463,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "53362621900318583585699/1434265246626552389344680",
          "shifted": []
        },
        {
          "k": 464,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "823870707269860022368051/22162072790398434539870080",
          "shifted": []
        },
        {
          "k": 465,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "1339985247694244632013/36075207150460955521800",
          "shifted": []
        },
        {
          "k": 466,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "7101163395829195763/191334961920115636296",
          "shifted": []
        },
        {
          "k": 467,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "2769033966344046426472291/74670256582089872604164104",
          "shifted": []
        },
        {
          "k": 468,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "270627770869472725274881/7303731213042823632437520",
          "shifted": []
        },
        {
          "k": 469,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "90422428500872035549/2442306629321752381020",
          "shifted": []
        },
        {
          "k": 470,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "21358930251006628453/577369270946640218200",
          "shifted": []
        },
        {
          "k": 471,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "39399482522918063475227/1065892458242415243095080",
          "shifted": []
        },
        {
          "k": 472,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "1544812182959020886275/41825951130064140041856",
          "shifted": []
        },
        {
          "k": 473,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "953735536901883452949337/25843060676441189534807740",
          "shifted": []
        },
        {
          "k": 474,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "15507430152369685285276091/420533154460564416697627080",
          "shifted": []
        },
        {
          "k": 475,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "112061164203893085811/3041295039038819469000",
          "shifted": []
        },
        {
          "k": 476,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "75356820325467118259/2046763223465821775600",
          "shifted": []
        },
        {
          "k": 477,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "36981005516867537911193/1005226617902265878628348",
          "shifted": []
        },
        {
          "k": 478,
          "a_cutoff": 39,
          "b": "3/5",
          "tau": "27/200",
          "mu": "1837066548805301570457233/49974561867529853811003960",
          "shifted": []
        },
        {
          "k": 479,
          "a_cutoff": 39,
          "b": "59/100",
          "tau": "13/100",
          "mu": "132166652187262665296059941/3598020681955089974151716200",
          "shifted": []
        },
        {
          "k": 480,
          "a_cutoff": 39,
          "b": "59/100",
          "tau": "13/100",
          "mu": "592477629103977037423/16140629961295423584000",
          "shifted": []
        },
        {
          "k": 481,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "1236925306491028871507/32703736812105212985300",
          "shifted": []
        },
        {
          "k": 482,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "32171667918261129713692322/851239076712519369824108705",
          "shifted": []
        },
        {
          "k": 483,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "16761600047575915973355161/443829530710982407114580800",
          "shifted": []
        },
        {
          "k": 484,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "5188395136168580108595149/137484961322657336062994550",
          "shifted": []
        },
        {
          "k": 485,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "134934318384115981087547/3578200686756528763122500",
          "shifted": []
        },
        {
          "k": 486,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "152305593131632511212151/4041819829816273306842525",
          "shifted": []
        },
        {
          "k": 487,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "139245409954750918254376361/3697937075221959266646072120",
          "shifted": []
        },
        {
          "k": 488,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "11050452999899915182646401/293680395818098084603811800",
          "shifted": []
        },
        {
          "k": 489,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "3741576932897309460398341/99509495454833098473475700",
          "shifted": []
        },
        {
          "k": 490,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "26534188362850261606424/706202666967805808490375",
          "shifted": []
        },
        {
          "k": 491,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "5929224232207338460152479/157918808932575818732603600",
          "shifted": []
        },
        {
          "k": 492,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "38250668010798273243769/1019497569050333927809220",
          "shifted": []
        },
        {
          "k": 493,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "95569047292289652310564553/2549026593165717872140359900",
          "shifted": []
        },
        {
          "k": 494,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "6693901627498160647758917/178667325234080467396838525",
          "shifted": []
        },
        {
          "k": 495,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "140194784014263043010729/3744597428454062672921000",
          "shifted": []
        },
        {
          "k": 496,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "13/100",
          "mu": "1925152626901958451611/51457026883958342816400",
          "shifted": []
        },
        {
          "k": 497,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "5753202236603818743/153883079739717915776",
          "shifted": []
        },
        {
          "k": 498,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "809085847772359779360461/21655694894469705072166420",
          "shifted": []
        },
        {
          "k": 499,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "1437824206339953342825689/38510434424201857656934820",
          "shifted": []
        },
        {
          "k": 500,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "7008214569012881256/187833888261852089875",
          "shifted": []
        },
        {
          "k": 501,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "118605212157424733/3180995803631053000",
          "shifted": []
        },
        {
          "k": 502,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "1204311217125126374251981/32321362029219218329086404",
          "shifted": []
        },
        {
          "k": 503,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "93582845405312507525601/2513261126143163808024820",
          "shifted": []
        },
        {
          "k": 504,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "64665043510624563640761/1737801786816039289439080",
          "shifted": []
        },
        {
          "k": 505,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "1406889548899117961/37833700758264825420",
          "shifted": []
        },
        {
          "k": 506,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "153579759297328852460913/4132756564975946820765380",
          "shifted": []
        },
        {
          "k": 507,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "324836654369643357182905/8746952402515703992789316",
          "shifted": []
        },
        {
          "k": 508,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "412225575178192687665407/11107375088723704410160190",
          "shifted": []
        },
        {
          "k": 509,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "12071754441608364002787/325484681344138648915160",
          "shifted": []
        },
        {
          "k": 510,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "1553673102474862306099/41918173934616049990940",
          "shifted": []
        },
        {
          "k": 511,
          "a_cutoff": 40,
          "b": "3/5",
          "tau": "13/100",
          "mu": "13800368754364753482667/372575972968960712147420",
          "shifted": []
        },
        {
          "k": 512,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "3869262345151106045423/104521744445771104757760",
          "shifted": []
        },
        {
          "k": 513,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "34095903095904523397/921577872014260809600",
          "shifted": []
        },
        {
          "k": 514,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "163316076549305744961853627/4416814230282756284151740400",
          "shifted": []
        },
        {
          "k": 515,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "13262368656899308660669/358881143064905446653120",
          "shifted": []
        },
        {
          "k": 516,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "3505741950146197690651/94920023381325182908400",
          "shifted": []
        },
        {
          "k": 517,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "4270111479827896611217723/115681645331055318053961840",
          "shifted": []
        },
        {
          "k": 518,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "9124553414110033588423661/247333660524805584195958800",
          "shifted": []
        },
        {
          "k": 519,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "29327025666400694489591317/795398938339155088905940400",
          "shifted": []
        },
        {
          "k": 520,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "1116198459027550442827/30290246628250894794600",
          "shifted": []
        },
        {
          "k": 521,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "22656961698308765540497/615186069863132766382800",
          "shifted": []
        },
        {
          "k": 522,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "7727551285496640270607/209937095312406061334320",
          "shifted": []
        },
        {
          "k": 523,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "402345119047644533735171/10936731005095879793238300",
          "shifted": []
        },
        {
          "k": 524,
          "a_cutoff": 40,
          "b": "59/100",
          "tau": "1/8",
          "mu": "5920544229552900395389861/161024134689120607030129200",
          "shifted": []
        },
        {
          "k": 525,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "301320698996478058631/7974504152337011398200",
          "shifted": []
        },
        {
          "k": 526,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "2853773601493565086787/75570186160842970275000",
          "shifted": []
        },
        {
          "k": 527,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "339346215628254274538191/8991440056627831792210511",
          "shifted": []
        },
        {
          "k": 528,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "717352226959973164625083/19018356337150854032210400",
          "shifted": []
        },
        {
          "k": 529,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "49627251347813639081873/1316479384866033089433600",
          "shifted": []
        },
        {
          "k": 530,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "10803421234782568287947/286752684486908651707800",
          "shifted": []
        },
        {
          "k": 531,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "575462410693832775328447/15283207890352565054355600",
          "shifted": []
        },
        {
          "k": 532,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "521295438017764137641957/13852619433749702454052680",
          "shifted": []
        },
        {
          "k": 533,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "902966781545346009969109/24008731699388612225340200",
          "shifted": []
        },
        {
          "k": 534,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "2179849137908679174733/57992576048218820478600",
          "shifted": []
        },
        {
          "k": 535,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "6774022544118524464671/180318454140476194207700",
          "shifted": []
        },
        {
          "k": 536,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "38655305769349179312463/1029554376390617787240800",
          "shifted": []
        },
        {
          "k": 537,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "422470451129600785109/11258543775502960391880",
          "shifted": []
        },
        {
          "k": 538,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "159116627153464019327211691/4242738121052274287820643800",
          "shifted": []
        },
        {
          "k": 539,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "549003135466789778131547/14647022363403959842174400",
          "shifted": []
        },
        {
          "k": 540,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "2976836735104936849147/79464376079030740505400",
          "shifted": []
        },
        {
          "k": 541,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "332148466072425810415261/8871391450401426677658600",
          "shifted": []
        },
        {
          "k": 542,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "33690374498713268776900741/900339811857717206318249480",
          "shifted": []
        },
        {
          "k": 543,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "21357406806323032670818657/571070016923952646770409350",
          "shifted": []
        },
        {
          "k": 544,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "64470497534507206087961/1724809706038211781883200",
          "shifted": []
        },
        {
          "k": 545,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "549264133010629850141/14702792959731049564150",
          "shifted": []
        },
        {
          "k": 546,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "22636578309064394339797/606271189915901556282600",
          "shifted": []
        },
        {
          "k": 547,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "18079261927390573974517939/484477391309166079787529840",
          "shifted": []
        },
        {
          "k": 548,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "7639731157164612768725529/204836188234036058701844200",
          "shifted": []
        },
        {
          "k": 549,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "46486543133948361428648317/1247069854492005544714967400",
          "shifted": []
        },
        {
          "k": 550,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "928348698403180968857/24917743701804493722600",
          "shifted": []
        },
        {
          "k": 551,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "993391464999498800017/26677872724323925032500",
          "shifted": []
        },
        {
          "k": 552,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "242396996529374276362849/6513138885289918824183168",
          "shifted": []
        },
        {
          "k": 553,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "585239270056170528869801/15733597826130687167653800",
          "shifted": []
        },
        {
          "k": 554,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "11729211607326308645283779/315496131259232023363307800",
          "shifted": []
        },
        {
          "k": 555,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "53916414877683691799087/1451028729735008372872800",
          "shifted": []
        },
        {
          "k": 556,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "1/8",
          "mu": "205010624016035197467193/5520270023221529506967400",
          "shifted": []
        },
        {
          "k": 557,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1814006146055648829031043/48869565495642733229658595",
          "shifted": []
        },
        {
          "k": 558,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "318827743960781820405632437/8593127105743375643994686100",
          "shifted": []
        },
        {
          "k": 559,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "323281578846966371731505291/8717074318992358511150294700",
          "shifted": []
        },
        {
          "k": 560,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "7024067152397570132941/189483921559967484086000",
          "shifted": []
        },
        {
          "k": 561,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "332352977476484616072851/8969669997455576678553900",
          "shifted": []
        },
        {
          "k": 562,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "6126757883877047008336813/165424586802770868586702260",
          "shifted": []
        },
        {
          "k": 563,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1024939492541851113670648151/27685940908158881488931119300",
          "shifted": []
        },
        {
          "k": 564,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "328009472403151325628136/8864177433127516036272825",
          "shifted": []
        },
        {
          "k": 565,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "23411119225275153652807/632942860968012501386625",
          "shifted": []
        },
        {
          "k": 566,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "8544322749675820707675511/231105100810287768377807900",
          "shifted": []
        },
        {
          "k": 567,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "10311959439441957800888141/279037085116929227279406180",
          "shifted": []
        },
        {
          "k": 568,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "22867674370168697231007617/619057322497526083665303600",
          "shifted": []
        },
        {
          "k": 569,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "139090007189265268722258931/3766970554147698385613513450",
          "shifted": []
        },
        {
          "k": 570,
          "a_cutoff": 41,
          "b": "59/100",
          "tau": "3/25",
          "mu": "46275800943625721830091/1253825127399618586579500",
          "shifted": []
        },
        {
          "k": 571,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "2758516132114864886301/72900064790387277852400",
          "shifted": []
        },
        {
          "k": 572,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "29490106344990636781077/779703725123115929206070",
          "shifted": []
        },
        {
          "k": 573,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "163042952335783157727893/4312761620312205018176400",
          "shifted": []
        },
        {
          "k": 574,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "359076476509490414795699/9502542121079837476765300",
          "shifted": []
        },
        {
          "k": 575,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "787801047265611/20857781025655400",
          "shifted": []
        },
        {
          "k": 576,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "14939191865635423181/395709645749303386800",
          "shifted": []
        },
        {
          "k": 577,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "66759330357569235669/1769126016832956576032",
          "shifted": []
        },
        {
          "k": 578,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "30690446982923371884561063/813666742071050982077036900",
          "shifted": []
        },
        {
          "k": 579,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1829628006867588658019657/48529073091121012119122400",
          "shifted": []
        },
        {
          "k": 580,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "2432235204053077617/64541626809129961750",
          "shifted": []
        },
        {
          "k": 581,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "5324128727902500371253/141343982976311350473700",
          "shifted": []
        },
        {
          "k": 582,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "132133624071855615283199/3509424209314823968273860",
          "shifted": []
        },
        {
          "k": 583,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "405008822976369802283393/10761679527243414621735400",
          "shifted": []
        },
        {
          "k": 584,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "13491782832959662099671/358655316434478410498200",
          "shifted": []
        },
        {
          "k": 585,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1684345163874300672011/44795119423526486937000",
          "shifted": []
        },
        {
          "k": 586,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "198316437916355705211/5276540909272569290900",
          "shifted": []
        },
        {
          "k": 587,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "6917749041203145100036197/184138971023803702753996240",
          "shifted": []
        },
        {
          "k": 588,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "547617815675933605219777/14583041617763849410852350",
          "shifted": []
        },
        {
          "k": 589,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "668104449181927203/17799339068528890600",
          "shifted": []
        },
        {
          "k": 590,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "6396647129526962368843/170490507446738258868500",
          "shifted": []
        },
        {
          "k": 591,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "41664058336889265359219/1110956395098709452774600",
          "shifted": []
        },
        {
          "k": 592,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "83824529628505796531/2236111933328723532280",
          "shifted": []
        },
        {
          "k": 593,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1169448852948029699959539/31209726307887391630356200",
          "shifted": []
        },
        {
          "k": 594,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "37913873284873247904219319/1012261085517161867353035300",
          "shifted": []
        },
        {
          "k": 595,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "22992009408854855289/614124359448551000000",
          "shifted": []
        },
        {
          "k": 596,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "2919708587797952859/78019518132065480350",
          "shifted": []
        },
        {
          "k": 597,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "492781002746004572020079/13173507707339679174338340",
          "shifted": []
        },
        {
          "k": 598,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "3062410442167855155723/81901894079493379882900",
          "shifted": []
        },
        {
          "k": 599,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "13485725320325921817468123/360817253271602406018040600",
          "shifted": []
        },
        {
          "k": 600,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "3278670533551390949/87759182225233701000",
          "shifted": []
        },
        {
          "k": 601,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "1025075789211741403/27449342040938627600",
          "shifted": []
        },
        {
          "k": 602,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "39119811695240416538949/1047980647918291388002156",
          "shifted": []
        },
        {
          "k": 603,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "51138204921427856472761/1370509046634355275106800",
          "shifted": []
        },
        {
          "k": 604,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "8323420143082527148791/223160611790832037402450",
          "shifted": []
        },
        {
          "k": 605,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "624361617058932833121/16746752555671653284000",
          "shifted": []
        },
        {
          "k": 606,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "32195123165793821452189/863898187568035271873100",
          "shifted": []
        },
        {
          "k": 607,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "110710158317814784445901/2971921933762212327084440",
          "shifted": []
        },
        {
          "k": 608,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "59131944790532511044781/1587994276176418346564300",
          "shifted": []
        },
        {
          "k": 609,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "353768108482064932709/9504333966414397042800",
          "shifted": []
        },
        {
          "k": 610,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "18779226441045956663/504726774524067038500",
          "shifted": []
        },
        {
          "k": 611,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "3/25",
          "mu": "377436070251190770007437/10148388469333408646112800",
          "shifted": []
        },
        {
          "k": 612,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "3232025752174225114340887/86935755021713611327409940",
          "shifted": []
        },
        {
          "k": 613,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "47544107546636602982231/1279279967740662789578300",
          "shifted": []
        },
        {
          "k": 614,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "15375124488654895655156159/413839843889878618099126800",
          "shifted": []
        },
        {
          "k": 615,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "11460534393459156689109/308576445795788218438000",
          "shifted": []
        },
        {
          "k": 616,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "18938278678888182883/510084508672362400700",
          "shifted": []
        },
        {
          "k": 617,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "67607743838143676131/1821550807191150067480",
          "shifted": []
        },
        {
          "k": 618,
          "a_cutoff": 42,
          "b": "59/100",
          "tau": "23/200",
          "mu": "48520095787339307979685589/1307703241900899578946901200",
          "shifted": []
        },
        {
          "k": 619,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "23/200",
          "mu": "366749693959295246329847819/9661331676093046848090389400",
          "shifted": []
        },
        {
          "k": 620,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "23/200",
          "mu": "427084701453965950204498/11254901189072011928869875",
          "shifted": []
        },
        {
          "k": 621,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1581640021520280630396379/41695765401858644223162600",
          "shifted": []
        },
        {
          "k": 622,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "110876964140692927806900167/2924017568122676444861046120",
          "shifted": []
        },
        {
          "k": 623,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1824402967108389432619478383/48129708930506339587494355900",
          "shifted": []
        },
        {
          "k": 624,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "5497929313217524853001799/145092479101063585362252800",
          "shifted": []
        },
        {
          "k": 625,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "93522842875318621601/2468972235789591675000",
          "shifted": []
        },
        {
          "k": 626,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "484828967449209094086001/12803812294405532333875000",
          "shifted": []
        },
        {
          "k": 627,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "4648546714421723396294375/122806017768947771870328112",
          "shifted": []
        },
        {
          "k": 628,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "970723176796205301010154939/25653642550179494706828568200",
          "shifted": []
        },
        {
          "k": 629,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1965628073782607107957113139/51964369357598880134579189800",
          "shifted": []
        },
        {
          "k": 630,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1415163105499944220561467/37424927947032042398597000",
          "shifted": []
        },
        {
          "k": 631,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "82236079157774804624534/2175537232051827167826225",
          "shifted": []
        },
        {
          "k": 632,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "50994075385381770572925997/1349500301966130465504334480",
          "shifted": []
        },
        {
          "k": 633,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "172084403276021722489404229/4555577175966477948578466200",
          "shifted": []
        },
        {
          "k": 634,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "8362143697673961705275923381/221445905431390331506223050200",
          "shifted": []
        },
        {
          "k": 635,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "520943951636660448158093/13800304113840831216524000",
          "shifted": []
        },
        {
          "k": 636,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "2856549371955396081903047/75698368860739771449509800",
          "shifted": []
        },
        {
          "k": 637,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "433754034550576596625254827/11498334741151528926898318440",
          "shifted": []
        },
        {
          "k": 638,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "114047367619701188507778011/3024285767482370518056729800",
          "shifted": []
        },
        {
          "k": 639,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "246926622494825443081683721/6550148174141674166116026700",
          "shifted": []
        },
        {
          "k": 640,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "28119451647712232613689/746165586149829686304000",
          "shifted": []
        },
        {
          "k": 641,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "284633008333507726748807/7555414643501022642330800",
          "shifted": []
        },
        {
          "k": 642,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "26723084976056449075580473/709584012547580165412331640",
          "shifted": []
        },
        {
          "k": 643,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "4665929723899186291106358851/123936472084650265811647510800",
          "shifted": []
        },
        {
          "k": 644,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1180681564036489553704640207/31371619990259631650789383400",
          "shifted": []
        },
        {
          "k": 645,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "4234885690045514670149/112561172017457230207000",
          "shifted": []
        },
        {
          "k": 646,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "973627606618882117037/25887020622778581007800",
          "shifted": []
        },
        {
          "k": 647,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "244838226826224750197387977/6511937433346478006566834570",
          "shifted": []
        },
        {
          "k": 648,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "2647442322531851780738803/70436673001748319966644400",
          "shifted": []
        },
        {
          "k": 649,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "56998707289934726597069681/1516974215134185321368758200",
          "shifted": []
        },
        {
          "k": 650,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "129955657103039753298977/3459782379603748301675000",
          "shifted": []
        },
        {
          "k": 651,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "109600801934747565501911/2918819653441489261172800",
          "shifted": []
        },
        {
          "k": 652,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "7427608872298265512987259/197870947055829560889793032",
          "shifted": []
        },
        {
          "k": 653,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "2630882261236866491947416103/70108945692742191354929451400",
          "shifted": []
        },
        {
          "k": 654,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "3549905584687451546870588477/94629683340422654645396721400",
          "shifted": []
        },
        {
          "k": 655,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "4310890935119412076291747/114951786819969077157169500",
          "shifted": []
        },
        {
          "k": 656,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1363259084208060755982689/36363421985229860418857600",
          "shifted": []
        },
        {
          "k": 657,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "1916018181939110397307437/51123805757278194854106680",
          "shifted": []
        },
        {
          "k": 658,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "11167815556353243103474271017/298077050171109998300185812600",
          "shifted": []
        },
        {
          "k": 659,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "807195521737223396115618929/21551393774462407015790646800",
          "shifted": []
        },
        {
          "k": 660,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "69303286107742767583507/1850914313802417461741000",
          "shifted": []
        },
        {
          "k": 661,
          "a_cutoff": 43,
          "b": "59/100",
          "tau": "23/200",
          "mu": "136931865012602698705463/3658242038601612449704200",
          "shifted": []
        },
        {
          "k": 662,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "196055405762866577501825273/5239207153222124206846097180",
          "shifted": []
        },
        {
          "k": 663,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1157246951255225510206968769/30933237615279074478534049100",
          "shifted": []
        },
        {
          "k": 664,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "125461992449500064730562537/3354468459772266150607675200",
          "shifted": []
        },
        {
          "k": 665,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1421823270781894559013797/38024977828698642869475500",
          "shifted": []
        },
        {
          "k": 666,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "130489317677264844639929/3490677698250371831006300",
          "shifted": []
        },
        {
          "k": 667,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "51987150584261111169070153/1391047203799894795991987220",
          "shifted": []
        },
        {
          "k": 668,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1574862361097011993307549/42150151817710160928716600",
          "shifted": []
        },
        {
          "k": 669,
          "a_cutoff": 43,
          "b": "29/50",
          "tau": "11/100",
          "mu": "88699968595642628543354083/2374599206885539070692425800",
          "shifted": []
        },
        {
          "k": 670,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "171157121519801527419923/4486785630818882773721500",
          "shifted": []
        },
        {
          "k": 671,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "236130594186503747344567/6191761881029172383833150",
          "shifted": []
        },
        {
          "k": 672,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "110174295241661241491/2889771532530270410880",
          "shifted": []
        },
        {
          "k": 673,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "216351166843467564484781/5676273507828985982414900",
          "shifted": []
        },
        {
          "k": 674,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "672383863801968100569817181/17645818326369556205318626100",
          "shifted": []
        },
        {
          "k": 675,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "580451008297117746989/15237374705107211997000",
          "shifted": []
        },
        {
          "k": 676,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "305834648951761154504/8030654268336652179825",
          "shifted": []
        },
        {
          "k": 677,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "6961203641692027324727951/182838587535016995678154604",
          "shifted": []
        },
        {
          "k": 678,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1557951191318091720141631/40931367567408614064411900",
          "shifted": []
        },
        {
          "k": 679,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "770940897393838317563444/20260119176833124354664025",
          "shifted": []
        },
        {
          "k": 680,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "72058742756416242926543/1894199469192376735277000",
          "shifted": []
        },
        {
          "k": 681,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "182227192496150667669523/4791483001871250174305100",
          "shifted": []
        },
        {
          "k": 682,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "35185594751635995582389/925420298933705657926580",
          "shifted": []
        },
        {
          "k": 683,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "560333777944698882156007/14741372058258724239050800",
          "shifted": []
        },
        {
          "k": 684,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "31432494302657896464835769/827154339235777436630326650",
          "shifted": []
        },
        {
          "k": 685,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1256035703294859826459/33061756230140291205500",
          "shifted": []
        },
        {
          "k": 686,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "441023131700802867187457/11611843094561039000822900",
          "shifted": []
        },
        {
          "k": 687,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "78062698333261863708903539/2055885071322895796138225490",
          "shifted": []
        },
        {
          "k": 688,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1028062436941802876047579/27082570327569552492965600",
          "shifted": []
        },
        {
          "k": 689,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "389924874917340055657222/10274627282179004818993075",
          "shifted": []
        },
        {
          "k": 690,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "117479319878852240575283/3096427668272420280727500",
          "shifted": []
        },
        {
          "k": 691,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "2178307365561908860785829/57429190196845050621263800",
          "shifted": []
        },
        {
          "k": 692,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "10326896657147204816080627/272330960258183775949243105",
          "shifted": []
        },
        {
          "k": 693,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "100472645036286596639597/2650258982901523825527300",
          "shifted": []
        },
        {
          "k": 694,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "2204384753460985237777/58162198218300294298950",
          "shifted": []
        },
        {
          "k": 695,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "341827268857452649460207/9021374153116387093632875",
          "shifted": []
        },
        {
          "k": 696,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "432114316723631089431979/11407142483634983853907800",
          "shifted": []
        },
        {
          "k": 697,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "1820801219878409219846191/48078688556722595913638780",
          "shifted": []
        },
        {
          "k": 698,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "883836836952044424180416507/23343914800965444463090340300",
          "shifted": []
        },
        {
          "k": 699,
          "a_cutoff": 44,
          "b": "29/50",
          "tau": "11/100",
          "mu": "893786201905020401942605681/23612740810867471721719953600",
          "shifted": []
        }
      ]
    }
  ],
  "c_ge_9_finite": {
    "b": "7/10",
    "tau": "7/25",
    "rows": [
      {
        "k": 12,
        "mu": "112012934797/210735028317"
      },
      {
        "k": 13,
        "mu": "70946128967/160320852120"
      },
      {
        "k": 14,
        "mu": "33406203755429/89375542077185"
      },
      {
        "k": 15,
        "mu": "26769477629/83756768340"
      },
      {
        "k": 16,
        "mu": "587550415993/2127164669040"
      },
      {
        "k": 17,
        "mu": "328111523641/1361844531127"
      },
      {
        "k": 18,
        "mu": "778022948842/3671985903345"
      },
      {
        "k": 19,
        "mu": "202199650470329/1077305625243360"
      },
      {
        "k": 20,
        "mu": "218810424931/1307535408520"
      },
      {
        "k": 21,
        "mu": "15189507083/101207080590"
      },
      {
        "k": 22,
        "mu": "8716824335645/64416695193543"
      },
      {
        "k": 23,
        "mu": "622881473913683/5080567997564180"
      },
      {
        "k": 24,
        "mu": "266777453897993/2391065462703720"
      },
      {
        "k": 25,
        "mu": "290839786/2852676975"
      },
      {
        "k": 26,
        "mu": "82091537312/877824473045"
      },
      {
        "k": 27,
        "mu": "35609489763449/413672619865752"
      },
      {
        "k": 28,
        "mu": "496506724727057/6245579128470570"
      },
      {
        "k": 29,
        "mu": "6639650054053/90160485820720"
      },
      {
        "k": 30,
        "mu": "1592314810459/23274085025595"
      },
      {
        "k": 31,
        "mu": "935472297589/14678110469220"
      },
      {
        "k": 32,
        "mu": "6579229131289/110534817216736"
      },
      {
        "k": 33,
        "mu": "1243247295302/22310835937995"
      },
      {
        "k": 34,
        "mu": "169476408128342/3241198695312105"
      },
      {
        "k": 35,
        "mu": "11921910315137/242456484873680"
      },
      {
        "k": 36,
        "mu": "3917168369189/84537722369520"
      },
      {
        "k": 37,
        "mu": "64877731405769/1482875441587944"
      },
      {
        "k": 38,
        "mu": "12176345698429943/294195003246563105"
      },
      {
        "k": 39,
        "mu": "677546881287199/17273519716975860"
      },
      {
        "k": 40,
        "mu": "26506526748167/711809831502120"
      },
      {
        "k": 41,
        "mu": "4805789793644/135713294735195"
      },
      {
        "k": 42,
        "mu": "1482251963243668/43947190869494451"
      },
      {
        "k": 43,
        "mu": "25637258537047613/796825918625047080"
      },
      {
        "k": 44,
        "mu": "334953778568258/10897214378961845"
      },
      {
        "k": 45,
        "mu": "125170098371/4256464714920"
      },
      {
        "k": 46,
        "mu": "44168508375703/1567760989725315"
      },
      {
        "k": 47,
        "mu": "8817015927232075/326233681089859948"
      },
      {
        "k": 48,
        "mu": "16722713664846511/644161492690336560"
      },
      {
        "k": 49,
        "mu": "890015742698111/35647223794849065"
      },
      {
        "k": 50,
        "mu": "4130143992458/171794753929925"
      },
      {
        "k": 51,
        "mu": "81921434537/3534697375680"
      },
      {
        "k": 52,
        "mu": "357940265240101/16002373703584008"
      },
      {
        "k": 53,
        "mu": "103478882108968/4788164925992305"
      },
      {
        "k": 54,
        "mu": "11581060096203931/554048901651211065"
      },
      {
        "k": 55,
        "mu": "17013402951097/840671289170460"
      },
      {
        "k": 56,
        "mu": "1048332852239119/53448522101248120"
      },
      {
        "k": 57,
        "mu": "305361293428102/16048376306935203"
      },
      {
        "k": 58,
        "mu": "163692461267760248/8859678404609707005"
      },
      {
        "k": 59,
        "mu": "182538606500655029/10165289003325508760"
      },
      {
        "k": 60,
        "mu": "3871664850923/221642796136170"
      },
      {
        "k": 61,
        "mu": "113012886676987/6645092860364160"
      },
      {
        "k": 62,
        "mu": "1619372498406523/97717934694702643"
      },
      {
        "k": 63,
        "mu": "30931133897932727/1913927703626354220"
      },
      {
        "k": 64,
        "mu": "308358787050381929/19549971262490074560"
      },
      {
        "k": 65,
        "mu": "4264420681699/276807458059990"
      },
      {
        "k": 66,
        "mu": "91392834777406/6069253979236305"
      },
      {
        "k": 67,
        "mu": "11889462941324587/807193457761781904"
      },
      {
        "k": 68,
        "mu": "229412695463497669/15911861165107695040"
      },
      {
        "k": 69,
        "mu": "5264176231524049/372757883250356160"
      },
      {
        "k": 70,
        "mu": "46824441507653/3382791692144235"
      },
      {
        "k": 71,
        "mu": "132148435996363/9734028858776740"
      },
      {
        "k": 72,
        "mu": "1657147614387155/124379733051186408"
      },
      {
        "k": 73,
        "mu": "23008851199835344/1758648258318827115"
      },
      {
        "k": 74,
        "mu": "115284933527153372/8968044611026881755"
      },
      {
        "k": 75,
        "mu": "819661133633/64856537097000"
      },
      {
        "k": 76,
        "mu": "1546938984269/124436327041191"
      },
      {
        "k": 77,
        "mu": "109182661427041/8923798846335688"
      },
      {
        "k": 78,
        "mu": "384785294312009351/31938249935972014635"
      },
      {
        "k": 79,
        "mu": "1259776802605019879/106136321240748830460"
      },
      {
        "k": 80,
        "mu": "2197954141382357/187868786545262960"
      },
      {
        "k": 81,
        "mu": "2969831969147/257411340737685"
      },
      {
        "k": 82,
        "mu": "325928358071128522/28633747965641728713"
      },
      {
        "k": 83,
        "mu": "1772942993182680473/157803851450878366880"
      },
      {
        "k": 84,
        "mu": "321237047779019609/28955273194172907960"
      },
      {
        "k": 85,
        "mu": "52346156225843/4776219045670170"
      },
      {
        "k": 86,
        "mu": "18184214557416007/1678862622618340885"
      },
      {
        "k": 87,
        "mu": "164388235405645981/15351178968420678636"
      },
      {
        "k": 88,
        "mu": "34716179557922359/3277840495073505240"
      },
      {
        "k": 89,
        "mu": "4763084641316938/454536454267750195"
      },
      {
        "k": 90,
        "mu": "557381156619728/53740520747485605"
      },
      {
        "k": 91,
        "mu": "27137283369191113/2642619385184327640"
      },
      {
        "k": 92,
        "mu": "183388187367669241/18030695183950658482"
      },
      {
        "k": 93,
        "mu": "2663491854318151/264316419303890160"
      },
      {
        "k": 94,
        "mu": "4279959442937001329/428555740264955405985"
      },
      {
        "k": 95,
        "mu": "1055804748482681/106638425679976820"
      },
      {
        "k": 96,
        "mu": "13285968007225447/1353186068282590560"
      },
      {
        "k": 97,
        "mu": "8391740995091720/861641103936679341"
      },
      {
        "k": 98,
        "mu": "251570907201392146/26033019520037411035"
      },
      {
        "k": 99,
        "mu": "20976855103684457/2187146618957195280"
      },
      {
        "k": 100,
        "mu": "214541530418473/22532511497720400"
      },
      {
        "k": 101,
        "mu": "14421667169137/1525335309925240"
      },
      {
        "k": 102,
        "mu": "73821552312658511/7861023096114087033"
      },
      {
        "k": 103,
        "mu": "8327712291886711403/892617626436756963780"
      },
      {
        "k": 104,
        "mu": "8942283220276991879/964568557706699801960"
      },
      {
        "k": 105,
        "mu": "159953035772332/17359066702080285"
      },
      {
        "k": 106,
        "mu": "82357794648026764/8990734082532057345"
      },
      {
        "k": 107,
        "mu": "2207467664663672377/242354839767914751688"
      },
      {
        "k": 108,
        "mu": "233672563844228/25795574811487305"
      },
      {
        "k": 109,
        "mu": "113107943683680767/12552400141671309480"
      },
      {
        "k": 110,
        "mu": "1972609757475127/220033995487201555"
      },
      {
        "k": 111,
        "mu": "38696816192162849/4337706568147970820"
      },
      {
        "k": 112,
        "mu": "3103999485403563673/349596308218368373008"
      },
      {
        "k": 113,
        "mu": "259233976895476787/29330791387721527445"
      },
      {
        "k": 114,
        "mu": "5909197913671545518/671546117122724546895"
      },
      {
        "k": 115,
        "mu": "30293384072117657/3457336429004737920"
      },
      {
        "k": 116,
        "mu": "11549690105626277/1323561300561771560"
      },
      {
        "k": 117,
        "mu": "3744306612095447/430784936011879839"
      },
      {
        "k": 118,
        "mu": "23003115893530600163/2656615711788981816705"
      },
      {
        "k": 119,
        "mu": "24523870189955084579/2842651775915104551860"
      },
      {
        "k": 120,
        "mu": "13938045801747409/1621327330499063880"
      },
      {
        "k": 121,
        "mu": "27507480478706/3210681819823005"
      },
      {
        "k": 122,
        "mu": "5927965539126117640/694184762845380382873"
      },
      {
        "k": 123,
        "mu": "1502169841892255873/176464960741985017080"
      },
      {
        "k": 124,
        "mu": "270644812816865021/31890255386363146590"
      },
      {
        "k": 125,
        "mu": "28550708842243/3373995477676000"
      },
      {
        "k": 126,
        "mu": "3596939227691/426267368233875"
      },
      {
        "k": 127,
        "mu": "424316330774769169/50421266526700190772"
      },
      {
        "k": 128,
        "mu": "42815224082941169753/5100965365239160849280"
      },
      {
        "k": 129,
        "mu": "118381054556421431/14139143297262875940"
      },
      {
        "k": 130,
        "mu": "11027645806206266/1320287263296270555"
      },
      {
        "k": 131,
        "mu": "409479705041446549/49138522769613225520"
      },
      {
        "k": 132,
        "mu": "164492426769773977/19783375038643606368"
      },
      {
        "k": 133,
        "mu": "1798312035579405439/216743575798269513840"
      },
      {
        "k": 134,
        "mu": "60983130725807477279/7365136198697577916385"
      },
      {
        "k": 135,
        "mu": "11484791944875763/1389787650070183620"
      },
      {
        "k": 136,
        "mu": "547286288940711787/66352860839299853160"
      },
      {
        "k": 137,
        "mu": "64659174908993672/7853470983837121217"
      },
      {
        "k": 138,
        "mu": "25544468922113572156/3108010469011834337535"
      },
      {
        "k": 139,
        "mu": "81065503582958540429/9879717830751330031560"
      },
      {
        "k": 140,
        "mu": "17144848770914239/2092833772318051315"
      },
      {
        "k": 141,
        "mu": "15103278083117491/1846441907654439480"
      },
      {
        "k": 142,
        "mu": "19152438571339506049/2344895739130706498253"
      },
      {
        "k": 143,
        "mu": "9196601632598602933/1127546474932519993780"
      },
      {
        "k": 144,
        "mu": "73728186365632621/9051524162655614640"
      },
      {
        "k": 145,
        "mu": "76204305636209/9367486688126655"
      },
      {
        "k": 146,
        "mu": "50115931416850894/6168079161761501995"
      },
      {
        "k": 147,
        "mu": "8371566531506599415/1031543080440824819616"
      },
      {
        "k": 148,
        "mu": "66219881225699591779/8168687037748211520840"
      },
      {
        "k": 149,
        "mu": "2181835888683856361/269430420903106808690"
      },
      {
        "k": 150,
        "mu": "3139851509239553/388125819712398675"
      },
      {
        "k": 151,
        "mu": "1417903670018861/175439715897380460"
      },
      {
        "k": 152,
        "mu": "32672068553697992191/4046272691711463079768"
      },
      {
        "k": 153,
        "mu": "66368542357059334/8226561361711476465"
      },
      {
        "k": 154,
        "mu": "16463621276460772864/2042395413049526115735"
      },
      {
        "k": 155,
        "mu": "14882199174047/1847657346910760"
      },
      {
        "k": 156,
        "mu": "133685410125347807/16609641240299503110"
      },
      {
        "k": 157,
        "mu": "2636478998893581607/327797098486383868368"
      },
      {
        "k": 158,
        "mu": "31683314322353342039/3941841254499481560215"
      },
      {
        "k": 159,
        "mu": "77713827064764083093/9674717230169671992420"
      },
      {
        "k": 160,
        "mu": "392020011666096737/48831933908095651680"
      },
      {
        "k": 161,
        "mu": "16088516199850034/2005174297383720995"
      },
      {
        "k": 162,
        "mu": "6008297121464977862/749226659951598897537"
      },
      {
        "k": 163,
        "mu": "283905144705472534193/35419830155561401062480"
      },
      {
        "k": 164,
        "mu": "149016786537408712777/18599700819775843575280"
      },
      {
        "k": 165,
        "mu": "3563241650929/444938717146440"
      },
      {
        "k": 166,
        "mu": "2625375215616851683/327957443936715925365"
      },
      {
        "k": 167,
        "mu": "2993298998255363273/374054469662613993836"
      },
      {
        "k": 168,
        "mu": "120326241295837850621/15041515063292158962360"
      },
      {
        "k": 169,
        "mu": "11826425709494781772/1478834114625163605855"
      },
      {
        "k": 170,
        "mu": "634650535390458572/79382347120171855565"
      },
      {
        "k": 171,
        "mu": "369456829228246969/46223762411033898120"
      },
      {
        "k": 172,
        "mu": "1555074396389463350/194605182683332283133"
      },
      {
        "k": 173,
        "mu": "28501956464823753713/3567542960863435487480"
      },
      {
        "k": 174,
        "mu": "159166752286057055743/19926370610027221583595"
      },
      {
        "k": 175,
        "mu": "31990944098954303/4005664178511834300"
      },
      {
        "k": 176,
        "mu": "3043710681476719/381165084266557360"
      },
      {
        "k": 177,
        "mu": "570177870977559913/71412345359430941679"
      },
      {
        "k": 178,
        "mu": "572591104237889739578/71721927865274496423405"
      },
      {
        "k": 179,
        "mu": "85547637979378898447/10716458999285185561280"
      },
      {
        "k": 180,
        "mu": "18552103895875373/2324150013867605640"
      },
      {
        "k": 181,
        "mu": "40907995806688598/5125059838718625915"
      },
      {
        "k": 182,
        "mu": "3697591986898467691/463256769598786157449"
      },
      {
        "k": 183,
        "mu": "238250707817135735041/29849811030477597710460"
      },
      {
        "k": 184,
        "mu": "39297933118373907041/4923506154402388412040"
      },
      {
        "k": 185,
        "mu": "38991072757060426/4884952815731593165"
      },
      {
        "k": 186,
        "mu": "10006471138513192/1253602355424150435"
      },
      {
        "k": 187,
        "mu": "15455811135853519283/1936189172763924111528"
      },
      {
        "k": 188,
        "mu": "221811307264684605167/27785005108221763816370"
      },
      {
        "k": 189,
        "mu": "6429509656865880391/805321613618110290240"
      },
      {
        "k": 190,
        "mu": "67195083527354239/8415652426316409015"
      },
      {
        "k": 191,
        "mu": "8060268545664349723/1009375770037025010940"
      },
      {
        "k": 192,
        "mu": "70047465731077566503/8770883281425988483776"
      },
      {
        "k": 193,
        "mu": "1222673895448675153/153074812285059769230"
      },
      {
        "k": 194,
        "mu": "1141997665974621412454/142953676977774877389485"
      },
      {
        "k": 195,
        "mu": "634779520724069819/79448378573894987280"
      },
      {
        "k": 196,
        "mu": "22245975237920711/2783817507992801280"
      },
      {
        "k": 197,
        "mu": "8075370059211732815/1010355597533573740064"
      },
      {
        "k": 198,
        "mu": "1235820365600944847/154591337103688883745"
      },
      {
        "k": 199,
        "mu": "1401520682684895217979/175284266691042759426660"
      },
      {
        "k": 200,
        "mu": "13341785266053521/1668271649287067000"
      },
      {
        "k": 201,
        "mu": "202544383667488/25320853889486733"
      },
      {
        "k": 202,
        "mu": "316212186476766016276/39521928053292593245593"
      },
      {
        "k": 203,
        "mu": "86592553727779202687/10820258556288090764120"
      },
      {
        "k": 204,
        "mu": "71322664821874011271/8910017263759983028665"
      },
      {
        "k": 205,
        "mu": "178058730572689277/22238454341410051560"
      },
      {
        "k": 206,
        "mu": "14814883451204695129/1849807250955435433045"
      },
      {
        "k": 207,
        "mu": "2037711134325924823/254363304291781400892"
      },
      {
        "k": 208,
        "mu": "2001992632429750015973/249835828332700215056880"
      },
      {
        "k": 209,
        "mu": "2955972616063987051/368782217771004030565"
      },
      {
        "k": 210,
        "mu": "1153468101744816934/143863127820773542335"
      },
      {
        "k": 211,
        "mu": "17978543374215346957/2241660732040988633760"
      },
      {
        "k": 212,
        "mu": "233478381763828647359/29102530932504066885704"
      },
      {
        "k": 213,
        "mu": "549192899050030723/68434489242532258530"
      },
      {
        "k": 214,
        "mu": "359823080149247093597/44823172404904522318455"
      },
      {
        "k": 215,
        "mu": "4184721092531025827/521123990788341052820"
      },
      {
        "k": 216,
        "mu": "2413684534529989007/300478664354432295960"
      },
      {
        "k": 217,
        "mu": "568284060098765642/70722057363822515259"
      },
      {
        "k": 218,
        "mu": "2925428585527416256688/363942666217740823726205"
      },
      {
        "k": 219,
        "mu": "27348763522123874539/3401207210366828666760"
      },
      {
        "k": 220,
        "mu": "114532454582165743/14238814437766969710"
      },
      {
        "k": 221,
        "mu": "404471565586609/50266789264154320"
      },
      {
        "k": 222,
        "mu": "11890719613169067205/1477227122956464783189"
      },
      {
        "k": 223,
        "mu": "3514352267973419757983/436444053481129227603180"
      },
      {
        "k": 224,
        "mu": "3643923803439448193729/452371224143197498768160"
      },
      {
        "k": 225,
        "mu": "209871291652108/26044703906046525"
      },
      {
        "k": 226,
        "mu": "250607795233392014/31088519921749417605"
      },
      {
        "k": 227,
        "mu": "811646667727754212381/100649125066191617487568"
      },
      {
        "k": 228,
        "mu": "100125344903487967709/12411465006479394693840"
      },
      {
        "k": 229,
        "mu": "136155145431828769297/16871266063584832784280"
      },
      {
        "k": 230,
        "mu": "7221537750959195447/894492124591980679985"
      },
      {
        "k": 231,
        "mu": "1133305200549066983/140321952632268824340"
      },
      {
        "k": 232,
        "mu": "968273263508425276027/119841522899119391519688"
      },
      {
        "k": 233,
        "mu": "156657633710917799764/19381633472174291984215"
      },
      {
        "k": 234,
        "mu": "21358259165056966228/2641392540532645087695"
      },
      {
        "k": 235,
        "mu": "1228010665437910571/151808612915780135640"
      },
      {
        "k": 236,
        "mu": "241767771432407608/29875749278815383565"
      },
      {
        "k": 237,
        "mu": "23977257720740028551/2961727044451484761896"
      },
      {
        "k": 238,
        "mu": "5954347898574351040493/735197274950086627287105"
      },
      {
        "k": 239,
        "mu": "6160232120987690374679/760308788400001315220060"
      },
      {
        "k": 240,
        "mu": "3398588348844149519/419289397384433798640"
      },
      {
        "k": 241,
        "mu": "43361007129318733/5347320740811923115"
      },
      {
        "k": 242,
        "mu": "17703785733852879722/2182346931460407546989"
      },
      {
        "k": 243,
        "mu": "783086177382950254657/96491095294926242085120"
      },
      {
        "k": 244,
        "mu": "3643250077854573570727/448730911453698737554680"
      },
      {
        "k": 245,
        "mu": "94153846096051009/11591876101039289755"
      },
      {
        "k": 246,
        "mu": "20761009213490007317/2554948545069601838535"
      },
      {
        "k": 247,
        "mu": "1609179308986296489415/197950031529774613187748"
      },
      {
        "k": 248,
        "mu": "268195159152152151293/32977592752563895690280"
      },
      {
        "k": 249,
        "mu": "12782783560827315082/1571121627822184087905"
      },
      {
        "k": 250,
        "mu": "113587639750161832/13955047245795428625"
      },
      {
        "k": 251,
        "mu": "23465629142065397/2881693870817821400"
      },
      {
        "k": 252,
        "mu": "52593976870223218951/6456046156293294283338"
      },
      {
        "k": 253,
        "mu": "55546625796948102853/6815580863636507165280"
      },
      {
        "k": 254,
        "mu": "10094345016539536205129/1238048172746948616671585"
      },
      {
        "k": 255,
        "mu": "5558159762500758229/681403390653997068420"
      },
      {
        "k": 256,
        "mu": "332294711437986511/40720232136099713280"
      },
      {
        "k": 257,
        "mu": "17350072250698571669/2125207634116338767096"
      },
      {
        "k": 258,
        "mu": "3819931684040824905266/467701408731897257320335"
      },
      {
        "k": 259,
        "mu": "514153173985320266023/62924296531085166591120"
      },
      {
        "k": 260,
        "mu": "513746109789679759/62847346785534744160"
      },
      {
        "k": 261,
        "mu": "116554455545265433/14252125788602011440"
      },
      {
        "k": 262,
        "mu": "2597001198593094026803/317420605945801038578733"
      },
      {
        "k": 263,
        "mu": "1913299881834190985549/233753470311597591198140"
      },
      {
        "k": 264,
        "mu": "418558195955738931263/51114345859955359477320"
      },
      {
        "k": 265,
        "mu": "712161736346693416/86931550571080703235"
      },
      {
        "k": 266,
        "mu": "117486496100743311268/14335026323987157761665"
      },
      {
        "k": 267,
        "mu": "1009361844640495744483/123103136655006816824376"
      },
      {
        "k": 268,
        "mu": "1950920301796470827611/237833711586134256463635"
      },
      {
        "k": 269,
        "mu": "1005431401083597029669/122517452224640800373960"
      },
      {
        "k": 270,
        "mu": "421062587625308299/51286585841527441455"
      },
      {
        "k": 271,
        "mu": "136679765274797443411/16640753673799999308780"
      },
      {
        "k": 272,
        "mu": "3520819855424149248145/428473764560806230116848"
      },
      {
        "k": 273,
        "mu": "94463719192558513999/11490982922673927337665"
      },
      {
        "k": 274,
        "mu": "18684089814475165748354/2271830127690774720354285"
      },
      {
        "k": 275,
        "mu": "111974325379554739/13609250537444874400"
      },
      {
        "k": 276,
        "mu": "211433098053636457/25686247683560944920"
      },
      {
        "k": 277,
        "mu": "9113044667566224967/1106632028739148470966"
      },
      {
        "k": 278,
        "mu": "21020027703003018788603/2551438972577799588627905"
      },
      {
        "k": 279,
        "mu": "4082743146976984679/495354665112228539460"
      },
      {
        "k": 280,
        "mu": "35650165105587734027/4323527138495089055160"
      },
      {
        "k": 281,
        "mu": "5734145381384526062/695117061217548434885"
      },
      {
        "k": 282,
        "mu": "68430932105600369248/8291908111288318343877"
      },
      {
        "k": 283,
        "mu": "24297995227242910104773/2942967243308565390845880"
      },
      {
        "k": 284,
        "mu": "893033256917421037943/108117445144396533097670"
      },
      {
        "k": 285,
        "mu": "857662170799310369/103790537305956914160"
      },
      {
        "k": 286,
        "mu": "19253228872927936607/2328941929060315275135"
      },
      {
        "k": 287,
        "mu": "5447060948248998351283/658614260782851412747708"
      },
      {
        "k": 288,
        "mu": "1037652492805425517859/125410782263665117998240"
      },
      {
        "k": 289,
        "mu": "225137045294102621518/27198452894896288315395"
      },
      {
        "k": 290,
        "mu": "47421600114815267342/5726483278497296661245"
      },
      {
        "k": 291,
        "mu": "11611398682269082673/1401558245911839679440"
      },
      {
        "k": 292,
        "mu": "3134224328439762802277/378156690249828018186864"
      },
      {
        "k": 293,
        "mu": "27217829524450972057/3282544196070852190120"
      },
      {
        "k": 294,
        "mu": "11043791633254393253693/1331346102718954051465995"
      },
      {
        "k": 295,
        "mu": "54494557203244082747/6566619788562642671940"
      },
      {
        "k": 296,
        "mu": "280076392511338156771/33735063475326633467080"
      },
      {
        "k": 297,
        "mu": "2271666945121782500/273505640734575308961"
      },
      {
        "k": 298,
        "mu": "278049245926495735676/33462645717083255730585"
      },
      {
        "k": 299,
        "mu": "38002078829181118327229/4571546735159614484005160"
      },
      {
        "k": 300,
        "mu": "104128784589791402/12521149527823196325"
      },
      {
        "k": 301,
        "mu": "160478828102247449/19288972071546272760"
      },
      {
        "k": 302,
        "mu": "8243367439550433571321/990408334410620680068493"
      },
      {
        "k": 303,
        "mu": "14113404542888086171901/1694962376142419728174260"
      },
      {
        "k": 304,
        "mu": "43490374267480896711629/5220840484210017016098960"
      },
      {
        "k": 305,
        "mu": "6936004075411423/832292523942504265"
      },
      {
        "k": 306,
        "mu": "40776218668584658066/4890951452671753411305"
      },
      {
        "k": 307,
        "mu": "9421415882017724245717/1129594853009216024215488"
      },
      {
        "k": 308,
        "mu": "2198633722930272290909/263499579351382929364040"
      },
      {
        "k": 309,
        "mu": "129329215133846318156/15493323301897531470765"
      },
      {
        "k": 310,
        "mu": "2631489263407563197/315116277665366322255"
      },
      {
        "k": 311,
        "mu": "418708835254218133567/50119075600549262221060"
      },
      {
        "k": 312,
        "mu": "511652698890368594203/61219290311341884517848"
      },
      {
        "k": 313,
        "mu": "1723141144274676388474/206089741593473770758765"
      },
      {
        "k": 314,
        "mu": "56590189671387591061304/6765495092441459369842685"
      },
      {
        "k": 315,
        "mu": "1147124910729464437/137085799968018420120"
      },
      {
        "k": 316,
        "mu": "119180400220450594387/14236733107822289303610"
      },
      {
        "k": 317,
        "mu": "40224908978681403121/4803134409825341362432"
      },
      {
        "k": 318,
        "mu": "20909620531196964183571/2495746164445605073820235"
      },
      {
        "k": 319,
        "mu": "75976256646813583457/9064778001552032851380"
      },
      {
        "k": 320,
        "mu": "105618633020578707257/12596366082957485723840"
      },
      {
        "k": 321,
        "mu": "1410600882174233309/168164673423401169570"
      },
      {
        "k": 322,
        "mu": "13888840593635174681230/1655095025659203171905673"
      },
      {
        "k": 323,
        "mu": "71218462618447546817633/8483524089412279171797680"
      },
      {
        "k": 324,
        "mu": "4057353788574116929853/483118632304018773549120"
      },
      {
        "k": 325,
        "mu": "149773357072243531/17826788985295680000"
      },
      {
        "k": 326,
        "mu": "140401672370835037/16704709927954080019"
      },
      {
        "k": 327,
        "mu": "5247973966739816338517/624146986349969181960156"
      },
      {
        "k": 328,
        "mu": "3508687343086090764361/417127551432680429250360"
      },
      {
        "k": 329,
        "mu": "2585111590394988562672/307208306744469491054155"
      },
      {
        "k": 330,
        "mu": "111111176242371892/13199008684652945385"
      },
      {
        "k": 331,
        "mu": "695240632523898338929/82556083731255416938920"
      },
      {
        "k": 332,
        "mu": "2226612644047614486509/264295296582377271040511"
      },
      {
        "k": 333,
        "mu": "90546484568476653731/10743545931007269798360"
      },
      {
        "k": 334,
        "mu": "93525004468307008947029/11092655844453021141728385"
      },
      {
        "k": 335,
        "mu": "153324538750261629527/18178233694204474344380"
      },
      {
        "k": 336,
        "mu": "13779684741797258801/1633096982775921013680"
      },
      {
        "k": 337,
        "mu": "314322406644994089037/37237557050811757290147"
      },
      {
        "k": 338,
        "mu": "103037514242278387652018/12202106941742441479386605"
      },
      {
        "k": 339,
        "mu": "35181409615498944094643/4164729245795574026519520"
      },
      {
        "k": 340,
        "mu": "12354773833136345293/1461984902649262409880"
      },
      {
        "k": 341,
        "mu": "40586001644543387/4800863736875563610"
      },
      {
        "k": 342,
        "mu": "839912885845836047357/99314543181543293346039"
      },
      {
        "k": 343,
        "mu": "116114153670704725776563/13724601161284823049050580"
      },
      {
        "k": 344,
        "mu": "118897371151877382677579/14048283519045550447130360"
      },
      {
        "k": 345,
        "mu": "2028982062242149802/239643763734819399315"
      },
      {
        "k": 346,
        "mu": "997118868679000276816/117725961512736135970305"
      },
      {
        "k": 347,
        "mu": "3645749671964487093655/430278869653675804506664"
      },
      {
        "k": 348,
        "mu": "10885345182378186275759/1284232677113758225923390"
      },
      {
        "k": 349,
        "mu": "8356854016979438075819/985560159854748612611760"
      },
      {
        "k": 350,
        "mu": "8758970602300566761/1032601331995933278425"
      },
      {
        "k": 351,
        "mu": "43307601516965417/5103680853098367540"
      },
      {
        "k": 352,
        "mu": "2606420584711464324071/307046474187148417838688"
      },
      {
        "k": 353,
        "mu": "1146096889580501096176/134965158525295158819385"
      },
      {
        "k": 354,
        "mu": "7148381450884839580774/841490560102508606147385"
      },
      {
        "k": 355,
        "mu": "12934833924105458363/1522103051682932827440"
      },
      {
        "k": 356,
        "mu": "628628165129280579557/73946765454646343657360"
      },
      {
        "k": 357,
        "mu": "334968553416264969287/39388732704447753147528"
      },
      {
        "k": 358,
        "mu": "164485993590819689974823/19334813743608586172825505"
      },
      {
        "k": 359,
        "mu": "168261570809886912012779/19771498463699331339864260"
      },
      {
        "k": 360,
        "mu": "30597852654948081983/3594095787783676599720"
      },
      {
        "k": 361,
        "mu": "6287190965087213228/738243918777778710165"
      },
      {
        "k": 362,
        "mu": "36009633853435377130348/4226753641122405869284633"
      },
      {
        "k": 363,
        "mu": "5579840233536733946621/654719796390410527171560"
      },
      {
        "k": 364,
        "mu": "23537797648817643068788/2760867007650730643359695"
      },
      {
        "k": 365,
        "mu": "19255250784591731177/2257746975374542772120"
      },
      {
        "k": 366,
        "mu": "525030680790378265051/61540025830534341755655"
      },
      {
        "k": 367,
        "mu": "1088139410174086358287/127498450440385474157244"
      },
      {
        "k": 368,
        "mu": "29401685983221390636059/3443820046967970149979440"
      },
      {
        "k": 369,
        "mu": "121762729016028561593/14257090572891923358495"
      },
      {
        "k": 370,
        "mu": "344143760456047684202/40281462275583170088765"
      },
      {
        "k": 371,
        "mu": "1758918911735640709501/205807126821422851876480"
      },
      {
        "k": 372,
        "mu": "241647909764233269415/28264894465116284682168"
      },
      {
        "k": 373,
        "mu": "1794488023439394409111/209823966890579869086435"
      },
      {
        "k": 374,
        "mu": "48835481258918160197/5708219624448849851255"
      },
      {
        "k": 375,
        "mu": "146229158734576531/17086390407994528500"
      },
      {
        "k": 376,
        "mu": "627612767825001443/73309409800585747800"
      },
      {
        "k": 377,
        "mu": "1565724106901942967098/182824867505348159498849"
      },
      {
        "k": 378,
        "mu": "28441413541992944602792/3319890412874963228073045"
      },
      {
        "k": 379,
        "mu": "261533503573518885252629/30517778049313041382575960"
      },
      {
        "k": 380,
        "mu": "106879958707011152003/12467383747496848298690"
      },
      {
        "k": 381,
        "mu": "45495603173231431313/5305207955771536254240"
      },
      {
        "k": 382,
        "mu": "7967326034885246928451/928752449336380109062059"
      },
      {
        "k": 383,
        "mu": "284850037648182497129423/33193918470950358719010380"
      },
      {
        "k": 384,
        "mu": "96985428804802893617843/11298064555256505102721920"
      },
      {
        "k": 385,
        "mu": "337701101848018199/39326547283796725260"
      },
      {
        "k": 386,
        "mu": "2428111389289318502062/282669001828462429580785"
      },
      {
        "k": 387,
        "mu": "6888200209492646911717/801626446724215925566512"
      },
      {
        "k": 388,
        "mu": "158272056312363009978109/18413132247297491330982240"
      },
      {
        "k": 389,
        "mu": "1443040821476063824921/167826157935922121327440"
      },
      {
        "k": 390,
        "mu": "176033087820843353029/20466020513747499470715"
      },
      {
        "k": 391,
        "mu": "2696070090037963212343/313349345838714191559540"
      },
      {
        "k": 392,
        "mu": "68816659262621066242099/7995583590218767053401128"
      },
      {
        "k": 393,
        "mu": "192591918038830715512/22369385814149051976795"
      },
      {
        "k": 394,
        "mu": "358623887895325094297204/41640418502783122166431485"
      },
      {
        "k": 395,
        "mu": "585750481994364364637/67990595388966784948040"
      },
      {
        "k": 396,
        "mu": "59916665428173391/6952557530320968555"
      },
      {
        "k": 397,
        "mu": "207306838014185865815/24047603144348499803736"
      },
      {
        "k": 398,
        "mu": "389329218749581081988933/45147824183947184673762305"
      },
      {
        "k": 399,
        "mu": "132452109663489591120493/15354681390752375009411220"
      }
    ]
  },
  "monotonic_exact_sample_checks": 2985
}

==> anc/proof-data/s4_augmented_bounds.py <==
"""Finite sufficient tests for augmented Gamma1. Exact rational arithmetic.

Full-range certificates, if any, are produced separately; a numerical scan
of this file alone is not an all-parameter theorem.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_contraction_bounds import sqrt_upper


def criterion(a,c,k,b=Q(3,10),d=Q(3,10),aug=Q(100),t=Q(0),young=Q(1,20),upper_a=None):
    assert a>c>=3 and k>=a+2 and b>0 and d>0 and aug>t>=0 and young>0
    if upper_a is None:upper_a=a
    assert a<=upper_a<=k-2
    r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
    ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
    zloss=Q(0);ploss=Q(0)
    if t:
        fac=2*aug*t/(aug-t)
        zloss=fac*gu*gu;ploss=fac/(k*k)
    den=r+ep*k+de
    pr=den/(k*r)+ll*k*k+mm-ploss
    ph=den/(k*r)+ll*k*k-ploss
    if min(pr,ph)<=0:return None
    U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r
    V=(1+ep)/k+ll*k*r
    A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
    D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr-zloss
    C0=ep/k-g/r-ll*r+U*V/pr
    H2=1-gu+ep/k+ll*r*r-V*V/ph-zloss
    H3=1-gu+ep/k-zloss
    if ep/k-gu/r-ll*r+U*V/pr<=0:return None
    u=Q(1,c)-Q(1,k)-Q(a*(a-c),c*k)*1/r;h=(r-a)/k
    ell=Q(c,k)*u-g*g/(r*r)
    assert 0<=u<=h and ell>=0
    loss=ell/young
    A=A0-loss;D=D0-4*loss;C=C0+2*loss;H=min(H2,H3)-young
    if t:H=min(H,2+1/t) # valid lower bound; keeps the contraction lemma's d>=0
    if H+t<=0:return None
    dd=(1+t)**2/(H+t)-t
    if not 0<=dd or dd*h>=1:return None
    rho=u/(1-dd*h+(dd+t)*u)
    aa=A-rho;zz=D+t-(1+t)**2*rho;cc=C+(1+t)*rho
    if min(aa,zz,cc)<=0:return None
    eta=aa-cc*cc/zz
    out=dict(eta=eta,A=aa,D=zz,C=cc,rho=rho,dd=dd,
             H=H,h=h,u=u,epsilon=ep,delta=de,aug=aug,t=t,young=young)
    if eta>0:
        out['K_nonconstant']=k*r*r*eta/2
        out['K_constant']=(a*r*r/2+2*de)/(1+aug)
        out['K']=min(out['K_nonconstant'],out['K_constant'])
    return out


def diameter(a,c,k,parameters):
    out=criterion(a,c,k,*parameters)
    assert out and out['eta']>0
    r=Q(k-1);root=sqrt_upper(k*r)
    drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
    out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
    out.update(a=a,c=c,k=k)
    return out


def theorem_bound(a,c,k):
    """All-degree c>=9 theorem; chooses a certified witness or older BE."""
    assert a>c>=9 and k>=a+2
    r=Q(k-1);old_delta=2*k*(c-2)+4-a*(a-c)
    old_K=Q(k+2,2)+min(Q(0),r*old_delta/(2*c))
    options=[]
    if old_K>0:
        options.append(dict(a=a,c=c,k=k,K=old_K,diameter=max(3,2*int(2*k*r/old_K)),method='older distance-2 BE'))
    if k>=10000:
        if 16*a<=k:p=(Q(7,5),Q(7,5),Q(1000),Q(20),Q(1,100))
        else:p=(Q(7,20),Q(7,20),Q(1000),Q(0),Q(1,50))
        options.append(diameter(a,c,k,p))
    else:
        data=json.loads(Path(__file__).with_name('s4_c9_certificates.json').read_text(encoding='utf-8'))
        row=next((row for row in data['finite']['rows'] if row['k']==k and row['alo']<=a<=row['ahi']),None)
        if row:options.append(diameter(a,c,k,tuple(map(Q,row['parameters']))))
    assert options
    return min(options,key=lambda d:d['diameter'])


def scan():
    import math
    choices=[(Q(3,10),Q(3,10),Q(100),Q(0)),
             (Q(7,5),Q(7,5),Q(200),Q(10)),
             (Q(29,20),Q(29,20),Q(100),Q(10))]
    for k in (50,100,200,500,1000,2000,10000,100000):
        bad=[];worst=(1e99,None)
        alast=(7+math.isqrt(49+4*(10*k+4)))//2
        for a in sorted(set([alast+1]+[max(alast+1,min(k-2,int(k*g)))
                             for g in (.02,.04,.06,.08,.1,.12,.125,.13,.15,.2,.3,.5,.8)])):
            if a>k-2:continue
            best=(-1e99,None)
            for b,d,aug,t in choices:
                for young in map(Q,('0.001','0.003','0.01','0.03','0.05','0.1','0.2')):
                    out=criterion(a,7,k,b,d,aug,t,young)
                    if out and float(out['eta'])>best[0]:best=(float(out['eta']),(b,d,aug,t,young))
            if best[0]<worst[0]:worst=(best[0],a)
            if best[0]<=0:bad.append(a)
        print(k,'worst',worst,'bad',bad,flush=True)


if __name__=='__main__':scan()


==> anc/proof-data/s4_c3_dense_bounds.py <==
"""s=4,c=3 certified candidates, retaining all earlier diameter bounds.

Complete in the dense region k<=2a, and in the two-fine tail
k>=900000000, 4*a*a<=25*k. Full c=3 coverage is not asserted.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from s4_c56_retained_bounds import criterion, diameter
from odd_mixed_bounds import eta


def bounds(a,k):
    if any(type(x) is not int for x in (a,k)) or a<=3 or k<a+2:
        raise ValueError('Require integer a>3 and k>=a+2.')
    candidates=[];r=k-1
    Delta=2*k+4-a*(a-3)
    old_K=Q(k+2,2)+min(Q(0),Q(r*Delta,6))
    if old_K>0:
        candidates.append(dict(method='old distance-2 BE',K=old_K,
                               diameter=max(3,2*int(2*k*r/old_K))))
    cubic=eta(a,3,k)
    if cubic>0:
        h=min(Q(a),cubic)
        candidates.append(dict(method='old all-s cubic',h=h,diameter=int(12*k/h)))
    if k>=100:
        p=(Q(3,10),Q(3,10),Q(1000),Q(0),Q(10,k),Q(1))
        if criterion(a,3,k,*p):
            out=diameter(a,3,k,p)
            out['method']='s4 c3 dense augmented BE'
            candidates.append(out)
    elif 2*a>=k:
        data=json.loads(Path(__file__).with_name('s4_c3_dense_finite_certificates.json').read_text(encoding='utf8'))
        row=next(row for row in data['rows'] if row['a']==a and row['k']==k)
        if 'parameters' in row:
            p=tuple(map(Q,row['parameters']))
            out=diameter(a,3,k,p)
            out['method']='s4 c3 dense augmented BE'
            candidates.append(out)
    two_fine_tail=k>=900000000 and 4*a*a<=25*k
    if two_fine_tail:
        from s4_c3_two_fine_bounds import proven_bound
        candidates.append(proven_bound(a,k))
    covered=2*a>=k or old_K>0 or cubic>0 or two_fine_tail
    if covered:assert candidates
    return dict(parameters=dict(s=4,c=3,a=a,k=k),
                uniform_criterion=covered,candidates=candidates,
                best=min(candidates,key=lambda x:x['diameter']) if candidates else None)


==> anc/proof-data/s4_c3_dense_certificates.json <==
[
  {
    "alo_ratio": "1/2",
    "ahi_ratio": "11/20",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "1343371801710/91",
          "7128403804637/12012",
          "134325758579/15015",
          "119998581/2002",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "715547/3",
          "14537/2",
          "443/6",
          "1/4"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "49",
          "1/2"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "7252/3",
          "295/6",
          "1/4"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "98483945/167",
          "56487269/3006",
          "5979319/30060",
          "2337/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "333025000/2337",
          "119974840/21033",
          "1500329/21033",
          "667/2337"
        ],
        "denominator_shifted": [
          "1969678900/2337",
          "564872690/21033",
          "314701/1107",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "792620249806520432897890000/111397",
                "816118883547593952831265900/1108107",
                "927821321301410299133080835/27069471",
                "119311432079193066880092665/126324198",
                "21558769078120845542072921/1263241980",
                "26692479659849285567401/126324198",
                "156371140341192305674/86130135",
                "409193304783815323/38280060",
                "948047271935831/22968036",
                "1806737088749/19140030",
                "4542406367/46786740"
              ],
              "denominator_shifted": [
                "815813267807717551350000/10127",
                "584312281419822516049500/70889",
                "26895287644801618675050/70889",
                "733382841244086796005/70889",
                "144317471735333261380/779779",
                "15928539344840589928/7018011",
                "1220535404280601141/63162099",
                "215871481831127/1914003",
                "27278766292406/63162099",
                "83515886/85239",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "511616877693118823166961025/111397",
                "781532981501741812075430030/1619541",
                "479452105307085550250195924/21054033",
                "107071459813351016054690849/168432264",
                "6778596738566088000901019/583034760",
                "245219033986447814283587/1684322640",
                "19165030343047399925447/15158903760",
                "1085453472949423645/144370512",
                "1682792792846261/57420090",
                "5694570791731/84216132",
                "273438019/3898895"
              ],
              "denominator_shifted": [
                "815813267807717551350000/10127",
                "584312281419822516049500/70889",
                "26895287644801618675050/70889",
                "733382841244086796005/70889",
                "144317471735333261380/779779",
                "15928539344840589928/7018011",
                "1220535404280601141/63162099",
                "215871481831127/1914003",
                "27278766292406/63162099",
                "83515886/85239",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "2141561421679384112500/10127",
                "10300369988263738784570/539847",
                "3480556476596749562879/4678674",
                "460640521420349522761/28072044",
                "1749501523276869489/7797790",
                "4925846484164919503/2526483960",
                "2659598050109089/252648396",
                "3401650401161/105270165",
                "4042719683/93573480"
              ],
              "denominator_shifted": [
                "83237758168321350000/10127",
                "47846622650599849500/70889",
                "18898980979578674550/779779",
                "55371903312661665/111397",
                "402256469127318340/63162099",
                "99910040218769/1914003",
                "16882637727155/63162099",
                "66638564/85239",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "18816149474028670739261933500/111397",
                "60833653561857645970803993595/3007719",
                "207228433227523660991033826839/189486297",
                "77916319385593864655811503/2208465",
                "62890978072908817788811873/83290680",
                "426871479549651940321658587/37897259400",
                "2265691317543019224868193/18948629700",
                "1222994734226342271113/1353473550",
                "1728286120556242319/362653200",
                "422209526574015863/25264839600",
                "42197607592801/1203087600",
                "10413936191/311911600"
              ],
              "denominator_shifted": [
                "80765513512964037583650000/10127",
                "63557608735216451948350500/70889",
                "3246945758255182764879450/70889",
                "99500188927966211479545/70889",
                "290320012408869449775/10127",
                "319531404528579750588/779779",
                "9784809597309067493/2339337",
                "1925787535422893050/63162099",
                "42529682958335/273429",
                "4772201167640/9023157",
                "91954547/85239",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "53721887909757287535603359671250/111397",
                "494310214647436897615329412093075/6015438",
                "661043874518378358291582388867027/108277884",
                "807317478868391682717919546567/3022110",
                "588611750272334201139330894067571/75794518800",
                "1272203854530495897485858807591/7978370400",
                "362244281719354907091697769657/151589037600",
                "8047830988379105583100622059/303178075200",
                "122981508056930629801711/561440880",
                "402724910215638925210357/303178075200",
                "34933393321388691499/6063561504",
                "2197558645600847/129729600",
                "255070005778067/8421613200",
                "4435623527/178235200"
              ],
              "denominator_shifted": [
                "799578583778343972078135000000/10127",
                "741726686802201778642694400000/70889",
                "45358085739625131573113854500/70889",
                "1694751685014863315806856550/70889",
                "43166660214855111718716405/70889",
                "791494230289243130545320/70889",
                "118231262127790240726587/779779",
                "10835680259315913403613/7018011",
                "106383244376273835823/9023157",
                "4211548072252046665/63162099",
                "17146602351235205/63162099",
                "47590238499653/63162099",
                "108917108/85239",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "2604749032815109845259262500/10127",
                "252158788851501541417020490/8151",
                "212173352019200909408721883787/126324198",
                "68709274495251698727444122107/1263241980",
                "1639806096766078499823052513/1403602200",
                "441829470450873977746287401/25264839600",
                "104570574128815704561403/561440880",
                "71349446108547002498293/50529679200",
                "1715797849848750799/229680360",
                "55320146933517287/2105403300",
                "155272700544761/2807204400",
                "32941990097/623823200"
              ],
              "denominator_shifted": [
                "81581326780771755135000000/10127",
                "64141921016636274464400000/70889",
                "467691577985712054793500/10127",
                "100233571769210298275550/70889",
                "1730689109786021607235/59983",
                "413101597157436906460/1002573",
                "265410394531625423452/63162099",
                "276130184903331463/9023157",
                "9851635529667791/63162099",
                "33467293445006/63162099",
                "92039786/85239",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "11/20",
    "ahi_ratio": "3/5",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "2111005716855/143",
          "3564192923219/6006",
          "179100711637/20020",
          "1199984809/20020",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "664532/3",
          "135069/20",
          "2059/30",
          "93/400"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "44",
          "9/20"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "6292/3",
          "2563/60",
          "87/400"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "90133670/167",
          "34652113/2004",
          "2764207/15030",
          "217/334"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "4757500/31",
          "11997484/1953",
          "1500329/19530",
          "667/2170"
        ],
        "denominator_shifted": [
          "180267340/217",
          "34652113/1302",
          "2764207/9765",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "20529574330298589307603500/2821",
                "38309448188231232797754205/50778",
                "4949321758157662027403287135/140756616",
                "15174401039992164937103065/15639624",
                "247092851193445202002826107/14075661600",
                "21879166708094334876899/100540440",
                "2634895927474283125381/1407566160",
                "31061862083398414981/2815132320",
                "71470037853571543/1675674000",
                "95437785609431/977476500",
                "21833902709/217217000"
              ],
              "denominator_shifted": [
                "1567948076314622837010000/19747",
                "160701794133906644848350/19747",
                "14817946808175490448865/39494",
                "404690901819641356293/39494",
                "7250631602544646671/39494",
                "1049495292444964177/465465",
                "375815229198039919/19549530",
                "6589412030762377/58648590",
                "25265908668877/58648590",
                "105113642/107415",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "93870920193912127092155340/19747",
                "177850997670488723334141785/355446",
                "4438615150022272756792363243/187675488",
                "3102207385717071476407031233/4691887200",
                "4058200674516743620602343/335134800",
                "8548205826279469077706313/56302646400",
                "9008287977576948276067/6824563200",
                "22122269565335234377877/2815132320000",
                "3836378248349082217/125116992000",
                "22149885719157901/312792480000",
                "1965269574707/26734400000"
              ],
              "denominator_shifted": [
                "1567948076314622837010000/19747",
                "160701794133906644848350/19747",
                "14817946808175490448865/39494",
                "404690901819641356293/39494",
                "7250631602544646671/39494",
                "1049495292444964177/465465",
                "375815229198039919/19549530",
                "6589412030762377/58648590",
                "25265908668877/58648590",
                "105113642/107415",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "642490402599421027500/2821",
                "26781879459912905305867/1303302",
                "15663041608644695777537/19549530",
                "658080507624939801011/37237200",
                "10497370589414045559/43443400",
                "19704065597690845103/9383774400",
                "8579645021221447/756756000",
                "1360707265257317/39099060000",
                "404285989307/8688680000"
              ],
              "denominator_shifted": [
                "159978377340539010000/19747",
                "13164582738545038350/19747",
                "947333464853645265/39494",
                "642389596974846859/1303302",
                "12368487655767274/1954953",
                "3046633844397487/58648590",
                "15626727551311/58648590",
                "83845472/107415",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "135088179411335375223050250/403",
                "3965220101833227580577623345/101556",
                "263734424129926056396516200041/127960560",
                "916372493793734194252383641207/14075661600",
                "27500394812790011162839508887/20108088000",
                "88265223473031682159086343/4398644250",
                "295418219483032504443897811/1407566160000",
                "2202941102661130575141863/1407566160000",
                "2869898932674047808701/351891540000",
                "19750823581102247/698197500",
                "2298479437429423/39099060000",
                "385455869/6950944"
              ],
              "denominator_shifted": [
                "155226859555147660863990000/19747",
                "17477425695571380676996650/19747",
                "1788380322277186844134335/39494",
                "3920167577737141765848/2821",
                "561251715235780688361/19747",
                "80331960295411728789/197470",
                "5418967331552963161/1303302",
                "59326582621319836/1954953",
                "129867671271160/837837",
                "6189544294709/11729718",
                "115747727/107415",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "352588694387552380301968498800/217",
                "11965334394003917955372337400627/50778",
                "1997600404562060847166503580958923/127960560",
                "45824118977760883665713500405859/73120320",
                "4794704792771096179012970893091771/281513232000",
                "466280750433122189857277623774111/1407566160000",
                "2430175304632049013125599524253/511842240000",
                "2860546198183781090592200793679/56302646400000",
                "7622230308167445535513336939/18767548800000",
                "2998362907871571905511277/1251169920000",
                "2857139120476888910886017/281513232000000",
                "21938778145965640811/750701952000",
                "229210408305861611/4468464000000",
                "72044437964579/1737736000000"
              ],
              "denominator_shifted": [
                "1536745909595961842553501000000/19747",
                "203916659437631053214200845000/19747",
                "12485717168245927294051281600/19747",
                "934177761798670792083258765/39494",
                "23822751155521321433334663/39494",
                "218658905068537960845885/19747",
                "29727028248474185654121/197470",
                "5000302205573669991616/3258255",
                "45868768290671776211/3909906",
                "389523658203494938/5864859",
                "288636296831681/1066338",
                "44104796044003/58648590",
                "137123312/107415",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "843418827396068130586335000/2821",
                "710108787918218466681001978/19747",
                "8327704035255462233311025617/4265352",
                "10594736376150313164176910593/167567400",
                "5792698606914355581398685391/4265352000",
                "4769130031469580833158245967/234594360000",
                "40635199722609958922442293/187675488000",
                "7701706788797736187749919/4691887200000",
                "13582193916669310401827/1563962400000",
                "2924872267541753371/95752800000",
                "50284118328197093/781981200000",
                "5334106088851/86886800000"
              ],
              "denominator_shifted": [
                "156794807631462283701000000/19747",
                "17638127489705287321845000/19747",
                "901599134542681167291600/19747",
                "55287036990139626078165/39494",
                "1129754062074106023393/39494",
                "533129524768563309703/1303302",
                "3140781738557403359/751905",
                "1786386890670357457/58648590",
                "63748272011539/410130",
                "31005113522077/58648590",
                "115855142/107415",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "3/5",
    "ahi_ratio": "13/20",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776990217160/1001",
          "182778663801/308",
          "38378659679/4290",
          "299995952/5005",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "202839",
          "30942/5",
          "944/15",
          "16/75"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "39",
          "2/5"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "1794",
          "183/5",
          "14/75"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "81783395/167",
          "23734535/1503",
          "1692503/10020",
          "2003/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "333025000/2003",
          "119974840/18027",
          "1500329/18027",
          "667/2003"
        ],
        "denominator_shifted": [
          "1635667900/2003",
          "474690700/18027",
          "1692503/6009",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "2126785282394709289386375000/286429",
                "1546350294069378269547525250/2005003",
                "649797443194303096891430915/18045027",
                "35921162082688084128931195/36090054",
                "58585493888430971497824923/3248104860",
                "36367259173205839431031/162405243",
                "522131399133057467179/270675405",
                "2641494937815666293/232007490",
                "715658549852539607/16240524300",
                "5467492849979/54135081",
                "31306696913/300750450"
              ],
              "denominator_shifted": [
                "14226882902330388161850000/182273",
                "208728434059809335545500/26039",
                "67493605147350048463500/182273",
                "1846760494464153174915/182273",
                "364617061073911349670/2005003",
                "4485776281206135676/2005003",
                "1034355970907638373/54135081",
                "465774243161351/4164237",
                "2583672338372/6015009",
                "452126714/462693",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "1409450004871846626096942075/286429",
                "1040695748806073271549477965/2005003",
                "161299021733986171923296561/6561828",
                "62113606213484663864277002/90225135",
                "4101907941586225101623335/324810486",
                "367908974476860288436043/2320074900",
                "2242129635390783383171/1624052430",
                "668269075159296177829/81202621500",
                "13812800724921373/429643500",
                "167661674042281/2255628375",
                "580764377681/7518761250"
              ],
              "denominator_shifted": [
                "14226882902330388161850000/182273",
                "208728434059809335545500/26039",
                "67493605147350048463500/182273",
                "1846760494464153174915/182273",
                "364617061073911349670/2005003",
                "4485776281206135676/2005003",
                "1034355970907638373/54135081",
                "465774243161351/4164237",
                "2583672338372/6015009",
                "452126714/462693",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "6425145325807080712500/26039",
                "44638144311994393361420/2005003",
                "93981788428763186224211/108270162",
                "1480736975104853188007/77335830",
                "94479902854019039947/360900540",
                "684194816890994593/300750450",
                "22164922357010437/1804502700",
                "28349143195616/751876125",
                "25268834103/501250750"
              ],
              "denominator_shifted": [
                "1451574625276031850000/182273",
                "119751786819101218500/182273",
                "6787105456452136500/286429",
                "2935466061050783695/6015009",
                "339852790218718100/54135081",
                "2796236361575597/54135081",
                "228108212309/859287",
                "360513500/462693",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "145567607362783371497223117000/286429",
                "117685816940009451770632229790/2005003",
                "18495287978751167540100067577/6015009",
                "527462209404243995794759603/5468190",
                "991038787207941966508883717/492137100",
                "14458775833329270894621229/492137100",
                "49647604127474790881881163/162405243000",
                "368477601971322275212639/162405243000",
                "955922858513301268091/81202621500",
                "3302499380962244569/81202621500",
                "4558549967309831/54135081000",
                "14429731523/182273000"
              ],
              "denominator_shifted": [
                "1408461407330708428023150000/182273",
                "158875687705778257694881500/182273",
                "8142965948006320146705000/182273",
                "250322894099301212780085/182273",
                "5128314044129355321945/182273",
                "808708912913318781594/2005003",
                "24835244523602429131/6015009",
                "1633807421856297110/54135081",
                "1193873887798145/7733583",
                "3165559419290/6015009",
                "497933321/462693",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "819951324061657302719929269321750/286429",
                "11283868126259750594142331915815/28042",
                "29752686065318689301937508977559/1145716",
                "49057899560895018706648312555889/48120072",
                "15090921123209033371622187460141/555231600",
                "14071487667946968083076008532049/27067540500",
                "476972967444994991985082722331/64962097200",
                "8996598367422285007250277947/116003745000",
                "331748489280759280045616801/541350810000",
                "968641564479249964893253/270675405000",
                "11083896421312739275211/738205650000",
                "7911602489869519139/184551412500",
                "1010530585991159/13533770250",
                "429112500023/7160725000"
              ],
              "denominator_shifted": [
                "13943767932574013437429185000000/182273",
                "1853153128346015728355933700000/182273",
                "113640086146043151161684068500/182273",
                "4257522562942117973412018000/182273",
                "108727530910647879177197415/182273",
                "1998695410503029825281740/182273",
                "299300835083061362210901/2005003",
                "9165528562978766562851/6015009",
                "631380338086236435569/54135081",
                "325356826528895645/4921371",
                "14603390300249705/54135081",
                "4513261509817/6015009",
                "590009228/462693",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "9082816572895015036568287500/26039",
                "84120080718286485476029590030/2005003",
                "2107944731188160904919224539/925386",
                "26623132390442056888155705359/360900540",
                "1906200238560978450493133527/1203001800",
                "642024847533387453345925753/27067540500",
                "6838020435953866569769349/27067540500",
                "518418295400591136616771/270675405000",
                "2742773255869832725633/270675405000",
                "4823664857358802901/135337702500",
                "483551093482553/6444652500",
                "102590849123/1432145000"
              ],
              "denominator_shifted": [
                "1422688290233038816185000000/182273",
                "160336786744196923043700000/182273",
                "631573811781051553474500/14021",
                "252169654593765365955000/182273",
                "56776071546496819891065/2005003",
                "813194689194524917270/2005003",
                "224551556683329500552/54135081",
                "149078407910672243/4921371",
                "8380370265632363/54135081",
                "3171437066572/6015009",
                "498396014/462693",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "13/20",
    "ahi_ratio": "7/10",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776940416335/1001",
          "1782087482510/3003",
          "537300336101/60060",
          "1199982807/20020",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "547502/3",
          "111467/20",
          "851/15",
          "77/400"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "34",
          "7/20"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "4522/3",
          "1849/60",
          "63/400"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "73433120/167",
          "85919941/6012",
          "1156651/7515",
          "459/835"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "83256250/459",
          "29993710/4131",
          "1500329/16524",
          "667/1836"
        ],
        "denominator_shifted": [
          "367165600/459",
          "429599705/16524",
          "1156651/4131",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "1157009829850384310030665000/153153",
                "13010230521663956265337627075/16540524",
                "21917175041253271369711405175/595458864",
                "202354670420004226748508715/198486288",
                "10497689598216211541155037/567103680",
                "45699604402260914921045/198486288",
                "11830625871228147384613/5954588640",
                "46627707302148815863/3969725760",
                "26580604905286801/583783200",
                "86431450364351/827026200",
                "4405251989/40840800"
              ],
              "denominator_shifted": [
                "118280417051060629200000/1547",
                "716329049835655909125/91",
                "173497083344224058925/476",
                "61854314067781465495/6188",
                "15735684952755577735/87516",
                "6110861796503657789/2756754",
                "941266254221156989/49621572",
                "1840239430477583/16540524",
                "21240193421819/49621572",
                "310292324/318087",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "780412566234112694562558575/153153",
                "318330506270856896125805390/590733",
                "20308788552642474692042297863/793945152",
                "135707992853897281565591279/189034560",
                "39284623648268155128881863/2977294320",
                "1197987528710549681666041/7217683200",
                "1378983240675229047320383/952734182400",
                "175909966942411056889/20357568000",
                "53676723884503216823/1587890304000",
                "1593125770247017/20357568000",
                "1408370265143/17297280000"
              ],
              "denominator_shifted": [
                "118280417051060629200000/1547",
                "716329049835655909125/91",
                "173497083344224058925/476",
                "61854314067781465495/6188",
                "15735684952755577735/87516",
                "6110861796503657789/2756754",
                "941266254221156989/49621572",
                "1840239430477583/16540524",
                "21240193421819/49621572",
                "310292324/318087",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "535450680373063637500/1989",
                "133919916756684564864185/5513508",
                "7832136766566439406225/8270262",
                "1256434451379560680303/60147360",
                "15747297484138140359/55135080",
                "7579085124218875207/3053635200",
                "265990022889690061/19848628800",
                "1360814984861153/33081048000",
                "404318037323/7351344000"
              ],
              "denominator_shifted": [
                "12068198862469200000/1547",
                "998682835673630125/1547",
                "4768459535931046825/204204",
                "886328045742444365/1837836",
                "77162737691104495/12405393",
                "848612959584569/16540524",
                "13114907199623/49621572",
                "247311098/318087",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "15018412132598792717832277000/21879",
                "2614693101601241823010904565515/33081048",
                "4917549464453484389474182684855/1190917728",
                "102589088532157586611182060565/793945152",
                "320529539793499366446549384227/119091772800",
                "2333377030293020250935721449/59545886400",
                "484676013297908994695121739/1190917728000",
                "3591020419437883493568347/1190917728000",
                "4650675128236163692949/297729432000",
                "891325963728457853/16540524000",
                "3686094559111057/33081048000",
                "323718183/3094000"
              ],
              "denominator_shifted": [
                "11709761288055002290800000/1547",
                "101835554455728424942875/119",
                "272001121652840965656975/6188",
                "4189519588092638925015/3094",
                "3307771321866740570/119",
                "81529584730789838501/204204",
                "7525217463146680819/1837836",
                "371954341268249785/12405393",
                "181511843814115/1181466",
                "26032348073675/49621572",
                "341782937/318087",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "91858680924573279968141666883500/21879",
                "741801826407630423080827204329245/1272348",
                "44334812918960807639538635437854017/1190917728",
                "11495273911250626098629341337597957/7939451520",
                "1823563990579238176482418585252891/47636709120",
                "50914332618504073784130284910589/70053984000",
                "48573407124317611616445059530877/4763670912000",
                "5099881591427117328945962844971/47636709120000",
                "13359649485534613775227210349/15878903040000",
                "232886651567916715897035707/47636709120000",
                "34010171455171449943669/1665619200000",
                "1536480158881455944951/26464838400000",
                "2665922527326737863/26464838400000",
                "13805006353/171360000"
              ],
              "denominator_shifted": [
                "115926636751744522678920000000/1547",
                "15436478354775193746017212500/1547",
                "948361116755805827619030750/1547",
                "20339451412121068711152075/884",
                "520324370601529900464135/884",
                "33533366117049630409345/3094",
                "4311180308458836225817/29172",
                "4165226357405096571235/2756754",
                "574729151812396227973/49621572",
                "1631306800800377405/24810786",
                "1904540610679565/7088796",
                "482258586139/644436",
                "405082250/318087",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "813344591484413357037925000/1989",
                "1738345063975727117732971115/35343",
                "530052908603381944579434247147/198486288",
                "17165605907833120607237285777/198486288",
                "24581204943510359642577777527/13232419200",
                "5519502721370561396050737701/198486288000",
                "8709225000495450599643721/29405376000",
                "8913905293711665328584331/3969725760000",
                "47160938941523670267307/3969725760000",
                "18431556581119598797/441080640000",
                "1293392031888611/14702688000",
                "1834297357/21840000"
              ],
              "denominator_shifted": [
                "11828041705106062920000000/1547",
                "190862828824525096387500/221",
                "68564145934078969605750/1547",
                "8440893490253059315525/6188",
                "17138556559639269498505/612612",
                "2213520511324332955105/5513508",
                "102061068879590769551/24810786",
                "114872160258802453/3817044",
                "7644737633614649/49621572",
                "2370977606929/4511052",
                "342101024/318087",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "7/10",
    "ahi_ratio": "3/4",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776890615510/1001",
          "7128331971841/12012",
          "4070450278/455",
          "599990903/10010",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "481487/3",
          "49083/10",
          "1501/30",
          "17/100"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "29",
          "3/10"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "3712/3",
          "761/30",
          "13/100"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "65082845/167",
          "4272319/334",
          "4175699/30060",
          "1669/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "333025000/1669",
          "119974840/15021",
          "1500329/15021",
          "667/1669"
        ],
        "denominator_shifted": [
          "1301656900/1669",
          "42723190/1669",
          "4175699/15021",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "12797553663623382703807260000/1670669",
                "12028297629381211910531568400/15036021",
                "5079972650439342180659005595/135324189",
                "1492841626542774927131035/1432002",
                "51355062191037278753913583/2706483780",
                "64021411268868247928281/270648378",
                "1384105026151631734123/676620945",
                "6559344074664967381/541296756",
                "212290997242320097/4510806300",
                "3874148524573/35800050",
                "2670189593/23866700"
              ],
              "denominator_shifted": [
                "11321687180698707745350000/151879",
                "1169261232577863149488500/151879",
                "7757335337185034414550/21697",
                "1493372465196045961815/151879",
                "296281706941822915200/1670669",
                "10986118342396224128/5012007",
                "31413945834617615/1670669",
                "4986371421767935/45108063",
                "19227335798290/45108063",
                "1125958450/1156617",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "8822152596684523723223412525/1670669",
                "8422736245889745476423995880/15036021",
                "55436607954220928553274/2079",
                "1353719171406560454741645161/1804322520",
                "2770930725322191140763547/200480280",
                "9431052656587714026423379/54129675600",
                "277445856427810300339/182254800",
                "2464094516238054639889/270648378000",
                "804625089796236911/22554031500",
                "310931763985523/3759005250",
                "89990094011/1044168125"
              ],
              "denominator_shifted": [
                "11321687180698707745350000/151879",
                "1169261232577863149488500/151879",
                "7757335337185034414550/21697",
                "1493372465196045961815/151879",
                "296281706941822915200/1670669",
                "10986118342396224128/5012007",
                "31413945834617615/1670669",
                "4986371421767935/45108063",
                "19227335798290/45108063",
                "1125958450/1156617",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "6425692542003259087500/21697",
                "19132264108809811552730/716001",
                "31329935987323478205563/30072042",
                "6910696126356674503517/300720420",
                "7873998454762984721/25060035",
                "24633121734020173603/9021612600",
                "66500464868639827/4510806300",
                "15464495450819/341727750",
                "101084016083/1670669000"
              ],
              "denominator_shifted": [
                "1155156329017315350000/151879",
                "95963705686402888500/151879",
                "38322533451593887350/1670669",
                "2382502213403882495/5012007",
                "30827679034457540/5012007",
                "327920199418831/6444009",
                "11858997023779/45108063",
                "896948284/1156617",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "207101051805305008162319563500/238667",
                "1501734389072621860808635742855/15036021",
                "705848255550891919735021668340/135324189",
                "220814333916777279785389242721/1353241890",
                "91965461333521826889699327289/27064837800",
                "9361491431886993051884011/189264600",
                "17376129220668358611349973/33831047250",
                "64361930656706938508807/16915523625",
                "5334084217467458663711/270648378000",
                "557575360188124613/8201466000",
                "4227176551782959/30072042000",
                "441014539881/3341338000"
              ],
              "denominator_shifted": [
                "1120847030889172066789650000/151879",
                "127078549205907159544711500/151879",
                "6545094621247091998771650/151879",
                "202145221414703791121535/151879",
                "4159907827672452198615/151879",
                "94117658891556901632/238667",
                "20316060255277655783/5012007",
                "21298846163328590/716001",
                "984268237971235/6444009",
                "23574661373740/45108063",
                "1240463533/1156617",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "1344990654348704923874726428599750/238667",
                "23403796564575141743851889145597685/30072042",
                "26768051891382312969884468629479433/541296756",
                "518270700958949672456113110356473/270648378",
                "389975024448083198049587500650239/7732810800",
                "39726777508580881356103651539899/41638212000",
                "206355395179200756459041865383/15465621600",
                "756097994014052441654874398543/5412967560000",
                "30865646198665583917983944/28192539375",
                "11450448076422157553821391/1804322520000",
                "357880784132751949561127/13532418900000",
                "676974344264144184829/9021612600000",
                "2035348599952526/15662521875",
                "34663783582387/334133800000"
              ],
              "denominator_shifted": [
                "11096385605802803461217535000000/151879",
                "211589456612203731540540600000/21697",
                "91205915073210907604026573500/151879",
                "3430790070839645999403466350/151879",
                "87955081176730423198245615/151879",
                "1622908130138330258927520/151879",
                "243907883782752002242041/1670669",
                "7495376866641619722089/5012007",
                "1476005599824945927/128513",
                "2946302111383657525/45108063",
                "12060178249264205/45108063",
                "33648468677053/45108063",
                "1470630316/1156617",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "10466146951279146606086287500/21697",
                "96933583280867510585236441430/1670669",
                "40600386824510695737294828857/12888018",
                "18407815833132491605490478715/180432252",
                "19770231753401447498082188807/9021612600",
                "2959521812624615689384312259/90216126000",
                "6304333434267429840103183/18043225200",
                "2389836840181539175074421/902161260000",
                "526836432353645277629/37590052500",
                "5559343628286174113/112770157500",
                "15604723517258609/150360210000",
                "300980915917/3037580000"
              ],
              "denominator_shifted": [
                "1132168718069870774535000000/151879",
                "128247810438485022694200000/151879",
                "6599395968607387239673500/151879",
                "203638593879899837083350/151879",
                "46055267811338797099965/1670669",
                "1987456955065091158400/5012007",
                "2915757441825929804/716001",
                "1346813679711469105/45108063",
                "6909105001596935/45108063",
                "23618573753290/45108063",
                "1241620150/1156617",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "3/4",
    "ahi_ratio": "4/5",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776840814685/1001",
          "1188052335607/2002",
          "537298537291/60060",
          "239996161/4004",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "136824",
          "16773/4",
          "257/6",
          "7/48"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "24",
          "1/4"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "984",
          "81/4",
          "5/48"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "56732570/167",
          "67883543/6012",
          "206933/1670",
          "751/1670"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "166512500/751",
          "59987420/6759",
          "1500329/13518",
          "667/1502"
        ],
        "denominator_shifted": [
          "567325700/751",
          "339417715/13518",
          "206933/751",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "5813861288993903414492482500/751751",
                "174147308278884176613905575/214786",
                "158980642638471645193378415/4163544",
                "57585343880721582606930685/54126072",
                "189247156702804147839455327/9742692960",
                "118300390724882601605641/487134648",
                "1139748920987270267393/541260720",
                "121834350188235879673/9742692960",
                "47428657467729427/974269296",
                "45540906960317/405945540",
                "119141777/1025115"
              ],
              "denominator_shifted": [
                "4934544659941433768550000/68341",
                "511671164828731024911750/68341",
                "47705218466767837121025/136682",
                "1316678450561992355265/136682",
                "262114029875778697965/1503502",
                "147735046845229283/68341",
                "755086820848194221/40594554",
                "636003507443303/5799222",
                "819737055941/1933074",
                "168457934/173481",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "4118851850631092240608361700/751751",
                "877184585143737282937676285/1503502",
                "548478548158751710792717679/19682208",
                "170276737535665811540054219/216504288",
                "919161688928295916864621/63264240",
                "7155500106386057651086009/38970771840",
                "250655130883261116285139/155883087360",
                "751135939325510023853/77941543680",
                "1966034112024024943/51961029120",
                "69191315230943/787288320",
                "40734837917/444111360"
              ],
              "denominator_shifted": [
                "4934544659941433768550000/68341",
                "511671164828731024911750/68341",
                "47705218466767837121025/136682",
                "1316678450561992355265/136682",
                "262114029875778697965/1503502",
                "147735046845229283/68341",
                "755086820848194221/40594554",
                "636003507443303/5799222",
                "819737055941/1933074",
                "168457934/173481",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "3212999229193283512500/9763",
                "6377725188139787052335/214786",
                "46997144359141335725089/40594554",
                "8293230978155904595501/324756432",
                "94492492510999963441/270630360",
                "104272163593660499/34365760",
                "230315651981587/14058720",
                "18145876237631/360840480",
                "16174217067/240560320"
              ],
              "denominator_shifted": [
                "503473590443978550000/68341",
                "3233448658463604750/5257",
                "33728931079808353275/1503502",
                "191456389961857445/410046",
                "123123635927908870/20297277",
                "2045043913109927/40594554",
                "3534362282645/13531518",
                "134108696/173481",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "112665417215474223626499042750/107393",
                "363609153083616183074493789645/3007004",
                "2507404049767037430767222411/396528",
                "23823053328226368587127416567/120280160",
                "26820265907296888172546700947/6495128640",
                "37580405460507749277607093/624531600",
                "121878616102821943437047543/194853859200",
                "903774072500203574416627/194853859200",
                "106493608693068023501/4428496800",
                "288890052466292941/3479533200",
                "2789873617082411/16237821600",
                "13871459219/85914400"
              ],
              "denominator_shifted": [
                "488519921334201943086450000/68341",
                "55589989977985805234813250/68341",
                "5746158957867477924804975/136682",
                "89028192536202540146130/68341",
                "1837852359722000318475/68341",
                "583880961904688076339/1503502",
                "1641497101919569919/410046",
                "597918625753201600/20297277",
                "439732706528890/2899611",
                "7038991557935/13531518",
                "185632553/173481",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "770790621316342727324392561395000/107393",
                "1487084660044601738932489930620075/1503502",
                "754499254899915175261712023619393/12028016",
                "1750011077148340874218060234308617/721680960",
                "1380526378852180898003580671406691/21650428800",
                "78244903844759937868019325936133/64951286400",
                "13114396730734439354387780912119/779415436800",
                "274267982248037689111152115871/1558830873600",
                "715810330952292996848070967/519610291200",
                "592175956955363970969649/74230041600",
                "4707059536563124912907/141711897600",
                "146796441444940908373/1558830873600",
                "84675683117504047/519610291200",
                "178708549119/1374630400"
              ],
              "denominator_shifted": [
                "4836347221208599236555855000000/68341",
                "647556365127565658498854725000/68341",
                "5713487824056770416085559000/9763",
                "3017423824788410012399190525/136682",
                "5966835100751668862213055/10514",
                "717507244977990237875205/68341",
                "216211408132597322257611/1503502",
                "256165423787424857758/173481",
                "461426779264715812781/40594554",
                "1314995310583280120/20297277",
                "10788572223771455/40594554",
                "10054342073801/13531518",
                "220155272/173481",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "5600427617929101779012175000/9763",
                "51869514682592546088733460190/751751",
                "67590750778375053109354743631/18042024",
                "32834191159969568133773697049/270630360",
                "9403907638662185764282301557/3608404800",
                "1266964652474474962536289999/32475643200",
                "4907082119846743701681667/11809324800",
                "409240871898989255416327/129902572800",
                "2165218520012765129629/129902572800",
                "692371962445646573/11809324800",
                "2672259968727977/21650428800",
                "40497687391/343657600"
              ],
              "denominator_shifted": [
                "493454465994143376855000000/68341",
                "4315512395601118173825000/5257",
                "2896932088167122880963000/68341",
                "1971132566186451347775/1502",
                "5813552277679969386345/214786",
                "587131132935283120565/1503502",
                "81631649955442808101/20297277",
                "1200289276058506321/40594554",
                "881924624225603/5799222",
                "7052131276787/13531518",
                "185806034/173481",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "4/5",
    "ahi_ratio": "17/20",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776791013860/1001",
          "7128296055443/12012",
          "268648818943/30030",
          "299994951/5005",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "334457/3",
          "17141/5",
          "527/15",
          "3/25"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "19",
          "1/5"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "2242/3",
          "232/15",
          "2/25"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "48382295/167",
          "14716336/1503",
          "3273889/30060",
          "267/668"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "66605000/267",
          "23994968/2403",
          "1500329/12015",
          "667/1335"
        ],
        "denominator_shifted": [
          "193529180/267",
          "58865344/2403",
          "3273889/12015",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "691636212417760863257573000/89089",
                "1967821070004592335787515110/2405403",
                "837979467713934580271953585/21648627",
                "15632756608620954859255345/14432418",
                "1102122339248460158523197/55509300",
                "1284176711993083959662/5154435",
                "46926349029913083572/21648627",
                "931874024177132591/72162090",
                "181919357837141233/3608104500",
                "5004589495024/42953625",
                "8085975397/66816750"
              ],
              "denominator_shifted": [
                "43161494661882191430000/623",
                "58494895115804063343900/8099",
                "2740605971549362222680/8099",
                "75998962395195916581/8099",
                "15196423520648965382/89089",
                "8514907841174041228/4009005",
                "94571014880244691/5154435",
                "145099173423641/1336335",
                "15201620551232/36081045",
                "895536758/925155",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "507436769224994039206709035/89089",
                "1465796360802847289366454595/2405403",
                "64897208204085506248252789/2220372",
                "199166023403575670702156879/240540300",
                "33224923685997264217337179/2164862700",
                "12762607687492370846347/65601900",
                "1849275413178066480667/1082431350",
                "2405074401936304691/234292500",
                "145753301528953177/3608104500",
                "7343544625009/78097500",
                "328498869749/3340837500"
              ],
              "denominator_shifted": [
                "43161494661882191430000/623",
                "58494895115804063343900/8099",
                "2740605971549362222680/8099",
                "75998962395195916581/8099",
                "15196423520648965382/89089",
                "8514907841174041228/4009005",
                "94571014880244691/5154435",
                "145099173423641/1336335",
                "15201620551232/36081045",
                "895536758/925155",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "428421727575112497500/1157",
                "26787811464897021310792/801801",
                "31333027822577994458389/24054030",
                "157076785202439129997/5466825",
                "31499106022120427507/80180100",
                "87984133566634651/25772175",
                "66507044645552773/3608104500",
                "170126292413989/3006753750",
                "12636753886/167041875"
              ],
              "denominator_shifted": [
                "4403784783377430000/623",
                "4811708303580303900/8099",
                "1942355247201521280/89089",
                "9382248029522981/20559",
                "6144155211471932/1030887",
                "199405158920893/4009005",
                "9347176672091/36081045",
                "712356068/925155",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "15602198089757244147820076000/12727",
                "48707733398966445877914794840/343629",
                "804657575028683853746128239722/108243135",
                "14039407017253127853079256488/60135075",
                "13204014131763558880208543047/2706078375",
                "192857153931413295208192478/2706078375",
                "80359779914975580801758237/108243135000",
                "45930359715381954010567/8326395000",
                "1550773315172194800509/54121567500",
                "1786109760062809/18022500",
                "5759253801901/28035000",
                "3445142861/17817800"
              ],
              "denominator_shifted": [
                "4272987971526336951570000/623",
                "907442006724152965662300/1157",
                "47116412328455846198460/1157",
                "10264503248673757964199/8099",
                "212766774081036605019/8099",
                "169646103856159280418/445445",
                "351041688598952943/89089",
                "209969438944621046/7216209",
                "17214724180985/114543",
                "3731857594774/7216209",
                "987127103/925155",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "112365769043612938780730330709850/12727",
                "532177159426895256355561760829943/437346",
                "33417581002936676371190374271297149/432972540",
                "123045493975474916611121883642331/41235480",
                "3397707179589117240085302580060139/43297254000",
                "3527378728816916661132523432469/2378970000",
                "203811427723549102366707881789/9840285000",
                "29307186900042254395384214849/135303918750",
                "3477121671160379378544127/2050059375",
                "1063285267617846367727539/108243135000",
                "110689614044317109264963/2706078375000",
                "1609495788051691747/13877325000",
                "13411520684102089/66816750000",
                "3566802891313/22272250000"
              ],
              "denominator_shifted": [
                "42302580918110735820543000000/623",
                "73939950948322434214108980000/8099",
                "4584782933358577603091271900/8099",
                "13354141429421405258435460/623",
                "4478842096187531147952921/8099",
                "11877341426415530405460/1157",
                "62838310827480880757727/445445",
                "5825225170304472881327/4009005",
                "80955118598175121037/7216209",
                "66105118027127513/1030887",
                "1903393239655741/7216209",
                "26677583765753/36081045",
                "1171232948/925155",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "797617536940984046455452500/1157",
                "1704774005603077849398114382/20559",
                "64978710207810159657064359319/14432418",
                "9565321810090573720077145691/65601900",
                "7533863637011086587780904003/2405403000",
                "1691710850802314233887399413/36081045000",
                "44490383988439102974399/89089000",
                "170764554280924819817431/45101306250",
                "3613965664859636906731/180405225000",
                "605339117690743049/8590725000",
                "2973561488687297/20045025000",
                "78862420171/556806250"
              ],
              "denominator_shifted": [
                "4316149466188219143000000/623",
                "6410588942184874822980000/8099",
                "332555492270740285611900/8099",
                "10340502211068953880780/8099",
                "2355630938412051620591/89089",
                "23620459116101654846/61677",
                "142833880986737654752/36081045",
                "1053764872405543537/36081045",
                "5437839737561507/36081045",
                "2670601986776/5154435",
                "988052258/925155",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "17/20",
    "ahi_ratio": "9/10",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776741213035/1001",
          "1782069524311/3003",
          "179098912827/20020",
          "1199978803/20020",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "253442/3",
          "52263/20",
          "404/15",
          "37/400"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "14",
          "3/20"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "1582/3",
          "661/60",
          "23/400"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "40032020/167",
          "16615715/2004",
          "705746/7515",
          "292/835"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "41628125/146",
          "14996855/1314",
          "1500329/10512",
          "667/1168"
        ],
        "denominator_shifted": [
          "50040025/73",
          "83078575/3504",
          "352873/1314",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "80695839048461874253621875/10439",
                "784699896957683575680240125/956592",
                "2113761950097696430976760545/54115776",
                "46270527949801347990331465/42090048",
                "153470912968270269580104517/7576208640",
                "96753507824543839475699/378810432",
                "8455372456241940525701/3788104320",
                "101157834542359308533/7576208640",
                "12236284587383099/233833600",
                "12768993563591/105225120",
                "29569428139/233833600"
              ],
              "denominator_shifted": [
                "62177621412957027862500/949",
                "182876130954164962623375/26572",
                "34512960679713029559375/106288",
                "963290421293885142165/106288",
                "193778675743690263495/1169168",
                "279973176560113453/134904",
                "17239617802279741/956592",
                "3383330812773493/31567536",
                "16424362301/39312",
                "97540739/101178",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "247987239505503931053398175/41756",
                "3362824838683487760171502555/5261256",
                "5188423707944644228685734949/168360192",
                "2214948050583926907052394911/2525402880",
                "1030632576186989082290323/63135072",
                "31471385323272628504355161/151524172800",
                "73946575915350568307617/40406446080",
                "2387486586717099431099/216463104000",
                "43966405010277362311/1010161152000",
                "518187910821461/5101824000",
                "19915047847991/187066880000"
              ],
              "denominator_shifted": [
                "62177621412957027862500/949",
                "182876130954164962623375/26572",
                "34512960679713029559375/106288",
                "963290421293885142165/106288",
                "193778675743690263495/1169168",
                "279973176560113453/134904",
                "17239617802279741/956592",
                "3383330812773493/31567536",
                "16424362301/39312",
                "97540739/101178",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "401667181732726275000/949",
                "133946333882317416233885/3507504",
                "435204593566316529591/292292",
                "13823508655377756348737/420900480",
                "7875204843603314491/17537520",
                "98547591931945607107/25254028800",
                "266042661104993629/12627014400",
                "1361084464140833/21045024000",
                "404398157363/4676672000"
              ],
              "denominator_shifted": [
                "6344007898475362500/949",
                "15070395996838848375/26572",
                "24541726336237285125/1169168",
                "221865205990504385/501072",
                "1392754492024375/239148",
                "118788380574319/2428272",
                "735569681477/2869776",
                "77507495/101178",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "29041238735276841075875872125/20878",
                "486064270068456830507901327385/3006432",
                "6454480823585428295986909590167/757620864",
                "2035915139533740619644690944123/7576208640",
                "61029624169129873923561888169/10823155200",
                "3131394809048181811921532143/37881043200",
                "654622508602054169429384299/757620864000",
                "697062537980291249165621/108231552000",
                "6355139489803456329359/189405216000",
                "1836770426111345303/15783768000",
                "80787797236973/334048000",
                "133389976099/584584000"
              ],
              "denominator_shifted": [
                "6155584519882745758387500/949",
                "19845710364025128079864125/26572",
                "4148287631108249776871625/106288",
                "64939356193903829316855/53144",
                "96689232249539196915/3796",
                "433995661232267606169/1169168",
                "13537283852790495761/3507504",
                "6847402560150055/239148",
                "334929881615435/2254824",
                "210410406155/409968",
                "107557361/101178",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "110622325398845916640671382353000/10439",
                "2199967541353908015957761448960695/1503216",
                "10065418677281325057879266837447663/108231552",
                "10914252574404391538282840657391523/3030483456",
                "14373227283777989731653609246691223/151524172800",
                "1359768963344284075898371822885657/757620864000",
                "15214836541691574310364028612637/606096691200",
                "7965111119739721074115117976611/30304834560000",
                "20812975829796375066729047137/10101611520000",
                "120662035797511288612880357/10101611520000",
                "7543792123876798797789167/151524172800000",
                "792916915834063457321/5612006400000",
                "824039103374943023/3367203840000",
                "13055046895533/66809600000"
              ],
              "denominator_shifted": [
                "60940286746839183008036250000/949",
                "57692862387158856839097496875/6643",
                "7194332307995317783442541375/13286",
                "2190691332685938038390638875/106288",
                "56796406575854239229817915/106288",
                "529613604795640454698095/53144",
                "160818456832287962288751/1169168",
                "226824969187995430043/159432",
                "16577352700811209409/1503216",
                "998683820366182835/15783768",
                "8245360172785955/31567536",
                "23192141310103/31567536",
                "127691783/101178",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "797273344288340473691943750/949",
                "4219551966515068571340695885/41756",
                "692816619849370535086494385531/126270144",
                "112187005888017246349091008937/631350720",
                "96394535312666205983820796397/25254028800",
                "7215105818229142985133451009/126270144000",
                "307397927900327735767600783/505080576000",
                "11653079260261327033419691/2525402880000",
                "2283528727088078108469/93533440000",
                "216874011331595709697/2525402880000",
                "76095842445934211/420900480000",
                "2018168320537/11691680000"
              ],
              "denominator_shifted": [
                "6217762141295702786250000/949",
                "5007146623744823260621875/6643",
                "74692867710499335829125/1898",
                "130842002809101543775875/106288",
                "29974062208601762913315/1169168",
                "17003458263472282705/45552",
                "20400743677098282217/5261256",
                "129605781250368679/4509648",
                "4702207105543793/31567536",
                "16232033984503/31567536",
                "107658539/101178",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "9/10",
    "ahi_ratio": "19/20",
    "last_upper": null,
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "162381224310/11",
          "2376086713015/4004",
          "134323959769/15015",
          "599988901/10010",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "55809",
          "17481/10",
          "547/30",
          "19/300"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "9",
          "1/10"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "324",
          "69/10",
          "11/300"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "31681745/167",
          "20414473/3006",
          "790693/10020",
          "1001/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "4325000/13",
          "119974840/9009",
          "1500329/9009",
          "667/1001"
        ],
        "denominator_shifted": [
          "633634900/1001",
          "204144730/9009",
          "790693/3003",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "1088259060634326654939090000/143143",
                "8973122616480961968837300/11011",
                "39231014290465159452407225/1002001",
                "2226055935270893236913235/2004002",
                "33466380095897461571218163/1623241620",
                "466745652832170070325/1783782",
                "311166330641697398732/135270135",
                "22458140005386484921/1623241620",
                "5744020048662739/105405300",
                "171729843227653/1352701350",
                "3630636419/27327300"
              ],
              "denominator_shifted": [
                "501026885221395173850000/8281",
                "53235056445114431893500/8281",
                "2537893798744147798050/8281",
                "786596406659831535615/91091",
                "159610998677646046260/1002001",
                "287795111426278968/143143",
                "36601359291442313/2081079",
                "2848983943108679/27054027",
                "286561674466/693693",
                "959762/1001",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "6233922971030022997270263525/1002001",
                "676068439529348256353970330/1002001",
                "32814067386480017344530154/1002001",
                "112722456150370230415124843/120240120",
                "8134199855568543225828053/463783320",
                "7277906075390323424756807/32464832400",
                "64391049089073704520323/32464832400",
                "1947575132260531419181/162324162000",
                "321302213394142861/6763506750",
                "167131803627671/1503001500",
                "439171300571/3757503750"
              ],
              "denominator_shifted": [
                "501026885221395173850000/8281",
                "53235056445114431893500/8281",
                "2537893798744147798050/8281",
                "786596406659831535615/91091",
                "159610998677646046260/1002001",
                "287795111426278968/143143",
                "36601359291442313/2081079",
                "2848983943108679/27054027",
                "286561674466/693693",
                "959762/1001",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "6427045440677365837500/13013",
                "44651352874810819046270/1002001",
                "94009614946053832499645/54108054",
                "2962351350631967082751/77297220",
                "47253956340817718777/90180090",
                "2737591155776487931/601200600",
                "22171502133923383/901800900",
                "28357564423106/375750375",
                "101105381427/1002001000"
              ],
              "denominator_shifted": [
                "51119976045443850000/8281",
                "48387543421006228500/91091",
                "19948123964451751050/1002001",
                "1276574518110080095/3006003",
                "152641753492917380/27054027",
                "1293851464644257/27054027",
                "13481965129/53361",
                "761564/1001",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "31334838117375995027770549500/20449",
                "25706421123174259086231573615/143143",
                "9552985896336960577574474325/1002001",
                "303358913580066381653502160/1002001",
                "1646875091161915873779763061/257657400",
                "509831659684241074928663749/5410805400",
                "40172268309018323233610359/40581040500",
                "150422529987962607543391/20290520250",
                "6296503664215772926379/162324162000",
                "284749231563803117/2108106000",
                "15245591782717081/54108054000",
                "48600041739/182182000"
              ],
              "denominator_shifted": [
                "49601661636918122211150000/8281",
                "5771297473287723931306500/8281",
                "304486542520785063900450/8281",
                "1373894494097518802655/1183",
                "2223095394758645951955/91091",
                "359053010896057371084/1002001",
                "11277691718628109087/3006003",
                "757867081156509290/27054027",
                "565056938317415/3864861",
                "352408066000/693693",
                "1058861/1001",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "1788083943407050861681205069265750/143143",
                "495926868810527518904435072491515/286286",
                "442819272035814865996864665799341/4008004",
                "6144815954104078075680357382113/1431430",
                "53789683264788662872286672083/474320",
                "25870080830235892131956802363967/12024012000",
                "890345187971759062106468619719/29513484000",
                "93433117551887970611751198857/295134840000",
                "672798878930237503899648497/270540270000",
                "15632263722348746161165943/1082161080000",
                "489541743286053433089767/8116208100000",
                "2783207599120535940163/16232416200000",
                "57479167608755281/193243050000",
                "733303766023/3083080000"
              ],
              "denominator_shifted": [
                "491056450205489409890385000000/8281",
                "67006575651295173239953200000/8281",
                "4212506629776947317155598500/8281",
                "161575007875882004671487550/8281",
                "4219107428081410112758365/8281",
                "871333569408931126219080/91091",
                "133121981182133282304321/1002001",
                "4155073473967326040565/3006003",
                "26497565494835926363/2459457",
                "1681056150515268385/27054027",
                "6973754147293205/27054027",
                "505299970627/693693",
                "1258060/1001",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "13577189701918893761304787500/13013",
                "125750492244360176849524570230/1002001",
                "1241423366005428842654476683/182182",
                "379073012190677712536839337/1717716",
                "949997290408328584600853687/200400200",
                "3839806138950649099596696793/54108054000",
                "40898788890798130023951179/54108054000",
                "3100867006585736541280069/541080540000",
                "4101622074644616186187/135270135000",
                "79272852557314049/743242500",
                "4049880910826467/18036018000",
                "4296370066811/20040020000"
              ],
              "denominator_shifted": [
                "50102688522139517385000000/8281",
                "5824532529732838363200000/8281",
                "307024436319529211698500/8281",
                "106576472452168779340050/91091",
                "24613660341022751517765/1002001",
                "361067576676041323860/1002001",
                "9270458467131066532/2459457",
                "760716065099617969/27054027",
                "3966574473526079/27054027",
                "353073181066/693693",
                "1059862/1001",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "19/20",
    "ahi_ratio": "1",
    "last_upper": "k-2",
    "start": 100,
    "checks": {
      "pr": {
        "r_start": 100,
        "numerator_shifted": [
          "5976099",
          "119821",
          "3003/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "ph": {
        "r_start": 100,
        "numerator_shifted": [
          "3006099",
          "60121",
          "1503/5"
        ],
        "denominator_shifted": [
          "9900",
          "199",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 100,
        "numerator_shifted": [
          "14776661531715/1001",
          "1188041162281/2002",
          "76756437113/8580",
          "1199976801/20020",
          "753/5"
        ],
        "denominator_shifted": [
          "8964148500/91",
          "3959119335/1001",
          "178832090/3003",
          "92054/231",
          "1"
        ]
      },
      "u": {
        "r_start": 100,
        "numerator_shifted": [
          "76412/3",
          "16661/20",
          "271/30",
          "13/400"
        ],
        "denominator_shifted": [
          "980100",
          "29601",
          "298",
          "1"
        ]
      },
      "h": {
        "r_start": 100,
        "numerator_shifted": [
          "4",
          "1/20"
        ],
        "denominator_shifted": [
          "100",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 100,
        "numerator_shifted": [
          "412/3",
          "187/60",
          "7/400"
        ],
        "denominator_shifted": [
          "9801",
          "198",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 100,
        "numerator_shifted": [
          "1719355/167",
          "314012/1503",
          "3639/3340",
          "1/3340"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 100,
        "numerator_shifted": [
          "30011690/167",
          "12206809/2004",
          "1020707/15030",
          "417/1670"
        ],
        "denominator_shifted": [
          "167005500/167",
          "45090995/1503",
          "450905/1503",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 100,
        "numerator_shifted": [
          "233314700/417",
          "72011620/3753",
          "1620569/7506",
          "667/834"
        ],
        "denominator_shifted": [
          "300116900/417",
          "61034045/2502",
          "1020707/3753",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "1343311296518225257413057500/139139",
                "7573955207426750188960991425/7513506",
                "12792727863256094568773498795/270486216",
                "118400715942220151795210995/90162072",
                "129284378860526565126027427/5409724320",
                "26857995576446626236143/90162072",
                "633353881799818005979/245896560",
                "3930022162419876629/257605920",
                "267074408315355569/4508103600",
                "51170048946833/375675300",
                "11754725611/83483400"
              ],
              "denominator_shifted": [
                "870129360878696478450000/12649",
                "90796842904275301538250/12649",
                "8515487537660734480575/25298",
                "18179487346917461535/1946",
                "47292241889665621675/278278",
                "34438793299401227/16263",
                "137535446787473935/7513506",
                "2443330706574185/22540518",
                "862399768015/2049138",
                "279581350/288981",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "1238036882021896165954384300/139139",
                "268807152688031189306195350/288981",
                "194537382556452715603762903/4452448",
                "729975889278648169120392199/601080480",
                "2216282830125847798305677/100180080",
                "3318058497238750413805829/12021609600",
                "16408286210404122768401/6869491200",
                "5106428360087240011879/360648288000",
                "39689416598783670599/721296576000",
                "15219385146179437/120216096000",
                "5830873440957/44524480000"
              ],
              "denominator_shifted": [
                "870129360878696478450000/12649",
                "90796842904275301538250/12649",
                "8515487537660734480575/25298",
                "18179487346917461535/1946",
                "47292241889665621675/278278",
                "34438793299401227/16263",
                "137535446787473935/7513506",
                "2443330706574185/22540518",
                "862399768015/2049138",
                "279581350/288981",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "115577314450471382596300/139139",
                "15979586321899660054115/227682",
                "589183033860145904993/227682",
                "1816460635191889981051/33393360",
                "35721478201088666549/50090040",
                "107693727622204701227/18032414400",
                "281341681694462953/9016207200",
                "107515458262769/1155924000",
                "404446229387/3339336000"
              ],
              "denominator_shifted": [
                "88779651145668450000/12649",
                "7470510353783588250/12649",
                "6037717323536584325/278278",
                "103501747455189445/227682",
                "22323831517869410/3756753",
                "1118741217393887/22540518",
                "530118357229/2049138",
                "222363112/288981",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 100,
              "numerator_shifted": [
                "299031351027336398629379942750/139139",
                "3692145213934220464682563038845/15027012",
                "6898719011139959889027567753739/540972432",
                "2145919202044344489410432156123/5409724320",
                "444534064149343003708560548401/54097243200",
                "268318220565730835210880353/2254051800",
                "665705886031589762503227011/540972432000",
                "4911246776324175747671623/540972432000",
                "905063908361202976583/19320444000",
                "1814714625984553687/11270259000",
                "4986398349368099/15027012000",
                "13298121019/42812000"
              ],
              "denominator_shifted": [
                "86142806726990951366550000/12649",
                "1408430972628850190105250/1807",
                "1024626952036963316653425/25298",
                "2279463410938821962580/1807",
                "330981756258458797515/12649",
                "105631557738851300213/278278",
                "894749446554038983/227682",
                "109082680052211020/3756753",
                "1691242026971260/11270259",
                "151237982245/292734",
                "308190469/288981",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "2744307169592453967433717999834000/139139",
                "19942796515716928192309013527773935/7513506",
                "89100604135703432441893011190279241/540972432",
                "22505564837424297313216080005275529/3606482880",
                "17426900597537528417561734214891567/108194486400",
                "1618047797436270199450519559073259/540972432000",
                "1976897670018968648242543854359/48086438400",
                "100706311759478718476767768109/237790080000",
                "70757258526634806736352538329/21638897280000",
                "14978592833112180444725587/801440640000",
                "1188067117735763671570511/15456355200000",
                "7769103348145061789047/36064828800000",
                "4432868035375922621/12021609600000",
                "712303834711/2446400000"
              ],
              "denominator_shifted": [
                "852813786597210418528845000000/12649",
                "114746684941850517496237275000/12649",
                "1017141509168849669088231000/1807",
                "539552425828280326689093075/25298",
                "13928650788830005495198305/25298",
                "129355814354488139539395/12649",
                "39128746931021373982017/278278",
                "139586009480809452604/96327",
                "84103835775073588399/7513506",
                "721449560456595550/11270259",
                "848269762292065/3220074",
                "16652208220883/22540518",
                "365697688/288981",
                "1"
              ]
            },
            {
              "r_start": 100,
              "numerator_shifted": [
                "259419238593788939211992798200/139139",
                "267449098621639834083995596750/1252251",
                "1001254733681951558125350290057/90162072",
                "155982744943242261071270934661/450810360",
                "14382777602334147381143760697/2003601600",
                "9388895594131737905324656363/90162072000",
                "77746225374563559914707213/72129657600",
                "1595127776394071736920951/200360160000",
                "74157024635461400353009/1803241440000",
                "7731833310951941027/54643680000",
                "4176993576368441/14311440000",
                "33446867743/122320000"
              ],
              "denominator_shifted": [
                "87012936087869647845000000/12649",
                "9949813651306226632275000/12649",
                "73795888541044575081000/1807",
                "32148821088653434476075/25298",
                "7328890879575759167005/278278",
                "955987593817769490875/2504502",
                "14832133591535380187/3756753",
                "93848487288548615/3220074",
                "3391970451390685/22540518",
                "11667131978165/22540518",
                "308479450/288981",
                "1"
              ]
            }
          ]
        }
      ]
    }
  }
]


==> anc/proof-data/s4_c3_dense_finite_certificates.json <==
{
  "theorem": "s=4,c=3,4<=a<=k-2,k<=2a,6<=k<100",
  "counts": {
    "old distance-2 BE": 16,
    "retained auxiliary augmentation": 2333
  },
  "rows": [
    {
      "a": 4,
      "k": 6,
      "method": "old distance-2 BE",
      "K": "4"
    },
    {
      "a": 4,
      "k": 7,
      "method": "old distance-2 BE",
      "K": "9/2"
    },
    {
      "a": 5,
      "k": 7,
      "method": "old distance-2 BE",
      "K": "9/2"
    },
    {
      "a": 4,
      "k": 8,
      "method": "old distance-2 BE",
      "K": "5"
    },
    {
      "a": 5,
      "k": 8,
      "method": "old distance-2 BE",
      "K": "5"
    },
    {
      "a": 6,
      "k": 8,
      "method": "old distance-2 BE",
      "K": "5"
    },
    {
      "a": 5,
      "k": 9,
      "method": "old distance-2 BE",
      "K": "11/2"
    },
    {
      "a": 6,
      "k": 9,
      "method": "old distance-2 BE",
      "K": "11/2"
    },
    {
      "a": 7,
      "k": 9,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "5128030754989858049/4767439761775793250"
    },
    {
      "a": 5,
      "k": 10,
      "method": "old distance-2 BE",
      "K": "6"
    },
    {
      "a": 6,
      "k": 10,
      "method": "old distance-2 BE",
      "K": "6"
    },
    {
      "a": 7,
      "k": 10,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/10",
        "1"
      ],
      "eta": "1286126877487/119346389067798"
    },
    {
      "a": 8,
      "k": 10,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/10",
        "1"
      ],
      "eta": "18596533049425/645953291534124"
    },
    {
      "a": 6,
      "k": 11,
      "method": "old distance-2 BE",
      "K": "13/2"
    },
    {
      "a": 7,
      "k": 11,
      "method": "old distance-2 BE",
      "K": "19/6"
    },
    {
      "a": 8,
      "k": 11,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/11",
        "1"
      ],
      "eta": "31758342510273747813/89690559221813792000"
    },
    {
      "a": 9,
      "k": 11,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/11",
        "1"
      ],
      "eta": "132365510163410041521/170425692657789212875"
    },
    {
      "a": 6,
      "k": 12,
      "method": "old distance-2 BE",
      "K": "7"
    },
    {
      "a": 7,
      "k": 12,
      "method": "old distance-2 BE",
      "K": "7"
    },
    {
      "a": 8,
      "k": 12,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "134889643188784095/420908722241500328"
    },
    {
      "a": 9,
      "k": 12,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "9046435629753847947/15297439735386001424"
    },
    {
      "a": 10,
      "k": 12,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "292022342276671768127/254258626042980036016"
    },
    {
      "a": 7,
      "k": 13,
      "method": "old distance-2 BE",
      "K": "15/2"
    },
    {
      "a": 8,
      "k": 13,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/13",
        "1"
      ],
      "eta": "521698518631494499351491437713205892617/2140753984558803896333158739746894394160"
    },
    {
      "a": 9,
      "k": 13,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/13",
        "1"
      ],
      "eta": "5713322910652059451/12801162193637180480"
    },
    {
      "a": 10,
      "k": 13,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/13",
        "1"
      ],
      "eta": "322741713544942972473/419356570701712528040"
    },
    {
      "a": 11,
      "k": 13,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/13",
        "1"
      ],
      "eta": "845286592183718000931/615745848209544919880"
    },
    {
      "a": 7,
      "k": 14,
      "method": "old distance-2 BE",
      "K": "8"
    },
    {
      "a": 8,
      "k": 14,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/14",
        "1"
      ],
      "eta": "315885910253550778197718886729788262783613/2230069508477296386907680005478742650099500"
    },
    {
      "a": 9,
      "k": 14,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/14",
        "1"
      ],
      "eta": "5210437769088447108267/15868431920968919078150"
    },
    {
      "a": 10,
      "k": 14,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/14",
        "1"
      ],
      "eta": "5104638115101981200853/9159394155954015837500"
    },
    {
      "a": 11,
      "k": 14,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/14",
        "1"
      ],
      "eta": "191278422830693407583/210058575585760356000"
    },
    {
      "a": 12,
      "k": 14,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/14",
        "1"
      ],
      "eta": "26453401840857285951849/17360336022777659165800"
    },
    {
      "a": 8,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "438006380568691123249352547781161949/12930401854751554012353343280855040000"
    },
    {
      "a": 9,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "29408012436124038470977781911712332391/130712428002864715526736189876483722240"
    },
    {
      "a": 10,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1043171772540333211/2557108744927663360"
    },
    {
      "a": 11,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "2443547347707373211/3723821950189901280"
    },
    {
      "a": 12,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "9621553387841564719/9377335087204618240"
    },
    {
      "a": 13,
      "k": 15,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "12088615174907990993/7402854468529906400"
    },
    {
      "a": 8,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "2/5",
        "2/5",
        "1000",
        "0",
        "5/16",
        "1"
      ],
      "eta": "24952937383046196233630480672586706337/400556765837011706930570712989277543750"
    },
    {
      "a": 9,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "12706281320472321475300038561702271952519/106232644187999226797415446669652162000000"
    },
    {
      "a": 10,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "12730251860462086301/43471276190754188000"
    },
    {
      "a": 11,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "172075463510428605017/355795265719303072000"
    },
    {
      "a": 12,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "138336423878898014069/185701716367367736000"
    },
    {
      "a": 13,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "2395761773269417750609/2133448680677341858000"
    },
    {
      "a": 14,
      "k": 16,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/16",
        "1"
      ],
      "eta": "5922536662674291933137/3451473352281200980000"
    },
    {
      "a": 9,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "2182459823824449979592185695877038977609039/114629359001232455222163990632908608315207680"
    },
    {
      "a": 10,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "142263778527451905986116040283599350667751/744955566564185640405034380224210483947520"
    },
    {
      "a": 11,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "10172348743822963900659/28699801147208989635992"
    },
    {
      "a": 12,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "2709327638302504200153/4880178350761954554496"
    },
    {
      "a": 13,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "19047995452692896569515/23086508624472040357352"
    },
    {
      "a": 14,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "5991782363258397903459/4969023155879931938128"
    },
    {
      "a": 15,
      "k": 17,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/17",
        "1"
      ],
      "eta": "87621557907822338222577/49187967248878129177576"
    },
    {
      "a": 9,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "2/5",
        "2/5",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "2765253193935622346498104580429146036590056471/25500070996702564596895037171212326563939956800"
    },
    {
      "a": 10,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "559898563718845112712249628046384217187652303/6016927722965319303114607798657572805862696640"
    },
    {
      "a": 11,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "629677206071879278416604278671156342849030183/2504844584683935273166196514005372427007901040"
    },
    {
      "a": 12,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "9036545602095299800133/21801513614086208958540"
    },
    {
      "a": 13,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1544594365190908296226/2481071554021329922755"
    },
    {
      "a": 14,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "5302015263357854473681/5905574995059089576280"
    },
    {
      "a": 15,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "9842221535185921800169/7702867445538038630970"
    },
    {
      "a": 16,
      "k": 18,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "23691971625059759554193/12915365767837045244340"
    },
    {
      "a": 10,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "22833734546783787162762939800608022531879/11872293247163851303234278802953584439936000"
    },
    {
      "a": 11,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "1760775401730020652119094303172631240792039/11242385492298312945434349280516325971056000"
    },
    {
      "a": 12,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "1599714985296461849/5258939372016693984"
    },
    {
      "a": 13,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "145098388956762080057/307047455391006466650"
    },
    {
      "a": 14,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "192438169471208598167/280557705097260528192"
    },
    {
      "a": 15,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "26977966534147331513/27982352452024584522"
    },
    {
      "a": 16,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "15588910008180187853/11626057832436632592"
    },
    {
      "a": 17,
      "k": 19,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/19",
        "1"
      ],
      "eta": "352601256705810687737/187716727853892158922"
    },
    {
      "a": 10,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "3846835662232973394449084379852815095031/1643364645213340124245580855408475716232600"
    },
    {
      "a": 11,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "4325406758999088912617124939831411249591/63888658983680116796802560896507512154400"
    },
    {
      "a": 12,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "133560133089082554473878413175259520936/630461232277690790124159718350606040375"
    },
    {
      "a": 13,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "2857026241293417513/8040510457202457823"
    },
    {
      "a": 14,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "42090102234728964159/79653948899127254000"
    },
    {
      "a": 15,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "244977516812083623561/328628290831232451628"
    },
    {
      "a": 16,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "202569171395244818787/197665577716081576552"
    },
    {
      "a": 17,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "61005751357000747599/43675049924611224340"
    },
    {
      "a": 18,
      "k": 20,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/20",
        "1"
      ],
      "eta": "37523486713292932941/19589686263025422496"
    },
    {
      "a": 11,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "1806160802422881720472136995184147032618619279/17858158752677205976852201795469459998094400000"
    },
    {
      "a": 12,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "30359555061895631191001409812203562710771/242026915545932115753146646910816386750000"
    },
    {
      "a": 13,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "64716801900909206362387/248628305054730274163000"
    },
    {
      "a": 14,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "15783706237557193049203/38947431090514349529000"
    },
    {
      "a": 15,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "8437568368541842465533/14498911290619372316000"
    },
    {
      "a": 16,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "2763807658726190651221/3448692544121909546000"
    },
    {
      "a": 17,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "21768263495130426222643/20144966133128180085000"
    },
    {
      "a": 18,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "38900714212524731171167/26887311055377700473000"
    },
    {
      "a": 19,
      "k": 21,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "9405888402065487109847/4830355000590879886000"
    },
    {
      "a": 11,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "14174152883626938250269662039633216460695981471/245690504441012536749571245716884638983631400800"
    },
    {
      "a": 12,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "22336173848507559250589513850195928392958/497228791176804575102153523694127804691135"
    },
    {
      "a": 13,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "31289506168630252846876777058100698654760721439/177235521399212057464913146761973621787282068080"
    },
    {
      "a": 14,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "1751216789437059153369/5732312774137667357948"
    },
    {
      "a": 15,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "19484304883937381069/42939691406768151072"
    },
    {
      "a": 16,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "3629576065196289451773/5732657830002218154424"
    },
    {
      "a": 17,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "97094486867713614097143/113692311407468722238926"
    },
    {
      "a": 18,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "8677672996323126190655/7665792829136694278796"
    },
    {
      "a": 19,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "42288332854739523756/28347352374151637057"
    },
    {
      "a": 20,
      "k": 22,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/22",
        "1"
      ],
      "eta": "320487272888232132541659/162288946719330323324432"
    },
    {
      "a": 12,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "7058601879557301658401772542695139400138717604711/50167848954955530477108116337579386855311875558400"
    },
    {
      "a": 13,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "15074680434240521299726174020487883492521235901/153852401726353897689500548766584678674390081280"
    },
    {
      "a": 14,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "293785783187571701177146375984002428605782458469/1322751259119589053594289286747681086579372088320"
    },
    {
      "a": 15,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "21929928647083805270286819/62687728259058879577041320"
    },
    {
      "a": 16,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "9859109773892563948166703/19690073162544866014487840"
    },
    {
      "a": 17,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "12547451848827602882670993/18397171335527144048698040"
    },
    {
      "a": 18,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "2005436689647455452168323/2219624039831903589929440"
    },
    {
      "a": 19,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "797470011714434953900311/676079381398928260779080"
    },
    {
      "a": 20,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "7149283658454304180534341/4665069811999181678408480"
    },
    {
      "a": 21,
      "k": 23,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/23",
        "1"
      ],
      "eta": "74079446755661972535980259/37059546990767938587580520"
    },
    {
      "a": 12,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "173927814574739299216007874545488290481329741/1854392092753757713471266539109817584362806700"
    },
    {
      "a": 13,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "256407532933419179877854412014043140981695237559/10327273693978142716176604942074680856183403608000"
    },
    {
      "a": 14,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "13376990877179754217698055308899036451450010853/91867261195461392157827169328303261987006170000"
    },
    {
      "a": 15,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "78055424749034491905473/296312792329091970744200"
    },
    {
      "a": 16,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "885234380143893873669089/2251820245684404159653600"
    },
    {
      "a": 17,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "193356641134655813479529/354094394240631085791000"
    },
    {
      "a": 18,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1449160986607512100675639/1988732602267265168750800"
    },
    {
      "a": 19,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "438074747041434669218021/461077715127805614797000"
    },
    {
      "a": 20,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "689851680035242584424703/563764348177346907859200"
    },
    {
      "a": 21,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1200465165525296236844657/764835529343051149719800"
    },
    {
      "a": 22,
      "k": 24,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "161554473507261528348547/79966871019399383782000"
    },
    {
      "a": 13,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "6043186018048936243245114860408879267879/36414625251205154838025074429997623648000"
    },
    {
      "a": 14,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "30530163061890103207850940314252492279/412638402393535605154044947046166032000"
    },
    {
      "a": 15,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "262610886029589895147922478721279967/1392360950887956448415833430878795008"
    },
    {
      "a": 16,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "4744396331940376297/15628883736818191000"
    },
    {
      "a": 17,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "103480239852814043599/237738510847796917850"
    },
    {
      "a": 18,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "91981847026675739/155960955273517290"
    },
    {
      "a": 19,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "32566262965836968717/42119437028441563550"
    },
    {
      "a": 20,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "12163294944154446439/12236124412983656300"
    },
    {
      "a": 21,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "8436969869319026801/6671312707606287750"
    },
    {
      "a": 22,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "16399239427872146659/10227424609375902850"
    },
    {
      "a": 23,
      "k": 25,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/25",
        "1"
      ],
      "eta": "168102403465259027/82432278116386114"
    },
    {
      "a": 13,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "105453716226038539649866169114379172524364993889/888635267075012765105382596818826363955975000000"
    },
    {
      "a": 14,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "119186201608641948604787251681612621326640983/16600717859815325844952892375910787326683750000"
    },
    {
      "a": 15,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "401373610581011098812700597913474584048340711/3384003927756049044596302766081590352318750000"
    },
    {
      "a": 16,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "153003720614388307914824854004176056024636699/672207172270823281342443222167118159240546875"
    },
    {
      "a": 17,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "5805842934685358083626/16932063673314079688125"
    },
    {
      "a": 18,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "23753658869425103569352811/49880077417279185508315000"
    },
    {
      "a": 19,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "709766527153078196941437/1123279322320755985921250"
    },
    {
      "a": 20,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "481926897211484373342363/590859906763840087887500"
    },
    {
      "a": 21,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "10689162518196038005992981/10322555835214467308230000"
    },
    {
      "a": 22,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "533834561701727673211107/409728860777540403320000"
    },
    {
      "a": 23,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "9469071923225635003644801/5793006109296348265846250"
    },
    {
      "a": 24,
      "k": 26,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/26",
        "1"
      ],
      "eta": "64260123728126478530887989/31249842665388283667867500"
    },
    {
      "a": 14,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "273709252481216663532334007926857266507825188285031/1497019703337552924665476102908143649619190418124800"
    },
    {
      "a": 15,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "695634156616674358540991745268351200821848751999/13123450680314200136852397065211581952323652362880"
    },
    {
      "a": 16,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "18160484804813814986608029456099189901802621310911/114007835405340204911721681321827817180933849169920"
    },
    {
      "a": 17,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "204691152037265827453924/774023263285121601926733"
    },
    {
      "a": 18,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "211859694821891522637845/555602818217969232433476"
    },
    {
      "a": 19,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1091932596486104654004812/2116447989246196034966199"
    },
    {
      "a": 20,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "112296312474385712453719/167014561000638350229282"
    },
    {
      "a": 21,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1614309080892353153593388/1885586294185607514363759"
    },
    {
      "a": 22,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "473048358017623460793413/440169367202344012769406"
    },
    {
      "a": 23,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "727069881737421998302660/543147682969434631389093"
    },
    {
      "a": 24,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "620339640575721246379733/372969456877932281226756"
    },
    {
      "a": 25,
      "k": 27,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2792641025327566191729068/1347976597648989824571159"
    },
    {
      "a": 14,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1890315799888291112062324923696733702245378311/13844424977955515640223832542063395839580479400"
    },
    {
      "a": 15,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "158609280315911074443071037720923464448404919/660413151803916843547869853674070298539485600"
    },
    {
      "a": 16,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "223826141007828762043222361731592570055693527/2356588711349963928541427181864004415713489110"
    },
    {
      "a": 17,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "7153880476448028278146260432941800222031944607/36400696305765243202445039060577634539963221760"
    },
    {
      "a": 18,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "9582710437285953122873/31877826467523379010640"
    },
    {
      "a": 19,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "517769707926008121697699/1236353891762698633205820"
    },
    {
      "a": 20,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "1306596008606877564205943/2356795964497566036657240"
    },
    {
      "a": 21,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "2597010099775754241829/3650920463026705361220"
    },
    {
      "a": 22,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "1883862790597683769390613/2105404696736173870107840"
    },
    {
      "a": 23,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "1095037347294829757497369/984957460587750137124420"
    },
    {
      "a": 24,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "278667416712967140380747/203098759252974062661960"
    },
    {
      "a": 25,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "88676869233026045165674/52478789675825512803195"
    },
    {
      "a": 26,
      "k": 28,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/28",
        "1"
      ],
      "eta": "3179034747088062491234273/1524207066810893481950640"
    },
    {
      "a": 15,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3263963649623025933089131363175101269412885883159/16780197225200224523050538628007433492347448224000"
    },
    {
      "a": 16,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "1954261022758230935951059781815890181295330529/56500514500631709349399082690045006776898990000"
    },
    {
      "a": 17,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "467872377601074437828918469822937821725044986711/3503113484860538867805007027148848374135383360000"
    },
    {
      "a": 18,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "11141541942312465944963523/48234684827715080355535000"
    },
    {
      "a": 19,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "3465058288840843805032689/10311996965420880436273000"
    },
    {
      "a": 20,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "6747863008340300501983221/14821409448298340428702000"
    },
    {
      "a": 21,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "1024246377979673238537129/1731237865413734920592000"
    },
    {
      "a": 22,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "10048039382901763628855181/13419067097012220666253000"
    },
    {
      "a": 23,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "7865299740468668084990169/8442170218558608410935000"
    },
    {
      "a": 24,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "40843242453191356081118763/35612938653485980336186000"
    },
    {
      "a": 25,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "30994875436287036821228667/22084424116247757793354000"
    },
    {
      "a": 26,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "17447025026101606361305641/10176925139862984713693000"
    },
    {
      "a": 27,
      "k": 29,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/29",
        "1"
      ],
      "eta": "116779084734584725773257961/55650546525112359839333000"
    },
    {
      "a": 15,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "590292567041464970258177397774124760853764279/3940432037694264779837862415459527185018367200"
    },
    {
      "a": 16,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "21218201327807930014738713141332803841636408/85950815306657267732687681110922998127653785"
    },
    {
      "a": 17,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "21858095033963780429758527977368802627133119/294568130597832140968817662875399246066680880"
    },
    {
      "a": 18,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "12067711179871500231447953871278518026642407/71348133976295735327867556009033988240697460"
    },
    {
      "a": 19,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "3308017406368351506581/12505469518254574200400"
    },
    {
      "a": 20,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "5948098421144446637027/16047605897096463128280"
    },
    {
      "a": 21,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "419501568134026370731/854777976926953911350"
    },
    {
      "a": 22,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "27658451369878537608323/44067379681522227002380"
    },
    {
      "a": 23,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "1369183701347898330602/1744618620578962561245"
    },
    {
      "a": 24,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "12752990187881123418223/13189444937126566444000"
    },
    {
      "a": 25,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "21927075030376423912903/18579882927090792652670"
    },
    {
      "a": 26,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "5516217868963430211631/3849451382500702678500"
    },
    {
      "a": 27,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "4636201361699193479009/2668678916379956704340"
    },
    {
      "a": 28,
      "k": 30,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/10",
        "1"
      ],
      "eta": "61819530116904076612913/29296941936546619058680"
    },
    {
      "a": 16,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2710677001817609755405402953925477603786875727919/13366072870708769502940152011024580909751315200000"
    },
    {
      "a": 17,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "168760639869323758467850492413992718113230258559/9204406647261663611265292675512605558659170240000"
    },
    {
      "a": 18,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "56410911458122700050065973349471234735306807/508816676313257842223322363375522268320000000"
    },
    {
      "a": 19,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "56482360582582948480929524105977500433372439369/279547039981920317232585956086386375597080640000"
    },
    {
      "a": 20,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "892567152021512331909021/3000883426215417684712000"
    },
    {
      "a": 21,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "72140849723291538365567/178356636970911969466000"
    },
    {
      "a": 22,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "7280037548714392432395513/13859627521511773882552000"
    },
    {
      "a": 23,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "8772725657195668416206463/13242615888593029285490000"
    },
    {
      "a": 24,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "127425640576977973350017/155504094725924241112000"
    },
    {
      "a": 25,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "2385258994207561598027571/2383850770208900882162000"
    },
    {
      "a": 26,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "13587183643808218144873497/11212861400239179722216000"
    },
    {
      "a": 27,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "566820245879674799550589/388023455455411750326000"
    },
    {
      "a": 28,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "17077187689571585601422673/9710548519127544815080000"
    },
    {
      "a": 29,
      "k": 31,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/31",
        "1"
      ],
      "eta": "18906310529974089467851407/8914586042645690185562000"
    },
    {
      "a": 16,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "132918360503046198927832540974863748802786855699079/831192282792031499346353844542269232939065482476700"
    },
    {
      "a": 17,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "998951632435028091973495495851388751159653528249067/3978573073070006793787681470271373247887729301753600"
    },
    {
      "a": 18,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "54968497343822486099913845116338395766426114534719/984411888436977397888047440118159742454906938934080"
    },
    {
      "a": 19,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "20532556320065705712130969243892531234473816254573/141710214792616159828422268342343570314062072616960"
    },
    {
      "a": 20,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "5155540708624546701111359/22091139990953359158040192"
    },
    {
      "a": 21,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "95007228421689905692579659/288179347060629094239648992"
    },
    {
      "a": 22,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "26986526663079868880243643/61687163600223881211513536"
    },
    {
      "a": 23,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "24816048420560486194593405/44411448535305055869533792"
    },
    {
      "a": 24,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "354756112621246902417957297/509616692011845152965997824"
    },
    {
      "a": 25,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "68961577872021345327452643/80870278165369687398791264"
    },
    {
      "a": 26,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "158277592473405130256470101/153250527063476443536334528"
    },
    {
      "a": 27,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "67243271965794363328256799/54150712054016064688639328"
    },
    {
      "a": 28,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "201036598230464222442887295/135194427514321810329143168"
    },
    {
      "a": 29,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "37240209269787484481735919/20937978186032767607683168"
    },
    {
      "a": 30,
      "k": 32,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "3/32",
        "1"
      ],
      "eta": "739588224761547114447822123/347105938674651421256065984"
    },
    {
      "a": 17,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "324848767409625398957814805165946547245906742542399/1555735935604046704396446682740057765600680216985600"
    },
    {
      "a": 18,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "3196656946600374008473262790208092513068654927/817213117807488714113590296838876382562023260160"
    },
    {
      "a": 19,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "10402121653238008105691452694847908854831909421783/114625032278480112331519433482438217943540133232640"
    },
    {
      "a": 20,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "775937322220417704320983366545196103286833477/4395072244824273433149291984005662005191516160"
    },
    {
      "a": 21,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "30776974219356098181820079/116511925992833460244926320"
    },
    {
      "a": 22,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "10170783219713415854139631/28154992721986569820696480"
    },
    {
      "a": 23,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "5663432993974820861255311/12058976255672041280156880"
    },
    {
      "a": 24,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "963129537512340510655811/1628816282619780048058880"
    },
    {
      "a": 25,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "72691337224577399704514839/99760208103325120060819120"
    },
    {
      "a": 26,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "1001476921402508694224531/1131887550042287483232480"
    },
    {
      "a": 27,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "95938486901164306008943199/90199150243873194782859920"
    },
    {
      "a": 28,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "6758414857207040517668539/5320116629988402796861120"
    },
    {
      "a": 29,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "40237512606976759544018293/26615523855634028202415440"
    },
    {
      "a": 30,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "33418052799672929638237991/18593284140165575117557280"
    },
    {
      "a": 31,
      "k": 33,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/11",
        "1"
      ],
      "eta": "147013681829271489541321879/68701430916621278453690320"
    },
    {
      "a": 17,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "621512997217461594374621577703566288709513985255/3704173101253304884808530974363930168648592939968"
    },
    {
      "a": 18,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "70664626319416039865580526910775323526043859471/278563325740884597319958936356749974155113755100"
    },
    {
      "a": 19,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "125837045926936444565970956717090466163502283839/6526621312029547786157013192133364879914941092400"
    },
    {
      "a": 20,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "15326706883273919394706195738356588868494715087/364376612741558151613560845871724517458506596850"
    },
    {
      "a": 21,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "7042175396542149024662/149980164773204161769175"
    },
    {
      "a": 22,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "794555950935826989119/15199322545377520463650"
    },
    {
      "a": 23,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "137763971700129606254927/2349303214298223801734600"
    },
    {
      "a": 24,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "42509138209056563326927/640351179912730704318450"
    },
    {
      "a": 25,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "149307363831520146198731/1964427831063586654605400"
    },
    {
      "a": 26,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "1242248376450043097037493/14072203997818080766172950"
    },
    {
      "a": 27,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "2988692580704345740462/28610606056502984481825"
    },
    {
      "a": 28,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "1341059431720968325825741/10578112015119716518330550"
    },
    {
      "a": 29,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "87005072052888772661599/545446906549172507767525"
    },
    {
      "a": 30,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "160464491562904204207637/756317021805313089506550"
    },
    {
      "a": 31,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "187169663900853139923101/602147000042535906715900"
    },
    {
      "a": 32,
      "k": 34,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/17",
        "1"
      ],
      "eta": "25436260329416173358089/45214341441009281317150"
    },
    {
      "a": 18,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "9710193823991043177103777633378839233794122269/45540141764063930853382442154821959817188403200"
    },
    {
      "a": 19,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "144906548154541483102595357673077246287548091/3255058055470884983788174195758312574761853980"
    },
    {
      "a": 20,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "21447633370118802745259318052016943446438193591/248719110330652631905131591534909855892617235200"
    },
    {
      "a": 21,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "183588911514404486921073/1745788778255965057658225"
    },
    {
      "a": 22,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "85029079812914650249033/733201771751972783750000"
    },
    {
      "a": 23,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "66410247044858555946994/516255322124193978940075"
    },
    {
      "a": 24,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "165867885928223958193989/1154377371553050134944720"
    },
    {
      "a": 25,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "71875929878497716414759/444106075680516349964675"
    },
    {
      "a": 26,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "298812732052716825101059/1622403334088945561778800"
    },
    {
      "a": 27,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "232780146851735702966478/1096421531410211123875625"
    },
    {
      "a": 28,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "322186125735212997527691/1294896421287297331190800"
    },
    {
      "a": 29,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "16712526841192140056207/56070123375060859050735"
    },
    {
      "a": 30,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "1039700332121900430151713/2824228527139795507415600"
    },
    {
      "a": 31,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "29927905196501234967742/62909461759555451394025"
    },
    {
      "a": 32,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "371954806748416625117059/561910558896642044950000"
    },
    {
      "a": 33,
      "k": 35,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/7",
        "1"
      ],
      "eta": "288769969138201516401717/271797418187814381227225"
    },
    {
      "a": 18,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "118564244788372927169409639008917685026680198334079/681267391010370406256239036112964579034397579475000"
    },
    {
      "a": 19,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "103183179898055252310894414749795585590834237959119/1909162107902979336183771013054576728438758686200000"
    },
    {
      "a": 20,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "32067142170743058459463931228336166754190415476279/293262806336458340320785078256873857708577071810000"
    },
    {
      "a": 21,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "140945022736306878843410036171303728857248459/965389144480105826363278248053903934338750000"
    },
    {
      "a": 22,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "654648162901580006198281/3998602711898347213355625"
    },
    {
      "a": 23,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "89011249858045867394481/494498506842207205336250"
    },
    {
      "a": 24,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "29992362245269336399427701/150725057880785377717835625"
    },
    {
      "a": 25,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "467573884584348368622371/2111948175542751364289625"
    },
    {
      "a": 26,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "32377336670737437116919541/130431716257158603587278125"
    },
    {
      "a": 27,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "2800799739690073798385727/9969192509816687081305000"
    },
    {
      "a": 28,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "304971205171333657616929/948035555616889310248125"
    },
    {
      "a": 29,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "4519208868916392061569577/12089590006805028928665000"
    },
    {
      "a": 30,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "1498619515687030482024341/3384160531144689408097125"
    },
    {
      "a": 31,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "29102870112093952312455907/54040262579113513858706250"
    },
    {
      "a": 32,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "13389563086282857048490423/19688489703043970203591875"
    },
    {
      "a": 33,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "5195009594501822224014413/5704888607956030119230625"
    },
    {
      "a": 34,
      "k": 36,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/18",
        "1"
      ],
      "eta": "128933972529876603734369743/95323023829369016584194375"
    },
    {
      "a": 19,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "701157429346902832187686714644379197706863205631/13350186894157552177652300808180330633652771737600"
    },
    {
      "a": 20,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "11838341027191823316983941014340361708300900797/100558423290369829999385494337621111653507117200"
    },
    {
      "a": 21,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "25573323737396102383564435429317302714869952711/152664548292326517088514965843107568896079833600"
    },
    {
      "a": 22,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "147668773479343067616183321544121653671735055991/739576172475279033513043004572522546721885313600"
    },
    {
      "a": 23,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "40945585754364807826405/187292358022903100736864"
    },
    {
      "a": 24,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "171783853743668214641/716700756603904969680"
    },
    {
      "a": 25,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "8176845290733234295663913/30957950854520126013794640"
    },
    {
      "a": 26,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "53049614188346995036490/181175023346531337120729"
    },
    {
      "a": 27,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "36237817979606952114223/110843920473239727737280"
    },
    {
      "a": 28,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "456520008446647623104113/1239955471587783941470992"
    },
    {
      "a": 29,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "9461769851273716193481593/22580065764299122020197040"
    },
    {
      "a": 30,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2617494443787283186597/5416104014745303559185"
    },
    {
      "a": 31,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2028957717840675265231993/3578508838211279091738528"
    },
    {
      "a": 32,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "2624109601934472028192241/3855992450606972983151760"
    },
    {
      "a": 33,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "241218867435909584513581/286047156086660868009552"
    },
    {
      "a": 34,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "350625651603447299682859/319904769189086561101845"
    },
    {
      "a": 35,
      "k": 37,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/37",
        "1"
      ],
      "eta": "11591954239293842665654973/7518413331459817730192640"
    },
    {
      "a": 19,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "1697757433759969511967277971493596877071421444603319/39370401943990085347627662349713714294412428393635700"
    },
    {
      "a": 20,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "70475296458060424375177877919415859325280302471919799/609509367271346691627934464192101592759288546187198200"
    },
    {
      "a": 21,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "25740209847477675788447954681005037341301696763721391/146985727537397808173610642848293141337276066100254800"
    },
    {
      "a": 22,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "2107419301148871639915393901035169883922360712774261/9580106423759722070639505251862754519614428981413800"
    },
    {
      "a": 23,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "3122646486378884407725827/12581799368007471838886182"
    },
    {
      "a": 24,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "311351290842963046248238305/1151987330651298832868442287"
    },
    {
      "a": 25,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "44887242354986422830430877/151882624991436270187927860"
    },
    {
      "a": 26,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "558807732205946853456932267/1720923325950898210771607145"
    },
    {
      "a": 27,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "11435552244682179732674256/31874446247650883837962805"
    },
    {
      "a": 28,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "120085535330863438105468107/300946986464393221487457149"
    },
    {
      "a": 29,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "31094342239891823161947343/69510493695417667191987226"
    },
    {
      "a": 30,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "1931336525945252846470383537/3814183045823892933372354835"
    },
    {
      "a": 31,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "41631480751668125302960212/71767871065955635213564595"
    },
    {
      "a": 32,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "688861418753282988877133399/1020882219884822054845116745"
    },
    {
      "a": 33,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "5621463520911783619573035/7019848245245140575276272"
    },
    {
      "a": 34,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "49045039835596544748013093/50211946081897904774219543"
    },
    {
      "a": 35,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "94966512153659885583306148/76609380126445688150829915"
    },
    {
      "a": 36,
      "k": 38,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/19",
        "1"
      ],
      "eta": "2352664706666344069153468101/1404797723144499283324978435"
    },
    {
      "a": 20,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "4573207719265735876295298212057884154372029023105959/43146658980525148594426543083522495743764557684172800"
    },
    {
      "a": 21,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "200385335333625108356457346077077993465211472158839/1160069277282631252466335836705450420062753135480800"
    },
    {
      "a": 22,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "1830591889978675020333672290373946764373502245192627/8060897764784291493508234778183291666194673440097280"
    },
    {
      "a": 23,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "2593178973399332666384964019234638063106458088731839/9693148684752258607202828640644787359780161835042400"
    },
    {
      "a": 24,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "53364646123942764561350259/181748815628160180669058400"
    },
    {
      "a": 25,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "83040422636392738952002757/260291938780598218798455450"
    },
    {
      "a": 26,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "57399163034557812036574963/164945696107224869122228800"
    },
    {
      "a": 27,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "29740646138875616124526477/78000913884897789165719950"
    },
    {
      "a": 28,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "184820015430287788262257393/440088466667804504157628800"
    },
    {
      "a": 29,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "31887651977256206516828407/68514240423399933089071950"
    },
    {
      "a": 30,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "65987191033921192569749323/126998605023547900600848800"
    },
    {
      "a": 31,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "102363503056864166266519967/174909494201004248819895450"
    },
    {
      "a": 32,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "7837859921044186371048011/11761272839924654434221600"
    },
    {
      "a": 33,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "36441202555653200768494503/47366892340331150288823550"
    },
    {
      "a": 34,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "225802005479668378757002057/249759354637543877344483200"
    },
    {
      "a": 35,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "38847765879033680483725229/35704628768018046706071150"
    },
    {
      "a": 36,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "80166997228760615164321643/59202004032383931362196800"
    },
    {
      "a": 37,
      "k": 39,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/39",
        "1"
      ],
      "eta": "124022600842334597487396341/69946738624073051286395850"
    },
    {
      "a": 20,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "336736306740454409342877219084606816561337151/3704045440726693420509323782048454367390002250"
    },
    {
      "a": 21,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "28960820743413012900286678977105052721456951/177564991699771448869739772002488152658348800"
    },
    {
      "a": 22,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "782098203802410669292572407672579532544757771/3481554772963531533883046907356759716311893850"
    },
    {
      "a": 23,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "21081435411026057581788092599618621966999601/76837321057618841400623581900485099572361600"
    },
    {
      "a": 24,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "165554121027025068493688303997214651501693/532661964413474732215721481849484795713966"
    },
    {
      "a": 25,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "4981305858892215972839/14790007163100479749400"
    },
    {
      "a": 26,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "383976282805282141241/1051489959110057139400"
    },
    {
      "a": 27,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "2178083636049440018903/5480912330277498667800"
    },
    {
      "a": 28,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "487021301534852656131227/1121412657905922910775000"
    },
    {
      "a": 29,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "1259774171178541116923/2641295269350003838312"
    },
    {
      "a": 30,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "19301154950541379760501/36636745009519627026600"
    },
    {
      "a": 31,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "8416966634104717405637/14366146607372850590300"
    },
    {
      "a": 32,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "19192197541169560882327/29215193551701841494200"
    },
    {
      "a": 33,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "1140465860052599495933/1532961325504676925000"
    },
    {
      "a": 34,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "818412519129279162187/959376235105831837528"
    },
    {
      "a": 35,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "76529574358601980378759/77005637825790060397400"
    },
    {
      "a": 36,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "2126119078905799107139/1798327296070669080600"
    },
    {
      "a": 37,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "20344106516737303296649/14053774557705847728400"
    },
    {
      "a": 38,
      "k": 40,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/4",
        "1"
      ],
      "eta": "670898738638776792584087/362896541761970058115000"
    },
    {
      "a": 21,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "18060993783201011467089285316991269716878508658919/121890390180205528803340077156293106972044441200000"
    },
    {
      "a": 22,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "25466989092972340070421710694388408405880866998839/118353379332523755999337856744515971443864947200000"
    },
    {
      "a": 23,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "124724936529980869481728009547119010075784756165431/458548111578750445450588978599667605749698034400000"
    },
    {
      "a": 24,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "274709696505700850060203442465122607203199017573/865165809270645228653647286112145905499223750000"
    },
    {
      "a": 25,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "17791914637390185707052819/50782887848723677114589750"
    },
    {
      "a": 26,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "230334327322111693381111657/609442224241588344679090000"
    },
    {
      "a": 27,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "715302474280628684381181399/1749090736342967737072904375"
    },
    {
      "a": 28,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "446917452365735096929789/1006430445157392308597500"
    },
    {
      "a": 29,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "39250332705131565760753493/81076884473676024310993750"
    },
    {
      "a": 30,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "31646442378019914545031183/59685614340399433291484000"
    },
    {
      "a": 31,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "272478013830532952725566852/466690160999815799946355625"
    },
    {
      "a": 32,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "70350038262167754981263887/108732329391996903237810000"
    },
    {
      "a": 33,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "1742920675372770024417776853/2412582199244855622929001250"
    },
    {
      "a": 34,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "299737900795119753088525497/368192751917912659934950000"
    },
    {
      "a": 35,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "727420061580847329202307/784037453409246279222125"
    },
    {
      "a": 36,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "119525123918711601549836727/111437240456309569026002500"
    },
    {
      "a": 37,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "218985548035631379122343167/173361577647488062341716250"
    },
    {
      "a": 38,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "19905147612160197440709869/13049678674222428492760000"
    },
    {
      "a": 39,
      "k": 41,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "1045383702801823946463381606/547715794564314932120571875"
    },
    {
      "a": 21,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "18924594054619124440066246172140344801070615175266199/146263749309034144634887232338700161031473898174642400"
    },
    {
      "a": 22,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "128485530126497097344412275612218665539369505703316878/640643406004450030122647964919377058957785970788116925"
    },
    {
      "a": 23,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "327081902743376754724665747921430969676062785391574711/1244420359454967086525105690742575870847832703939139600"
    },
    {
      "a": 24,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "7041847939161806057030227748952053421323823497468314/22329135185108487514125784282376076256682303973688775"
    },
    {
      "a": 25,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "416107612876977591980481423235644515926337953936638191/1165344547384056640658020953868403546847875542019091600"
    },
    {
      "a": 26,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "346503651993093362738614229/894345513451001291958655146"
    },
    {
      "a": 27,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "112032593883341225394005833/268525853760340052515038330"
    },
    {
      "a": 28,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "1112237593061602739280843215/2468403306699327828218650878"
    },
    {
      "a": 29,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "239517722398506431205910537/490562440411776562752530160"
    },
    {
      "a": 30,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "659919644901516672434669067/1242630699863442875687877910"
    },
    {
      "a": 31,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "153343563647533752017538835/264313473231958813301260986"
    },
    {
      "a": 32,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "234511953476744581877677017/368150950760052063859481170"
    },
    {
      "a": 33,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "27222989912378167572025129/38692815548403390513434211"
    },
    {
      "a": 34,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "6738827232142168875854639083/8611128321681244794671749590"
    },
    {
      "a": 35,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "72372415461783114185311823/82443985935743408376200640"
    },
    {
      "a": 36,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "477352781098842650031916661/479783195012256614474759946"
    },
    {
      "a": 37,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "922055863692675064663489373/807186669606919887407101980"
    },
    {
      "a": 38,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "506414509630154035844284093/379789876930837674405877626"
    },
    {
      "a": 39,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "108605612530003042874091949/68261132300307437960862470"
    },
    {
      "a": 40,
      "k": 42,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "423505603347893444237148577/216386456892144137689751010"
    },
    {
      "a": 22,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "19204380719034316024140320142138052018190584427830079/105438614208756570130662691409450518494078682040083200"
    },
    {
      "a": 23,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "13750697591709964667696055870749826537778769434864/55304963615992871958823708871120312230814726316825"
    },
    {
      "a": 24,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "377455015441156390707859920005529288107892955095239/1231092572682804733588494747229668845552544573139200"
    },
    {
      "a": 25,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "2145801297189641635706887015348384926217712692150319/6040999479385697432493120368445973564581920421881700"
    },
    {
      "a": 26,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "36768725722207414363444452914918140238228481784417919/93458412024272018694484958022640505499316235890003200"
    },
    {
      "a": 27,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "7656449993049864704306999/18099557818747225984755795"
    },
    {
      "a": 28,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "3488644021837599175761577/7671314006977421289498128"
    },
    {
      "a": 29,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "44154029245181749792781644/90063100580202761716931653"
    },
    {
      "a": 30,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "101331669380972003134936693/191124559593180052733431440"
    },
    {
      "a": 31,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "235357782611160985476278309/409011889535830737431568265"
    },
    {
      "a": 32,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "971418929470415783694816677/1549040129248321672727285360"
    },
    {
      "a": 33,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "1855460088935475185834584/2702032040525510475215559"
    },
    {
      "a": 34,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "206603942525591887727964817/273243525655968782881220912"
    },
    {
      "a": 35,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "5431799743866925231272437/6481630921768803362800385"
    },
    {
      "a": 36,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "40621762446449013599501143/43394146343498492731007280"
    },
    {
      "a": 37,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "282371061978917637744589628/267485763083331115325887465"
    },
    {
      "a": 38,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "232544552380330388694403081/193060303214687988964083472"
    },
    {
      "a": 39,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "6647239747395336619081313/4765088304027582040557117"
    },
    {
      "a": 40,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "1230825452323289541633356117/747184740518057941755622960"
    },
    {
      "a": 41,
      "k": 43,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "316422420449282960208827384/158426651420719620299731265"
    },
    {
      "a": 22,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "90341810293808112030247559656062565373752056415088471/561363079750243953125145334203678966544118400717980400"
    },
    {
      "a": 23,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "31581672168383398204745720197056236710028358475829711/136905384970797004062078594945256260036212600631004800"
    },
    {
      "a": 24,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "156175564576412877264438469913303929824804545598075911/533215971404663458825123655192901068858535695594892400"
    },
    {
      "a": 25,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1404284584018716405950931782228545618552046669866573/4048015535915010835783377838187698748321127003600000"
    },
    {
      "a": 26,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "196904240919540773522971219503468908889482850055654799/502411205701012638695995755566211701042152870556262000"
    },
    {
      "a": 27,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "51875237354410090137587468960864502450369138470800079/121502809228696945953016283044592140441236283055029600"
    },
    {
      "a": 28,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1047692027638530556097505729/2291525126312621139555057850"
    },
    {
      "a": 29,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1117730854851299505101117/2277693300805932434050650"
    },
    {
      "a": 30,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "90558040061046464455531503/171473422585678502531156750"
    },
    {
      "a": 31,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "8730675291137544958431311/15315294317448177875347000"
    },
    {
      "a": 32,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1188663431548886495996420281/1925145462680377975966675450"
    },
    {
      "a": 33,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "459572026673816763416158389/684531431380956958237968100"
    },
    {
      "a": 34,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1263035088195110510227344801/1722432346370542752370556450"
    },
    {
      "a": 35,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "325298128441190968930898263/404047371051303025498908500"
    },
    {
      "a": 36,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "4019993136580654265918717811/4520060991942264416992544750"
    },
    {
      "a": 37,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "172431339312819138168711117/174240414894754049774654150"
    },
    {
      "a": 38,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1419551551712848882228347529/1277896883197906414415822850"
    },
    {
      "a": 39,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "1095225191134139031737465397/868954592170928791855738400"
    },
    {
      "a": 40,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "45505965300655834605724649/31395438536633025975568250"
    },
    {
      "a": 41,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "192967672870287542202453959/113778170387715294174395000"
    },
    {
      "a": 42,
      "k": 44,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/22",
        "1"
      ],
      "eta": "432663782724156014249958393/213036062872890203427156850"
    },
    {
      "a": 23,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "2988942143225961776519805778901256627115152962639/14235974867732447566612531572032673468141912000000"
    },
    {
      "a": 24,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "3321386247826643091357126006867415847196528973/12056621989961100160021139436601348637280817200"
    },
    {
      "a": 25,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "644930341718888714878335419772667376509915364417/1932355122203150144053395675508882667357938022400"
    },
    {
      "a": 26,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "63130795519225863918537778593599345878619314387/164346722074633796875017741458899600079917440960"
    },
    {
      "a": 27,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "24136721699356246880224869219255802948609446191/56679889743968897036545179796195493135545920000"
    },
    {
      "a": 28,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "5632061285277341194911703/12287887666158621817040400"
    },
    {
      "a": 29,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "50010321994627972704799/102043584202840754110560"
    },
    {
      "a": 30,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "99978917254860196797901/190355046863006387929710"
    },
    {
      "a": 31,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "24748667019128573692107067/43856354433481890397455600"
    },
    {
      "a": 32,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "708777249955952106409171/1165657394551324398570000"
    },
    {
      "a": 33,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "72443203074516371318269/110212442282822459395200"
    },
    {
      "a": 34,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "338642160113249546333471/474833443229727117967530"
    },
    {
      "a": 35,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "1859963460964781848422293/2393487528228945612232560"
    },
    {
      "a": 36,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "797808907480850666351887/937611081507729244523600"
    },
    {
      "a": 37,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "29556379710602541634844431/31541703481356031099620000"
    },
    {
      "a": 38,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "633442284903611870958959/609695761564857809956950"
    },
    {
      "a": 39,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "21942225403964208872555/18894770628768659608368"
    },
    {
      "a": 40,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "321437049234553142880931/245206282444481820957264"
    },
    {
      "a": 41,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "8476605460820684855351/5658739245808918948800"
    },
    {
      "a": 42,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "707011489786741053420547/406655290121844185193750"
    },
    {
      "a": 43,
      "k": 45,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/9",
        "1"
      ],
      "eta": "34853365647317288477909467/16922639489687329137339600"
    },
    {
      "a": 23,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "70713968514410267337458953682180219970568011776/377753925246108470629762288257951267680201278125"
    },
    {
      "a": 24,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "74476824234800728125369368335635624931114015439/291717412031528636571666652709954970271160775000"
    },
    {
      "a": 25,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "73074814853891098284029719738455616596166590719/230567224833829132001056031309611631205324390000"
    },
    {
      "a": 26,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "8345190038039301590351395106941630740686178909599/22459073552439254517162046489091704254831926175000"
    },
    {
      "a": 27,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "783661937401044399391949892218245787815929431/1872097872982377624187258430843077805460000000"
    },
    {
      "a": 28,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "9688658821721426229225762511983701009983856491799/21187936604750694180816270206440004443145096175000"
    },
    {
      "a": 29,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "3722519317090756401760778/7618268951130021476326875"
    },
    {
      "a": 30,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "23741073204935151819344/45501949605357418138875"
    },
    {
      "a": 31,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "15833429749172473328813312/28357511155694806172068125"
    },
    {
      "a": 32,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "130542773740288287680047984/217946968479043180910803125"
    },
    {
      "a": 33,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "1867862002723998176961512/2899070678299442994669375"
    },
    {
      "a": 34,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "138497312480761484741548336/199218312250489655637463125"
    },
    {
      "a": 35,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "356441304285130226521264/473506251618033807798375"
    },
    {
      "a": 36,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "95337033798481248388304/116494812187857414039375"
    },
    {
      "a": 37,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "9433677219128505728270644/10554201256847989315246875"
    },
    {
      "a": 38,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "6748780274108495508008528/6875977175389582251136875"
    },
    {
      "a": 39,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "2216292090708937656843008/2043418648050990424276875"
    },
    {
      "a": 40,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "6559683652222535616213232/5432123396643265900162125"
    },
    {
      "a": 41,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "21059891468489748618699752/15522270466571558098655625"
    },
    {
      "a": 42,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "19226017219774473539221936/12472360115391647172028125"
    },
    {
      "a": 43,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "5551786378611973876344632/3125693086353743403931875"
    },
    {
      "a": 44,
      "k": 46,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/23",
        "1"
      ],
      "eta": "182348162280619650447189616/87490838836338420066688125"
    },
    {
      "a": 24,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "12911564566116905080682120675397343230645214210468136159/55396307642020272297318397316453052644665599414372966400"
    },
    {
      "a": 25,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "4025256472666657417280808526654841169247540342592081231/13536873991290715204515187391380532783523226927706265600"
    },
    {
      "a": 26,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "18779751294703331364471684359858171492546160177088663799/52843558756524541242002149346208309349334358055884902400"
    },
    {
      "a": 27,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "5234215578398812908809530396943302394400656394949992071/12871116541122287017618064462320260524231826995334841600"
    },
    {
      "a": 28,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "22561406423411719871582367838742029707367781655772140479/50070188334396662871834028858612032882734195506783334400"
    },
    {
      "a": 29,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "5910589254694228467222925191773499438191804786331142271/12150173852135803570370927187793808477985634784904921600"
    },
    {
      "a": 30,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "19607164975097614302222190611/37858566183957609829971505280"
    },
    {
      "a": 31,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "673556653454835962597681769/1219559793825039679658003176"
    },
    {
      "a": 32,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "6938942991278354293832596921/11756875383015576265059599360"
    },
    {
      "a": 33,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "306250765174668337684160115/484429189383773019247963424"
    },
    {
      "a": 34,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "2452097093931050941341967699/3611669467580358260816205120"
    },
    {
      "a": 35,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "3785131716642050784837383141/5175925345523992349368973880"
    },
    {
      "a": 36,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "4672660680440907934739596215/5912320784329237379006251456"
    },
    {
      "a": 37,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "4004402271499230115177626723/4670526803958301507477985680"
    },
    {
      "a": 38,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1646674763785603005739642733/1762680189964980456452909312"
    },
    {
      "a": 39,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "437662540726375003168131507/427805346014495975894452760"
    },
    {
      "a": 40,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "1241872943885319681381129711/1101936311993708314818647680"
    },
    {
      "a": 41,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "892827843724305059560597831/714134678952530572526782976"
    },
    {
      "a": 42,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "27500938309101282942161264763/19662823588984780596783750080"
    },
    {
      "a": 43,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "313640458780748045555563531/198411025367937235280024552"
    },
    {
      "a": 44,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "9654981577262164195101099457/5335508840328171737376231360"
    },
    {
      "a": 45,
      "k": 47,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/47",
        "1"
      ],
      "eta": "14856424555109002861518005433/7055703186307579504316514640"
    },
    {
      "a": 24,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "505831197308000520684536540086279417708498052338810439/2416216337204203851699893125440355074681439977571409200"
    },
    {
      "a": 25,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "5869365324263698782935035412646004562532712873887104831/21288352444765912590974163838998276459726111695345260800"
    },
    {
      "a": 26,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "7001433768722003195173327612251613209253642142644118591/20810554006136722254942013319140402415252905269936394800"
    },
    {
      "a": 27,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "51926787032806618471730239262045796396753290581043727/132761705991657712803314181266633941414412893962521600"
    },
    {
      "a": 28,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "8695545584879087060647041503719673301631948696956473351/19794302773231316114616834743379784144351797652440010800"
    },
    {
      "a": 29,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "9249735598261509905965421431519508946130785528899140151/19255828571295774243861828504324827883738714520322332800"
    },
    {
      "a": 30,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "11340200084301004489685876911/22071587179168486447635928880"
    },
    {
      "a": 31,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "4380895460403812286170066333/8020301562427761570483236880"
    },
    {
      "a": 32,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "445576435665591625739094673/765906333025968462287273040"
    },
    {
      "a": 33,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "309618198849234339502706949/498689429241833868943449152"
    },
    {
      "a": 34,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "7646928438834786508096763273/11515067329128499066759337808"
    },
    {
      "a": 35,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "204859724362855177969231279/287688525674173358922468420"
    },
    {
      "a": 36,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "13483153101449580904633130363/17608426968295659765754029680"
    },
    {
      "a": 37,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "1299494364567919226770423829/1573204909889066399135549820"
    },
    {
      "a": 38,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "2849076597006669925540247299/3185866273906751174962460016"
    },
    {
      "a": 39,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "21522768609356117979411089/22138019816573997127282576"
    },
    {
      "a": 40,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "45094717482090547726087088353/42463224612549730604092706640"
    },
    {
      "a": 41,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "643068865334306765446081937/551291044629001990331140320"
    },
    {
      "a": 42,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "15841723740327645306946614831/12283573590832246175000364080"
    },
    {
      "a": 43,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "609591962809836640462521413/424206122933075781920826528"
    },
    {
      "a": 44,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "3335167767162660676356819647/2063348729613777445062242736"
    },
    {
      "a": 45,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "1068867717935410619388341231/581081513451022545372918680"
    },
    {
      "a": 46,
      "k": 48,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/24",
        "1"
      ],
      "eta": "52601759677124167077614755789/24761503483443870345661937040"
    },
    {
      "a": 25,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1032457735914536292593816804725667564725386738711431/4088426513182092071848898851229925909858993046118400"
    },
    {
      "a": 26,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "78903797474549447263722955139115463060803179494991/250165875290611623436177656781416481154301648998400"
    },
    {
      "a": 27,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "18012404618392734523216420980332990835125698166999/48311751890922173999226791261986476687877754265600"
    },
    {
      "a": 28,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "6333610292828551189882600414575515627554553283119/14922727843398349404031272033480218101553505792000"
    },
    {
      "a": 29,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "134536086508376973597209183838210526496655789175763/286427030606522973506760411312331311664373927731200"
    },
    {
      "a": 30,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1420528511549415933829834139230718207155605619151/2795716999926189768478207994226721028474670182400"
    },
    {
      "a": 31,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "100461881429609804905077547/185972049110494894719433360"
    },
    {
      "a": 32,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1615900343268395986495579/2816905318728341419564160"
    },
    {
      "a": 33,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "11824857356030208645712091/19377753580380809323609200"
    },
    {
      "a": 34,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "27370041577832990510790679/42081373032191806648857760"
    },
    {
      "a": 35,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "112586974466796148941988627/162058987658465711595818960"
    },
    {
      "a": 36,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "267926256590516184303001/360185616565636045390080"
    },
    {
      "a": 37,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "118951673628691043184896011/148949005766266439328385840"
    },
    {
      "a": 38,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "30552392246999714187749311/35526340858008186862575200"
    },
    {
      "a": 39,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "4648808559313517978822593/5002562107314286247004720"
    },
    {
      "a": 40,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1006847360511937361933939/998752841456698559997920"
    },
    {
      "a": 41,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "132285464296626400560009667/120418841402779841176987760"
    },
    {
      "a": 42,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "3770689992533299812128231/3133459098063473273771040"
    },
    {
      "a": 43,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "139254590625683713468374019/104997339632805038410910800"
    },
    {
      "a": 44,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "8925919947282482147893291/6062324703385742221082240"
    },
    {
      "a": 45,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1807718858026485790634347/1096345826397747925059760"
    },
    {
      "a": 46,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "1210371918008057827456873/648529897006243470027040"
    },
    {
      "a": 47,
      "k": 49,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/49",
        "1"
      ],
      "eta": "153797392331519732167112971/71838198669673733292721040"
    },
    {
      "a": 25,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "47668791892977518398658537277023880097366679231/208847218053643299068581884894561043749297025440"
    },
    {
      "a": 26,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "37469782754479866369677244986711315333366936138039/127963001219965440145811648340631201339883272907250"
    },
    {
      "a": 27,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "44157303192711977435286300745403514727039013317751/125287862255335695417597921989854571526773567062000"
    },
    {
      "a": 28,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "20756155205964204176734509450625446168260812079/51022090493571154125648082756106942779187423250"
    },
    {
      "a": 29,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "2179372124581641017392422891260595908609733266111/4784459086371742357822188000938309577532659474000"
    },
    {
      "a": 30,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "2323333685167766220738085626164037785812140644711/4664404831315247981429907575906054478996893960050"
    },
    {
      "a": 31,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "60612232750536116709335578802116032962964363691199/113499915015400781837823952119165455325752346336000"
    },
    {
      "a": 32,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "762216738159466201326041/1347063250581297259402518"
    },
    {
      "a": 33,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1470179768230475733886269/2449450554836244038639560"
    },
    {
      "a": 34,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "806338129080704920872969/1264354837159751466179750"
    },
    {
      "a": 35,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "5286629538434637003307/7787030076140286214915"
    },
    {
      "a": 36,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "12778680591312852513015039/17644912607990531099170970"
    },
    {
      "a": 37,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "18234244330361530614833/23548288594952140268711"
    },
    {
      "a": 38,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "4494692961648861402215509/5414883968150172698695310"
    },
    {
      "a": 39,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "346123743086941709769741/387863914512224941067900"
    },
    {
      "a": 40,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "4737089554786507993661133/4921491146908171623021710"
    },
    {
      "a": 41,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "607626497437421681795921/583099754558358542118180"
    },
    {
      "a": 42,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "61062252150201742542939/53895143717391033892786"
    },
    {
      "a": 43,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "24588007067579187574698/19862521424757443883745"
    },
    {
      "a": 44,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1048735337967603207983393/770939680567177685714150"
    },
    {
      "a": 45,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1007787061608706345519524/669621709586337465387605"
    },
    {
      "a": 46,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "1835956154416793628685591/1093751269768153633403130"
    },
    {
      "a": 47,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "141067229270462840793325/74612742136226252372456"
    },
    {
      "a": 48,
      "k": 50,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/5",
        "1"
      ],
      "eta": "17337979584758465625272727/8043241862926237434104330"
    },
    {
      "a": 26,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "3285215406225477502816314265513785055955267906622842711/12208901712661849309513567586835515167261621439700000000"
    },
    {
      "a": 27,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "1615824717829649204280631658885811854189042597038087/4889459528173976147902482973444349163118649160937500"
    },
    {
      "a": 28,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "4536561768159279425563485514859054536267747348410877391/11720159740378015822801795147049009723645303019900000000"
    },
    {
      "a": 29,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "78539396198432042361097663593308670040655209959020444/179081020687269197472468672064288516148936096729296875"
    },
    {
      "a": 30,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "964203378910034928026293791291544377269867904113999/1989772238299742813687455727207006644268059500000000"
    },
    {
      "a": 31,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "357884062711491753509957659869329452276105894257680591/682125340870032483736554354307449386366403589973437500"
    },
    {
      "a": 32,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2802177384312605485165140149/5018857379521681354272850000"
    },
    {
      "a": 33,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "6483641317704722791924688519/10975452226031836929251353125"
    },
    {
      "a": 34,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "79983873813355706143533233287/127777440972001453463080350000"
    },
    {
      "a": 35,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "273997749487768526535450844/412417136343262176664078125"
    },
    {
      "a": 36,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2559092435714373966492965999/3622681072192383856276050000"
    },
    {
      "a": 37,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "21684012969320041721074165897/28811848321786630433600784375"
    },
    {
      "a": 38,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "29685776936547049290195722021/36940614498135747309589350000"
    },
    {
      "a": 39,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2539274684523622105361248372/2951993746699051481607459375"
    },
    {
      "a": 40,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "3752229073764040903656621823/4063885452978295258374750000"
    },
    {
      "a": 41,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "2673134635571837227935681517/2688829908369912549748134375"
    },
    {
      "a": 42,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "32898416739832953525225821501/30624648296259763276741650000"
    },
    {
      "a": 43,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "25298234582008073910314972812/21706322440969930268727309375"
    },
    {
      "a": 44,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "34575304224459852447432456949/27217286734551057007549950000"
    },
    {
      "a": 45,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "354313915742445858728851531/254512016950448883903703125"
    },
    {
      "a": 46,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "108897725943288008410199712607/70930473285359229017956650000"
    },
    {
      "a": 47,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "844973998501783497399967324/495321315767893091370084375"
    },
    {
      "a": 48,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "4230025991361818862900331029/2211458338895469177683650000"
    },
    {
      "a": 49,
      "k": 51,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/51",
        "1"
      ],
      "eta": "29230032326020545818651255413/13477826642210398431360759375"
    },
    {
      "a": 26,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "1393462481371336633915442779114962618323035843201987439/5698515256689320384552002718531896568220222303972416400"
    },
    {
      "a": 27,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "5305328350479823943112966103592625596384538431377751/17263482886294923701328248799303653880012661686849600"
    },
    {
      "a": 28,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "182330158782545373904308107716438142917088850423924829/498540735635219248603820962011845956789299678748004400"
    },
    {
      "a": 29,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "140801395090863966197314607061660708053000911130758439/335640755418019115250277820518689845185115988758864400"
    },
    {
      "a": 30,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "10122375343241020452488493468881257221434041091507773/21614314232863460053041353852354943677302035310714800"
    },
    {
      "a": 31,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "656402711477996415589030229862405269697008975524588991/1282506206702926714805334783145978466931522433664181600"
    },
    {
      "a": 32,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "30216186937101248978597041179294210043537593641052389/54983400113251444101987437197915249078216276099604400"
    },
    {
      "a": 33,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "2525094242337329603610538/4340340973678912406510943"
    },
    {
      "a": 34,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "225524915491100988922394/366739232075281479670945"
    },
    {
      "a": 35,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "359913126216779055772207771/552906356813304539299014280"
    },
    {
      "a": 36,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "21905351747610521361455906/31740102555667014000468249"
    },
    {
      "a": 37,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "189771912675726177723449759/258903484340402254146980290"
    },
    {
      "a": 38,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "623337881962194173378711830/799174981744337046945016063"
    },
    {
      "a": 39,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "44419985504855826321272039/53405134218914941481263245"
    },
    {
      "a": 40,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "3280999291851707769669229598/3690338355488089113596857615"
    },
    {
      "a": 41,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "84124261643534468297160950/88284483120535165175758631"
    },
    {
      "a": 42,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "127783426942325015672709722/124751515284552209571072945"
    },
    {
      "a": 43,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "88413638159501022121983839/80026786499841991480757086"
    },
    {
      "a": 44,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "3624149511977318158414961678/3029719307674798000931840015"
    },
    {
      "a": 45,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "39245777668471485341091/30169042751641997241155"
    },
    {
      "a": 46,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "760598128169696061292846198/534922053566481054575178623"
    },
    {
      "a": 47,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "486778485371331407967224143/311356257768882123256686955"
    },
    {
      "a": 48,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "88592806876653471074457206/51176678233875169022034507"
    },
    {
      "a": 49,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "510041996213611018960315606/263863747984182940519702205"
    },
    {
      "a": 50,
      "k": 52,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/26",
        "1"
      ],
      "eta": "4175206913173240165113595358/1914726793119381132019243115"
    },
    {
      "a": 27,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "48146074326586940376196124239772966341172036964814408631/169946893974601637696205851429223913848640860593893964800"
    },
    {
      "a": 28,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "447235390148093170970885339354684649953588773904761717/1303253271715175607262198092220392549297542038104243600"
    },
    {
      "a": 29,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "65228396648982754369750462547443965303846280287828544751/163563595837991705312075852570338886386180399586450572800"
    },
    {
      "a": 30,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "4504474461093397653189245375971609030473031751374498991/10011772923798441706216906106571751452477915645307028800"
    },
    {
      "a": 31,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "77754302829907300420026860909037357788051124185814631991/156690673233437731572756954453802015346739436213749964800"
    },
    {
      "a": 32,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "642617120798060916151274787248697154878509790403960927/1195862943876908492486229635383526488259754921025851600"
    },
    {
      "a": 33,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "85551989446593059131998528932622978095893108039610807951/149327659144178743627504492111432845794498673513260300800"
    },
    {
      "a": 34,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "25503957473616730586559429/42182496199073428716488399"
    },
    {
      "a": 35,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "4191006229059264415955348503/6563977552001671539207585440"
    },
    {
      "a": 36,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "100047214313194329082397250003/148173887803051950396508543280"
    },
    {
      "a": 37,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "136924909165206728416669203573/191470750451460141820562644240"
    },
    {
      "a": 38,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "878169159309263030478920380/1157499591763925178363377289"
    },
    {
      "a": 39,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "39365340974844021998542563/48817296365328133171177792"
    },
    {
      "a": 40,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "12319332120935339541864193519/14344073117159098836548420720"
    },
    {
      "a": 41,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "5226715633803267096253138601/5700982646718263128122307760"
    },
    {
      "a": 42,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "14566037137740740013734527152/14845448937419509556851103335"
    },
    {
      "a": 43,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "31844183172769107325888995861/30239536713369637331645407648"
    },
    {
      "a": 44,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "8156215735496484715088196749/7193355594297673590902209552"
    },
    {
      "a": 45,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "501243784459867156675154009439/409079012153382633098744055920"
    },
    {
      "a": 46,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "5346617448116425920653125947/4021102827824187226559061845"
    },
    {
      "a": 47,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "175155807415041445070902862953/120813901631696399416021530240"
    },
    {
      "a": 48,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "26891011628755777717497902139/16916315185464753371754119536"
    },
    {
      "a": 49,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "12229638054367924510649488715/6970654648838896492263949136"
    },
    {
      "a": 50,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "5864665294758891023805145589/3005218360879851908745884645"
    },
    {
      "a": 51,
      "k": 53,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/53",
        "1"
      ],
      "eta": "575842706563412417452937535387/262790605333452151539418409120"
    },
    {
      "a": 27,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "72662940201514467466524521003631171077301839054539511/280893904520656220723610515206775855192349413236612500"
    },
    {
      "a": 28,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "12707217550054277804545208275719837837653700017621647031/39745674075586209027832598406558142955560753736270043000"
    },
    {
      "a": 29,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "3675668552962299618920809240935209381240417405697419831/9753785866765777391348652989835541551445229617665690000"
    },
    {
      "a": 30,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "3480456718727505761976399355071446197298444224887803/8096744458578264277180254257642180330211420815221080"
    },
    {
      "a": 31,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "56031143156588859823295499343987937373999232878619267/117098698484309337504818946062211623540437953732787200"
    },
    {
      "a": 32,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "19152366840674079657003272808867639615750020117222117519/36658528450746499209926341776352247489914823984613075000"
    },
    {
      "a": 33,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "558544515159340976864354781238284865601315372704582271/994942764223229564773267604614565962481068413341628000"
    },
    {
      "a": 34,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "15770839128053047081731548689/26510936010195525822392428125"
    },
    {
      "a": 35,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "674684922646240368643129712/1076284177538744640474187875"
    },
    {
      "a": 36,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "615576884113080467528485919/930734339738543833696985375"
    },
    {
      "a": 37,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "4263813142034285944741647421/6101987166335210485527281250"
    },
    {
      "a": 38,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "5832156164071855894753514507/7888392219081075457551492375"
    },
    {
      "a": 39,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "373837997932131868935083378/477114647245014927205355625"
    },
    {
      "a": 40,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "2628359864453045031795712339/3159559973715170292302758875"
    },
    {
      "a": 41,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "523870950026566933195875473/591983856141459241606767000"
    },
    {
      "a": 42,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "495557169424397389642605511/525256205182887645267496875"
    },
    {
      "a": 43,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "2475080691051308299416662612/2454703909779916019161002375"
    },
    {
      "a": 44,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "6760367406995733187533198583/6256442856175180788604314375"
    },
    {
      "a": 45,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "576891665075988418544264453/496668772002892791872487750"
    },
    {
      "a": 46,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "21261638951109502280048095393/16969864868088002282480275125"
    },
    {
      "a": 47,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "32383511166016134776333842/23867094814866082433671875"
    },
    {
      "a": 48,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "7422780619183163102090426807/5028845417907678516884547375"
    },
    {
      "a": 49,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "5695376567630831964876483001/3528350600399991613140277500"
    },
    {
      "a": 50,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "863007888886601614782715459/485899188086432585390826375"
    },
    {
      "a": 51,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "992810929302005078953602392/504339800126543971417902375"
    },
    {
      "a": 52,
      "k": 54,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/27",
        "1"
      ],
      "eta": "24360254437906848116498372869/11068025694822972682395553125"
    },
    {
      "a": 28,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2089604642269851546193536677878202375815350911/7068629506142009887515656575917147385421875200"
    },
    {
      "a": 29,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "238699249622048618902651401238722989695457/674360732259976098771678613348530662680800"
    },
    {
      "a": 30,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "34389680332169759353444001793088266285183719/84180025921438053529603957052380943491046400"
    },
    {
      "a": 31,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "30697170992288036421347637136553386165538471/66866270584738894746250312912455083980836000"
    },
    {
      "a": 32,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "3310283712643679154965503232038690914566619551/6550048298860847191278068626307668290686438400"
    },
    {
      "a": 33,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "10822475078928565882951086899365759468313519/19780381792232732623127911790060617153408800"
    },
    {
      "a": 34,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "146301009165776924093727847321314139913520431/250520445745711672831821234422087382969292800"
    },
    {
      "a": 35,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "4405888312923091361925/7152561139793998210766"
    },
    {
      "a": 36,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "186051731491221689569/286868082667846817280"
    },
    {
      "a": 37,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "23189849877213191773923/33919073514150688304870"
    },
    {
      "a": 38,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "47566270810110769988547/65913199674158681171360"
    },
    {
      "a": 39,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "180630683681930915959/236792894377902182650"
    },
    {
      "a": 40,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "908940759657444235101/1125468580147290910432"
    },
    {
      "a": 41,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "25615321522963172137491/29906625204267906238870"
    },
    {
      "a": 42,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "176723868899405383043/194180122691962712320"
    },
    {
      "a": 43,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "26880390253725956909241/27737744728603619174630"
    },
    {
      "a": 44,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2202080722144528274427/2129008356711745995200"
    },
    {
      "a": 45,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "23193704681608475437/20954993529813604602"
    },
    {
      "a": 46,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "57686834150239396593747/48561744992342365289440"
    },
    {
      "a": 47,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "29515207025053464063873/23074260259327233615670"
    },
    {
      "a": 48,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "2236720101874537308721/1617812604168824594080"
    },
    {
      "a": 49,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "6176992092645745163847/4115898383022865474750"
    },
    {
      "a": 50,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "12633169850468615691663/7716526105568107676992"
    },
    {
      "a": 51,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "108719239735640917873/60525016601967700310"
    },
    {
      "a": 52,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "66010059053041649334771/33266651287588380576640"
    },
    {
      "a": 53,
      "k": 55,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/11",
        "1"
      ],
      "eta": "3066288267148055828841/1387590193730642599730"
    },
    {
      "a": 28,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "728513721955529690684923885715660486046290034234908728/2687413442279786419119083255183057566290928054475109375"
    },
    {
      "a": 29,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "6986739552549923103998328211366770664906710843852098399/21146115037893654403097757040272255990083840567236800000"
    },
    {
      "a": 30,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "40128249144899704967382836964665853029500682692809022/103898121927833074425689151498386015593912853518979375"
    },
    {
      "a": 31,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "470666443901352892273281201823330844941676176065685301/1073675241699109134234664696955392242065124989367600000"
    },
    {
      "a": 32,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1216948344436455764609101967401493662853124469672055848/2500840583569502296240220288655973908379953773158584375"
    },
    {
      "a": 33,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "710485604518991492052107789098305903804976053343199/1338727110469607576932224777104681518377046075000000"
    },
    {
      "a": 34,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1367543233708834895895457257196748997582619364858728318/2397570058657344306512598709860133033867511386973709375"
    },
    {
      "a": 35,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "453909488034503536865122159068855921817253927853714551/749899568485998310156769038396070121684365528190360000"
    },
    {
      "a": 36,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "762090304785638870626924726461/1197121310204633024700885935000"
    },
    {
      "a": 37,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "8141443789075084953485673579/12156437458509072302002082500"
    },
    {
      "a": 38,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "267118416330870698894272343323/378681094009272117006368425000"
    },
    {
      "a": 39,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "675510075223797637543007451/908056614993350818704170000"
    },
    {
      "a": 40,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "11223648295360971738984799863/14286378093648146871071533000"
    },
    {
      "a": 41,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "35933973833112674557429210529/43245312383222956297502365000"
    },
    {
      "a": 42,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "883345511962319087296415484129/1003423939947579743736014795000"
    },
    {
      "a": 43,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "661231032907313455671782543/707666199465455214825225000"
    },
    {
      "a": 44,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "2551159796478370751368720087/2567155469849270695144365000"
    },
    {
      "a": 45,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "2369665955594844116601878343/2236984599004131674670434000"
    },
    {
      "a": 46,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "323316730776119744073837196827/285612082867430099078627945000"
    },
    {
      "a": 47,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "20673384319900011930623362213/17041757044825905941733415000"
    },
    {
      "a": 48,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1014983158280748901166775959229/778297783844157574532802575000"
    },
    {
      "a": 49,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "43247180669470477120536272679/30738177553094912749472855000"
    },
    {
      "a": 50,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "14148933222361539400386671683/9283459280485997604393473000"
    },
    {
      "a": 51,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "135587017009063518344495086227/81740876715639832290244645000"
    },
    {
      "a": 52,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "123167864468417417694949635541/67857626659414417858595255000"
    },
    {
      "a": 53,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "5899030911818481904716425527/2951218751352752439106143750"
    },
    {
      "a": 54,
      "k": 56,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/28",
        "1"
      ],
      "eta": "1157005611594970679289776868561/521672770294560121827692795000"
    },
    {
      "a": 29,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "14731593392141468234211191562296614774393891550918905511/48084781513881428170033419485583526461473602222850265600"
    },
    {
      "a": 30,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "438580971843486717974714313800673239826138430430647/1207502556528587400657309397649705062023927300387200"
    },
    {
      "a": 31,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "19365271905126513898253201309581767011089338021653392871/46477480236004433280417401487271621600072689035244249600"
    },
    {
      "a": 32,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "20788838150325014273388169296875295693881188176019439/44561356594140829334707612730225356652888598094574400"
    },
    {
      "a": 33,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "2549020934558888759893897825384145225259524535504725399/4972832690563757407253446725077735489863113921432486400"
    },
    {
      "a": 34,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "2968854285522964827363929987162001103172861672535283/5352961762052514083066297631051263187706964360776800"
    },
    {
      "a": 35,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "10588117474879443315074559795931423465332731799483071/17875352811755288414764592719348912151339438193369600"
    },
    {
      "a": 36,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "177952147727132243746103906912309736420088624834941/284540877160114457695736105859227157015236781117850"
    },
    {
      "a": 37,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "79922416244574284956686988921/121695133477022748692113542660"
    },
    {
      "a": 38,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "682689625644523073549439713/988877356456490312638263528"
    },
    {
      "a": 39,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "27984008407249423229431665289/38516719134327828491146339220"
    },
    {
      "a": 40,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "335977452183879841844217727/438866118009627632528519385"
    },
    {
      "a": 41,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "1957719194902225117016734457/2423643512134452983173837668"
    },
    {
      "a": 42,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "76712104028581117276820571/89874848434156970905314160"
    },
    {
      "a": 43,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "18471688108277896487165923835/20447257239369459183485294172"
    },
    {
      "a": 44,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "246178081935460541117096333/257016458879464739598434865"
    },
    {
      "a": 45,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "32245088061458647315097722619/31688964215332690471470747020"
    },
    {
      "a": 46,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "130219847087038443254158165/120202595203323830931462456"
    },
    {
      "a": 47,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "33742614449939708180304054257/29185176061375520550313967220"
    },
    {
      "a": 48,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "53915387477431310894216197/43578921345639272504244158"
    },
    {
      "a": 49,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "44080044434809931682405277/33195311787528786982164660"
    },
    {
      "a": 50,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "1502552397569905050929696341/1050649178995030361439900480"
    },
    {
      "a": 51,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "7370686856607608131846023729/4767059312654139334085365204"
    },
    {
      "a": 52,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "46449744424960515160385603/27664210056412134404459505"
    },
    {
      "a": 53,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "7693346698899011220825765767/4197807815907788664627545724"
    },
    {
      "a": 54,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "4910982085680840011375938093/2440380570121151194551196840"
    },
    {
      "a": 55,
      "k": 57,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/57",
        "1"
      ],
      "eta": "120355888241351400720311927947/54085377038894688335737368060"
    },
    {
      "a": 29,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3869878163995102218980773564591546441966493418650578871/13721931034272603301474050059595215856593396054272888800"
    },
    {
      "a": 30,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "28324550733819072978042634564195888578566996913769048/83384112665507409245636219661744561210514584065949525"
    },
    {
      "a": 31,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "5237641437373625332029130502792581112122632926189672711/13286760934054928646741895768472568575992368449949790800"
    },
    {
      "a": 32,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "2907922632201746899880897975451126290656899780755889088/6528765856068008105442835375216790034744616158024843525"
    },
    {
      "a": 33,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "26016281441453689667366327693310572378225935303827997/52759404184823408379921979542465311204584614001527600"
    },
    {
      "a": 34,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3377367874513103680766824174851557068375310010255365848/6287884039480583676338083729033679727339125155855422525"
    },
    {
      "a": 35,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "7112937516800955977001800623607350323750567288945949751/12323226928582673573110723249321667777284483064273896800"
    },
    {
      "a": 36,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "45650056235728952534480952462662007862755284360868928/74462397504922372187135147965618017255103278380706525"
    },
    {
      "a": 37,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "5424316663229504076633039019/8414655559577639815352315920"
    },
    {
      "a": 38,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "1449207485292353765565371/2142448618990163955429406"
    },
    {
      "a": 39,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "1562371231190645864607749/2198918456250686693264466"
    },
    {
      "a": 40,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "46663974118357832003590534367/62455507494007702008418320710"
    },
    {
      "a": 41,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "2986538706453962257188731051/3796634743040141846669317285"
    },
    {
      "a": 42,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "5435631246976405643334446143/6554710161543309007371374790"
    },
    {
      "a": 43,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "625902005543529013404025711/714927478443328638039956092"
    },
    {
      "a": 44,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "10247811506379826401143277739/11070312087817570790629939262"
    },
    {
      "a": 45,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "80897180639799087398076509/82506885849491549802593020"
    },
    {
      "a": 46,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "53619107578106076000794191391/51532887135330356475866506310"
    },
    {
      "a": 47,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "6854032708624957393749849559/6194602479922925630048332670"
    },
    {
      "a": 48,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "415265451065350245372799705/352120327617375736603844586"
    },
    {
      "a": 49,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "716310385239070912131778120/568389304849167114439273207"
    },
    {
      "a": 50,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "2019456793498674266531111443/1495224289788358401970118990"
    },
    {
      "a": 51,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "207774600824241841825237757/143080931811975182025597495"
    },
    {
      "a": 52,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "3595843850790452244888326071/2294620020447576466455059830"
    },
    {
      "a": 53,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "1560875721404534798136550163/919129611171457266302588584"
    },
    {
      "a": 54,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "472267672460477679826003193/255386849965284289380392106"
    },
    {
      "a": 55,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "478622550058372777647113117/236357686240368526826194610"
    },
    {
      "a": 56,
      "k": 58,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/29",
        "1"
      ],
      "eta": "66444622500055749919713432191/29767430282704566874010418310"
    },
    {
      "a": 30,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "79378029746748892052116656184382455487965445999433101351/251343246122333845760190744033963678907941766018706732800"
    },
    {
      "a": 31,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1435072683072735488758167358421741072550552654376436879/3866102127948978271724673975593968599702199486232829825"
    },
    {
      "a": 32,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "14724548608917418526405430536359749071842619496765149993/34768662201212140373482882712785764605421865632505516800"
    },
    {
      "a": 33,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1412978231507077042694810433260853892397558469789618091/2989918566160715890350067206780503686751621607853462340"
    },
    {
      "a": 34,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "121722454356783030492026021363475837816722767298079284711/234869027348368724994656407718945272577298539566434105600"
    },
    {
      "a": 35,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2017232192787158393304275242918436601365928368123968199/3600112548074711525708205232956572857311936503890437825"
    },
    {
      "a": 36,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "135157793706697210063292420428895646710264299802131126271/225807953975102846878593602271565767159307041844576940800"
    },
    {
      "a": 37,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "8741591021847115874224907472967483009647402171338460191/13816951345974045897539627233273363151699103667718702100"
    },
    {
      "a": 38,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3356910957415322501427712201/5059889621110199370646878800"
    },
    {
      "a": 39,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2578734554100966994218239613/3706852449004178142883165175"
    },
    {
      "a": 40,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3520856959484521513600772433/4821834390017755440526641200"
    },
    {
      "a": 41,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "901135915191391326671581342/1174495465607438418332021925"
    },
    {
      "a": 42,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "11068118651834900838630697827/13712733649573698324647517200"
    },
    {
      "a": 43,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "943836167580818168375437119/1110155329896298324455960325"
    },
    {
      "a": 44,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3862459061201028729890127289/4307111038894635794786040400"
    },
    {
      "a": 45,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "2963037073409086017528467526/3127784431301920613802286775"
    },
    {
      "a": 46,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1346705273885692265091497011/1343474931797322973769604400"
    },
    {
      "a": 47,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1032664568459115321732246151/971811641786465164034319725"
    },
    {
      "a": 48,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "12667030487152443218992075203/11222530272841709726567176400"
    },
    {
      "a": 49,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1078792882150170598702216686/897803558519774308024524725"
    },
    {
      "a": 50,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "74731227352315449045640067/58277251929227850483022800"
    },
    {
      "a": 51,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3378192144431860958233728261/2461704885599706225517807775"
    },
    {
      "a": 52,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "4600512906268837987994742249/3122959052287593151308240400"
    },
    {
      "a": 53,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "1174478149041556966517832994/740103586392849570746445325"
    },
    {
      "a": 54,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "14389365910705591459611983547/8383913783802072745070937200"
    },
    {
      "a": 55,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "408011755814691007560165349/218802388888205966671314975"
    },
    {
      "a": 56,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "4996969936090058919954555313/2453385429027740890716129200"
    },
    {
      "a": 57,
      "k": 59,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/59",
        "1"
      ],
      "eta": "3824206457857782911673221658/1708430311743624504728980175"
    },
    {
      "a": 30,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "743531343853988127861630797454252091449705719694719/2548686815288838074850714235227659676870272340874800"
    },
    {
      "a": 31,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1964978542702993758595171626488682911845288159561559/5649650093034968308915092716375964876567274699968000"
    },
    {
      "a": 32,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "356860805583374624234077650718118537159978319457919/889884427121042052909921369670887211889937679374000"
    },
    {
      "a": 33,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "5714574340174150754529115882742679464928633032363/12664182445482978816837817228734489295534826335800"
    },
    {
      "a": 34,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2143576384675396050414074086144869201017765490757411/4301677029116615780613605070542805061419175394356080"
    },
    {
      "a": 35,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2862244413217765702800464722705039644422949633855719/5280284831782552570804390314572398510402240672072800"
    },
    {
      "a": 36,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "1340691899934514743162127292007770478437021622601559/2302440535530639218031692681498072242661636853822000"
    },
    {
      "a": 37,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "31419440100793816513744143596896113623994321975467/50777141581151413388000262492909390896175859249800"
    },
    {
      "a": 38,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "12951760576853287724213294768444277831406184928365639/19887809773726592865479417641571291336098823587892400"
    },
    {
      "a": 39,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2683471196479558176322869/3935583109687670182581320"
    },
    {
      "a": 40,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "494501283740234782505008763/692112247040227117761077850"
    },
    {
      "a": 41,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "7029658062064875709308241/9380347662390807498983700"
    },
    {
      "a": 42,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "172642370386080774064909249/219407721123980214014793750"
    },
    {
      "a": 43,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "132469120353890410159917377/160156622938015391699060100"
    },
    {
      "a": 44,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "36132233123149470077738413/41506324433661857124326790"
    },
    {
      "a": 45,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "23093673460829024938958557/25172005720956935622202650"
    },
    {
      "a": 46,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "566670485660138327507514587/585226153818604303682623650"
    },
    {
      "a": 47,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "48270872521215023570388451/47157397143689028816390000"
    },
    {
      "a": 48,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "65776458049981723256389267/60679535854709502661947850"
    },
    {
      "a": 49,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "15122086196312926291427453/13147679359884569521191840"
    },
    {
      "a": 50,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "68659605785470883850500347/56140296722854117683289650"
    },
    {
      "a": 51,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "52595595058884271921731331/40348513391310441795485700"
    },
    {
      "a": 52,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "644515519371250021636974227/462665494637924450718836250"
    },
    {
      "a": 53,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "27418399736240303131006477/18363021750196310389630350"
    },
    {
      "a": 54,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "44781691280585071222891813/27888206164567549341680190"
    },
    {
      "a": 55,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "171391712898722361498924257/98874263925439191430889400"
    },
    {
      "a": 56,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "2809502194516949609888243/1494916712356903489271850"
    },
    {
      "a": 57,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "9912818879651140745886961/4840757766198288779487500"
    },
    {
      "a": 58,
      "k": 60,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/6",
        "1"
      ],
      "eta": "728037595901987533281820643/324397798742407178289283650"
    },
    {
      "a": 31,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "500863592934491596658167451942084615208640985958172319/1545062626293666336653408043283939138073790287688000000"
    },
    {
      "a": 32,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "4496679899828039073970610507839059355958093903656933/11892128038062584302485997065448025880421131925950000"
    },
    {
      "a": 33,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "7942034162730403210977275044419823792274913983629799/18500578280968388849124282323303172371037198403200000"
    },
    {
      "a": 34,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "43996021505491805063699648735096878966746553154408399/92132853920809656375664996861616031520305431530200000"
    },
    {
      "a": 35,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "30294107230339738023739169495264561222928376743290231/57957141422018160290174340588168294381351861973440000"
    },
    {
      "a": 36,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "77491906985838496797627091105564645356212014910743/137244901614653970584339475205945596987317733750000"
    },
    {
      "a": 37,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "120295468938715661038902759801001055543511776056042577/199457879515497155639692289847467671165327771756800000"
    },
    {
      "a": 38,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "54570646921829221469081202637207448070551553912870719/85542391639580239779647851350579814431807088618200000"
    },
    {
      "a": 39,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "8993124045111304838764000567/13443730268199253138915290000"
    },
    {
      "a": 40,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "6228684030605189233129403/8899669225123909145146000"
    },
    {
      "a": 41,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "84770823067729632324261735203/115667540511495896522359100000"
    },
    {
      "a": 42,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "200754846519068369445480091/261341129703198856497633750"
    },
    {
      "a": 43,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "88707310400766672109827420527/110061059420950933165286110000"
    },
    {
      "a": 44,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "22678618522377746833262791787/26788147711236972769568090000"
    },
    {
      "a": 45,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "45801276874402186049761979/51443920231959354482432000"
    },
    {
      "a": 46,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "5925415378276308490226706863/6320317403825328218264481250"
    },
    {
      "a": 47,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "13841665163282065727468348921/14000855283622211450740190000"
    },
    {
      "a": 48,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "2750072690292192916038077047/2633795561336480330465610000"
    },
    {
      "a": 49,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "101139529083248335979553671843/91557014295423599797961860000"
    },
    {
      "a": 50,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "258255984373391446448691263/220567713533078292349423250"
    },
    {
      "a": 51,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "3907081916927319194732912669/3141734434351161348265650000"
    },
    {
      "a": 52,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "26926496003621350123784862683/20339055851029657817289970000"
    },
    {
      "a": 53,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "109946711429893870772178299507/77815242609088054618719560000"
    },
    {
      "a": 54,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "37107604137386565664535237/24538314652227030268796250"
    },
    {
      "a": 55,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "4580241414694746294716703623/2820882490712119963700362000"
    },
    {
      "a": 56,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "29206158426455716161979192367/16692453763359586594678850000"
    },
    {
      "a": 57,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "13241021203890393543355717963/6994122003465054941383020000"
    },
    {
      "a": 58,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "7596231728945914660963814717/3690867960436834778418291250"
    },
    {
      "a": 59,
      "k": 61,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/61",
        "1"
      ],
      "eta": "43198391459874551475853907/19201867977272514955190000"
    },
    {
      "a": 31,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "82755283297632900216149495745418786948099227991446501911/275483581864795601289712005061840160201198303399581666725"
    },
    {
      "a": 32,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "6169746045420960254581035574936007282885922847598330284439/17382232034303342520001185580035438744139202544457654709400"
    },
    {
      "a": 33,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "1741984298347496403644866989606150413861845320130813626071/4281270454177278861769685581221869489294085464537756455600"
    },
    {
      "a": 34,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "7689668938895331212185622919901775281580249976894161042039/16859495172317907532530158692465546118893375386373328189400"
    },
    {
      "a": 35,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "520855765400978254648658639776967456716211235300407001719/1036591792913699771685826007237164999016162129685340874400"
    },
    {
      "a": 36,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "287056505790673403970314759494705501382873029510400085809/525903191768976347189921204095906285042042380254490303400"
    },
    {
      "a": 37,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2345896349841116633062544091525367270041404214937716102191/4003020632984052738653671589293146121530468826806816153600"
    },
    {
      "a": 38,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "9786925163325591655763508040268029215550415933170488212159/15712716032609928398357968536638121272871644333183253797400"
    },
    {
      "a": 39,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "157929630053924711344630774285939432385209470729599494976/240701500488939466752853601479500875996453304438776173975"
    },
    {
      "a": 40,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "4817466354514880284060970138/7019936207106500238669490065"
    },
    {
      "a": 41,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "369640351620496306192396949/515151935503326324281824433"
    },
    {
      "a": 42,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "45369830248426933815253482546/60421664375879972853811880185"
    },
    {
      "a": 43,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "193317340884680219677744554/245790459947711954957807249"
    },
    {
      "a": 44,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "15811945781978570804971893614/19174119490720591047957998395"
    },
    {
      "a": 45,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "6061107163631438980204607739/7002449600882826242210266370"
    },
    {
      "a": 46,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "3303681477430523330162310126/3632094237946886986211175439"
    },
    {
      "a": 47,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "191798986223264870064096464/200408321725885541409848415"
    },
    {
      "a": 48,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "10345597674658187604941944290/10259747016680793915329733077"
    },
    {
      "a": 49,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "733810981281834526186275451/689641891521719304838655105"
    },
    {
      "a": 50,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "17984713219910856076213405094/15991409477054389756424324195"
    },
    {
      "a": 51,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "344295224096247400025045535/289117249907825204757422281"
    },
    {
      "a": 52,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "18744559899693444053708486382/14835933009626768548665476395"
    },
    {
      "a": 53,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "478278930421350097080059597/356011114492482609546408748"
    },
    {
      "a": 54,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "58566612169631821419064778802/40899352292954780481774911185"
    },
    {
      "a": 55,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "2489712571503206684129614848/1626743452812534703186812415"
    },
    {
      "a": 56,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "4063529383312308506623833334/2476586242652399703437619639"
    },
    {
      "a": 57,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "7770766216280252738677178187/4402524098357524216110848195"
    },
    {
      "a": 58,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "128065998217245135957379694/67183895930855257839031223"
    },
    {
      "a": 59,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "1346511653569891410779718434/651172685699487447452808095"
    },
    {
      "a": 60,
      "k": 62,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/31",
        "1"
      ],
      "eta": "65885800951484557114600450122/29220962247316253492999269585"
    },
    {
      "a": 32,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "8076269317403370210946404745612357573833748874012073777599/24355410121525236639786144160062813781059509669155863859200"
    },
    {
      "a": 33,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "256240729884944767207622743216047804903259325826660900239/666994239650334761227600600993847606917230906849932731200"
    },
    {
      "a": 34,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "10271841213987288742728196362478748874120233023595930993879/23656900178218468686294841608534284703586211380572958771200"
    },
    {
      "a": 35,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "2804039061971770428176086073418004626292206324264361390031/5822682071350147686847051914492624092286416540495408020800"
    },
    {
      "a": 36,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "1339551690539299791417408403127177773501486123160012407271/2545919162230301010123143907574874614654200010875123148800"
    },
    {
      "a": 37,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "3197403417881956643506013799592736084398771988793735419831/5631132053251826115856462831919371384950599777865445204800"
    },
    {
      "a": 38,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "13415438892038363093198620252377750390332627803675977862679/22124491054635046852647795129460766402679911942096926003200"
    },
    {
      "a": 39,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "11727079011907500354911091224424923998003437059477660983/18277067756771713374930317652314389555649368809168942400"
    },
    {
      "a": 40,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "14336927297387350175796168665845830399492384147934376318399/21290520043983598846713380654015804041488788092713156403200"
    },
    {
      "a": 41,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "7622734408120579916667949511/10839622975441191035953187535"
    },
    {
      "a": 42,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "46770648547008489179582032547/63647823313605534770175455760"
    },
    {
      "a": 43,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "1103501881624720099546581569/1435908215501476740349996131"
    },
    {
      "a": 44,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "9775941175555138583232750319/12152464870863237863257525392"
    },
    {
      "a": 45,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "8325753671331003833477371927/9877786131442632939855701935"
    },
    {
      "a": 46,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "153128591339698787744899568273/173207565206129464647904874880"
    },
    {
      "a": 47,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "26072365796190239836158586691/28084863810885966106192619505"
    },
    {
      "a": 48,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "10652025184858548457352546327/10913664575027160158796085152"
    },
    {
      "a": 49,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "16316714170350135531644923715/15879488776828529537904767163"
    },
    {
      "a": 50,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "6170166220207519571369418203/5695515021327055152787445040"
    },
    {
      "a": 51,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "28343736312629241705567167083/24776164554987332852894571105"
    },
    {
      "a": 52,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "173570932870610824777275014801/143429098312446832852153019280"
    },
    {
      "a": 53,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "5904001143556711870004332433/4603173460176000327546797001"
    },
    {
      "a": 54,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "4015771634680872183189056037/2947894868673434256375693664"
    },
    {
      "a": 55,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "92170001004508352624473652713/63554629724700720740223024915"
    },
    {
      "a": 56,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "4820791564831434132256127407/3114285645242351875738705920"
    },
    {
      "a": 57,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "31953721999243188335362026101/19283146086222733342297129005"
    },
    {
      "a": 58,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "39094877257341701170607302645/21966886757987297135430379056"
    },
    {
      "a": 59,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "59839950534164042859496001/31190323502742640696907811"
    },
    {
      "a": 60,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "67700093449408201553655770507/32595624073935645693740745360"
    },
    {
      "a": 61,
      "k": 63,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/63",
        "1"
      ],
      "eta": "103487061435837867855556521199/45801841972419664927747843815"
    },
    {
      "a": 32,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "3187061199977731940903035628992757180665736380894363/10341558377725723825600080123106142096429437309273920"
    },
    {
      "a": 33,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "227510078364826700306144276893350055646006092408919/629767573544338236254333392916052889872238519526400"
    },
    {
      "a": 34,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "828718874149021299532663711593527964546979269414623/2011667743006988220567558260470701758899879706470464"
    },
    {
      "a": 35,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "9496465164437945835492018030261293139488482973831/20636960969835652602776034462056571973576789555200"
    },
    {
      "a": 36,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "3760732122152350512153892946835139483545788589071/7435469233702035857697673558635002145981613723200"
    },
    {
      "a": 37,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "32311817748286914420470191456226688123326679938401/58890792246331234240496362281285499536452311319040"
    },
    {
      "a": 38,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "27777608463343482212826630775028703525804932113110239/47184980447581095464787123815536777115934566239118400"
    },
    {
      "a": 39,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "14321614693162552909583398547356607168507771626055/22889411844836635508788785907174297572912495988224"
    },
    {
      "a": 40,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "30001774372393187287363010578854778083304392376680311/45494222337739654526153649399625396898110730272219200"
    },
    {
      "a": 41,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "17579540927860458100856707/25483240433940330199603200"
    },
    {
      "a": 42,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "7499021008299545273041069/10417098067628445445694400"
    },
    {
      "a": 43,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "52819395499160646252326869/70258710833269925576156400"
    },
    {
      "a": 44,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "3454754704006662230048814169/4396767198388987251888542400"
    },
    {
      "a": 45,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "2723771969338761057398573/3313710327956677928848800"
    },
    {
      "a": 46,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "83865177863655579452229871/97440950588057008785249600"
    },
    {
      "a": 47,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "460417157881365155437321403/510367911397668963376852800"
    },
    {
      "a": 48,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "417934705380668951869374049/441501672749458854747614400"
    },
    {
      "a": 49,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1399572862858702675547021/1407316103500859855721600"
    },
    {
      "a": 50,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "3920384056247492223406304293/3747423512993615070322660800"
    },
    {
      "a": 51,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "1208116165923142834304939/1096243554267956123366400"
    },
    {
      "a": 52,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "4083118022975942928413742169/3511680026260500384093854400"
    },
    {
      "a": 53,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "65092123937261969722990819/52971669665582473281701400"
    },
    {
      "a": 54,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "17488125514344488576414503/13441474776849294269908800"
    },
    {
      "a": 55,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "541784219800071146135429141/392494223102546893245489600"
    },
    {
      "a": 56,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "90201504870431299032516217/61453312709466169680619200"
    },
    {
      "a": 57,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "62589089891099950414945337/40000738981018807249171200"
    },
    {
      "a": 58,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "241783999491923671379447239/144551350445130772522478400"
    },
    {
      "a": 59,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "146322447644843308964729687/81577465633275252859495200"
    },
    {
      "a": 60,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "530186834049588564126597457/274673572675988719095979200"
    },
    {
      "a": 61,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "303874097950142223893208403/145701540121458120512512800"
    },
    {
      "a": 62,
      "k": 64,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/32",
        "1"
      ],
      "eta": "4953230538324713657604977509/2187965585871676569706238400"
    },
    {
      "a": 33,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "100408457878677642390213065928277927231975520417039/296853665827156128926983280730288160235945918464000"
    },
    {
      "a": 34,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "7128819787097058254846268602199625881099249244271/18303317023571096086096548286977025497471492292608"
    },
    {
      "a": 35,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "3164380070905977823687967473759297348361982513225191/7218132279825433523675215128172378461911370498048000"
    },
    {
      "a": 36,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "13470002959258208430935428176970997442374679158519/27780300123476882557397718239426897787091743539200"
    },
    {
      "a": 37,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "3702900627540410449993618716961155314355923952335111/7002199239432134498915690166142614121233100347801600"
    },
    {
      "a": 38,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "9819170358394063069787204087283669297676459790879/17223645694627248588434822159517874753200016588800"
    },
    {
      "a": 39,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "164886783076716862598403697386787707150521215946351/270941308853409694028537800978855380738225503469568"
    },
    {
      "a": 40,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1046374269774621977718858117304337304434151983111/1624614586001852109177483868998416524961685504000"
    },
    {
      "a": 41,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "4418548328773232769068957943578198267837563289831639/6532122920923911482675073069025439486788994216755200"
    },
    {
      "a": 42,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "955849443519060093896401947/1354101828431632692841187200"
    },
    {
      "a": 43,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "434157402781438594202966483/589722354998540959555880000"
    },
    {
      "a": 44,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "3327087185741991989588465/4329918753022365124587264"
    },
    {
      "a": 45,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "214666410675917416708536153/267453178078511416622612800"
    },
    {
      "a": 46,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "347157350006910863377748769/413718664868898544911433600"
    },
    {
      "a": 47,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1418061283268583379852251041/1614980810759104207595633600"
    },
    {
      "a": 48,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "16966987450018561239733167/18447519097221034263040000"
    },
    {
      "a": 49,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "59119773966317285290879977/61299873228078354514009664"
    },
    {
      "a": 50,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "377123888817228810060656321/372476532147872139865321600"
    },
    {
      "a": 51,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "4618059677397461071945523643/4339247713739629644797147200"
    },
    {
      "a": 52,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "32720153593331971342410707/29208872360046153414931200"
    },
    {
      "a": 53,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1602138007042545182550310169/1356735749313597541067400000"
    },
    {
      "a": 54,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "49021954236548175178150899/39316357418673468431129728"
    },
    {
      "a": 55,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "87702567723073880818207371/66497583253887479920033600"
    },
    {
      "a": 56,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "1561570731005722437793297/1117152543688354400780800"
    },
    {
      "a": 57,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "5195956976211079431611793843/3499705857094231673192324800"
    },
    {
      "a": 58,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "441334727169523067786619801/279193437733599390544400000"
    },
    {
      "a": 59,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "71961948675548421403712705/42643083114279325441726144"
    },
    {
      "a": 60,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "343709080331281576872939987/190214683952673715121363200"
    },
    {
      "a": 61,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "622512685014584345593710947/320659058407106710214372800"
    },
    {
      "a": 62,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "475579402112687889103810769/227143343723314155170966400"
    },
    {
      "a": 63,
      "k": 65,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/13",
        "1"
      ],
      "eta": "5812361301157353329512232067/2562799884135485456268040000"
    },
    {
      "a": 33,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "22388988558935864235896637933063674239468386913344158231/71032113434524321888938614413363039801987816330204900000"
    },
    {
      "a": 34,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "231514357568168238521988562317745996719066909624824392079/631047192777517635656395313863051306644173446056941531250"
    },
    {
      "a": 35,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "10368106626902345134409832747181198442601470169309379271/24901731931799462423381696298753326776167402342480990000"
    },
    {
      "a": 36,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "31614402985035827042824779625246210443512629341521604831/68197470895151550342890284360058969116504113243334581250"
    },
    {
      "a": 37,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "307458871745690027199838664947989951838128638725008665879/604748912647661001313690500158536190664248011103178450000"
    },
    {
      "a": 38,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "327953855952932822005372641955563587390825847779324840039/595458222647661800272221943480716251874743565923163881250"
    },
    {
      "a": 39,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "192280104531987602366196190284153389352493528491593/325621667813153663208189647411534117085989755000000"
    },
    {
      "a": 40,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "14459759595222146170272962756198113892479464176818636151/23043574046111022586369324070257564450232989322677571250"
    },
    {
      "a": 41,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "22027363278970530152543486731098209729685064683410403727/33294762987018897315047597330181618550311508878282600000"
    },
    {
      "a": 42,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "42761574793279507620463664250537635482808173049381649191/61741092006381793702159042853346858211924638086848581250"
    },
    {
      "a": 43,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "120640276713551513705885972908/167173450726900555772664204375"
    },
    {
      "a": 44,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "657294658366144437569868336379/873796873373047162944118106250"
    },
    {
      "a": 45,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "1678369259434263046371783329/2138931273562417954464147875"
    },
    {
      "a": 46,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "50163947632611499686197365337/61237939828614200162920158750"
    },
    {
      "a": 47,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "87496675699937543591823850687/102229342962061525730992972500"
    },
    {
      "a": 48,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "714546073252534857295164254371/798321073166425974230840596250"
    },
    {
      "a": 49,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "273484484833322787901195559249/291891511884759908358628462500"
    },
    {
      "a": 50,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "9922814268345042129805773353/10106713132006105754740350750"
    },
    {
      "a": 51,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "4314223923755608596412893579/4188632377357300475906070625"
    },
    {
      "a": 52,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "13749745323164278824491138137/12709432033037958467442228750"
    },
    {
      "a": 53,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "4488680702358409215029534216/3944883345820355925601899375"
    },
    {
      "a": 54,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "805619867428864136842031475899/672203557049782213060611256250"
    },
    {
      "a": 55,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "12321077753955101976704074427/9745152020637521285665296000"
    },
    {
      "a": 56,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "837363757736908086336688964819/626719067467704642438236336250"
    },
    {
      "a": 57,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "106686949433246010023506746257/75416277618819533102917210000"
    },
    {
      "a": 58,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "2609402107204760579033411387833/1738530382348662003342201138750"
    },
    {
      "a": 59,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "2051571954076769686302566962/1285320955069125539100696875"
    },
    {
      "a": 60,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "36117229854484043771181594003/21223026479865813669468652250"
    },
    {
      "a": 61,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "172454192741586882889700071597/94773941492825195480773018125"
    },
    {
      "a": 62,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "85159448596150129777823728001/43628599646390337904981548750"
    },
    {
      "a": 63,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "119240683973383166298661526707/56742031508435968311226967500"
    },
    {
      "a": 64,
      "k": 66,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/33",
        "1"
      ],
      "eta": "264891903252937771887690313787/116597960397767503477342406250"
    },
    {
      "a": 34,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "367844930336121606368265890888015108113239789796029983279/1068673508090622602039829701132941584534153531946779398400"
    },
    {
      "a": 35,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "25987533320082580305559116142745280895725124276555077359/65930556618181375037437008041087271125607425993308785900"
    },
    {
      "a": 36,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "5678538169444558023828912643080516216131551188096972599/12847892313275325704423644817944943906155591629033542400"
    },
    {
      "a": 37,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "7816721631859166433263644442713189071740304965873879111/16031944747673295138521755087014747413670006358646739975"
    },
    {
      "a": 38,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "536668114496788750100963941511854823770112315182706199599/1010984306614175517599907003509179137545282279029142726400"
    },
    {
      "a": 39,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "439117986123187312883635545298281620026188513042407999/768131672028622776985828026418072377661416664823337900"
    },
    {
      "a": 40,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "597497823938470691101318483593351972048446719280967603719/979587326129024397830434809176450032558665473432071814400"
    },
    {
      "a": 41,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "9715809905871377874531313661457941818653481462759947071/15050784147121451767910413453197575121537360445720113975"
    },
    {
      "a": 42,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "2641891533117858457673256244245678544762719545405093653/3895008502303642296416348739341522117472138256081708800"
    },
    {
      "a": 43,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "12676790810766653933672834806/17905035363760702027758970423"
    },
    {
      "a": 44,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "194556200666403988139069737/263940661655079361855862960"
    },
    {
      "a": 45,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "816172643130687185338309023/1062794145687093678355420715"
    },
    {
      "a": 46,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "53998543644746304870011926831/67444300874118463285644897232"
    },
    {
      "a": 47,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "68903162695367990820379094894/82483393410771909238848766315"
    },
    {
      "a": 48,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "231522416620481967910332829/265416839914699115860662544"
    },
    {
      "a": 49,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "1354028191543839781630875871/1485212803805013185265052855"
    },
    {
      "a": 50,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "292875374168018917532662299347/307084484850252857873890650160"
    },
    {
      "a": 51,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "1659799616791010381438201438/1661886229463248477588001487"
    },
    {
      "a": 52,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "304719649316704513251459590651/291030173242313511954076999760"
    },
    {
      "a": 53,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "15537126559865423873874216115/14137819507164716412031889423"
    },
    {
      "a": 54,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "11734539955945014352000832641/10159930425280825452872576880"
    },
    {
      "a": 55,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "51333406596097722425007326/42230660638339558378397855"
    },
    {
      "a": 56,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "65842835964004909925385438295/51389585076220016582126782832"
    },
    {
      "a": 57,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "3106534606564537537568868497/2296443489748519855656114345"
    },
    {
      "a": 58,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "68372893903161001791349988263/47783836149581559643919110192"
    },
    {
      "a": 59,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "87072594496712760122983912478/57414431605639539184719115315"
    },
    {
      "a": 60,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "39420385007603308314451883443/24470164821449592485637780240"
    },
    {
      "a": 61,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "18067186645343141906910793603/10532020056781371875861158783"
    },
    {
      "a": 62,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "367971183648471856583454440651/200884429126556584580362863760"
    },
    {
      "a": 63,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "693825591554774919134916082/353636142300164603633696349"
    },
    {
      "a": 64,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "381427642426504263553488630467/180877613758479454064759611760"
    },
    {
      "a": 65,
      "k": 67,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/67",
        "1"
      ],
      "eta": "97064163688892726103107076683/42656667337995850322522638915"
    },
    {
      "a": 34,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "37984272589858728601057901815997921901675030713289036976679/118129102113939694259388349640485952491976584591117030741200"
    },
    {
      "a": 35,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "10846873710286220229877332532199873995559907180333002181431/29167256782249580516235672132452470387572172330710794980800"
    },
    {
      "a": 36,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "48392192163100277815919400533310394119946516650631634488439/115163926344753309890645122764712679119893202209351578789200"
    },
    {
      "a": 37,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "27832108737872654955731214473816089576532506694833023481/59671104624191830248431453544659755531616494712424574800"
    },
    {
      "a": 38,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "57181865674225048985270143056703363601480200266654832637279/112018581150210317001410022229759014070539403582568773093200"
    },
    {
      "a": 39,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "15238674502822159758689478704634886747833121545363257305151/27594575905730079979510342574259165242546029664674220072800"
    },
    {
      "a": 40,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "589951538560117581428984816322741373930107259304274961211/997182881305895872641821829212489866223186193288494134800"
    },
    {
      "a": 41,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "1050402845582838741151970003568037886050701118048811554001/1671288373547817302329017207305973664907710892625279034050"
    },
    {
      "a": 42,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "31558044512798295986979961347524513101049502584623471511/47617407240601129258522766802580956300831375990136718800"
    },
    {
      "a": 43,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "17939083278317637732520072840190752987778451681257887153151/25841526890217904440150477811218295051159834376106113980800"
    },
    {
      "a": 44,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "1738514857330198269063448271/2404705488987054366062735513"
    },
    {
      "a": 45,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "262922970096835592753854917627/349482946406955473990728256560"
    },
    {
      "a": 46,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "238572574134843999475505224327/304542750669833623880491607045"
    },
    {
      "a": 47,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "26088670735934620442641874599/31959990175903988066286251270"
    },
    {
      "a": 48,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "447253860230982103266711782907/525425288701128008928919254661"
    },
    {
      "a": 49,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "19013467181569105011083996625/21402884818544307174516552119"
    },
    {
      "a": 50,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "775829546761381260255695913037/836099331647554850416041113535"
    },
    {
      "a": 51,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "593471763301988365810047894567/611745377416345555087728955820"
    },
    {
      "a": 52,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "806937105708403685781666447957/794798779467056324346090664435"
    },
    {
      "a": 53,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "20568845405011716430642660561/19337850809647699284150834514"
    },
    {
      "a": 54,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "71892498977200788995204559429/64440525769792747094808815983"
    },
    {
      "a": 55,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "71242760569237927650159125371/60806246354553743902411264930"
    },
    {
      "a": 56,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "871255738012836240664478099581/707120371209662971797166455635"
    },
    {
      "a": 57,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "332915122675668375398860645947/256553344068200957227537292335"
    },
    {
      "a": 58,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "2289789619543096749024210423/1672760676389443132962962653"
    },
    {
      "a": 59,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "46066773064394434396624251353/31845744609405589740030747888"
    },
    {
      "a": 60,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "2815138052086125660397790588751/1837996193681842578130409018105"
    },
    {
      "a": 61,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "17064260240425225273751810151/10499854576676849991278044460"
    },
    {
      "a": 62,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "972993135115030676390201287477/562894139390546383467553505935"
    },
    {
      "a": 63,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "148584456175628880926714904567/80605817877966336926108222734"
    },
    {
      "a": 64,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "594872151712759886465485747/301726057630771419406318893"
    },
    {
      "a": 65,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "2174213789372175600419705431/1027658171369192120527874405"
    },
    {
      "a": 66,
      "k": 68,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/34",
        "1"
      ],
      "eta": "3132974642952916909681829923143/1374776876385935968269088505405"
    },
    {
      "a": 35,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "554109602180111474095601483766786086825113495879688217671/1585040040320272384586338733020331978728250278799102208000"
    },
    {
      "a": 36,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "541261600763374436157623297945926030196483344911107293/1358885249294396610999087600089292564575267336017626000"
    },
    {
      "a": 37,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "687731891047138027348150152870955753776285735525921310079/1545244805454629043876934175228488917637358898896212185600"
    },
    {
      "a": 38,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "46664226210150977606147351502987476961417100490798309951/95279176414955850428726415119911913458248691520379316800"
    },
    {
      "a": 39,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "88904736420496550360927843232538759530381614018848156751/167011294026992208204351199789225346835237834065540582400"
    },
    {
      "a": 40,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "6626551855307575012510938136664534886830460329816879047/11571477060566809723441511563438519042298525796783858000"
    },
    {
      "a": 41,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "890717011946753774964053279946601973052968178855226159391/1458608862640395229693463877916697571423355563914951616000"
    },
    {
      "a": 42,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "2147265641079952061575012602475869439513435821967117037/3322872292509072801927346145944445692415586673277636800"
    },
    {
      "a": 43,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "958824520425638086996492539156603561295046460875639901191/1411764754365805638897382348677781363272501126390260428800"
    },
    {
      "a": 44,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "7689489003473938497928160514025578304629335638405493893/10839534547452794046343816949830102139115709681168933200"
    },
    {
      "a": 45,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "219728265371818894816973206223/297866459443467188241662490000"
    },
    {
      "a": 46,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "21024345404884016696669569867/27402176515852789967652530625"
    },
    {
      "a": 47,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "228845173843305231383563227019/286584810201729391678382416800"
    },
    {
      "a": 48,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "19457061302093236867276382813/23395933597993388114359557200"
    },
    {
      "a": 49,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "714535114031629396706446363037/824367070178674389391429184400"
    },
    {
      "a": 50,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "2530480027908863422928539073/2798939921741628979304723625"
    },
    {
      "a": 51,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "857189866127733215354219467/908231114509999955297688000"
    },
    {
      "a": 52,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "189437804188905963907938316073/192097997884520138545648059600"
    },
    {
      "a": 53,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "11195377703556644967559333897/10854513451289632522310266800"
    },
    {
      "a": 54,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "8201803680636635440634066962/7595255947776520312444810275"
    },
    {
      "a": 55,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "802427497181767717448822259329/708941304984428191229630148000"
    },
    {
      "a": 56,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "68137008175531584283724113207/57362626253024590577112606000"
    },
    {
      "a": 57,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "92558106794885471929745728053/74152787338423372918113659600"
    },
    {
      "a": 58,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "26517627855111149641785270874/20187871966144928700743841225"
    },
    {
      "a": 59,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "32009907176820740670821501171/23120809279720033058846259200"
    },
    {
      "a": 60,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "73344431118733103274342247507/50177067821406966494943246000"
    },
    {
      "a": 61,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "1343569918072693965931256087/868966533333777441763674000"
    },
    {
      "a": 62,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "9503660256273409054828571647/5798847157149400822095433275"
    },
    {
      "a": 63,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "10674757772495365338546344839/6130926974927426355343101600"
    },
    {
      "a": 64,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "236304691302013446011338751333/127426130458581028704648267600"
    },
    {
      "a": 65,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "320631968881378877079417239263/161876945678973421271183022000"
    },
    {
      "a": 66,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "3398386651230429476498131823/1601282907396313399586373625"
    },
    {
      "a": 67,
      "k": 69,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/69",
        "1"
      ],
      "eta": "995737116977753321224225573697/436320327617641819801730462400"
    },
    {
      "a": 35,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "138559378100069853165918058365898634625652746466271/423306860393310854795674166128315847996374735331700"
    },
    {
      "a": 36,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "6219573875932085944281091091754600077567479492603/16524729593427276363280047739828210714064777366040"
    },
    {
      "a": 37,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "5599304411549718636716726181038420764947934767211/13219429199040149732664171468216468847869376872720"
    },
    {
      "a": 38,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "3058811642783994312840573418675381561860093966817751/6524506250155275394757962276539335725144760368611000"
    },
    {
      "a": 39,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "52985010641940545423809236124777588710607972333/103473662205841643904242521759567149162154239450"
    },
    {
      "a": 40,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "3511176290528752001685041258662455671590741932383471/6346863725755718676805518528685679935256556915094200"
    },
    {
      "a": 41,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "185187442546789008796418999683762238951230174060867/312721391652952504356200906835973899823013581798560"
    },
    {
      "a": 42,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "61704353024243387832537126078312114672335095001/98121561791982977300810317552268874213294861000"
    },
    {
      "a": 43,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "251255133365071029438691202120094621336040528744751/378895155754727085743075665613998870713067688605500"
    },
    {
      "a": 44,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "58354952910943308076022025628961997722562975813409/83981004588362779296761745395333202437306884614600"
    },
    {
      "a": 45,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "13094217875013363446323152179185366600297760583719/18088168776204429546998203103791800282420251818800"
    },
    {
      "a": 46,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "28802031565285473656897/38293580991360599788975"
    },
    {
      "a": 47,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "22346048580098645344957552/28578404421209350534211875"
    },
    {
      "a": 48,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "40524715811964027460683611/49821749410600609319806425"
    },
    {
      "a": 49,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "18599565784098272538671039/21967088219462478173616640"
    },
    {
      "a": 50,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "75868679990657852862117131/86018494484015873435377085"
    },
    {
      "a": 51,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1790642118844865813273644/1947443571236538957588825"
    },
    {
      "a": 52,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "394297211382414032752445107/411007723889486226306505625"
    },
    {
      "a": 53,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "100474735909475410869014911/100293038131614580356528550"
    },
    {
      "a": 54,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "3033954792487386487017857/2897341036275601629965055"
    },
    {
      "a": 55,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "2608450462343399734224739/2380714553755796512570505"
    },
    {
      "a": 56,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "9888452957074077129561913/8616092121786500166776275"
    },
    {
      "a": 57,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "12031614140899016137291187/9996496677891109315912500"
    },
    {
      "a": 58,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "441155972278325078499379639/349060028701906246462961825"
    },
    {
      "a": 59,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "11231426733022753428782824/8451258718237399007224645"
    },
    {
      "a": 60,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "677690967035500866381841/484214493460809772886211"
    },
    {
      "a": 61,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "116427243777831812344532191/78860818592688918884463050"
    },
    {
      "a": 62,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "474059788956845958771931207/303845765182820716655235625"
    },
    {
      "a": 63,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "1116883904709172548376412/676046754910738981244475"
    },
    {
      "a": 64,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "19640446051708812946705003/11202500631432350604490217"
    },
    {
      "a": 65,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "24980585244038131749421823/13393833038756340607321640"
    },
    {
      "a": 66,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "56477278905259200307833791/28388286187621211205268425"
    },
    {
      "a": 67,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "64632821205159269365411004/30364525390674818882809375"
    },
    {
      "a": 68,
      "k": 70,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/7",
        "1"
      ],
      "eta": "525912885911430019356248179/230141485684747282638880825"
    },
    {
      "a": 36,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "4042147684954497903042916204660971931849466676855482821991/11403698965661756302417270787852036922177788392451795200000"
    },
    {
      "a": 37,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1132461110370445327963962310415210898108852435705967481759/2817057032131191197200745399245482574524634159914313500000"
    },
    {
      "a": 38,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "4982544622238139942777789980191718729371262097553482848831/11128817890532439935442128005685704166379337042567747200000"
    },
    {
      "a": 39,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1349935664793889254110960776746560513975522209981136450639/2746366716711439899798901247420160944300894392401589900000"
    },
    {
      "a": 40,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "6249654832825780562177019988851066037047427474872625907/11716944510845510787302531683530511648344265203246720000"
    },
    {
      "a": 41,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1531399677384894829125398298076074760571498840981738769359/2671734230641305778035450499830401424258731622198870300000"
    },
    {
      "a": 42,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "54681589011848585994797296987903285557275893959990479/89518442416215198443752036900531606526428668640000000"
    },
    {
      "a": 43,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1675830690606693013177991951628626676031304131095019057199/2593156803774723752284854520819218984583917405187524300000"
    },
    {
      "a": 44,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "6935347307885073636050487804302139627169344988990332270311/10209551487078959557946672469846034303360899628021977600000"
    },
    {
      "a": 45,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "71287887439221547953725822439240297197272567884519130871/100425266623648484329748472202255366852696791699083260000"
    },
    {
      "a": 46,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2304420596493275392194667265481/3122779737224213969774199020000"
    },
    {
      "a": 47,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1175359059184911870255153870607/1533690132885134033676128456250"
    },
    {
      "a": 48,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "7192663505446694196928346047347/9032197606457167906499299060000"
    },
    {
      "a": 49,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1188012518518855560528504817/1434808641716974363447151250"
    },
    {
      "a": 50,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "99713756741594006010420930329/115747634062266217861327184000"
    },
    {
      "a": 51,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3811945476571510992545403811749/4249944261717067231401154898750"
    },
    {
      "a": 52,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "2590288976916582653852473586409/2771651791700656928934518200000"
    },
    {
      "a": 53,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1319909956213941251351354609077/1354378670753723668145967166250"
    },
    {
      "a": 54,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "8069669421588639752669646781803/7933837386544114826291584780000"
    },
    {
      "a": 55,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "54809973550057625487791310759/51584335840107706242156198250"
    },
    {
      "a": 56,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "8138911194254206848913504007/7325276878316163300528540000"
    },
    {
      "a": 57,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "4265000114784681976843131141231/3667007448353254911662714168750"
    },
    {
      "a": 58,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "965186434821990918839801673803/791840473069172888315626840000"
    },
    {
      "a": 59,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1474162119869526820512428740183/1152559484230722874677006186250"
    },
    {
      "a": 60,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "360195387834840441686482115427/268015670193628811210485792000"
    },
    {
      "a": 61,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "1527735648700564625791229145093/1080277953473428631452249066250"
    },
    {
      "a": 62,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3109853452352736729585752289449/2086394572744252823562871900000"
    },
    {
      "a": 63,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "96880858564075484409371605629/61560598590470887994490188750"
    },
    {
      "a": 64,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3220235095903622910919191597681/1934310488863201381433430860000"
    },
    {
      "a": 65,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "65524692341310287324009651101/37127740315013310203212718250"
    },
    {
      "a": 66,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "9998319878580339697576754440563/5331626318702190879277413760000"
    },
    {
      "a": 67,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "564975189928120980978345199549/282795899766058549331074468750"
    },
    {
      "a": 68,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "3447468173472658702209514530569/1615086531120484084600072520000"
    },
    {
      "a": 69,
      "k": 71,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/71",
        "1"
      ],
      "eta": "5258436616279827086279231456319/2298212713134126337036287458750"
    },
    {
      "a": 36,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "882501248822724910792226525357936659175593272123677755271/2653349752225489814460210402557697483262142098564114970850"
    },
    {
      "a": 37,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "35923631246677212755143556079961968926173073078708335654871/94430003023015351405514114907600944021553310988605551801600"
    },
    {
      "a": 38,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "9949429709562362218819978405721612221832247689357877328619/23326924241395584691054156117184207323828078292464366819650"
    },
    {
      "a": 39,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1606974213905093369835164773294237693853888287899656121773/3413098589516970193942292646112628448198873816315548540800"
    },
    {
      "a": 40,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "11672841096693655750960255668180154794189954519620517457439/22741971721387473876773983489316982056630526288748474747650"
    },
    {
      "a": 41,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "49702861282742997344390580614713953288972292164398849930231/89750360879031789106223899977370642361708287673626441665600"
    },
    {
      "a": 42,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1456076037563674896994850884008962607262844614194457025411/2458363136231822233583615759125011336166890621186376106850"
    },
    {
      "a": 43,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "54834917759357734334098761077199972337506560157880476044351/87220011967700428635778293685006887946642834594480686753600"
    },
    {
      "a": 44,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "14236827484844507863635293594245092082324195699258479028799/21476791768643186962997756643109527324743873336780691901650"
    },
    {
      "a": 45,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "6527978177312571931405697550152911857277109820813721006559/9395836358856267440916700374171162718501156800529339958400"
    },
    {
      "a": 46,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "15061067674165451701000822668161240329981316072661267385739/20796520359278157435074312824564677665223361089369558007650"
    },
    {
      "a": 47,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "28552310971959526027105910627/37981574902643675331213161820"
    },
    {
      "a": 48,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "372688893167814627724845729877/477593267141304290848426676616"
    },
    {
      "a": 49,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "712482635483864244593846777831/879062716117481809646525350680"
    },
    {
      "a": 50,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "215208400095440803074725206309/255491471763107627739807296520"
    },
    {
      "a": 51,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "49355254921123097148767382481/56343351866226406001488705992"
    },
    {
      "a": 52,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "6035872484644112944433271111259/6621298378805092732828207912440"
    },
    {
      "a": 53,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "800827151276629505981786083/843562160548584365751034968"
    },
    {
      "a": 54,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "696230082101729522839067202527/703664273045191583404703179160"
    },
    {
      "a": 55,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "398939198304803456652919695853/386535047676333227493488128440"
    },
    {
      "a": 56,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "433414790705864831453628597109/402220233339493335918190323336"
    },
    {
      "a": 57,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "275860618289521094366821966591/244966910835640807888246873560"
    },
    {
      "a": 58,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "1348265228971609149724718152955/1144453406709143926715096473848"
    },
    {
      "a": 59,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "95322719655780277589486118929/77256752936095426577638736520"
    },
    {
      "a": 60,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "2328794628974166013813645833001/1799954194816760857135302304680"
    },
    {
      "a": 61,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "88884629960957362209954780995/65429941794192564363346224888"
    },
    {
      "a": 62,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "2412131793992680618562772137053/1688694559829896129539941409480"
    },
    {
      "a": 63,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "5113374221615587320344250139/3399254710519848772296352496"
    },
    {
      "a": 64,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "7491360925221389696797574753083/4720923845347536621572930056440"
    },
    {
      "a": 65,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "317529231548435949390535874017/189336419038416729127618065960"
    },
    {
      "a": 66,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "516752054123283604680037318441/290958440580495120441394676136"
    },
    {
      "a": 67,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "985387340772669076807456507523/522728836442407810786456462680"
    },
    {
      "a": 68,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "178136785267963277362869305191/88809677694510188447099782872"
    },
    {
      "a": 69,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "84900527931039872229041048993/39668648059207965939051017640"
    },
    {
      "a": 70,
      "k": 72,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/36",
        "1"
      ],
      "eta": "8285984796045382435615098875863/3617094034667731178424336062040"
    },
    {
      "a": 37,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1330086898086818652383875787009290632944085811446119/3706133634549771903060859337059076358464925585235200"
    },
    {
      "a": 38,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "371226925719743794653787653424464944599771456616831/915945122665377212770004118871631853966218320204800"
    },
    {
      "a": 39,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "2459946123606719309313651660206645771762787329/5466511154346509541585344569830876866454331200"
    },
    {
      "a": 40,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "3442493542078441959515814164783359283410652162887/6983361692672780446137411108779040770306180451600"
    },
    {
      "a": 41,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1885085557227250592354166081654533027517303940735559/3529534208465815240230822987733689012254824046995200"
    },
    {
      "a": 42,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6162191464856323909563171418084700388830391428231/10748112553752124056520946159646195978866762764800"
    },
    {
      "a": 43,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "524199709703208217655970979918587945998555063485631/858510888600480797424636121633894393173883646524800"
    },
    {
      "a": 44,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "34151250506103234292732331198521113712657201333391/52882797817210476383335285433198059884130619524800"
    },
    {
      "a": 45,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "27938778114086959124203774607700863008413138509999/41157463900794936741703105920342002723671702483200"
    },
    {
      "a": 46,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "83168878016479079672231850761402458384435104426953/117207489007637523596696796248370715381766329958400"
    },
    {
      "a": 47,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1163373444446246341226591526882981615566437285603/1576496093674868981402676991986873001363262638650"
    },
    {
      "a": 48,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "27873440026660338909834829/36420365174951115345766608"
    },
    {
      "a": 49,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1022938097987160871348790635/1288163497743665513505309123"
    },
    {
      "a": 50,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "5213256634347241046523843563/6323491447676803827498813840"
    },
    {
      "a": 51,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1180648371162505772055871177/1378597091355801292968677970"
    },
    {
      "a": 52,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "676709203723251755133520411/760175397715713727038939180"
    },
    {
      "a": 53,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1103104909041912029623110490/1191327912457018419512091663"
    },
    {
      "a": 54,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "4624255513333349132950673/4797856259682081430707936"
    },
    {
      "a": 55,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "11445022744910992174936377871/11399339728292193229529643930"
    },
    {
      "a": 56,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "1456911837168523930514099021/1391865597729167850782188560"
    },
    {
      "a": 57,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "659319823283769222382352117/603641359839992175511799535"
    },
    {
      "a": 58,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "109840083405328778668436141/96283612905642680370934608"
    },
    {
      "a": 59,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "2459850365635872039666532841/2062376442960960480687453546"
    },
    {
      "a": 60,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "86932533640858607219301139/69636093528757877774474220"
    },
    {
      "a": 61,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6369754143647606589775517384/4869170892549321690736190115"
    },
    {
      "a": 62,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6481461110805145610265318143/4722056885573140950845029440"
    },
    {
      "a": 63,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "32564263485494032999508959/22580029708032104969347746"
    },
    {
      "a": 64,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "335408045543394985366136773/221018379309693944164205712"
    },
    {
      "a": 65,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "6823153808169324586173311843/4265790899259750108022873215"
    },
    {
      "a": 66,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "771026897768324580010419251/456525028645399022968161360"
    },
    {
      "a": 67,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "14112851516605589020451199241/7898339929149756911120216130"
    },
    {
      "a": 68,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "179367621888276233942756771/94678108057327203269177436"
    },
    {
      "a": 69,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "14735514068278364977150034/7318358855954942441492277"
    },
    {
      "a": 70,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "7414549555301123329304067503/3455559201523179865079103840"
    },
    {
      "a": 71,
      "k": 73,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/73",
        "1"
      ],
      "eta": "15072230364478304511392305543/6572076657008028953185268730"
    },
    {
      "a": 37,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2261396660301094595774106421317838061819177079576495842231/6701865753133050300391378030412620701312405449739663794400"
    },
    {
      "a": 38,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1272878687227209424348396893056501802878895909146060672878/3314079725325185214386338423746289873442079058030393411125"
    },
    {
      "a": 39,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "255617119248482594410218608428041774374264406944118466381/595669892617402673201803757550093710500236124286948164400"
    },
    {
      "a": 40,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1529616842894127973715797367994963833138757748606328716942/3237246577767377570360024700186860191037552850209883215925"
    },
    {
      "a": 41,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "3287836609620943209775975577837748567495819786308813110199/6394531758813342432699549258629218305398481943164411171600"
    },
    {
      "a": 42,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1748669547686854728059876889401325830827509795899022922558/3156241963257326482511829706434458914079470626312209653325"
    },
    {
      "a": 43,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "3687482054119005653493758870019106981215951612525012662831/6228348956480615307996768664027035576932115115954286916000"
    },
    {
      "a": 44,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1929002647824418570825930332678129109183306166952293359678/3071063073253812459181168054460305781091525675114475439325"
    },
    {
      "a": 45,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "4008647528264193865399775813806437189370553591490792384119/6053814794346544139302891140249509178266214102443788873600"
    },
    {
      "a": 46,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "2069573179282234151493131796055629848057076181132420304782/2981707098851351100220016723298207601712741924757309689925"
    },
    {
      "a": 47,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "249955193602168299444512408095606046167809104920133211103/345348450249170306931437236025108223517303376369276569200"
    },
    {
      "a": 48,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "905532957031093382893434538377/1205482874651989992691422111650"
    },
    {
      "a": 49,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "19228706122847845482628280871/24693431133103250376958731445"
    },
    {
      "a": 50,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "313539188227683775638304597867/388216909200731699405931360230"
    },
    {
      "a": 51,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "14975812110027734940736069239/17868450833935508955804022010"
    },
    {
      "a": 52,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "108497903402720570345571816937/124674994530905975895968830690"
    },
    {
      "a": 53,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "41446043211783293320476354773/45838870787550169500137111100"
    },
    {
      "a": 54,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1013123700068334178018371875193/1077754576821188768098881362210"
    },
    {
      "a": 55,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "42989046884696165423265391329/43955827650761384310800081110"
    },
    {
      "a": 56,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "350181772742512612726276674067/343896212790874258064320934230"
    },
    {
      "a": 57,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "66846767794027575259197420228/63000048760275172525554644585"
    },
    {
      "a": 58,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "362915343438345163376920151259/327958722691259507405215620550"
    },
    {
      "a": 59,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "623951892292194886372207303/540154662827092004347967810"
    },
    {
      "a": 60,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "30479077879561257038200076493/25251789150431857649638286570"
    },
    {
      "a": 61,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "15937611089793584567322963773/12623341657071303642614368920"
    },
    {
      "a": 62,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "389161639042223425188665603971/294335920830182042508518363670"
    },
    {
      "a": 63,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "148457080397497561579629756069/107087195898797608614661071550"
    },
    {
      "a": 64,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "402674394092228720709260686371/276649964162934475517381796470"
    },
    {
      "a": 65,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "25595511251425098043867370857/16724262863874565427892415105"
    },
    {
      "a": 66,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1249340722206753546637998232161/775141621202073350986070562290"
    },
    {
      "a": 67,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "13232205566076563602002919893/7782091487263035395859996710"
    },
    {
      "a": 68,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "430479194043270601878628330459/239527327090559540565671224550"
    },
    {
      "a": 69,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "164097283902219508529527154331/86205636970690045272267864220"
    },
    {
      "a": 70,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "148257089695422257295631333009/73363333926549106617184198610"
    },
    {
      "a": 71,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "56501841496023415415695176509/26269024544671198080636194910"
    },
    {
      "a": 72,
      "k": 74,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/37",
        "1"
      ],
      "eta": "1377969442806658453251628909593/600204726045186085428685967810"
    },
    {
      "a": 38,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "815459022274460881677075677956417798921532963889654671/2246893127328280533434025013163098993194277396000992000"
    },
    {
      "a": 39,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "62998565128107906677463979362921189278134947457436/154316442214473631881873355325015236730672889698125"
    },
    {
      "a": 40,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "39715205395665089913804128819415880982407356057507551/87869592517445789837489318894499921579802783270099200"
    },
    {
      "a": 41,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "67029929877827246074523949200143094088896857487176631/135665127277366941533109479961882259429813504553458500"
    },
    {
      "a": 42,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "9793954549541586103292820880643521893907111485792947/18323617199534627630632969376988606417527190138016000"
    },
    {
      "a": 43,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "18953723639538108364258945997592721209643092614039804/33068798665573015873972553828502431078433916522606125"
    },
    {
      "a": 44,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "383107424198952925153780124971773031187609642722547/628048576575716681666457534680601250167982934496000"
    },
    {
      "a": 45,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "368941768212862521104659202909941360096686525825711/572066164946350951247630780642229635406058719578500"
    },
    {
      "a": 46,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1376028569018132978210457906225309293365763117847720911/2029932918568581516999540067523479156044940797004896000"
    },
    {
      "a": 47,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "22144721275327514438765225412163953203779593318198716/31246022894984989978211647728343898116310165798506125"
    },
    {
      "a": 48,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "161311795460373275635854309300038124712156033350440399/218763956422599894575157959101631390707223706861088000"
    },
    {
      "a": 49,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "28497248356728921932840372/37291052667120170264205525"
    },
    {
      "a": 50,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "322637783443907342337457129/407442795359864160159898800"
    },
    {
      "a": 51,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "246528995127914238682619583/300296055034876936516689775"
    },
    {
      "a": 52,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "35453512050230971462544453/41633028402476974592104080"
    },
    {
      "a": 53,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "255778484681373103581743624/289395755047843722620793975"
    },
    {
      "a": 54,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "29768836516503151445282369/32432164194938639573210000"
    },
    {
      "a": 55,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "46804508756117935032451957/49068994041957775223031525"
    },
    {
      "a": 56,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1080092705567789771968818427/1088897254895709258337179600"
    },
    {
      "a": 57,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "54974040251203435573718236/53256289848830712639132755"
    },
    {
      "a": 58,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "176694710921045056280312027/164355163923187478357902800"
    },
    {
      "a": 59,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "6326943353636379911452291/5645932549034396648134875"
    },
    {
      "a": 60,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1158830714146966471522432947/991181139234389161850244400"
    },
    {
      "a": 61,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "126322418532462317430156872/103463117113343942824949475"
    },
    {
      "a": 62,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "12625109324017921418192269/9891490532804390716705680"
    },
    {
      "a": 63,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "304989789560559466213149199/228322135557443231221921975"
    },
    {
      "a": 64,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "744438337606217778146530477/531867878930624216785830000"
    },
    {
      "a": 65,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "315424901186296627023221788/214791312224995558807008975"
    },
    {
      "a": 66,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1282866290105817175588365467/831444774596361354517555600"
    },
    {
      "a": 67,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "195634593662704546488061801/120492738343991079057977865"
    },
    {
      "a": 68,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "63132981587663551822799351/36889789157642026700468400"
    },
    {
      "a": 69,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "3963389007451878493686024/2193078249905147833418875"
    },
    {
      "a": 70,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "4108528732965753857500670921/2148503701754519328657517200"
    },
    {
      "a": 71,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "347916141091220264852368103/171562334870378476788752775"
    },
    {
      "a": 72,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "3327099360756792201813539/1543272475241259915399632"
    },
    {
      "a": 73,
      "k": 75,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/15",
        "1"
      ],
      "eta": "1077425681388470131580371172/468819126294500441072684925"
    },
    {
      "a": 38,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "195415318692740759244451585943870133335633268385700475191/571616061484884535091376013094646128117966504335443750000"
    },
    {
      "a": 39,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "676213454293881844742799971030691646070607249497629679/1745531695007524378660604406859838141967845240550000000"
    },
    {
      "a": 40,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "16786534646374702287663770508431532867330565489561537/38909329801166375917782571789942141249179756176250000"
    },
    {
      "a": 41,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "2047150201950550268904536968485062517403910288760534547/4319719116752233157273897078889829596064200019115625000"
    },
    {
      "a": 42,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "1157446604049471236147524253649079369593912196358321557/2248393035670608340151490904607318075883021257831250000"
    },
    {
      "a": 43,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "74739810890218525255375331798797289802556893650992472639/134906985846823067953978689226200180483835492194337500000"
    },
    {
      "a": 44,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "315114209928350120080586711857711631719243103809370913551/532729299423346163417452627727698723955931094595043750000"
    },
    {
      "a": 45,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "407042182902422674458307708958493214098195407467931/648967309992251603282800996021230449133146203125000"
    },
    {
      "a": 46,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "342708778994067137620032089819781937127854114096220130311/518430553712576788126962702657010024881697638661143750000"
    },
    {
      "a": 47,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "88526904927078990094979201552532454577981409508148363159/127757585647651013948972557021411352188044803927475000000"
    },
    {
      "a": 48,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "4492347950791437455501262207615307357680360200427215591/6215590531296936284310664196251858457754202877193750000"
    },
    {
      "a": 49,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "7062687615545872380481515573864381559257534327416873/9411603325290736797134195379658342983982483420312500"
    },
    {
      "a": 50,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "32130778528162465736318237/41352531630636735655131250"
    },
    {
      "a": 51,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "16478719449600432359760572399/20475052090249134033921262500"
    },
    {
      "a": 52,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "31800770491506931654690286899/38128011551333549603604493750"
    },
    {
      "a": 53,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "76914072699519463968157286597/88938199897120697067819268750"
    },
    {
      "a": 54,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "23204730750827785432633142387/25863775742460078462767118750"
    },
    {
      "a": 55,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "6378600886813777970579108191/6848811877762759593763000000"
    },
    {
      "a": 56,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "49946896933646237975922456133/51629481389161230018358306250"
    },
    {
      "a": 57,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "339957020552768882396925869/338080291454450155418275000"
    },
    {
      "a": 58,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "672560455447085248947092410921/643015604053910186111046306250"
    },
    {
      "a": 59,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "171090421482267832300170801871/157136435287760533305939387500"
    },
    {
      "a": 60,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "99825110066624166157947239/88002642089091875917218750"
    },
    {
      "a": 61,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "88539478639768068626421809693/74854199625950022632364556250"
    },
    {
      "a": 62,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "720468748453556910191046377041/583591177152164063884045006250"
    },
    {
      "a": 63,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "6784619481806511604647994477/5260102774978484944901175000"
    },
    {
      "a": 64,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "745126299176946189155471269969/552333295336706002606102581250"
    },
    {
      "a": 65,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "199376562419275875937577813/141136235463637326475187500"
    },
    {
      "a": 66,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "28527882274006380827231199067/19260897357984917744425818750"
    },
    {
      "a": 67,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "195747988776470165321024259799/125878206935146927284699212500"
    },
    {
      "a": 68,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "27443046263121933662780875709/16783566299288811095688006250"
    },
    {
      "a": 69,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "864126051587928566192492689/501790538647996910319768750"
    },
    {
      "a": 70,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "32876515455493538292078641449/18094812916744214361727656250"
    },
    {
      "a": 71,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "10988434884839613750911970349/5721138021107699549709950000"
    },
    {
      "a": 72,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "10474647928171361877401111121/5147955245973252090307881250"
    },
    {
      "a": 73,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "107736147812963758639224064007/49862988696264876338184800000"
    },
    {
      "a": 74,
      "k": 76,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/38",
        "1"
      ],
      "eta": "875449155527462527013502993289/380565024235610831000916706250"
    },
    {
      "a": 39,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "137943838994966979621152355834560615590949780289184470047711/376254738743066505019308331033337320041835443300656224345600"
    },
    {
      "a": 40,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1194987261915018533873162010781729916085807300999429456757/2908272944729826577193774203038222992453125280768841793200"
    },
    {
      "a": 41,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "167027953530382898387670507360872656459705190219575344723671/368156076373071637616125790119533732282459936097197056409600"
    },
    {
      "a": 42,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "11258747246596947784538698746486368643847816095537159527471/22746632655407118115816569567132380511675391797077924881600"
    },
    {
      "a": 43,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "192281689586678688156360486657586616875300472823415116967391/359629040664073634783244314305867911865718833689439147737600"
    },
    {
      "a": 44,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1589378243292821807133786221883706552244896742012919971887/2775037471108774587204071742752895352788797699181998425200"
    },
    {
      "a": 45,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "213603341159753356595663835541521955930963980734787889575671/350673354794077900308988050435578670617405233566981963289600"
    },
    {
      "a": 46,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "13922351502736440258553441756429501599692524446017751066431/21627167595774785381685736828863106970186377631706648465600"
    },
    {
      "a": 47,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "230890368038764970162864136044989566410853209013179977175711/341288741906581015003033814221746431868731030125721288025600"
    },
    {
      "a": 48,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1859286134556358179358366872129655106530827246415008413797/2628402353938877468812266263987786221631057589361894329200"
    },
    {
      "a": 49,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "244039395499376984260356137894721311676522377858850098225111/331474925110570736696411090247293230456326914667849226905600"
    },
    {
      "a": 50,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "755322215632002069474746082343/989981358321224701779566278290"
    },
    {
      "a": 51,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "671388041381754771706821073023/850268761134072085523156105744"
    },
    {
      "a": 52,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "3133701050895277683375583119471/3832903860221390521901792679760"
    },
    {
      "a": 53,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "232058651851204840835967875521/273995723786105106463391075488"
    },
    {
      "a": 54,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "2436383581936572011838102334659/2775507625810395363661512424070"
    },
    {
      "a": 55,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "4409088008691625854242575930081/4843480547986003135899121468880"
    },
    {
      "a": 56,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "673144034300658006125111829431/712648317097847366397996297232"
    },
    {
      "a": 57,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "113857859975905638118093043757/116096510081432574251644929920"
    },
    {
      "a": 58,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "174266368578684324170038302993/171029767153722384957836607898"
    },
    {
      "a": 59,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "14184121760552875940430297929443/13389268934266624480962414497040"
    },
    {
      "a": 60,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "10821999530124336388832016065661/9818206010389263666939939890480"
    },
    {
      "a": 61,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "2935388478418175409078138426507/2557479445173687217892993412128"
    },
    {
      "a": 62,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "84812220927758948289913451609/70901336279138307667972036790"
    },
    {
      "a": 63,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "9107614948424373274257222934965/7298792303867320282507865873104"
    },
    {
      "a": 64,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "116925489025101758313280013459/89738271247223296373337752720"
    },
    {
      "a": 65,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "15691369862061418197547995556903/11521027694505630168831021544640"
    },
    {
      "a": 66,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "598161534246574767578659886925/419676754657829863054873001374"
    },
    {
      "a": 67,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "16212977771812572288752223478659/10856507708556437727142881193040"
    },
    {
      "a": 68,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "823869025236528351763116622883/525820453118100918691767368592"
    },
    {
      "a": 69,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "50232547536860174258135144021349/30513248401317007068518602793120"
    },
    {
      "a": 70,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1063336491339903676178176721613/613782971100053358882560264290"
    },
    {
      "a": 71,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "3456996923828636522286025698503/1892948377732207319929031924528"
    },
    {
      "a": 72,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "13169238639268732131150056199513/6827793351324761247533232103280"
    },
    {
      "a": 73,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "108093240169946987193400753243/52954387222607593947175370496"
    },
    {
      "a": 74,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "1132136500821839132832108373033/522874298335388417583097622690"
    },
    {
      "a": 75,
      "k": 77,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/77",
        "1"
      ],
      "eta": "5016922656720066163952280382299/2178891198587553846767284360720"
    },
    {
      "a": 39,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1183351615256840598991503968128278055293460786574525831804/3420555121988486370731232237221657785060684731860083154325"
    },
    {
      "a": 40,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "761324002845386312906833751004226840615168555248062135955599/1950054456920266117065948726262422988705079434743259629658200"
    },
    {
      "a": 41,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "209074670955209448791832220753784331123429848599177388881991/482332068432665876467044968090878648279979279948550522034800"
    },
    {
      "a": 42,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "13982934574306625229240683215174702449578429931617639837/29433122436437480632902808631988181558735911817064534600"
    },
    {
      "a": 43,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "60736245011104885948284336353482935470893854155008782922919/117890784235551824040473854766787711538768475352267830635200"
    },
    {
      "a": 44,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "70497913989853733636055291317813999073654762004938060119/127307059623351750306621780646591375991290000977401218200"
    },
    {
      "a": 45,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "2323820880407774600783692138170225351183633621545570689043/3933784598665485453712358559511786998774897125231791262400"
    },
    {
      "a": 46,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1137880660207870838157082473005310985445405397655153885446839/1817577971906598766692468883910197428030498629273921264554200"
    },
    {
      "a": 47,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "18485832292172783914710134095074681517612146990927056338991/28025044165253723534879425927283566680897477665149245392175"
    },
    {
      "a": 48,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "135902397580979986130584184502299095048741944925991794285031/196565064845671121229099971130979101891848465586550899979800"
    },
    {
      "a": 49,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "130976772673562691016319112337413150639833732211756703151/181593718286866105212795231957904409456372258403397102800"
    },
    {
      "a": 50,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1287366379431759198933781305370382831769932205295673019530399/1718424114429745882897301616592462422877178359675936917298200"
    },
    {
      "a": 51,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "147504296328203751710779576924/190262440782645158761316848365"
    },
    {
      "a": 52,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "7209191058106731535653914324084/8988407863202070500704869607245"
    },
    {
      "a": 53,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "30581401802505898934283659113/36838724589765601514145847713"
    },
    {
      "a": 54,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "498082825649994156368353467964/579416966974457700940663454643"
    },
    {
      "a": 55,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "7855691066182129108709686528/8820546388890816382588901115"
    },
    {
      "a": 56,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "52644463755487491680479541116/57023104306509897289793594535"
    },
    {
      "a": 57,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "109368390031098234480683898782/114216333645467718741209718585"
    },
    {
      "a": 58,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1602334544024723086330522360372/1612365440944269821428944374049"
    },
    {
      "a": 59,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1886616232227400130056943646/1828043775885382240840015361"
    },
    {
      "a": 60,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "2763350776349137303624928565628/2576513658603019524905291590815"
    },
    {
      "a": 61,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "526955210944426569776523123647/472437626793677955968880542220"
    },
    {
      "a": 62,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "2857958432974895938726713377708/2461843834173031249427949878415"
    },
    {
      "a": 63,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1482623832993380892487667840/1226042283893652081387329799"
    },
    {
      "a": 64,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "1772628385970416049810360202916/1405958528210093014363875798129"
    },
    {
      "a": 65,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "6154246387971153864438847826/4677269651510479886315458005"
    },
    {
      "a": 66,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "8409414620685239954979700868/6117831265015778686219646805"
    },
    {
      "a": 67,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "581703087323345690440028427284/404636144152991417781113444445"
    },
    {
      "a": 68,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "210177941672083624520589905092/139624492852739065437245140161"
    },
    {
      "a": 69,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "40042193723537508824235656921/25371204564180187813850773023"
    },
    {
      "a": 70,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "199257281426557708732569007556/120247720195157150651808557805"
    },
    {
      "a": 71,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "413268679229700815472912816448/237177041369854173750653095605"
    },
    {
      "a": 72,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "3358217021998519095288009024188/1829806812456506915017230659415"
    },
    {
      "a": 73,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "255805378021540512728090763542/132091296376665960313575348753"
    },
    {
      "a": 74,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "692742700241539258587607249340/338329498532848631865732118443"
    },
    {
      "a": 75,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "6106150029972246546655585883/2814404825331406392868597815"
    },
    {
      "a": 76,
      "k": 78,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/39",
        "1"
      ],
      "eta": "10713075402880559608229252276852/4648698267631337024712221259645"
    },
    {
      "a": 40,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "18595877882611656355502998553746113692707506107415735647/50256986046189515098369971523676637342476748066663874560"
    },
    {
      "a": 41,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "25696473853965287508722851577434375225011489644721183067/62176860171408852971189725803110560694607436456445520000"
    },
    {
      "a": 42,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "6913554650454162727102815175378680919761086530985898479/15189052893010263480542998786829165829622526280069120000"
    },
    {
      "a": 43,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "150765905455497950323529726340271025476381108215482371679/304188196994273694217471371236655850138142061784796784000"
    },
    {
      "a": 44,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "643087732975703770960040196238353683184279099839223223079/1202855608456927137770204164719943415035512964176215040000"
    },
    {
      "a": 45,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "83954478415724037586697869267884154115761130386223711/146743412329117767868181691264934229104605394119411840"
    },
    {
      "a": 46,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "142771021583440308010501302868523777675099191142002331923/234810155257993267892410341178607037360419375433363456000"
    },
    {
      "a": 47,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "186129983804588220411436893739412375905901011777537555871/289785727952230333816034665301245739082290124228385200000"
    },
    {
      "a": 48,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3176898376580221455673634289313046143456922016083763037/4707398932082064061900238275313340726225819188600832000"
    },
    {
      "a": 49,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "199053652911114797386593682310216775820113855250337826311/282078939104453854074191404969084605848182154755702800000"
    },
    {
      "a": 50,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "32686603634774615694265981680294788851713484424915450423/44495850145395879445185954888035801490533069699303669760"
    },
    {
      "a": 51,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "515307299252920104828814689523100311198342042049109187/676629213704386482246620722913968717453322557459248000"
    },
    {
      "a": 52,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "544160538491957189970472567/691089769707059979248720000"
    },
    {
      "a": 53,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "46806468615093628963483746341/57480099295418431460300205500"
    },
    {
      "a": 54,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3528883887850406462130322189/4188509451573024235332480000"
    },
    {
      "a": 55,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "48481957348348386973761184763/55591415718029214088963904500"
    },
    {
      "a": 56,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "98665086870629515527837390391/109239417872258101777217440000"
    },
    {
      "a": 57,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "5576854553333003244962369341/5958861391762866252033907500"
    },
    {
      "a": 58,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "102118800431025261782837029207/105243083525139817840870976000"
    },
    {
      "a": 59,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "51935671374978992419619710019/51595071921571847537381922500"
    },
    {
      "a": 60,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "3912629977149151361829211373/3744469502089042282335312000"
    },
    {
      "a": 61,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "53713900398233713382071888373/49487336107791037435252097500"
    },
    {
      "a": 62,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "109231717456513864014363515503/96812121371338412201880640000"
    },
    {
      "a": 63,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "2056532589433356624276052033/1752092862487667981517541500"
    },
    {
      "a": 64,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "112890928381364467044632546023/92377342375229968655468480000"
    },
    {
      "a": 65,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "339485868575853110078105357/266583122262387640672215500"
    },
    {
      "a": 66,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "12957627320828641043007432239/9755140441485127784659200000"
    },
    {
      "a": 67,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "59254097887028790388746635459/42725419435964134292202422500"
    },
    {
      "a": 68,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "120414873704672644568537639407/83068810571034295499389456000"
    },
    {
      "a": 69,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "2265531113806255925019608927/1493521659654539781326872500"
    },
    {
      "a": 70,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "124279615562887966115915885311/78194906573521744045954304000"
    },
    {
      "a": 71,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "63118840211478971126983767803/37851505989112500223531752500"
    },
    {
      "a": 72,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "1582875002370155648840403943/903388597359454750367200000"
    },
    {
      "a": 73,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "65102600168098410606545161541/35304645173927582214378935500"
    },
    {
      "a": 74,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "132214656321835442415879233143/68007444414103906778872000000"
    },
    {
      "a": 75,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "7457846867507407241961018667/3631607174195721067491670500"
    },
    {
      "a": 76,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "136284962682325344222206518111/62693735062773299121456560000"
    },
    {
      "a": 77,
      "k": 79,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/79",
        "1"
      ],
      "eta": "69172906994823171603731332949/29990926373257891941727977500"
    },
    {
      "a": 40,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "740305825790613970583406272807225350470862502035809911/2116785681450910131678184329649600093206146316849627600"
    },
    {
      "a": 41,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "32959808138185805528383518116335173351448094505832343/83832667782921038430017568979744193178565204224602880"
    },
    {
      "a": 42,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "902895899458071537321528528277314532297598648649710519/2074300171628905948192070824332612603374826219465259600"
    },
    {
      "a": 43,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "976945904119487229793983943289256433975847362978077479/2052235942502858963136635325132951561262565168966092800"
    },
    {
      "a": 44,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "41843318448142113358684121883326751742464435520974551/81184953482759443995165237994635986068328634899106000"
    },
    {
      "a": 45,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1110244567877332890876794359570724861432171986168634711/2006463685191180677875997948507684625549185656154185600"
    },
    {
      "a": 46,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "6682102712380747816873494360927600504717139403730497/11330030381275018524257820560225623062168115736823600"
    },
    {
      "a": 47,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1223390185412321800184907370210196305921625021807621039/1958498561508306561265817202447425238049403807590089600"
    },
    {
      "a": 48,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "41040256684731695766322800521563463976817184633248889/62377201592902762302543873958793077086005124729962800"
    },
    {
      "a": 49,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "52635112017988792685765929138815854365686347828674151/76333568406449106887458225074439658023729855535654400"
    },
    {
      "a": 50,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1354215978605495504691443621122574050071703445539251911/1882436273664887128952254189863620182950765738002763600"
    },
    {
      "a": 51,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "12054733941850533110068281251498667255948341221661/16128475078806088829905263469358228556292458730240"
    },
    {
      "a": 52,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "6070172667038819082094615461/7847402589245863972164427120"
    },
    {
      "a": 53,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1557013397679905690165644/1947846185832210119030435"
    },
    {
      "a": 54,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "3772440365612459993360842359/4565010673372881342258981200"
    },
    {
      "a": 55,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "12303244305982885338307587/14394796842326999355055184"
    },
    {
      "a": 56,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "6509088481256445602285843477/7359882770594320273011607920"
    },
    {
      "a": 57,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2483101862168142874044516051/2712043409282765862633012320"
    },
    {
      "a": 58,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2245078840892828408057162459/2367330906178534661588543760"
    },
    {
      "a": 59,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "4506567882854169042892843/4585205953937765502863200"
    },
    {
      "a": 60,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "4179506984131708893969133347/4100805690289903566332995088"
    },
    {
      "a": 61,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "442676370469599845073670887/418592588629706835092629720"
    },
    {
      "a": 62,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "7200914073812163701640601361/6557928250808212055240975920"
    },
    {
      "a": 63,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2745045540915047010282662967/2406006017523104598727257680"
    },
    {
      "a": 64,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1488088812677812232254235601/1254348840776381644736974000"
    },
    {
      "a": 65,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "189047049166263744148644395/153127803007887454364629632"
    },
    {
      "a": 66,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "23053305546648509512591516371/17928357582226341062243881360"
    },
    {
      "a": 67,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "81334413959140625403940741/60674633575084927086258920"
    },
    {
      "a": 68,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "610222128478932233264779769/436234492750770334714733360"
    },
    {
      "a": 69,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "30220451259951020554780977/20681135024165359919578700"
    },
    {
      "a": 70,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1637160353470307609605925181/1071305404661359224035375216"
    },
    {
      "a": 71,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1039241499288936924432397159/649465106799314126783357840"
    },
    {
      "a": 72,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "25329533140575168558949576383/15097650693260934696795822160"
    },
    {
      "a": 73,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1071692369372974885419326829/608376818928823751534971360"
    },
    {
      "a": 74,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1741003149735860549865277789/939822642694349318483602800"
    },
    {
      "a": 75,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "331410304672617969261929721/169831710572131732904537408"
    },
    {
      "a": 76,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "2990438704248969013027589879/1452070384944095701832127440"
    },
    {
      "a": 77,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "18359152707867268121720291/8429857319041265150507720"
    },
    {
      "a": 78,
      "k": 80,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/8",
        "1"
      ],
      "eta": "1459275638788499740675140129/632185143085229317320262960"
    },
    {
      "a": 41,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3958494092387928970178379291850122698095235907313329526751/10608663293292735633851648924096793754811579684315673600000"
    },
    {
      "a": 42,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "30302311771581074520371760903791856713537523988666527839/72940569455860438943127062952014018859802712284300800000"
    },
    {
      "a": 43,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4745017372553662627235812710440072149052714234627441981951/10395541967253293227898221037350973088321057486062976000000"
    },
    {
      "a": 44,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "19932216640592368260705770173101625620489418625837176391/40175634252243509377252218195022127095960247824435200000"
    },
    {
      "a": 45,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "24160541852170908242113026877533789992704940032399949231/45207566151163482358830983334005821202886840820392960000"
    },
    {
      "a": 46,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "359071145372268484106486541135914100465940473856146538631/628485074495105345106346977728520909159603949539801600000"
    },
    {
      "a": 47,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "6029393094447053665047398727545045755153871950510551772751/9937137970611413375222916174360373666137461686478515200000"
    },
    {
      "a": 48,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "14215724131145491563278560838048094399784177335320087/22189290134773871960639464618765984377572538300000000"
    },
    {
      "a": 49,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "6522397453418911519884940950386816833381558704343554346751/9691842153316383169098859722500079373170185695168435200000"
    },
    {
      "a": 50,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "16826334934626607287758963050856729658695038500401779199/23912919784257309012777716358077651984316705837719040000"
    },
    {
      "a": 51,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "768075857005007231103209200251400290041034461819036792999/1048423150845765210555043678639076247130888412326886400000"
    },
    {
      "a": 52,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "27611461691079922748397542744730011100685734991762772231/36342822902762509893190703450928264436611057533299200000"
    },
    {
      "a": 53,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3680336490745550634713712455213/4687135139893302262098494550000"
    },
    {
      "a": 54,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "312072887715133485807993351371/384733662825843134089626420000"
    },
    {
      "a": 55,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "457208186611222903019637132287/545412114162593343583645734000"
    },
    {
      "a": 56,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "30280603247647526489579191169/34937701452532298296838340000"
    },
    {
      "a": 57,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3942421651815245095752657674773/4397578111314037723002516990000"
    },
    {
      "a": 58,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "3007186160645131232479347055811/3241318185915754732813172700000"
    },
    {
      "a": 59,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1359132306750412900958269341719/1414854616447130367257556030000"
    },
    {
      "a": 60,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "10364669468515004860022374709/10414991423428858136500128000"
    },
    {
      "a": 61,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "12644982499226091108772434019031/12258166185023441779295801010000"
    },
    {
      "a": 62,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1071194018669222412292412187497/1001184994986638568700134060000"
    },
    {
      "a": 63,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "161304204801042424159063647079/145261110292004276194002950000"
    },
    {
      "a": 64,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "207483119469376411649153602799/179905548867977279591099280000"
    },
    {
      "a": 65,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "179922205970004372295223210893/150101793101644198177954878000"
    },
    {
      "a": 66,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1142614837188987174609971266393/916432246663308896071640580000"
    },
    {
      "a": 67,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "376501553887711942533171426707/290070581639156082026114310000"
    },
    {
      "a": 68,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "98275721130107724069531754591/72666021706802591543492400000"
    },
    {
      "a": 69,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4791605715063684760274371295117/3397024245480384889115459190000"
    },
    {
      "a": 70,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "145998974534646649268067355307/99141073137225729628133076000"
    },
    {
      "a": 71,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "4942314939936347070870402222317/3211003272904293847086785970000"
    },
    {
      "a": 72,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "13069409111525069571948173927/8114391677518345377850860000"
    },
    {
      "a": 73,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "15286940935720878738273773691359/9058414456176383437481468250000"
    },
    {
      "a": 74,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1293324149149477832952283976593/730409542568973641704071060000"
    },
    {
      "a": 75,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "210064078812641905693239566893/112897044500587841823773418000"
    },
    {
      "a": 76,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "999480584464800158851138884671/510344056088415638692536960000"
    },
    {
      "a": 77,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "601131117167126290664849655637/291096042649200867405121110000"
    },
    {
      "a": 78,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "1372613199952305154553241019097/629128505081205100996058700000"
    },
    {
      "a": 79,
      "k": 81,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/81",
        "1"
      ],
      "eta": "16714144111435255570329845805431/7235350586841817067720556870000"
    },
    {
      "a": 41,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "8195140975670150296855976312054096591894697831560151239/23200487844270711882197907032437464002476838608004426400"
    },
    {
      "a": 42,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "112245572059799670984923392157472597257248919842535879/283679319841285001943836030554013241995574502414399650"
    },
    {
      "a": 43,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "9939185373001459022938035987061503608462090958941161919/22749897781419937234766721498561174771422677449998108400"
    },
    {
      "a": 44,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "90221829269869886358207412092696863113779099870646921/189210964299283932878147174383532930258456739353050350"
    },
    {
      "a": 45,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1750175345366374975425058720041723257323946447733599/3395312315522744408477451476094811534397988535832400"
    },
    {
      "a": 46,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "12178063394645520447857559850005542969262631506045218639/22031514117325408637719187800559954086858433718005617650"
    },
    {
      "a": 47,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "12821253866302241339903377061818988095935647367783695399/21780713081372061657002596154692571414531808029770070400"
    },
    {
      "a": 48,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "165578231500661445731080729387332214425521381854364999/265731349116042959509825269812382496834168498020877650"
    },
    {
      "a": 49,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "13949174519152075983205956512805715333166185345648925399/21262090992422026101041868811038864255934836645842030400"
    },
    {
      "a": 50,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "14432627210548998091068254535172178779941748327989581639/20994266507353632747701457185948501032208814323568247650"
    },
    {
      "a": 51,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "26210850863271755073081362752202079413837551549366217/36544557507950265050711240554639827251448998457649200"
    },
    {
      "a": 52,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "15235305391521307953953003270341203100320483576962133599/20441582075097598007693845103985202691811700181487931650"
    },
    {
      "a": 53,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "15553238823719592054773908489869205794349333588188571919/20156718695235663893037566234211864229324287998732108400"
    },
    {
      "a": 54,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "6895166845588329199028419/8654491659150373328957970"
    },
    {
      "a": 55,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "4474249297059120972270708959/5438069531959213915832684820"
    },
    {
      "a": 56,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "14769992053185299599975493/17376318033557342452491534"
    },
    {
      "a": 57,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "514279787173965665341537193/585389873379488484331155780"
    },
    {
      "a": 58,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "7530867466469231548949166929/8290178780606015764799294022"
    },
    {
      "a": 59,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "2392913033635346864314497532/2546318116711435957489476885"
    },
    {
      "a": 60,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "4324995383731733439119550613/4446517292436140297480992590"
    },
    {
      "a": 61,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "70659620068228942693758428/70149264378929184311551101"
    },
    {
      "a": 62,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "40219895051635267492945153021/38535883983751619249230916910"
    },
    {
      "a": 63,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "12616198164650826080254369/11659117371025460833208664"
    },
    {
      "a": 64,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "41539148403310331724368627317/37002553802856367083544316910"
    },
    {
      "a": 65,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "5275986782595266245075683539/4527115175187080439881986320"
    },
    {
      "a": 66,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "952949328565021511185812857/787080887413038327202467318"
    },
    {
      "a": 67,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "2722726571056483915453991131/2162981640916875813543123135"
    },
    {
      "a": 68,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1264303156422781448198263055/965260492008283163279227146"
    },
    {
      "a": 69,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "312108860824365895257045313/228804650597151528724584765"
    },
    {
      "a": 70,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1573890405111712211452300433/1106860707148729089633516390"
    },
    {
      "a": 71,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1158701200074803578171816735/780934663495082085546212364"
    },
    {
      "a": 72,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "580979689908247564147028341/374853637518563480515432110"
    },
    {
      "a": 73,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "70259915509660705343902193/43347399500672972672142252"
    },
    {
      "a": 74,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "48500211154597720735332156277/28576644459708624225748922910"
    },
    {
      "a": 75,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "48839048478427849995012094/27444821321726242724014695"
    },
    {
      "a": 76,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "9993078368228766521480098937/5347886962755061811042127462"
    },
    {
      "a": 77,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "3169194014929081060452748006/1612612879979862231996289635"
    },
    {
      "a": 78,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "1143442182644923614869544689/552255345456686998977267558"
    },
    {
      "a": 79,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "6526096742651815813460502929/2986060633367258637412511520"
    },
    {
      "a": 80,
      "k": 82,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/41",
        "1"
      ],
      "eta": "52968731565046085277534405397/22912786499382660465890027310"
    },
    {
      "a": 42,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2627389951999388485156669902012848807663586357678720916449599/6987387789016148754340149580979333734063147430851788354899200"
    },
    {
      "a": 43,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "180530619598007858272400624609904176339460521629683247693919/432518765896392054671835418498957294175261678461012496072700"
    },
    {
      "a": 44,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "3134962708243748897972421788395336883458457560028684142111479/6851546299024097575608476043710699462536547519289179655571200"
    },
    {
      "a": 45,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "52603535908029148420040187570992542398032705369734778058416/105955084760949724031044861419902182757031608371459958815675"
    },
    {
      "a": 46,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "3583297949237842037481566997309160064133852178172953215714239/6709037132982662314272775391499095149901112755798646328339200"
    },
    {
      "a": 47,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "236549639470497421839368734055025105869431962557189679282239/414705057840703020510827636682988975650813923007590201528700"
    },
    {
      "a": 48,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "3970931018630558150889431473370452896213777818430176884448279/6559856303659226874714154805815382911675664899285428140243200"
    },
    {
      "a": 49,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "64711304496987302894243873748557774761413878334367653289436/101293168267663439378753538502056733336650893962830696477675"
    },
    {
      "a": 50,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "4296386119815734369220310233972914934999277545533536627142399/6403999823359985902415000305160825602046323913246179437523200"
    },
    {
      "a": 51,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "277208293674472358666833782311474161387857265399632626785679/395222935488376108138803087468851555585480958629060190648700"
    },
    {
      "a": 52,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "4558176312128610593574542000125294375206316408150022967223799/6241463703929944783958976745067086813866507965768969145619200"
    },
    {
      "a": 53,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "72886396099383719417508654069222010730915732285394694714736/96213898954942686175772113548197960001034443934947107295675"
    },
    {
      "a": 54,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "4754803507041888547762200675102667280097677176120752668878079/6072243956752919647031027818096230878656933429533280769171200"
    },
    {
      "a": 55,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "7433531306893955474718112194552/9199042511707215607842686797535"
    },
    {
      "a": 56,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "30240444830563215316556215059919/36249659804838495226227876021040"
    },
    {
      "a": 57,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "23063811681360630869510243136771/26769663152215650205276343836805"
    },
    {
      "a": 58,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "329137237796564065075681244673/369745691739489834760773909392"
    },
    {
      "a": 59,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "1589465550324316857001466967152/1727426340790302702021204588427"
    },
    {
      "a": 60,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "96946707855791942363432388734229/101882819936079948649903589487920"
    },
    {
      "a": 61,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "2737234379695950323373252587287/2780256473165739796615488541045"
    },
    {
      "a": 62,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "33383040949093493172978985849543/32754937387768294797159116676240"
    },
    {
      "a": 63,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "5088638188925270313038340412416/4820477487316068698765297894761"
    },
    {
      "a": 64,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "6894090723384243475450764769107/6301562547016184774339099455408"
    },
    {
      "a": 65,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "8755409537674156449729647809057/7717205830191312291355169382535"
    },
    {
      "a": 66,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "106733424970518742320584541059757/90658637439706971804275660927120"
    },
    {
      "a": 67,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "9034741066173742264006883323752/7389994421641926227047538132935"
    },
    {
      "a": 68,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "7341021220721535480272318431979/5778023282967389762839300223248"
    },
    {
      "a": 69,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "5591435095438388884671294856947/4231493920817841857188793947081"
    },
    {
      "a": 70,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "12617449330661533766771198684221/9173168110829750779285851680880"
    },
    {
      "a": 71,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "9608362075034647590955356319336/6704687117505856353118578555135"
    },
    {
      "a": 72,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "117058605070188339529831186456269/78323068076391065000769792296720"
    },
    {
      "a": 73,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "1980530414555102824681272438765/1269316223644279891484271579787"
    },
    {
      "a": 74,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "8041333646520261413962305449075/4930930257272942125848368725808"
    },
    {
      "a": 75,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "30605786232929063745085179745536/17934500454982437595555145337605"
    },
    {
      "a": 76,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "41413748654359277019476528119719/23160369907796773052661508977040"
    },
    {
      "a": 77,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "552957492017207498721649141063/294707324525011001756405475365"
    },
    {
      "a": 78,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "25584466394057470239098960937393/12974895009418597659018285292144"
    },
    {
      "a": 79,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "721029542901136754356337845712/347359540621046827929558566209"
    },
    {
      "a": 80,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "43887755274569921246436284360383/20047996402671833594196958502640"
    },
    {
      "a": 81,
      "k": 83,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/83",
        "1"
      ],
      "eta": "33389044165709363831458438385283/14433070789500218436586376996405"
    },
    {
      "a": 42,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "14206150896939133920668895504423902664246734586178944509039/39850927681153778576527311744637992554252490210702164208400"
    },
    {
      "a": 43,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "7070722861654415039094111285889047943598350823040919921219/17766301352298025848401484697672120648289709925597184746560"
    },
    {
      "a": 44,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "154251884180499042289297482344500074620042454704164490249591/351910921976007199183564643218516761048972392557077399939600"
    },
    {
      "a": 45,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "1155268903555527724262118838907307814198885296655207440639/2419534787949129238502813519321883086127580284381349925200"
    },
    {
      "a": 46,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "177726020480496720950301177005823206945747502541379756500511/344832265054715592182263987081354053402485443743002141686800"
    },
    {
      "a": 47,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "47086198747207643099216661088815587240597647615137068024039/85292166071871317912878058925739025409434238528310454690400"
    },
    {
      "a": 48,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "4404578390756536388276919577566007040198836142880303224059/7498270726732023576203983408569116131299515074930850321360"
    },
    {
      "a": 49,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "1619536456653956506567062432293857249113708781087217071162/2606193717497208261054317890771809267398362312183984416825"
    },
    {
      "a": 50,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "215619626010213786517637513927768679469589960620172262042551/329680479234752043731178484642997585817483979447189250566800"
    },
    {
      "a": 51,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "6198716302919289716845026988027569140756678020576241059391/9046811345112041325635024040270774197669405403781163660800"
    },
    {
      "a": 52,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "229893996003312795634686775732223747160151466996055434953511/321606958941853542457662349781584331770903000058017503267600"
    },
    {
      "a": 53,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "128169057819333436575415209397288414300086137060584182077/172524840391946220774947687028299511218421276073314859680"
    },
    {
      "a": 54,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "26772864150069463290249713281229759850788970184320770919159/34800158454843013615618238238421617089000240375460482976400"
    },
    {
      "a": 55,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "11127125265896011604885899354/14011372069044530843912339475"
    },
    {
      "a": 56,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "573304046246584043069012009236/699760601297266965184894463025"
    },
    {
      "a": 57,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "72865881159194722676181615796/86177630659162037900304054725"
    },
    {
      "a": 58,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "161630006803472083200355149556/185152037388490914802709384925"
    },
    {
      "a": 59,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "4183701219841542472988336377/4640068266774772425045108825"
    },
    {
      "a": 60,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "612355903799989716602268159156/657258078911387038791211503025"
    },
    {
      "a": 61,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "116691027206418551614294863878/121154156795634105093095724075"
    },
    {
      "a": 62,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "632441701952988294197994345908/634862056076340905121488033925"
    },
    {
      "a": 63,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "80328072093667034429161742234/77922211509381647933154913325"
    },
    {
      "a": 64,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "103089595560477061218089254676/96584583879627553630556784225"
    },
    {
      "a": 65,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2674476974786782794788584412/2418693658181024131070339925"
    },
    {
      "a": 66,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "21733326862410226247679531116/18960601087535507380648019275"
    },
    {
      "a": 67,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "128304244357290849654715393859/107911900816853221876853964150"
    },
    {
      "a": 68,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "231646267884234396204859801724/187696830940844152977979074075"
    },
    {
      "a": 69,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2004777376049009906568516879/1563805831750953597645829900"
    },
    {
      "a": 70,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2149553411344823787150574816988/1612912713648247749363503410575"
    },
    {
      "a": 71,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "90930913535356377061820120122/65578025225820289997817443175"
    },
    {
      "a": 72,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "738470152266059251510986570388/511419498212563987754542637425"
    },
    {
      "a": 73,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "281094876796616676061960873852/186758780287078761463602137475"
    },
    {
      "a": 74,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "40041887802667640659107831772/25496626480541555748780211575"
    },
    {
      "a": 75,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "48256171564891241415637909601/29416057435724480282830805275"
    },
    {
      "a": 76,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2350484912640341125837388429468/1370059245862716551792322741075"
    },
    {
      "a": 77,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "16562178086860941926574544486/9219257202979586838382570725"
    },
    {
      "a": 78,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "806567479298972876305313093172/428170664002724748259155614725"
    },
    {
      "a": 79,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "3884068512636717731807412562/1963411346826622000539143325"
    },
    {
      "a": 80,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "75455764786535517466153105276/36262570781278194418611856275"
    },
    {
      "a": 81,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "105234552457664731031480173892/47994935281908646316462947175"
    },
    {
      "a": 82,
      "k": 84,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/42",
        "1"
      ],
      "eta": "2561498370250485517816981526204/1106516665139673724080782867775"
    },
    {
      "a": 43,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "34008656592491819193708280757525388138591188726517431/89807460299694590068078923014311675493651394039321600"
    },
    {
      "a": 44,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "3427788485204968176600757498937477089511747248369/8177566508606112775718612161220908680628340496720"
    },
    {
      "a": 45,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "498795904163843962093248338253397095822022246651199/1087853395446915948054430480848362756787877865356800"
    },
    {
      "a": 46,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2708180332872494728903685706995101785136508570110319/5452503664997425520546044591702529654833605370632000"
    },
    {
      "a": 47,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1843096884081622999327611366467919228619352277023183/3453748741085743510459002246559402480596637777459200"
    },
    {
      "a": 48,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "4691348632264120383809127522293787865335333895567/8239496410074636237758801801561404472111651701200"
    },
    {
      "a": 49,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "4249574582848322387011993132619324106838347596899/7037916991591411601483299791419733644700645419520"
    },
    {
      "a": 50,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "302295174823065156116847093609835087128146391302989/474619299582830818248172513900276860323348379172800"
    },
    {
      "a": 51,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "227165128316512730820889595094569284473314940597613/339734578572515687047389611956815609504230877312000"
    },
    {
      "a": 52,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "17814206528447880669972076904061873979015992739981/25486782865389914874976145248132678001721178578000"
    },
    {
      "a": 53,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "58614738617133858051509500375676156478740231462050031/80539598540187105725293378478167320645048336255321600"
    },
    {
      "a": 54,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "544905001869235009766234732409236821467474060467/721688242473085951069373668022903990427829277760"
    },
    {
      "a": 55,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "61239217631519786409093075175257106215966617679114359/78442434005753624844413863424505769401511516933324800"
    },
    {
      "a": 56,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "35433137748693943588485341/44009993817232788530021200"
    },
    {
      "a": 57,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "261504607181450830342374463/314934464057905873783770000"
    },
    {
      "a": 58,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "224295933998264955651882082/261819962306238886217294725"
    },
    {
      "a": 59,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1459086301835347774541775637/1650196607504980047817038560"
    },
    {
      "a": 60,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "205958591274798909425207449/225596186593831739427310800"
    },
    {
      "a": 61,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "7534703246389351625173399541/7989677289997487886673533200"
    },
    {
      "a": 62,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "239250419342603717963252353/245488319125695388368198125"
    },
    {
      "a": 63,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "5879395186629985058788283/5834700634989382184078400"
    },
    {
      "a": 64,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "395099125676530642177463593/379036246542115243937989840"
    },
    {
      "a": 65,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8026641492117554251658598629/7439873640915025562280674800"
    },
    {
      "a": 66,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "349469169923229676852807/312789545908257504583525"
    },
    {
      "a": 67,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8279308453382063237957724041/7151367045579437779517300000"
    },
    {
      "a": 68,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2101829123163311426295582161/1750927663362140521721318800"
    },
    {
      "a": 69,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "189698687601765705506966633/152306329048753786130100240"
    },
    {
      "a": 70,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "5527220554819836613755508/4273972553223360352838725"
    },
    {
      "a": 71,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "8798039184584194337365145801/6547122578868204445901219200"
    },
    {
      "a": 72,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "27563311834124493127532189/19723410833563466051330000"
    },
    {
      "a": 73,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "9064103407270735562751889829/6231376013712021084266337200"
    },
    {
      "a": 74,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "57492564574526257188605816/37938092165120594272709905"
    },
    {
      "a": 75,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "345727179130131110374553867/218760769067966717983658400"
    },
    {
      "a": 76,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2367893487333889874269341089/1435178381399539094217006800"
    },
    {
      "a": 77,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "28016416031157630162062867/16246683630749785552150000"
    },
    {
      "a": 78,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "33850014280780799896392203/18757767710836381857441525"
    },
    {
      "a": 79,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "1977818844033155323062988117/1045917365671595471072253760"
    },
    {
      "a": 80,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "2507625262221648331391731181/1263665281224297743116973200"
    },
    {
      "a": 81,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "376778689900893627608678143/180646646184342044929227600"
    },
    {
      "a": 82,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "322395780742974622482328093/146811914101150827001598125"
    },
    {
      "a": 83,
      "k": 85,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/17",
        "1"
      ],
      "eta": "10461422146536580692084895049/4516225994314681112179991200"
    },
    {
      "a": 43,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "13030555678250727644823829409891056730432528707895194832471/36245467649504176278215421265404183847474105492015350112500"
    },
    {
      "a": 44,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "229941874789325213791824627650678400900623626829119685366951/574701553660473777300319660577236710389140311247258545675000"
    },
    {
      "a": 45,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2502916104365767641725713059689864802404997115307248487471/5693488807338004818694670980029942607460547218808064090000"
    },
    {
      "a": 46,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "269524771689661381355621320816674133435271162512563040093991/563869427067309553464046283018023414219990083449745883875000"
    },
    {
      "a": 47,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "4494187237512228149625294784602344646598001613510043153079/8722861814284741815218847298142734622570131235737157850000"
    },
    {
      "a": 48,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "304587820370334028755375666084035627821449216560989835185151/552530031325724598874087722615666934096972511382448636675000"
    },
    {
      "a": 49,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "80097702334695136224385171567376247749876324909545323227639/136667504037738783805955835752371015224686525595286874700000"
    },
    {
      "a": 50,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "13400937079141564461288648295986731092967419587079196581319/21627322961480686546701497704599132464599747743404365635000"
    },
    {
      "a": 51,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "6360166555268617309304572783579146901580801490903511/9756732139751267233404023348244180174322681040937500"
    },
    {
      "a": 52,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "360723209372702586024495411972198197706326484094890218148791/528328262769843334538157401693200963471053159897380773275000"
    },
    {
      "a": 53,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "92940770364655825558640984523179411033765669033644004713679/130490080125152739444417718673337078140159568822645466950000"
    },
    {
      "a": 54,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "381577996862646425864929322110304919692544893541990794450711/515465305060217034736378053960010681464243871458827950675000"
    },
    {
      "a": 55,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2835422863336824305282878930687554869629482674795542186/3697988225912521568187225281019005107314379848729474375"
    },
    {
      "a": 56,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "397477829949728465546304300759813888802477892598041977351631/502093908411510024069298348957515632495752220708926129875000"
    },
    {
      "a": 57,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "16885737524720540614569968394123/20694797977355177717464653295000"
    },
    {
      "a": 58,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "22884252765627056509175193404649/27202365027963462489307528260625"
    },
    {
      "a": 59,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2907212976760336707112246836292/3350573621178618508072716961875"
    },
    {
      "a": 60,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2836160391971693050779528808719/3167968093918243196717793803875"
    },
    {
      "a": 61,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "6003787802693611242134315310429/6496949697353674459261655318750"
    },
    {
      "a": 62,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "24399147735216845453589309887609/25568781311498961281316209425625"
    },
    {
      "a": 63,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2323749336986980003645624159416/2357126250376889055843421983125"
    },
    {
      "a": 64,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "8392562292270137294999025456767/8236497729586754467875650486875"
    },
    {
      "a": 65,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "255722296701678641524883375873/242692191875013013287470153500"
    },
    {
      "a": 66,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1277227281772292786980076051223/1171566704361898196453908909375"
    },
    {
      "a": 67,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "3296482767814977824235559302888/2920925364264268628076725485625"
    },
    {
      "a": 68,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "92653813140901782314619008381/79259021749307813295638195625"
    },
    {
      "a": 69,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "20389168287306605485712931296487/16827913318586017503684380083750"
    },
    {
      "a": 70,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1103907175467501697221171641313/878459306143613781422898544625"
    },
    {
      "a": 71,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1750832318541247724889300814046/1342415643359932578622422753125"
    },
    {
      "a": 72,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "85297412803287641933850738183447/62966157001207259386832589251875"
    },
    {
      "a": 73,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "2404595082341536394188446819347/1707640591275236647672351310000"
    },
    {
      "a": 74,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "29281327345770775015729932027881/19987552900242180810870276960625"
    },
    {
      "a": 75,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "445665451433240579923855925076/292144721055036638033347527125"
    },
    {
      "a": 76,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "30144249325537370828410522453821/18957970927365624569666345265625"
    },
    {
      "a": 77,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "7645246280959478669189521516061/4608129948278431634184815583750"
    },
    {
      "a": 78,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "93063712735662440101602572579307/53699878968086244180944124056875"
    },
    {
      "a": 79,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "491640730902956407192290758289/271254513092073261936439645625"
    },
    {
      "a": 80,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "1276491712385849916665724430661/672540226419501930845240209625"
    },
    {
      "a": 81,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "24272321821671302572583601943467/12194706334196494654088075087500"
    },
    {
      "a": 82,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "10939138574546273253759818564963/5232865171666007396810292316875"
    },
    {
      "a": 83,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "4159406597747580008839355220928/1891308148809704481201348843125"
    },
    {
      "a": 84,
      "k": 86,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/43",
        "1"
      ],
      "eta": "101209821076071022556956197496983/43665647381448500419589889506875"
    },
    {
      "a": 44,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "6966010825164110068333283260790689960273060491443665331299439/18276041031412703481657357693430424752892201275023939160934400"
    },
    {
      "a": 45,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "211692113423386382197837838421409748918034270803603246711639/503086659823844855099670161633384412988855892294049490826400"
    },
    {
      "a": 46,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1177377483967605322995402028514184699743228260110745706356097/2563184542895420499707520655282998828397662384165415271347200"
    },
    {
      "a": 47,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "71191799561389335778079611053656223074561970961456423422161/143302871437821168430223156555208736336838379803687415045600"
    },
    {
      "a": 48,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1042103364577912588701123585738154369958015182671483513198551/1954767934967908621021306065024592440475487423998466494233600"
    },
    {
      "a": 49,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2473668559082156598313017021341614291890254568893338047446591/4353089189114425908931308316719743791612962669258174347613600"
    },
    {
      "a": 50,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "10374603969887889154971321122462560224527347602297296529897479/17227890970393688434010237494537269120825604858670144300390400"
    },
    {
      "a": 51,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "100169508866995761345337794160865958715452374843077543735613/157773267993722229406765631285754526410622471238494830088800"
    },
    {
      "a": 52,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "11225369191949660944112852263904779961458974223809119782733039/16847221561984092836192297104463728202369617668138986373734400"
    },
    {
      "a": 53,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "14280018696537203950547751845307807326275906907688977338957/20506176986527093808279023312688300281591134754488509695200"
    },
    {
      "a": 54,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1325323105716375966280962472273128956726524296410877743310671/1827877142574260191630087909742748356151102860343319778841600"
    },
    {
      "a": 55,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3055637260579985017369179460351080581134423843433011684461551/4061714039716579954102013571065446155766315395068872778157600"
    },
    {
      "a": 56,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "12478878510653515129531333222161998974663523281262122929582479/16038900226649720153527231500033417188746203229987883973350400"
    },
    {
      "a": 57,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1415956759536642766003139657419/1764970535902901051075658855590"
    },
    {
      "a": 58,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5180608569298271090913117897607/6267156315097434471800115554304"
    },
    {
      "a": 59,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "487459151479491258351205127291/572115507337084594684848992530"
    },
    {
      "a": 60,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "8915491923089163480840991071673/10148278422478544874527964056640"
    },
    {
      "a": 61,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2717408771202064609450727573639/2998757334822360033308494678542"
    },
    {
      "a": 62,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "9201876701852132690728660554089/9840816599201231227921079579040"
    },
    {
      "a": 63,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1401354475126394279901403709/1451747265098108101843927902"
    },
    {
      "a": 64,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1238282897156230594160808375013/1242113497316920742511497905440"
    },
    {
      "a": 65,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "4820640160817210602011415351889/4679981824611504000940638591570"
    },
    {
      "a": 66,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "652691247458076278782328531103/612962276928664718751408128576"
    },
    {
      "a": 67,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "14911151122064106815187732607321/13539421569844535267275641914310"
    },
    {
      "a": 68,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "672831764174489111841078517351/590366914231193933780795888256"
    },
    {
      "a": 69,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "5122747944031537486315330887089/4341050770495185040474198084770"
    },
    {
      "a": 70,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "31199477170544261450773818564299/25518221746428448644957633733920"
    },
    {
      "a": 71,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1055546600144050759892067674351/832742022327099022291712664714"
    },
    {
      "a": 72,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "10712416754308470707041539181889/8146139850720634918834885475040"
    },
    {
      "a": 73,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "3261203404376033258912957773415/2388669655251247935049569247902"
    },
    {
      "a": 74,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "479576078901894019797752290151/338073765650752505695691556480"
    },
    {
      "a": 75,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1865188697874493312063255868273/1264422085742636879239108915190"
    },
    {
      "a": 76,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "6811995098739062501535733556815/4436843570389266118535530200384"
    },
    {
      "a": 77,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1919471463194354955718505095019/1200052717481986201911223237590"
    },
    {
      "a": 78,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "2336328612703634191211324975477/1400652592706197026250352772768"
    },
    {
      "a": 79,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "612815588797725632218224375413/351909240323020177810615521390"
    },
    {
      "a": 80,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "12015203771347837923220835453393/6601262739379874944820491172640"
    },
    {
      "a": 81,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1218395025976173244548478320509/639631462928118246679028023914"
    },
    {
      "a": 82,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "37062022643397540534300540763667/18566201106884166453022031133120"
    },
    {
      "a": 83,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "1252537566792831550948969234327/597851934476623681156442468634"
    },
    {
      "a": 84,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "4232684884205757609358661737571/1921890314347156420851422087680"
    },
    {
      "a": 85,
      "k": 87,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/87",
        "1"
      ],
      "eta": "19308066801501279783422586906547/8325281825199243477104417308710"
    },
    {
      "a": 44,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3240137306311735540574690293863026282391784863815558841262/8942460040929725994127490838561140193909390360729857120475"
    },
    {
      "a": 45,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "351996844725416553502425130962635571157072742957422814471/875479674835317786239849466270197207644087463073707212800"
    },
    {
      "a": 46,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3871689953716381156457016268234133649768968262874590441892/8784150083761562313765061793318684287749368066985164939475"
    },
    {
      "a": 47,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "33304901550328529454294643395858550611650403146273936430551/69617717177937134389605424614874871819115550185287165020800"
    },
    {
      "a": 48,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "18263560785347217163585180689400036801315607433554659634/35466769038153769872757117584661101639560922413825997825"
    },
    {
      "a": 49,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "37570367963414519578278599530080973316068984904737480677671/68262241991542388894230773108711185220745809709317679588800"
    },
    {
      "a": 50,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "4937672490803204043807227899271056664132411509728010128172/8445280243321531271954385110203928841377072563030792136475"
    },
    {
      "a": 51,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "509825352374510777689858686884348897308356580510489735031/825276477772265121288387783197928796630942355089849156800"
    },
    {
      "a": 52,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "5369029849679171954030239216479428377726590616527701089822/8264712009318906566770027019740958926925916273125099954475"
    },
    {
      "a": 53,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "44468980176825880159311640814562632019342564081753827331671/65373141895403000345043756256655594599716532970578893916800"
    },
    {
      "a": 54,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "70747710900539667837816292532146611182473315137295977652/99712543187836979387756316041477801977215397860725747475"
    },
    {
      "a": 55,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3621329364437398063244733134175150439636873752187360163027/4910726936067631627794853205659931896813137531217531353600"
    },
    {
      "a": 56,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "6020712921934376030153814736139881799446436637833214399142/7881288033504955622250052829383654740966646366837427129475"
    },
    {
      "a": 57,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "202091374684889535333151036266242500769248133041274414557/256157555992288026824171025773583943547894728744144785600"
    },
    {
      "a": 58,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "53351476539681772066650275/65645239392132095820957448"
    },
    {
      "a": 59,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "5698825535952495945308870431/6807174053626441899859462216"
    },
    {
      "a": 60,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "2859218650455456187462915323/3314431244115263379588708040"
    },
    {
      "a": 61,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "14704626713741845725100665559/16536507629381778543724369040"
    },
    {
      "a": 62,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "21725906587378538091692782853/23693865506975551397148672440"
    },
    {
      "a": 63,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "112374790108752987662244583/118802829090074620495076424"
    },
    {
      "a": 64,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "4481959104822335901309381517/4591434134271924034860403448"
    },
    {
      "a": 65,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "31289948209532665327280741831/31047100596159001353506248280"
    },
    {
      "a": 66,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "28240561354681815270451158191/27128653058762974168565745960"
    },
    {
      "a": 67,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "32255518892123107370547715181/29984010025637139062498827480"
    },
    {
      "a": 68,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "52391376666987645430826419727/47103879467864013258457990568"
    },
    {
      "a": 69,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "61551678150492542117646719/53495327192799224400354852"
    },
    {
      "a": 70,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "269883250786684863291609174583/226613313147171882367262891240"
    },
    {
      "a": 71,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "8559277740273150347786887967/6939371278234837052531968520"
    },
    {
      "a": 72,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3431409396795394634640368123/2684438287447881232917981640"
    },
    {
      "a": 73,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "640966072649715150151362851/483527633699590194179106136"
    },
    {
      "a": 74,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "57227924197843050611258439035/41599567615699144582783360328"
    },
    {
      "a": 75,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "366525011407298063535189029/256536014616999384857613720"
    },
    {
      "a": 76,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "294469636926100445802254472619/198288199863680075634289741640"
    },
    {
      "a": 77,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "18667819092994233215523046933/12083303217556401994414942240"
    },
    {
      "a": 78,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "2243957152178764912615813457/1394892318293982238161639384"
    },
    {
      "a": 79,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "3840212098986354762643436759/2290262735892407585917246408"
    },
    {
      "a": 80,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "311533363436364424818311393803/178064503727374466590857511240"
    },
    {
      "a": 81,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "1462423161669595993372992809/800189361476806489906472040"
    },
    {
      "a": 82,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "320267087195844650207162370343/167550198467596833075744308840"
    },
    {
      "a": 83,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "8117110427153287791975535885/4054809435863784521855995096"
    },
    {
      "a": 84,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "664919986698231634200133157/316701865699415890365308472"
    },
    {
      "a": 85,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "2606406382878558061736078696/1181838447413533657508212705"
    },
    {
      "a": 86,
      "k": 88,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/44",
        "1"
      ],
      "eta": "30739844426250470049400017029/13246914110824793516404877240"
    },
    {
      "a": 45,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "6965229160774159456331688338758114533714557742545161770791/18164547162990306640229574978622511925769077779526753779200"
    },
    {
      "a": 46,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "118796832357172048388219997040909379466233506782841387439/281334646238820138808422107384938926501805186407751468800"
    },
    {
      "a": 47,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1641716600396905788062237192438055959532160040974311475603/3568520691061129286790337798402451104981588226026421214720"
    },
    {
      "a": 48,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8575792750627913618700908411284305417473941281267983591/17261820728330498055688549865062591282372972627749433600"
    },
    {
      "a": 49,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "372868307305573404861721536798288834829387637881635411479/700236769820007322886919489501407976627711916590793711104"
    },
    {
      "a": 50,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "153570210513727372427974816423901176156953733050206599439/270813232640952216119774626640619891269305926500974348800"
    },
    {
      "a": 51,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1471655795021845394920279301888045677190792067586557925313/2450640904423347891547046954351731350332140474314732505600"
    },
    {
      "a": 52,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "2097777156626822361836983325642748051673803266442391987/3315085262863883788681068048937040852608481262528415680"
    },
    {
      "a": 53,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "11145197650136588350825781656073225140377830332490777783159/16788296508200005546757955172311878110569014476285955366400"
    },
    {
      "a": 54,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "80863369388712551276262260404795496049728080297714951/116570682530891882552369980850708761461064370621237504"
    },
    {
      "a": 55,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "809334988702410181579291300713711213027272639057152511/1120643506101330545570486404675324396404111089130739200"
    },
    {
      "a": 56,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "11863673530363934870887195379609675053870711331285666039/15831371702935476125084123900039551610786422146004684800"
    },
    {
      "a": 57,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "2482268316020755885393366279793073504770246264699289964483/3202322663917386120457589028019158860553318455054075409920"
    },
    {
      "a": 58,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "28209610023822692065733235877408328037029950388539570433/35286175523161088921927991694632696087493494988527436800"
    },
    {
      "a": 59,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3357025734695726931981218427161/4078690444403763775181880385100"
    },
    {
      "a": 60,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "159858604327408604770107870879/188602206259444258102258328650"
    },
    {
      "a": 61,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "494871050884514689383925414581/566767421469466580641684143100"
    },
    {
      "a": 62,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "109948973068017598789912586623/122195777306949179390667154550"
    },
    {
      "a": 63,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "10719378750399329098155790689567/11556576849922134473796476295700"
    },
    {
      "a": 64,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "113386709497544403047878582833/118536061184547612724151657800"
    },
    {
      "a": 65,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3684112511401675213238210409167/3733149676781054378612066387700"
    },
    {
      "a": 66,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "5795980915961856049623975021/5690360360172853454501704600"
    },
    {
      "a": 67,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1265685411626242342469984479547/1203414121340416349880196193700"
    },
    {
      "a": 68,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "8603263782580092502045780043/7918167166773217700908854050"
    },
    {
      "a": 69,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "902759426641313723553260226981/803877364232749960183108167100"
    },
    {
      "a": 70,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "62033472957630305755832224788/53416112594813097381064523425"
    },
    {
      "a": 71,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4028816447984000197364368042637/3352826553057011035179783528700"
    },
    {
      "a": 72,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "383248130943079982489803030659/308067599856851174333474881400"
    },
    {
      "a": 73,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4147633127375076873474309614439/3218314521480486995908609706900"
    },
    {
      "a": 74,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "262985978236928114727128392481/196850418827717420913940689600"
    },
    {
      "a": 75,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1829317563643007353096108870413/1319970307254128014038153130300"
    },
    {
      "a": 76,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "22549630882102902582111266891/15673366394235370732787307850"
    },
    {
      "a": 77,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "36290414101167344700643275131/24278292336433061725868620100"
    },
    {
      "a": 78,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "417491305405594048792074457731/268602334794016017582732343850"
    },
    {
      "a": 79,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4515830595479199188298691392741/2791540722140746627240923603100"
    },
    {
      "a": 80,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "143090941611250474057749443641/84906893902699127446689794600"
    },
    {
      "a": 81,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "13927437633286888767851363005821/7924592995611874493291687187100"
    },
    {
      "a": 82,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "3232512256831195675911100401/1761725056495706851675154600"
    },
    {
      "a": 83,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "4771086047971967571896760117089/2487642435211989403508096121900"
    },
    {
      "a": 84,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "226693304485924127349132930147/112933267338949522057487971450"
    },
    {
      "a": 85,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "1633883733663213598767081245609/776624421826264889194200497900"
    },
    {
      "a": 86,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "77619815245342566687131846453/35148951579997629452582890925"
    },
    {
      "a": 87,
      "k": 89,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/89",
        "1"
      ],
      "eta": "15102524295090230767982620579383/6504665167954984839289465669300"
    },
    {
      "a": 45,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "951434131291982031163828926358703531325732966847144991/2606876372890921150510735083218133528816096823399884000"
    },
    {
      "a": 46,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "4697477544784930430332151523031174453583310844698143488/11631236101092796248842734310277300956034031472054235525"
    },
    {
      "a": 47,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "10186924656478506840623414346344135037351312003291492119/23058439773495873886312996572387216920806992201979688400"
    },
    {
      "a": 48,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "8102483359535685438590648577376329280483000832909128/16925769481168764938412097785744832945178990934585175"
    },
    {
      "a": 49,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "465950949762368815401767348293816396713440729703138911/905460720399695784670004113048062426561489955501101072"
    },
    {
      "a": 50,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6158860832435116797156910324596447006543612635126465152/11209313067116356572243216196757459983672172765295628125"
    },
    {
      "a": 51,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1438303116045590499485897557457151722100399553617221039/2466234655747129921068326619081417251588746480976767200"
    },
    {
      "a": 52,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6764661496648164199537818625413149027537543641417634392/10984487020912185861371369352069888914635714303423493325"
    },
    {
      "a": 53,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "562841399436006075019096206052667719589714103765109583/869488451352926269821377584730730293304752335051632000"
    },
    {
      "a": 54,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "32376424133535346259326899585572278636754327503052800/47779605237650196201582550279773381868183245189920949"
    },
    {
      "a": 55,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "15023915816977176088822121957910713765810076769433118839/21259805990336957922055463523056457815789257869520734000"
    },
    {
      "a": 56,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "7717066710324610886429803330638806629957442680941043288/10507080456546392417200741795009255058125672525211685525"
    },
    {
      "a": 57,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "585169096219302629434549277268223418615269966133276837/769032809415882068653511095974321555420968023590621200"
    },
    {
      "a": 58,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "322394652761464086886455980199135456650466984722674048/410179590853920508734749975513820702128326361493523125"
    },
    {
      "a": 59,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "33627256818255346978759357/41534127265596992012432772"
    },
    {
      "a": 60,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "40988908216699043230761190861/49189935186499237671517010850"
    },
    {
      "a": 61,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "15611594982211527514026556949/18197823968708560009290323100"
    },
    {
      "a": 62,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "42278743528841029860669277189/47853736332884431061101405650"
    },
    {
      "a": 63,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1788849128536226490282738859/1965356244145055181954548750"
    },
    {
      "a": 64,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "5231019211198657698637922071/5576636230441293623432961798"
    },
    {
      "a": 65,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2766067918346168005780581056/2860249371216879508288029225"
    },
    {
      "a": 66,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "44928159024858580644534737309/45044611340856473765321054850"
    },
    {
      "a": 67,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "4275472864995751394782641026/4154421582671930501233403475"
    },
    {
      "a": 68,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "15429247146055504619386254527/14523881328799900154174913750"
    },
    {
      "a": 69,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6348142134977513601648065/5786222983587982797275256"
    },
    {
      "a": 70,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "947097518833684734954067993/835490978455999648572913050"
    },
    {
      "a": 71,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "6046338940611453743233144163/5159578615199962860491806950"
    },
    {
      "a": 72,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "16358887056320539525985346583/13496265506830502667846972550"
    },
    {
      "a": 73,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "9335329534908428866598108893/7441789900554625860637475625"
    },
    {
      "a": 74,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "18880747931170526782727455/14534158950652884571933398"
    },
    {
      "a": 75,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "3201836931088109825625205601/2378548819662760406844834600"
    },
    {
      "a": 76,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "155875784610310813660123367047/111669783975335137045790816550"
    },
    {
      "a": 77,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "731855732962530892224147307/505254350673838574077376700"
    },
    {
      "a": 78,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "53434444746345139336524906661/35521934308815435050850431250"
    },
    {
      "a": 79,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "812716363928578093631437847/519811828950092386302680886"
    },
    {
      "a": 80,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "54933551459321948023080621301/33774873536085823027966532850"
    },
    {
      "a": 81,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1160246384956976828035590978/685087219813577092929674575"
    },
    {
      "a": 82,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "169367748371250645428624777527/95946175196703194913688378950"
    },
    {
      "a": 83,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "1788306891753357915025295743/970890203238474692068509375"
    },
    {
      "a": 84,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "2320061594173845009029645861/1205738731569573982876937106"
    },
    {
      "a": 85,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "22043652831677157766462177451/10952625442396056313062513600"
    },
    {
      "a": 86,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "19856807921941954267170869863/9419694199692955173777550950"
    },
    {
      "a": 87,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "7545448579718246820601340183/3412463746413096152228975550"
    },
    {
      "a": 88,
      "k": 90,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "1/9",
        "1"
      ],
      "eta": "183487706918716837200067923823/78986642161193404532224053750"
    },
    {
      "a": 46,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "107507900070333673315845059500554285590164562631791918471/278813745844881211384700773161190790451174937944616800000"
    },
    {
      "a": 47,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "107631430294315002661900841713211493547957809801635527/254081344963479970488681116524552868495242253394365625"
    },
    {
      "a": 48,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1558388226093178200364649210193947332690136309061227471/3382883131105481564853572489954475746272875797306400000"
    },
    {
      "a": 49,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "8430119444980068782629501474529068810283129590027763231/16970801383087085619210702666004796612737135842433312500"
    },
    {
      "a": 50,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "5722201302597066437637359057142580553150170262808632159/10759934169428881404065292985007760386070574082604960000"
    },
    {
      "a": 51,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "29078594527325780474020774833846344721423290234530799/51390840147312252294004323436718968082362365129965625"
    },
    {
      "a": 52,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "157941720285406184683053430437538198972477760237128770911/263768090777593101643969440135733857897439592090776800000"
    },
    {
      "a": 53,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "10290279843248179611301330397939895933562838000351868551/16317016623818491095704342398564180440269284059678712500"
    },
    {
      "a": 54,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "26039669744628640245110758311242502055426008738181991/39372447236244265285329482855877741073279107660000000"
    },
    {
      "a": 55,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "3804777075875811986533219581717550724227294790342179/5506878387227457315803309565077098305973350130213125"
    },
    {
      "a": 56,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "181725157177537409495591106897424034205117455386120730111/252661843913443634880866444711298926662828966565296800000"
    },
    {
      "a": 57,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "143820437846486500456961950816718815934480899620422351/192708851802297869775992286871496168083525843593112500"
    },
    {
      "a": 58,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "14656503091750976828867837404168914492549766477334425187/18983509739545905901425923330772085204613821493680800000"
    },
    {
      "a": 59,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "3033584216205339234921042309400996492113618726870581879/3808854583240130740237005369970492480650939451926515625"
    },
    {
      "a": 60,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "4745139305544936796463419841/5789249540678148760672002000"
    },
    {
      "a": 61,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "271066593739097156744237651198/321409818483558619158236563125"
    },
    {
      "a": 62,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1101026014647097854663622537793/1268406086141175199824586890000"
    },
    {
      "a": 63,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "383379720976716804838628083/428971714035799638158398125"
    },
    {
      "a": 64,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1134994133667781412359555688297/1233065504750870215912618950000"
    },
    {
      "a": 65,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "11522026200944912236591253594/12149579808635967170965435125"
    },
    {
      "a": 66,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "129951192132955930828144747793/132950986813506372507269910000"
    },
    {
      "a": 67,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "296767116130621403596810506827/294467035244934556615760638125"
    },
    {
      "a": 68,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1204725829620505675106097477713/1158885694693125442933150170000"
    },
    {
      "a": 69,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "33959245223306425007083980782/31655874369908475169986628125"
    },
    {
      "a": 70,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "49619578533057209219166949817/44801816948218532806636578000"
    },
    {
      "a": 71,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "314648934757767551605925754083/275046867178596547304026063125"
    },
    {
      "a": 72,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "235277622756830471482175299/199011893716318374316170000"
    },
    {
      "a": 73,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "323814306471386064513628741562/264898898503167577225733008125"
    },
    {
      "a": 74,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1313812444132113815031106098857/1038861544012003767827103150000"
    },
    {
      "a": 75,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1480574796654883755898547747/1130928146723829220366816125"
    },
    {
      "a": 76,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1351371848005756694532429813377/996516892985984004555792690000"
    },
    {
      "a": 77,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "342594010182391374586867712222/243726540417650747661961063125"
    },
    {
      "a": 78,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "154392210967687725822107811737/105889230328921040083339530000"
    },
    {
      "a": 79,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "352208356373249134333020602603/232701890427507304751548453125"
    },
    {
      "a": 80,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "57131464985174170151678455601/36332782510992346782400998000"
    },
    {
      "a": 81,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "496532750228611255975226842/303682788412076068777543125"
    },
    {
      "a": 82,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1467642054153192783872636880953/862465841269430764135832790000"
    },
    {
      "a": 83,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "371886072909352269695935461467/209774997102311404111335658125"
    },
    {
      "a": 84,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "167510690629738560866914510313/90604598587116053069734650000"
    },
    {
      "a": 85,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "15277978297922744315732573486/7914899727488134518264070125"
    },
    {
      "a": 86,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1548149137559658970741976340017/767245679658538643185494690000"
    },
    {
      "a": 87,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "650352463730583916232811689/307922239995110346537579375"
    },
    {
      "a": 88,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "1589300848216170477853107936953/717878197232802093959613870000"
    },
    {
      "a": 89,
      "k": 91,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/91",
        "1"
      ],
      "eta": "402525314550508231771457249018/173188719401828140415544628125"
    },
    {
      "a": 46,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "21085701189770167753730694684816544831917137375461529086193639/57384979767569013506178081954254356477930957557353053232036400"
    },
    {
      "a": 47,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "5769873052545738945494895983818800279191032276519138011703031/14227675787781140805647170769572715096632265792793963135417600"
    },
    {
      "a": 48,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "24980197525784323840190480971739992603650559083851042640031319/56425688367543624776121548929116695403983054810564615597268400"
    },
    {
      "a": 49,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "174320358428113537461990742422702193608415019129310349841/363975508437256679496672700267776308770525431518662908600"
    },
    {
      "a": 50,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "28498133089774637022927768013936745491282707487179099941262239/55423432745527189319697118728394737651380242293280586835476400"
    },
    {
      "a": 51,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "7528311317508660939716078385126161802135687210930484652970791/13726546532498071942792152839116227433219300546171177200661600"
    },
    {
      "a": 52,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "85191575408380342563265310098967354959623947129205743243/146456275214243438423616782623319972707100796938828962800"
    },
    {
      "a": 53,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "2065652248478377549375948789510989976835662353437035471650059/3364965052874377073976423995717424635383202333821713775907400"
    },
    {
      "a": 54,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "34370374605642608062086026870593389226922303841951888876060599/53289936399518817603291692688413532350065255016978852259780400"
    },
    {
      "a": 55,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "8897444022937696964694237362467833304647070369326438842542991/13182418391120099117571036694738333834845973755340830206241600"
    },
    {
      "a": 56,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "15288447058651888028901549479099964279864585315175868916839/21723719055183665561349657363216364622560857785982458996400"
    },
    {
      "a": 57,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "147354092997291935386646084597840475127422245014725354891629/201472113949359529135094227160862496860695653003696307079025"
    },
    {
      "a": 58,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "38633949022689757421592886926524948731757344315747217508598319/50984305833420297034921125754023567203648152873178799922868400"
    },
    {
      "a": 59,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "9860093766235234767283026014539816232476961890913900682931631/12595245137204433992160159830695403573922967007008135532637600"
    },
    {
      "a": 60,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "40140832322948327575810241455896202657001972470782895031539439/49766882427246595486114670739021269450899480398481158119556400"
    },
    {
      "a": 61,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "17877490006215819309048424267/21550941826704773986016809022"
    },
    {
      "a": 62,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "50099485290203593559472819811367/58710287187802070562274949677170"
    },
    {
      "a": 63,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "22243656491550548698028522853/25332485426363128505168012336"
    },
    {
      "a": 64,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "51634900236494839178959004065239/57130585023533761032828664208170"
    },
    {
      "a": 65,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "38766791882814010002812360197/41657684433384635420194477360"
    },
    {
      "a": 66,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "31918341101480733731969973262809/33299256071924532192260930881982"
    },
    {
      "a": 67,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "13497124506279519440832520792773/13665823610433018925654768539980"
    },
    {
      "a": 68,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "10957298270285660129974167987283/10762957887978665641490011434914"
    },
    {
      "a": 69,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1226276808220112192106625841577/1168086225766361311935052710910"
    },
    {
      "a": 70,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "383691632970623322694876350797/354276530249394316164834197510"
    },
    {
      "a": 71,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "2861042786572556116386917096713/2559550484801740909288466265336"
    },
    {
      "a": 72,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "10243371620858840390506424530053/8874762106455354513376418840030"
    },
    {
      "a": 73,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "1471935514121043564686729013153/1234414344717031790477908177708"
    },
    {
      "a": 74,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "59715800029289257947464752252559/48449772372721341288513742065170"
    },
    {
      "a": 75,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "45420683302091877091588494950343/35632433606813214667589880508540"
    },
    {
      "a": 76,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "534023946463084100933539385397/404843375810033403449818944878"
    },
    {
      "a": 77,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "158855429868874895150790832051/116303570715086075972286509510"
    },
    {
      "a": 78,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "224153734520953464473272436265/158385596814015582305807558318"
    },
    {
      "a": 79,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "5334056178798055573822530435287/3634984623786626506210182164160"
    },
    {
      "a": 80,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "64887445433036476572734038941239/42614613989172863929090038572970"
    },
    {
      "a": 81,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "4932971193277088703736817733915/3119725180064862116447543183704"
    },
    {
      "a": 82,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "66665185735463979813069103507167/40564977840899145917948353313170"
    },
    {
      "a": 83,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "3378207753312903117919839292849/1976026871482977599891396343916"
    },
    {
      "a": 84,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "182262264580274955230884017531/102386011413122754476665090130"
    },
    {
      "a": 85,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "8672786609571607722376647430563/4674049691861696149057585621090"
    },
    {
      "a": 86,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "827076019669646678190096260987/427161085789819414738858599082"
    },
    {
      "a": 87,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "53420522953458352709323937416119/26408919759727569689166471824440"
    },
    {
      "a": 88,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "4810666655503970944917501887209/2273466454518908810900812347638"
    },
    {
      "a": 89,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "537495364071165028132927670549/242492653139404433525501507220"
    },
    {
      "a": 90,
      "k": 92,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/46",
        "1"
      ],
      "eta": "222136419417642911195920900895757/95528706482639820838653732345910"
    },
    {
      "a": 47,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "6902932705086969642995029363840665513612190505268466708966631/17810078179842702338707480936334029462587499503201206294284800"
    },
    {
      "a": 48,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "6513800152087863481025960432141865374069060816239628863813/15332172541407268381786440894399613727637263563407225220400"
    },
    {
      "a": 49,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "8076423360281718924046330841054884568414917674317022630555551/17511982381443753608740185874991913291957882729791822301772800"
    },
    {
      "a": 50,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "538762009142955529206948400493453860889157454058691375043991/1084877259542329393940347292283320019028024290088796157988800"
    },
    {
      "a": 51,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "32741525941372849624555987179766659868054827730824151895729/61651696103812601545182161253244464584015282838993197171200"
    },
    {
      "a": 52,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "75157692633244569507788932100295090302220525193316015638927/133127677295470692750726471230126659071821264235015131391600"
    },
    {
      "a": 53,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "10075768345350774234630885083230301545311654042854768558722751/16876593726719193211979328991448997215495570379912061206220800"
    },
    {
      "a": 54,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "72925799731328701183002005085468185224115141269098457664079/116038718354778053774565237302508544615730641126528386251200"
    },
    {
      "a": 55,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "10896502381509110751674888473459903387535926477668208444817831/16539286974309444466340005846135395790048645113824422693900800"
    },
    {
      "a": 56,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "87976610938604963317612163371429636271482463081462243852797/127857245716572105365314522124443677121261413653994275391600"
    },
    {
      "a": 57,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1288277969873977009460772120805140020990051534730007067597159/1798766222957375868663502308234836220832027416114957366707200"
    },
    {
      "a": 58,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "743541437289673889881185213611547106424246369424370676473511/1000549485640191148746714509142282888430161509694766190308800"
    },
    {
      "a": 59,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "12167162949531057864867059529911416744106697320636542947974951/15825413873804575999461906250419529389167049555445778872972800"
    },
    {
      "a": 60,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "10768813759203359026535966133030180159273392037764347003303/13575313757343247751813480223054763111400359419861591460400"
    },
    {
      "a": 61,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "3572261393807990098067750156029/4375805335646368135180476363840"
    },
    {
      "a": 62,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "75557258363409857578992950791/90021114983554308059986220730"
    },
    {
      "a": 63,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "245447801311351042382149580623/284353014453025606282563256336"
    },
    {
      "a": 64,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "186858362983502881589325491693/210432511291182791150801180592"
    },
    {
      "a": 65,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1264366377541779756617157825071/1383692781239459246323426464480"
    },
    {
      "a": 66,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "80198180202466680579669752023/85262070164635533497071514330"
    },
    {
      "a": 67,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "3906407822131531943601547163233/4033153095798995195441699993040"
    },
    {
      "a": 68,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1693925068823514194478924845/1697777489243932592938161456"
    },
    {
      "a": 69,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "506823336817538071853632323/492944908937729374885752064"
    },
    {
      "a": 70,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "254998961444640388545764104003/240581779749511995495584434590"
    },
    {
      "a": 71,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1379601762876852727566219048043/1262056997655895349288746427280"
    },
    {
      "a": 72,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "349842408781532551329573365579/310175433397526726273943675920"
    },
    {
      "a": 73,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "851578848908006726879581771241/731422179364610339190164387808"
    },
    {
      "a": 74,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "17992338822074072316353150065/14963282827286811481728955266"
    },
    {
      "a": 75,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1459636711611303966144145109611/1174778647790208553345974194480"
    },
    {
      "a": 76,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1110035177082681844954490064901/864138722177845043744489598960"
    },
    {
      "a": 77,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "500205894330057101997593807957/376427167999339340688141466560"
    },
    {
      "a": 78,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "19016863199731506795044170119/13825852544340012914342014546"
    },
    {
      "a": 79,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "925344615281632127242348678829/649526996415396608096521153968"
    },
    {
      "a": 80,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "390823398797550087673232119339/264677951976929137922754711120"
    },
    {
      "a": 81,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "121885136066799307597660010411/79582198282129710486452622560"
    },
    {
      "a": 82,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "301102603168385411674913861233/189396606708729122996038094190"
    },
    {
      "a": 83,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "325482988601324796096362867791/197070342943728479848409647536"
    },
    {
      "a": 84,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "82455497546076319635770293019/48013897347913302734974573264"
    },
    {
      "a": 85,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "5012896733110578414797958936253/2804681594919234632811815053440"
    },
    {
      "a": 86,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "11756818243611480947448334597/6313884730815260114871257370"
    },
    {
      "a": 87,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "1715158702778537786514131957931/883194488225542380098131761680"
    },
    {
      "a": 88,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "260624431278961465171455919181/128531858761774735529003392752"
    },
    {
      "a": 89,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "351998869610219847923657435939/166050608854116723082641159456"
    },
    {
      "a": 90,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "111415820317502265077429975081/50207273642257319021484591530"
    },
    {
      "a": 91,
      "k": 93,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/93",
        "1"
      ],
      "eta": "5416417630021952435911463641729/2328206978708251876713213357840"
    },
    {
      "a": 47,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "253777450076931804972142118539634880934736789359344953399/686325828204062955741366811341271443778008912578099047725"
    },
    {
      "a": 48,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "218981352913315781335746582792701225049741647468795337119/537920713784634943629771021612603313595585245129939114200"
    },
    {
      "a": 49,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "4791368407350102300083950066600774500322944652993088572319/10802619356809277792646911596253668690215111082129697511600"
    },
    {
      "a": 50,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1080260941727971604955547282834218098782526117178610655861/2254818409388168034459787208943831233675830065863992437000"
    },
    {
      "a": 51,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "5610902468474625507667646760481169289243251235585615853/10922014611917343826232394293998702609115207735097300000"
    },
    {
      "a": 52,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "23035410227484044337215545981119359823945605139134091920231/42080204466575226137864851398890622326976915268693847237400"
    },
    {
      "a": 53,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "863745126072678387234492526701747209447037331504424731313/1488849381630414423351484191737820828136899833213424758400"
    },
    {
      "a": 54,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "370851683247282560624610420415121236363975286965493711/606091005845675103879605768271296041946722578572885400"
    },
    {
      "a": 55,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "410444038316139882414390231378158884901307318526050679676/638741102781319066717566795296237413708465252236273687375"
    },
    {
      "a": 56,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "27200990076259502641710609404100504257777294623720885371359/40463496132664304481277994797910071639869297596320315191000"
    },
    {
      "a": 57,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "86604115990047582490889920220041669830035303183281349399/123579382758416247190217700492727458482304175675419939600"
    },
    {
      "a": 58,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "28843877620822887598016228579115865541679131456343105073439/39608100161620913431543910475323905936627301517350571730200"
    },
    {
      "a": 59,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1847040519493477485467601244483383717072155926400255196071/2448039657291881467247212550306016617869235151309459539400"
    },
    {
      "a": 60,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "17745602133777708067133193385459043952167129429338104619/22763857154081670678528835847788402012890425797255491000"
    },
    {
      "a": 61,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "163515752175804461642033408222449724512057184255774077633/203543391537248365478181731858555045347686145594628484000"
    },
    {
      "a": 62,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "76669736017495816535761346/92823761784479144275087075"
    },
    {
      "a": 63,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "6578666561655665695738897456/7748759795589617992124943525"
    },
    {
      "a": 64,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1442255038920353205906912162254/1652243611016180536184143899425"
    },
    {
      "a": 65,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "182962737371823504880195039801/203800434489390948264623365625"
    },
    {
      "a": 66,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "55012317100121183989507751314/59563393871483421379267429875"
    },
    {
      "a": 67,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "47098344729042145936422563437/49552125338962770334267146025"
    },
    {
      "a": 68,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "25067955935668226620019041286/25619221784446723731617620525"
    },
    {
      "a": 69,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "21546214002297987601622093297/21382293229572647349712539900"
    },
    {
      "a": 70,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1573693323821372198485572593318/1515925685866603776491136463625"
    },
    {
      "a": 71,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "199530382908307096920083764096/186496771606152923838359919125"
    },
    {
      "a": 72,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "19987365811403117481175879534/18119388857567199913200435425"
    },
    {
      "a": 73,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "205236753801987887295307993537/180376822961702115552613492675"
    },
    {
      "a": 74,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1664995266566152200555486197414/1418006355527098326204601097425"
    },
    {
      "a": 75,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "434228483384090406529700606/358190775964310992660241375"
    },
    {
      "a": 76,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1711749265132420676491596190958/1366932651945899105338863775625"
    },
    {
      "a": 77,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "11417118657857417146717170187/8821493582256091874834478650"
    },
    {
      "a": 78,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "195470962245111929783208883894/146049864289575051057072570225"
    },
    {
      "a": 79,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "222907392748800529971046177168/160959729780187666262250579475"
    },
    {
      "a": 80,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1807463485570461699492641221838/1260554127394757317870598994625"
    },
    {
      "a": 81,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "446357625528538846309663337/300457497575973967829956125"
    },
    {
      "a": 82,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1856423775009333095088183723494/1205248090198474609551331191425"
    },
    {
      "a": 83,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "58786866541063574594555636053/36783300369395106117027390200"
    },
    {
      "a": 84,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "70597020826154480707437451562/42538150329783602359165909275"
    },
    {
      "a": 85,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "241405409776085818668304900681/139955169429358744318980514000"
    },
    {
      "a": 86,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "1956550881244524775795827360038/1090399425398635209450673899625"
    },
    {
      "a": 87,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "27528366328286518562251925312/14733391566407038465787120025"
    },
    {
      "a": 88,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "2007717765607943909438535959246/1030855581568738375952544067025"
    },
    {
      "a": 89,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "254197131922676521587272792113/125069189468347971230123987975"
    },
    {
      "a": 90,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "76282231451110289047934841554/35922145159307284901656291875"
    },
    {
      "a": 91,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "130365459451661530141242130058/58680544763633180287901982875"
    },
    {
      "a": 92,
      "k": 94,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/47",
        "1"
      ],
      "eta": "2112258365744175884628245380334/907525830483140087768831168425"
    },
    {
      "a": 48,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "109580521372456558317514173234551260615883366514897309791/281371755545806157026890657674327755597981371071618560000"
    },
    {
      "a": 49,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "29723220116841413565785763694010695334600123813343601271/69776339601423303331485476403099571996338984540427838400"
    },
    {
      "a": 50,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "127777853716511662101673752374178073955833367491838287991/276789829577695657787926852333224701976516522009710131200"
    },
    {
      "a": 51,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "6811538461312316407658615887526276385803962483232179987/13721257813852494089446640074955224500787645947931463360"
    },
    {
      "a": 52,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1153975516139133122767002205316154983220323705883462379/2176090605746768723435924291312957833582199489607137280"
    },
    {
      "a": 53,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "37955415380727926428547106331106974466129919919701152039/67387081278882075633643580006034270316928097944582808000"
    },
    {
      "a": 54,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "158950216585584521628076353877469976168096218356761291959/267036141681894350653601894916807792621115114582187929600"
    },
    {
      "a": 55,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "41406967613918410188460665494769975966870836822483677919/66118690657523970265108620830391923575988236088278180800"
    },
    {
      "a": 56,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "34369974657719945949260180288264109379373317364718242323/52372835034427670750675357421927440402523146336233021440"
    },
    {
      "a": 57,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1776114596426120216723362249604447985827230161884153039/2592043665193810424551769877940213160939133380058136000"
    },
    {
      "a": 58,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "182907848476459662165857747923605347276621582956072162871/256495323882537034613026746529509621545075635615935744000"
    },
    {
      "a": 59,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "46933560786765737328535405573678188527126103847387231871/63434258617918307849640301028169072003438126912454526400"
    },
    {
      "a": 60,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "192085831407184467275564822579441840860449137688274811711/250929485496210347707858980981880069798013848095156275200"
    },
    {
      "a": 61,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "9797889270155005681436482193469319398045609406401001147/12403633208246145608072108860863215292317478089452743360"
    },
    {
      "a": 62,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1594762093378160163623831295722897140795625120764587907/1961332461487514136834210980326055358061356515344220160"
    },
    {
      "a": 63,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "42937740004588043558760946686/51393738926098165712760944675"
    },
    {
      "a": 64,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "193671574979121455837186983/225579566901272703028598832"
    },
    {
      "a": 65,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "2543569762768361293077218/2882175458394833253771895"
    },
    {
      "a": 66,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "44869307995740465256009360071/49447390066495255898225973800"
    },
    {
      "a": 67,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "15174715835071787079286722906/16259236495287744634978510625"
    },
    {
      "a": 68,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "15394826326342723390869060997/16032525456157248838749708600"
    },
    {
      "a": 69,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "851823682582807512857413182/861945245099898729299323865"
    },
    {
      "a": 70,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3168107887944640765894607793/3113729572540328071324843280"
    },
    {
      "a": 71,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "845586428688583967777169838/806919990482050101241661275"
    },
    {
      "a": 72,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "48880727015168958378703738743/45272473854783870593465000000"
    },
    {
      "a": 73,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "5507613353756016586837956994/4948893838466622435248847575"
    },
    {
      "a": 74,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3350787071068692001247975033/2919809953193179074759642280"
    },
    {
      "a": 75,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "10192116957344634347429019702/8608757175210351917045215015"
    },
    {
      "a": 76,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "17221618823586015194575118037/14093317348945152896010002600"
    },
    {
      "a": 77,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "406004815837290873685021042/321749190514902479140329375"
    },
    {
      "a": 78,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "53089879228356124248979501551/40720864230986279327739576800"
    },
    {
      "a": 79,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3587375370111358090764535842/2661707051780044908215821805"
    },
    {
      "a": 80,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "66105303439792466896655327/47418021793623320090777936"
    },
    {
      "a": 81,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "55268613711706886880704645106/38303648606275612061999044175"
    },
    {
      "a": 82,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "6222871755353355286807484527/4164105046942603218206125000"
    },
    {
      "a": 83,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "18916190574041412812778704602/12213252064845442053252032225"
    },
    {
      "a": 84,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "605229385351731901040191857/376758723037978316094715960"
    },
    {
      "a": 85,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "3883367038795106347308068046/2328927378058127130058462705"
    },
    {
      "a": 86,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "19669904589178651139217272917/11355083302500621101562975600"
    },
    {
      "a": 87,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "59774416290118126369817942718/33186094164671445469730031875"
    },
    {
      "a": 88,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "20181537758182878404342238237/10765480402851429941765437600"
    },
    {
      "a": 89,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "817604064609373347922472758/418617184070987103342451021"
    },
    {
      "a": 90,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "653699906615334159581068329/320901418117413796054617160"
    },
    {
      "a": 91,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "635234063107933217757395354/298631078002209695233401825"
    },
    {
      "a": 92,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "21226782776088150811478241781/9544270858230338912911445000"
    },
    {
      "a": 93,
      "k": 95,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "2/19",
        "1"
      ],
      "eta": "1057016713033925539942074906/453944918766306848137169675"
    },
    {
      "a": 48,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "56443299191726597124397536147041689137841420507984559116151/151752724813022250421915811323267125298544972752458356700000"
    },
    {
      "a": 49,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "553587714365123115763351998220277477089592783023680101395079/1355077456673784925586022360280284022317646695620352542400000"
    },
    {
      "a": 50,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "2171564605776221434299407790548990362417486864905240038581/4887812624758207130020136551436764359034403768635452660000"
    },
    {
      "a": 51,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "29908019158721074108185205838730153634546439655143144467/62414548345415055912980416634799318497845953277654400000"
    },
    {
      "a": 52,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "678261753873331099032160977274291125604090110694819106854679/1321594508576028530406962362689883187059462342730138713500000"
    },
    {
      "a": 53,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "715706904412480493189100403753688533300787260490491601815919/1309969410783194394122090249714411487155633112559900672800000"
    },
    {
      "a": 54,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "83451001829924610130034766687121062385249926681672963120911/144234683990803364409376644935783227268204876750374619100000"
    },
    {
      "a": 55,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "31371840706755824148160376673664525664659432927055142004871/51440907370314119054343756526521087961979706843586505760000"
    },
    {
      "a": 56,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "815395763571569135880107205270749213956669976340825035786399/1273700936081792723268684963358753522526539884013775682300000"
    },
    {
      "a": 57,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "719877190136818845369960529736549032957341543553993871/1075248255941349274652498952161553077535477267360000000"
    },
    {
      "a": 58,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "124442078762914851394501900238281690629748710026132052533897/178337195895944510512672134736566023300497644676418232900000"
    },
    {
      "a": 59,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "895648943908070612509364410554321123032576902906158831788519/1235341435176018404542846152956140815374112972751422926400000"
    },
    {
      "a": 60,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1359965603793400392593473277320812566249467762273154715533/1810503679467848504920442762382904159744602894510596980000"
    },
    {
      "a": 61,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "85277778397732777021409564852877000391304950405354081379389/109873268811613370076753906444564491015521642694461120800000"
    },
    {
      "a": 62,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "955862706300267457623780929623201082358199964321612379572759/1194889295295677332891307865649853093358841370725026181500000"
    },
    {
      "a": 63,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "107930618349509178710655769290415220348338586560216604107271/131215548777823657233452493756336957732868260462083359200000"
    },
    {
      "a": 64,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "162346996654018535008983955647637/192159765638507414589251045220000"
    },
    {
      "a": 65,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "274550844413910617125733512441/316304683703614104807127512000"
    },
    {
      "a": 66,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "18570472270077459184711862541113/20818619430864973662079547860000"
    },
    {
      "a": 67,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "10597389278529778130473566424393/11557128219260948724015284400000"
    },
    {
      "a": 68,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "2730197479064919848708637272251/2895590984383469484643453980000"
    },
    {
      "a": 69,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1817363427707742309617720415427/1873876128172435641409065795000"
    },
    {
      "a": 70,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "7078062901937680470769649556169/7092946891047191059364717268000"
    },
    {
      "a": 71,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "7477353837582992855173230256163/7279871493077304459614820060000"
    },
    {
      "a": 72,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "60660549391999446635247720846151/57357276960133092662286266700000"
    },
    {
      "a": 73,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "23065880153233396728961411125281/21173551164828819265512815280000"
    },
    {
      "a": 74,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "62364223902334652739898348821899/55555547683789333404720694140000"
    },
    {
      "a": 75,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "3763463096722506368798563013/3252113571060128591839538000"
    },
    {
      "a": 76,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "532644450927157590173523595837/446282670392345876286508740000"
    },
    {
      "a": 77,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1353548557583877037034524403597/1099105521144486152208250950000"
    },
    {
      "a": 78,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "65852525684114386248709734948011/51798656327918926512021131580000"
    },
    {
      "a": 79,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "25028050190113014276226028900219/19060294716413505870666332940000"
    },
    {
      "a": 80,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "2705486215375557168556023121567/1993738042537048973032869036000"
    },
    {
      "a": 81,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "8567448808522366956645952271573/6105831135978646764339257160000"
    },
    {
      "a": 82,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "29763759675774257154414961904119/20501590264821922833862411500000"
    },
    {
      "a": 83,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "4397793866379612394241677322441/2925914559664486463079677880000"
    },
    {
      "a": 84,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "181392820549064647502360754783/116487056994683679633740780000"
    },
    {
      "a": 85,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "33851626204562953350569738983/20967835586731632623403068625"
    },
    {
      "a": 86,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "8128108255081261813199357452211/4852281979324643944603613020000"
    },
    {
      "a": 87,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "9261986725696931244216059832127/5324609548316655675142056300000"
    },
    {
      "a": 88,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "225136683753205372075747824701653/124531186811404362658790272740000"
    },
    {
      "a": 89,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1357178156857361687605731894809/721626656547607920488783040000"
    },
    {
      "a": 90,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "3078605622248348694732319703683/1571958607042665399000805596000"
    },
    {
      "a": 91,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1826602798112337232460343937289/894703362490848049057032142500"
    },
    {
      "a": 92,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "78911713425567144128485412614871/37036224938234310492169956300000"
    },
    {
      "a": 93,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "1664481725548601249404262224427/747616810268346620058089710000"
    },
    {
      "a": 94,
      "k": 96,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/48",
        "1"
      ],
      "eta": "242655843220676236258889732318017/104166459893464360486540496820000"
    },
    {
      "a": 49,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "50715260691231173494154472096242374790015851728932872390079/129640970891520876382771481133119745844991728808786986598400"
    },
    {
      "a": 50,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3432816041686527771354565675693705560285028025951245262159/8039002969949028790908096286513005733437324190886852198400"
    },
    {
      "a": 51,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "727744585549731898133139933233655122491855599082162211999/1575130084709543206185941385102713087108796768949061222400"
    },
    {
      "a": 52,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "245234436088016421414136784057800241506066533849815792159/494239974297287238707178071935130812763525733506276966400"
    },
    {
      "a": 53,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "66421153389951467882648605152181920871475266851185421641999/125443731696528920094105173215297863399803810081764181606400"
    },
    {
      "a": 54,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "53911035659773654628945520839643246194334922280879854799/95941686876479814429696220731351330287441627329730150400"
    },
    {
      "a": 55,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "73120633079523191175388128187710442304262206924328947339519/123215511407174789802978921957722158395144017684898432614400"
    },
    {
      "a": 56,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "18597390230070999925606772499930246510945675544962912239/29801997520246603784901523774323365519290600206462566400"
    },
    {
      "a": 57,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "325224246728819065360890509869473618493900446072974610853/497534288063958333878060610445013800318182481240566988800"
    },
    {
      "a": 58,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "5105145566293531241110637560861921555669767345442624451039/7481941023568506578233756896735596425316935755292456550400"
    },
    {
      "a": 59,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "84131366392650379749029629798000002370880179657235460541679/118499649475406556450571374432969762999118676060363572838400"
    },
    {
      "a": 60,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "4165438950329169105007021654278792397692220032149095679/5655218257813214956951136532027225804308430474833510400"
    },
    {
      "a": 61,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "88409787656484371100328870094882805029309607383029011492719/116011919832190328189494194477517307230643615612277458534400"
    },
    {
      "a": 62,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "5639689257458056496966218559969507137390139620412479102319/7170974130558143803341576377213078925935761120100472422400"
    },
    {
      "a": 63,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "1133928171216556734774740776848981341928936559291790989679/1400464185962466652403149072419253239003684796661745254400"
    },
    {
      "a": 64,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "39331028663916656969760207001/47285902222089492100803207680"
    },
    {
      "a": 65,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "10215633950337709122959198286181/11960192144097083193142228317280"
    },
    {
      "a": 66,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "57576475875579699871807482721/65626989429320799307870677696"
    },
    {
      "a": 67,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "10513138487414351914046616416413/11663188339643804087637449346080"
    },
    {
      "a": 68,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "133296905842743801277657055993/143889779780527198660159469696"
    },
    {
      "a": 69,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "133526020065081230979169736941/140207897986663843875938195680"
    },
    {
      "a": 70,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "66882341394038755507541016269/68293658014167698378417715520"
    },
    {
      "a": 71,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2224608317024721970374811204097/2208228485180056299229927847456"
    },
    {
      "a": 72,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2175659807566959630230380857/2098724302256369657258245120"
    },
    {
      "a": 73,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2287088117636931936969399861617/2143218499312126203660032583136"
    },
    {
      "a": 74,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2898375512512002476240432117509/2637514769534506426094561763520"
    },
    {
      "a": 75,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "1305867206185438505705337717989/1153520670986235158274371365920"
    },
    {
      "a": 76,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "148916862908740584898693623713/127637161125272690519772447616"
    },
    {
      "a": 77,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "12075134608790687794493637388813/10037919142822034218723954778080"
    },
    {
      "a": 78,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "22663262243694530975985258427/18263933904673491516489196992"
    },
    {
      "a": 79,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "12402430068764100757400253995701/9684787898373680905130777778080"
    },
    {
      "a": 80,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "24546757828026615338843434253/18563885593005728008617453440"
    },
    {
      "a": 81,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "94331047828173353949513705107/69053988114861873983382138528"
    },
    {
      "a": 82,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3225671110744301278594836791197/2284381081320713427543120643520"
    },
    {
      "a": 83,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "2614383798824562242992477375385/1790083344839069394133632991136"
    },
    {
      "a": 84,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "91961077346472210089048798189/60840035440907950223972104320"
    },
    {
      "a": 85,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "13414112901936543395850824965021/8569168974415959357932283949280"
    },
    {
      "a": 86,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "679353615695411190596766928385/418751392410895130535870745664"
    },
    {
      "a": 87,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "509676792646622839591337976319/302908934671980987170952707040"
    },
    {
      "a": 88,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "43552238100750309796352321741/24936589529498823592611111424"
    },
    {
      "a": 89,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "14113400713903848377424748970581/7778529599353225361785259786080"
    },
    {
      "a": 90,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "132327101797239273746589824207/70138922195659297713640580160"
    },
    {
      "a": 91,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3743983198055848865289303157/1906631346447728845150755872"
    },
    {
      "a": 92,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "915681558794229277778042102893/447556798829246307818567082880"
    },
    {
      "a": 93,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "329612370275979032729729099137/154451977558233845152216343904"
    },
    {
      "a": 94,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "3753862563317949279350030439949/1684355072956282592443501267520"
    },
    {
      "a": 95,
      "k": 97,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/97",
        "1"
      ],
      "eta": "15199585740917667546025168155541/6522152197628675001878229285280"
    },
    {
      "a": 49,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "19431587658084062521622372903584251056963859834751199912894951/51956773705272778114045828612825485824299722400916250496432800"
    },
    {
      "a": 50,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "21132916887079537040975989063448311489431005893399337085644831/51560214443940770636780603507932853293200644663708892482242050"
    },
    {
      "a": 51,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "22761528560720598944636344057283308389620866956575033228981591/51155236164516732446262063808758240934553209764030726370394800"
    },
    {
      "a": 52,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "24316648387526329253571032636033630135660773564869317370740231/50741836744943889215954688646413017411365308784237665334486050"
    },
    {
      "a": 53,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "25797499568887885341933945412586610008195121805203137973014351/50320014063061486716971653826160003978667273858695366384910800"
    },
    {
      "a": 54,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "27203302798705338378567260261047324940006527038911267530876151/49889765996604790818074831827413474483511878173779230368864050"
    },
    {
      "a": 55,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "28533276263024494694160322953076423118490361324903764982296431/49451090423205087485674791803739155364974335967874401970340800"
    },
    {
      "a": 56,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "29786635639673701074065417031290980440982674537904995929264591/49003985220389682783830799582854225654152302531375769710136050"
    },
    {
      "a": 57,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "30962594097900633976770422919728385822941499181770210670108631/48548448265581902874250817666627316974165874206687965945844800"
    },
    {
      "a": 58,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "32060362298009072678028366271373255358981538897879680043015151/48084477436101094016291505231078513540157588388225366871862050"
    },
    {
      "a": 59,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "33079148390995656340643855552747375336762240668610389080749351/47612070609162622566958218126379352159292423522412092519382800"
    },
    {
      "a": 60,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "34018158018186625009916408865562674103729250715885288476575031/47131225661877874980905008876852822230757799107682006756402050"
    },
    {
      "a": 61,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "34876594310874544534740670005437222786709254094800103861374591/46641940471254257810434626680973365745763575694478717287714800"
    },
    {
      "a": 62,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "35653657889955015414363513757674264864358197982327702891969031/46144212914195197705498517411366877287542054885255575654916050"
    },
    {
      "a": 63,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "36348546865563365570798040430104274592462898661100020150637951/45638040867500141413696823614810704031347979334475677236400800"
    },
    {
      "a": 64,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "36960456836711327046894459622990044282096032198267539855839551/45123422207864555780278384512233645744458532748611861247364050"
    },
    {
      "a": 65,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "25627717607340602934531966869441/30476696682436034564244855164580"
    },
    {
      "a": 66,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "623928323965938389095471621276467/722713128127711188271980980005370"
    },
    {
      "a": 67,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "4394898193499182409140862538391/4957272026085914040745080932755"
    },
    {
      "a": 68,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "42791751460023316803014695172693/46989521507554842704675128160198"
    },
    {
      "a": 69,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "8137014021321056157953696967888/8696250650593009432785064497289"
    },
    {
      "a": 70,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "220039963636743378947841888339513/228806277135867491422548247325390"
    },
    {
      "a": 71,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "27889690881013763867538567513383/28208297168445179572790168520880"
    },
    {
      "a": 72,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "678659194038328728722511093307299/667440925301562771303081442876970"
    },
    {
      "a": 73,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "5733664426854741439185812949543/5481201521109286409819294271856"
    },
    {
      "a": 74,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "46499612955159647527620031480205/43193925005747707574332268617158"
    },
    {
      "a": 75,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "44188911561446849844533457378084/39870935894358938428462873018745"
    },
    {
      "a": 76,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "79624989424464141627890840161363/69758050172508120349099945029930"
    },
    {
      "a": 77,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "15131274072267112343411722341253/12866068295074631848266312826765"
    },
    {
      "a": 78,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "147210267711885119832957224160255/121436285098329452364474975012994"
    },
    {
      "a": 79,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "6215628797686112857067528139033/4972107207380369939174945491076"
    },
    {
      "a": 80,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "251924502862629623895909969998833/195328522564816743864985714265390"
    },
    {
      "a": 81,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "95718187348304404229710148838399/71897438158367661093323037773140"
    },
    {
      "a": 82,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "258597142649438759150657562928113/188078216317331358132731104204990"
    },
    {
      "a": 83,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "3274630407099481877852582809151/2304795708743687911633760623353"
    },
    {
      "a": 84,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "159221021936691400337927643382239/108385688011058174434126077734674"
    },
    {
      "a": 85,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "5599811566093083184868355464566/3684493265078388227611772259305"
    },
    {
      "a": 86,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "272238188945353409877616751374489/173022237265117568950271791707790"
    },
    {
      "a": 87,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "103391276908721175359884361069673/63428432034545223579638659192840"
    },
    {
      "a": 88,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "55841320829925009767582170677837/33043282330879444025153018407798"
    },
    {
      "a": 89,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "7068194666697675905756989491019/4031100160039323602614097986376"
    },
    {
      "a": 90,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "29614512398781066812565823958271/16264682081028269472021279165730"
    },
    {
      "a": 91,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "18115256515875172526842885369554/9572510203070231619674784665815"
    },
    {
      "a": 92,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "10118594496852146988701184111917/5139610560301715537049745268310"
    },
    {
      "a": 93,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "11139713582342251323800724059409/5433407983691634085846874930959"
    },
    {
      "a": 94,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "20046898010579597402303081972327/9379111576522045631554989063986"
    },
    {
      "a": 95,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "38046570605107740323740032487961/17054509868317072567596656419580"
    },
    {
      "a": 96,
      "k": 98,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "5/49",
        "1"
      ],
      "eta": "924198940357235408056439667590067/396417257732560301717104108567370"
    },
    {
      "a": 50,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4000232841047211849210330533244571233366841607623166677831031/10182951044831938266816917083221391631622185455759473209606400"
    },
    {
      "a": 51,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "30033164012711152651429831951745117174246612297838875570999/70174378252539320509131966945939247198528823024110891697100"
    },
    {
      "a": 52,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4635272527742693181389287923320611885124298176707841500013039/10025651113974070926268275834945050915239655131273112936313600"
    },
    {
      "a": 53,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "77055875209367958866041099392996425095787598747084463175711/155383946529850286606552613635097890455177660977184110348375"
    },
    {
      "a": 54,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "579282005025652466321303850669686854756363386492935976223871/1095763828489819419483945122008832476498381704820712610758400"
    },
    {
      "a": 55,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "342563132588329518040938017790506866367057313160002392189231/611097271605126700719282312220653397011966117666562338249900"
    },
    {
      "a": 56,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2388106317285448346939527941625124226365606417648627223791/4036492229040349543588013656314034064059356044966716550400"
    },
    {
      "a": 57,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3455953725616341505949206466169482358924915227853912369293/5557904248446094398967265301651669138631451125933906632325"
    },
    {
      "a": 58,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "6194994512611769394678357993832364919233119686201423973940279/9514878040004279646655971055723810548329371500675778626336000"
    },
    {
      "a": 59,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "400188268783054416945684093505054798888142996107946649349439/589004745883119892405414992162836776980541663559579833565100"
    },
    {
      "a": 60,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "732865615278975767261726538680139925836934446653510614964279/1036850202200881897862471808867794978206664677442896916985600"
    },
    {
      "a": 61,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "6225347322419431116744535144782797136000213301584469362127/8490446041484303982152749809535450014464830384238517731175"
    },
    {
      "a": 62,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "6935022538881054538027792844930075038811396628256429563163319/9141935950187878528290474074460215886883812532164484828281600"
    },
    {
      "a": 63,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "890476921286994539559038063279553095764337270586996817/1137388832931958752275582502529365746549792994122500500"
    },
    {
      "a": 64,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "7211474149466914446619276160200640685474054108062126734578959/8945727199681796804971020285467150228565822721280469185337600"
    },
    {
      "a": 65,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "114465236323950134057873634245889149500178211712094389641359/138206046627794514857097816161519057524419829281266766315975"
    },
    {
      "a": 66,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3088056964717800193643656747481/3633346815020389803212304988560"
    },
    {
      "a": 67,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2349012888192652533316825568266/2692621520393882382591738283755"
    },
    {
      "a": 68,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1058779773841801956140740536539/1182101042911457517071511934800"
    },
    {
      "a": 69,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "805255846106793821319739336777/875442495382099221731267683185"
    },
    {
      "a": 70,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "199963431481588525385423225347/211626272293122559858573507920"
    },
    {
      "a": 71,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "827869329686371344026756413534/852670097098151570986384240065"
    },
    {
      "a": 72,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1119082401989853763116744770451/1121374555407876422042563730480"
    },
    {
      "a": 73,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "13649915977708320617623569637/13303043353587525606975701025"
    },
    {
      "a": 74,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "47258532329676615748968367841/44780625754597350685156153680"
    },
    {
      "a": 75,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "79471105516970089455177609634/73191003179031792558981271515"
    },
    {
      "a": 76,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "10631839219159745558068359963523/9513442152250856488535149316880"
    },
    {
      "a": 77,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2036012561728942357877292737/1769396414163653872563566985"
    },
    {
      "a": 78,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "191550942534750997656948740443/161610930171632507268554451600"
    },
    {
      "a": 79,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2765828746576195035663627304546/2264493331494775807986776371155"
    },
    {
      "a": 80,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "3736437428617595215139913444841/2967365442661154709277745370960"
    },
    {
      "a": 81,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "315455434634336839823599602383/242894211428816457868731389555"
    },
    {
      "a": 82,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "11504565092966104766251859403499/8584258761982145179578721615920"
    },
    {
      "a": 83,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "971151720662835341844531301598/701858113771581591504562107225"
    },
    {
      "a": 84,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "7300038550099682807795268067/5107178111879499765003546960"
    },
    {
      "a": 85,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2988897544837224154842848017627/2023071818143479531688756614195"
    },
    {
      "a": 86,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "122304082860388439581227480497/80042805534288252521171239920"
    },
    {
      "a": 87,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "2498309786208469163941146718/1579901796762890101842267465"
    },
    {
      "a": 88,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "12416390885658332892524088770251/7582047670068357868801048753200"
    },
    {
      "a": 89,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1047680299310938090429346394637/617325524017006135648490604585"
    },
    {
      "a": 90,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "83196225964975438519053373331/47266231755298488745703912560"
    },
    {
      "a": 91,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "65749835980099952939902709458/35987391667241837760417434955"
    },
    {
      "a": 92,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4348666484605868664159088556513/2291097266167174925979192513840"
    },
    {
      "a": 93,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "1100509783458882550090998674873/557585178280691615840692824225"
    },
    {
      "a": 94,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "13367321718877847460972900472099/6506719375020980918802360696720"
    },
    {
      "a": 95,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "34165687953643129876332901318/15960563361365722841889021105"
    },
    {
      "a": 96,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "4564329852504129790054861193161/2044004291083030750384574423760"
    },
    {
      "a": 97,
      "k": 99,
      "method": "retained auxiliary augmentation",
      "parameters": [
        "3/10",
        "3/10",
        "1000",
        "0",
        "10/99",
        "1"
      ],
      "eta": "16575900868658229829295428919/7107186970223727054315439995"
    }
  ]
}


==> anc/proof-data/s4_c3_dense_verify.py <==
"""Exact c=3, s=4 dense-region certificates; no graph existence claim."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat, certificate
from s4_c4_rat_fast import enable
enable()


def tail(lo, hi, start=100):
    k=Rat([0,1]);r=k-1
    al=lo*k;au=k-2 if hi==1 else hi*k
    g=al/k;gu=au/k;b=d=Q(3,10);aug=Q(1000);young=10/k
    ep=b*k;de=d*k*k;ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
    den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm;ph=den/(k*r)+ll*k*k
    U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r
    V=(1+ep)/k+ll*k*r
    A=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
    D=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
    C=ep/k-g/r-ll*r+U*V/pr
    Cmin=ep/k-gu/r-ll*r+U*V/pr
    u=(1-al*al/(r*r))/3-1/k+al/(k*r);h=(r-al)/k;qm=3*u/k
    Hb2=1+g+ep/k+ll*r*r-V*V/ph-young
    Hb3=1+g+ep/k-young
    df=Hb2-2*gu;dd=1/df
    scalar=dict(pr=pr,ph=ph,Cmin=Cmin,u=u,h=h,h_minus_u=h-u,
                Hb3_minus_Hb2=Hb3-Hb2,fine_den=df,boundary_den=1-dd*h)
    checks={name:certificate(fun,start) for name,fun in scalar.items()}
    loss=qm/young;n0=1-dd*h+dd*u;n1=-dd*u
    det=A*D-C*C;mv=D+4*A+4*C;mw=D+A+2*C
    aa=[n0*A-u,n1*A-n0*loss+u,-n1*loss]
    pp=[n0*det-u*mw,n1*det-n0*loss*mv+u*mw+loss*u,
        -n1*loss*mv-loss*u]
    for name,poly in [('aa',aa),('det',pp)]:
        todo=[(Q(0),Q(1),0)];leaves=[]
        while todo:
            left,right,depth=todo.pop()
            p0=poly[0]+left*poly[1]+left*left*poly[2]
            p1=p0+(right-left)*(poly[1]+2*left*poly[2])/2
            p2=poly[0]+right*poly[1]+right*right*poly[2]
            try: cs=[certificate(f,start) for f in (p0,p1,p2)]
            except AssertionError:
                assert depth<10,(lo,hi,name,left,right)
                mid=(left+right)/2
                todo.extend([(left,mid,depth+1),(mid,right,depth+1)])
                continue
            leaves.append(dict(xlo=str(left),xhi=str(right),coefficients=cs))
        checks[name]=leaves
    return dict(alo_ratio=str(lo),ahi_ratio=str(hi),last_upper='k-2' if hi==1 else None,
                start=start,checks=checks)


def verify():
    data=[]
    for j in range(10,20):
        row=tail(Q(j,20),Q(j+1,20))
        data.append(row)
        print('tail',j,'/20 passed',flush=True)
    Path(__file__).with_name('s4_c3_dense_certificates.json').write_text(
        json.dumps(data,indent=2)+'\n',encoding='utf8')
    return data


def finite_verify():
    from s4_c56_retained_bounds import criterion
    from odd_mixed_bounds import eta
    rows=[];counts={}
    for k in range(6,100):
        for a in range(max(4,(k+1)//2),k-1):
            delta=2*k+4-a*(a-3)
            old_K=Q(k+2,2)+min(Q(0),Q((k-1)*delta,6))
            if old_K>0:
                row=dict(a=a,k=k,method='old distance-2 BE',K=str(old_K))
            elif eta(a,3,k)>0:
                row=dict(a=a,k=k,method='old all-s cubic',eta=str(eta(a,3,k)))
            else:
                menu=[(Q(3,10),Q(3,10),10)]
                menu += [(b,d,y) for b,d in (
                    (Q(3,10),Q(3,10)),(Q(1,10),Q(1,10)),
                    (Q(1,5),Q(1,5)),(Q(2,5),Q(2,5)),
                    (Q(1,2),Q(1,10)),(Q(1,10),Q(1,2)),(Q(1),Q(1)))
                    for y in (3,5,2,7,1)]
                row=None
                for b,d,y in menu:
                    p=(b,d,Q(1000),Q(0),Q(y,k),Q(1))
                    z=criterion(a,3,k,*p)
                    if z:
                        row=dict(a=a,k=k,method='retained auxiliary augmentation',
                                 parameters=list(map(str,p)),eta=str(z['eta']))
                        break
                assert row is not None,(a,k)
            counts[row['method']]=counts.get(row['method'],0)+1
            rows.append(row)
    out=dict(theorem='s=4,c=3,4<=a<=k-2,k<=2a,6<=k<100',counts=counts,rows=rows)
    Path(__file__).with_name('s4_c3_dense_finite_certificates.json').write_text(
        json.dumps(out,indent=2)+'\n',encoding='utf8')
    print('finite',len(rows),counts,flush=True)
    return out


if __name__=='__main__':
    verify()
    finite_verify()


==> anc/proof-data/s4_c3_refined_bounds.py <==
"""Certified s4 c3 bounds, including horizontal spectral exclusions.

Preserve all older minima. The remaining intermediate range is not solved.
"""
from fractions import Fraction as Q
from pathlib import Path
from functools import lru_cache
import json
from s4_c56_retained_bounds import diameter
from s4_c3_dense_bounds import bounds as older
from s4_c3_spectral_geometry_bounds import candidate as spectral_candidate

@lru_cache(maxsize=1)
def witnesses():
    data=json.loads(Path(__file__).with_name('s4_c3_refined_finite_certificates.json').read_text(encoding='utf8'))
    rows={}
    for v in data['rows']:rows.setdefault(v['k'],[]).append(v)
    return rows

@lru_cache(maxsize=1)
def small_witnesses():
    data=json.loads(Path(__file__).with_name('s4_c3_refined_small_certificates.json').read_text(encoding='utf8'))
    return {(v['a'],v['k']):v for v in data['rows']}

def bounds(a,k):
    assert type(a)is int and type(k)is int and a>=4 and k>=a+2
    result=older(a,k);options=result['candidates'][:]
    uniform=k>=319 and k<=3*a
    if k<350 and 2*a<k<=3*a:
        if k*(k-1)**2*(k-1-a)%3:
            options.append(dict(a=a,c=3,k=k,diameter=3,method='S4 cardinality divisibility excludes diameter >=4'))
        else:
            rr=small_witnesses().get((a,k))
            if rr and 'parameters' in rr:
                out=diameter(a,3,k,tuple(map(Q,rr['parameters'])))
                out['method']='s4 c3 small refined dense augmented BE';options.append(out)
    if uniform and k>=350 and k>2*a:
        if k>=1000:par=(Q(13,20),Q(13,20),Q(1000),Q(50),Q(3,k),Q(1,100))
        else:
            rr=next(v for v in witnesses()[k] if v['a_low']<=a<=v['a_high'])
            par=tuple(map(Q,rr['parameters']))
        out=diameter(a,3,k,par);out['method']='s4 c3 refined dense augmented BE';options.append(out)
    spectral=spectral_candidate(a,k)
    if spectral is not None:
        options.append(spectral)
    spectral_uniform=k>=5000 and a**3>=6*k*k
    return dict(parameters=dict(s=4,c=3,a=a,k=k),proved_by_uniform_theorem=uniform or result['uniform_criterion'] or spectral_uniform,
        candidates=options,best=min(options,key=lambda x:x['diameter']) if options else None)

def theorem_bound(a,k):
    assert k>=319 and k<=3*a
    return bounds(a,k)['best']


==> anc/proof-data/s4_c3_refined_finite_certificates.json <==
{
  "k_min": 350,
  "k_max": 999,
  "theorem": "s=4,c=3,k>=350,k<=3a",
  "pairs": 73017,
  "rows": [
    {
      "k": 350,
      "a_low": 117,
      "a_high": 140,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/350",
        "1/20"
      ],
      "eta": "7439083328195357823619348478926245230028193042976173/29033238464273865664536205073166289136536916218393309450"
    },
    {
      "k": 350,
      "a_low": 141,
      "a_high": 174,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/350",
        "1/20"
      ],
      "eta": "6978676048864276544347914138118754239/21205792789216285830992873513422301582"
    },
    {
      "k": 351,
      "a_low": 117,
      "a_high": 135,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/117",
        "1/20"
      ],
      "eta": "79249675517604812643036847174146359011126799041228399/86802073863129581929031639184056289870471079064604180000"
    },
    {
      "k": 351,
      "a_low": 136,
      "a_high": 175,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/117",
        "1/20"
      ],
      "eta": "26390072975945261815198657809763790227/98232882750425259197119891176266040000"
    },
    {
      "k": 352,
      "a_low": 118,
      "a_high": 147,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/352",
        "1/20"
      ],
      "eta": "5735865856288930359577770181486685785004179733938204453/10843913872048313529552790642314139922419849107123277146480"
    },
    {
      "k": 352,
      "a_low": 148,
      "a_high": 175,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/352",
        "1/20"
      ],
      "eta": "299530113411942997439601594704150701/745427201105205361293519786237042480"
    },
    {
      "k": 353,
      "a_low": 118,
      "a_high": 143,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/353",
        "1/20"
      ],
      "eta": "532664667837772680772664400994230932410084757661505623795/3454600081304970987061281051267884228374254206278110325833728"
    },
    {
      "k": 353,
      "a_low": 144,
      "a_high": 176,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/353",
        "1/20"
      ],
      "eta": "1968033645722759906585650011678555013/5627026021693668714557276982895665152"
    },
    {
      "k": 354,
      "a_low": 118,
      "a_high": 138,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/118",
        "1/20"
      ],
      "eta": "870788462117682498738754536182785484007979166790833296147241/1099737892442713408306211660533847189400658174077332078404247826"
    },
    {
      "k": 354,
      "a_low": 139,
      "a_high": 176,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/118",
        "1/20"
      ],
      "eta": "1382747782002525331966006920623059831445/4782262104044966630077769142854237676294"
    },
    {
      "k": 355,
      "a_low": 119,
      "a_high": 150,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/355",
        "1/20"
      ],
      "eta": "83476090338182268708511138705382607431822922009180371873/179136871310914861514737123938735099773580880944212586269760"
    },
    {
      "k": 355,
      "a_low": 151,
      "a_high": 177,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/355",
        "1/20"
      ],
      "eta": "35995830945775005982931356869965580631/85136189706074427824529527390973815040"
    },
    {
      "k": 356,
      "a_low": 119,
      "a_high": 146,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/356",
        "1/20"
      ],
      "eta": "37267075472415974650398718975345204511858564285881631747/487578286289178490230047482331999395974944998476329360523100"
    },
    {
      "k": 356,
      "a_low": 147,
      "a_high": 177,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/356",
        "1/20"
      ],
      "eta": "189968378360777268298519190978546818313/512559340372326455594065317555353960500"
    },
    {
      "k": 357,
      "a_low": 119,
      "a_high": 141,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/119",
        "1/20"
      ],
      "eta": "49465326965732822012573035087182148707794248351783460698207/71231671182043451358060140942640407570301422332127836905405984"
    },
    {
      "k": 357,
      "a_low": 142,
      "a_high": 178,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/119",
        "1/20"
      ],
      "eta": "616629227608436842804210019406162528325/1993678187161751716666230111034803472384"
    },
    {
      "k": 358,
      "a_low": 120,
      "a_high": 153,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/358",
        "1/20"
      ],
      "eta": "461701911928121552141543303121891037314486202563131/1080550506628718678475192122560268805551628306263316822"
    },
    {
      "k": 358,
      "a_low": 154,
      "a_high": 178,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/358",
        "1/20"
      ],
      "eta": "175076643545377055421456559864918307/394315331332345896941005809600095998"
    },
    {
      "k": 359,
      "a_low": 120,
      "a_high": 149,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/359",
        "1/20"
      ],
      "eta": "837333020013470406836418003261099383915352589673510692271/37405595645349445384110053042893584298138643704562925094689536"
    },
    {
      "k": 359,
      "a_low": 150,
      "a_high": 179,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/359",
        "1/20"
      ],
      "eta": "712735389183201922622356473734003300000905/1822080991950249318226945555340106140266496"
    },
    {
      "k": 360,
      "a_low": 120,
      "a_high": 144,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/120",
        "1/20"
      ],
      "eta": "29772093261478736681985189733166188462645959550347/47998960121894364520964450273864826200041755570654080"
    },
    {
      "k": 360,
      "a_low": 145,
      "a_high": 179,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/120",
        "1/20"
      ],
      "eta": "121666498293783705177454830309773759/369057031319749331867239312430872640"
    },
    {
      "k": 361,
      "a_low": 121,
      "a_high": 156,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/361",
        "1/20"
      ],
      "eta": "5435780829453296417636511789126189234911092543723309813/13184732160908281772574166321872934455112370790116930781600"
    },
    {
      "k": 361,
      "a_low": 157,
      "a_high": 180,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/361",
        "1/20"
      ],
      "eta": "35595924120744324138288236652135411629/76573592163191468916438764907372458400"
    },
    {
      "k": 362,
      "a_low": 121,
      "a_high": 151,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/362",
        "1/20"
      ],
      "eta": "44813652817098337557098886260918931054542408138562786304715395/42669445266949907302181200973390668644090886370194068574554475434"
    },
    {
      "k": 362,
      "a_low": 152,
      "a_high": 180,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/362",
        "1/20"
      ],
      "eta": "187277890804209185430184713803151890315/467945896744735326231811852824821536478"
    },
    {
      "k": 363,
      "a_low": 121,
      "a_high": 147,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/121",
        "1/20"
      ],
      "eta": "7900210890870848972862231462168163151429628276223475919759379/13889790306633306311181579372116546349146689493932042901355600000"
    },
    {
      "k": 363,
      "a_low": 148,
      "a_high": 181,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/121",
        "1/20"
      ],
      "eta": "1309432664377910028971795113724608065065/3744306893138072648976505606465220178976"
    },
    {
      "k": 364,
      "a_low": 122,
      "a_high": 159,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/364",
        "1/20"
      ],
      "eta": "139426124830438354415777453365916239712438750494312108805/331613761498566963065982303796918873880010195120353337994944"
    },
    {
      "k": 364,
      "a_low": 160,
      "a_high": 181,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/364",
        "1/20"
      ],
      "eta": "5263993889777941224392888685149034955/10832908321546439489675535518909729832"
    },
    {
      "k": 365,
      "a_low": 122,
      "a_high": 154,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/365",
        "1/20"
      ],
      "eta": "85522652753103617498795662421948947075365685007638177/82603715923078204141951890538011888091821655146474473408"
    },
    {
      "k": 365,
      "a_low": 155,
      "a_high": 182,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/365",
        "1/20"
      ],
      "eta": "90038434347989222780984391067098366787/214088601964354278028541639010076871840"
    },
    {
      "k": 366,
      "a_low": 122,
      "a_high": 150,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/122",
        "1/20"
      ],
      "eta": "50894215070189205343258236387526978467346261042197328543/94345543696104588481413412499535668835578868784893190795350"
    },
    {
      "k": 366,
      "a_low": 151,
      "a_high": 182,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/122",
        "1/20"
      ],
      "eta": "46075652481888507042681273248295535031/124538016418868555226076468804021364750"
    },
    {
      "k": 367,
      "a_low": 123,
      "a_high": 162,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/367",
        "1/20"
      ],
      "eta": "28557604549369905409510318304118313742888135901689472958307/63280507600940232481088912103904948947990962403791388567303840"
    },
    {
      "k": 367,
      "a_low": 163,
      "a_high": 183,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/367",
        "1/20"
      ],
      "eta": "57221694884537802686637937301795010883411/112938568842539824835448003479882538900480"
    },
    {
      "k": 368,
      "a_low": 123,
      "a_high": 157,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/368",
        "1/20"
      ],
      "eta": "5492796645394416640152314067980124086690869389190363664125/5268510468965367689639230270009610015167243200308998538611936"
    },
    {
      "k": 368,
      "a_low": 158,
      "a_high": 183,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/368",
        "1/20"
      ],
      "eta": "715276293553880554843874799120491723035/1621470908905680249365075706978724364052"
    },
    {
      "k": 369,
      "a_low": 123,
      "a_high": 153,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/123",
        "1/20"
      ],
      "eta": "11194439763388029164125459661257667316539565762382845133/21051504755480079771287359215180965081972138183562852323328"
    },
    {
      "k": 369,
      "a_low": 154,
      "a_high": 184,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/123",
        "1/20"
      ],
      "eta": "98053251024056480565868777592185245805/251476815322495330117404573939468714752"
    },
    {
      "k": 370,
      "a_low": 124,
      "a_high": 165,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/370",
        "1/20"
      ],
      "eta": "18127498329264411942686448851064055895884571234568389/35945124689341316286237015613883861113175732707034316570"
    },
    {
      "k": 370,
      "a_low": 166,
      "a_high": 184,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/370",
        "1/20"
      ],
      "eta": "771621702281863225641035453719239179/1462515347025701819149552685835633270"
    },
    {
      "k": 371,
      "a_low": 124,
      "a_high": 161,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/371",
        "1/20"
      ],
      "eta": "6291199863131338389966962738044494264814275915102187266003/192358995223968130696507384286287303798732278535135378323786400"
    },
    {
      "k": 371,
      "a_low": 162,
      "a_high": 185,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/371",
        "1/20"
      ],
      "eta": "52067270720461685021151273717980735286067/110012890686601422048277369998704172490400"
    },
    {
      "k": 372,
      "a_low": 124,
      "a_high": 156,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/124",
        "1/20"
      ],
      "eta": "1086010488222705425503290470669079121763427112521200059/1991740477787059845995770438829509356507673854284343883008"
    },
    {
      "k": 372,
      "a_low": 157,
      "a_high": 185,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/124",
        "1/20"
      ],
      "eta": "1019003050185367131258760302897804050/2485052637474126674931646748505980161"
    },
    {
      "k": 373,
      "a_low": 125,
      "a_high": 168,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/373",
        "1/20"
      ],
      "eta": "4792326696464498419212853686928507032368755490237252822351/8276098418677619026456138174555899622774458295214114607472632"
    },
    {
      "k": 373,
      "a_low": 169,
      "a_high": 186,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/373",
        "1/20"
      ],
      "eta": "18958850385665174665441548469282848155573/34582913941344466267815629491799873870112"
    },
    {
      "k": 374,
      "a_low": 125,
      "a_high": 164,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/374",
        "1/20"
      ],
      "eta": "2283001397468802426158882111338540714052385258467519469190347/25520372140650342455514708422461205746594325250909958778163961742"
    },
    {
      "k": 374,
      "a_low": 165,
      "a_high": 186,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/374",
        "1/20"
      ],
      "eta": "375520842277798735410885507335143246201435/760485931472173237881135943599907662417134"
    },
    {
      "k": 375,
      "a_low": 125,
      "a_high": 159,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/125",
        "1/20"
      ],
      "eta": "827384990093466438030104389953156355359298654913368669/1427848314949281672024912852624305130003291977904055140000"
    },
    {
      "k": 375,
      "a_low": 160,
      "a_high": 187,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/125",
        "1/20"
      ],
      "eta": "16258229159435362143579620415220356199/37820155733755862320744609055019760000"
    },
    {
      "k": 376,
      "a_low": 126,
      "a_high": 171,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/376",
        "1/20"
      ],
      "eta": "332517960971038742409659735862573995307992237770349/492562141660003760606454685512431922116230410656250000"
    },
    {
      "k": 376,
      "a_low": 172,
      "a_high": 187,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/376",
        "1/20"
      ],
      "eta": "12330605779429541554443827513842617/21669806193942578898544001156450000"
    },
    {
      "k": 377,
      "a_low": 126,
      "a_high": 167,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/377",
        "1/20"
      ],
      "eta": "34649618431656236982743066712493433142421684392482267587825/207523775793973389493677697299614527642641906693322278106897216"
    },
    {
      "k": 377,
      "a_low": 168,
      "a_high": 188,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/377",
        "1/20"
      ],
      "eta": "139867173605861323694535977350067611/272123219204901656789140539444597710"
    },
    {
      "k": 378,
      "a_low": 126,
      "a_high": 162,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/126",
        "1/20"
      ],
      "eta": "28385212972497149963510869582138203415876744207062662610553/44775836311044892666882248863841852428053547632259276044564050"
    },
    {
      "k": 378,
      "a_low": 163,
      "a_high": 188,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/126",
        "1/20"
      ],
      "eta": "1632014257991085331638432223425391272315/3627424302175124600238836460613735567186"
    },
    {
      "k": 379,
      "a_low": 127,
      "a_high": 174,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/379",
        "1/20"
      ],
      "eta": "5355925023767622810270712184158156260446686428370290955/6762972827896370155971653941283660823892678840076845785984"
    },
    {
      "k": 379,
      "a_low": 175,
      "a_high": 189,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/379",
        "1/20"
      ],
      "eta": "219377422298625377452593127307446445/372130039959629753444033589810200064"
    },
    {
      "k": 380,
      "a_low": 127,
      "a_high": 170,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/380",
        "1/20"
      ],
      "eta": "345480594431892478299891880951731707436662393257320873/1304644276615087186398231495562932728233023119641286992580"
    },
    {
      "k": 380,
      "a_low": 171,
      "a_high": 189,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/380",
        "1/20"
      ],
      "eta": "123973392682948541859011817245267401417/231999358646545247933920636468507687460"
    },
    {
      "k": 381,
      "a_low": 127,
      "a_high": 165,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/127",
        "1/20"
      ],
      "eta": "2372932733149202809380834533076115249179388054844388879193/3350338920137466423367381585384239679217239330542027557613600"
    },
    {
      "k": 381,
      "a_low": 166,
      "a_high": 190,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/127",
        "1/20"
      ],
      "eta": "28211124128062997558738352323567844701/60070633208817675642088836171701654400"
    },
    {
      "k": 382,
      "a_low": 128,
      "a_high": 177,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/382",
        "1/20"
      ],
      "eta": "112229281858494782503008814821179394702500337894659148163889/120773298454587089753597676791055751339389612604760002174861170"
    },
    {
      "k": 382,
      "a_low": 178,
      "a_high": 190,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/382",
        "1/20"
      ],
      "eta": "9475954010562117100200040516102981163743/15529287637069800789199665536162867351190"
    },
    {
      "k": 383,
      "a_low": 128,
      "a_high": 173,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/383",
        "1/20"
      ],
      "eta": "22576515770638832039293920878934110320168867959011083790566435/59012075622407426456036474961687587646333218410398765432581759936"
    },
    {
      "k": 383,
      "a_low": 174,
      "a_high": 191,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/383",
        "1/20"
      ],
      "eta": "2270749046959260070826819208795693142520797/4095498028825742048128933066071740334640448"
    },
    {
      "k": 384,
      "a_low": 128,
      "a_high": 168,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/128",
        "1/20"
      ],
      "eta": "420371284318514578514774741573035261721833670789680367081/524131213483785137483082823145097361867730701395688783670976"
    },
    {
      "k": 384,
      "a_low": 169,
      "a_high": 191,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/128",
        "1/20"
      ],
      "eta": "10861537209192458003385877537615817915/22187021362469914557999058548381856256"
    },
    {
      "k": 385,
      "a_low": 129,
      "a_high": 181,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/385",
        "1/20"
      ],
      "eta": "113867310430287081805271462344350252453705411825449711/2698872730430814826345252752767767807728776321898161111040"
    },
    {
      "k": 385,
      "a_low": 182,
      "a_high": 192,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/385",
        "1/20"
      ],
      "eta": "57690865229857131295112635996928049013/89661003332752414459125535157913600000"
    },
    {
      "k": 386,
      "a_low": 129,
      "a_high": 176,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/386",
        "1/20"
      ],
      "eta": "8179230949045867889019035641113400669699759753039212803/15733092466942948511742762492654394576898151628273403700050"
    },
    {
      "k": 386,
      "a_low": 177,
      "a_high": 192,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/386",
        "1/20"
      ],
      "eta": "19206962034907638352843529161030592659/33420054318840646864573192437066552050"
    },
    {
      "k": 387,
      "a_low": 129,
      "a_high": 171,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/129",
        "1/20"
      ],
      "eta": "167618898057758468519384727786489627056502643553264218361861/183219302110103206944474852537389561849306700574227216358269632"
    },
    {
      "k": 387,
      "a_low": 172,
      "a_high": 193,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/129",
        "1/20"
      ],
      "eta": "4250232048321829390721307756350664844245/8347529110658411549616133588134856821728"
    },
    {
      "k": 388,
      "a_low": 130,
      "a_high": 184,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/388",
        "1/20"
      ],
      "eta": "618235492467885653847130240920492820346411378672477278645/2732173981608602911772224555154289162337731078024332898943752"
    },
    {
      "k": 388,
      "a_low": 185,
      "a_high": 193,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/388",
        "1/20"
      ],
      "eta": "455552840105263138334703604430842806341/686016292470451295555142001294178183892"
    },
    {
      "k": 389,
      "a_low": 130,
      "a_high": 179,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/389",
        "1/20"
      ],
      "eta": "1103439351672408550332241044351961569527550519595503044746141/1631506448322146504448097087011044587058036890311685730380686496"
    },
    {
      "k": 389,
      "a_low": 180,
      "a_high": 194,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/389",
        "1/20"
      ],
      "eta": "92430257724618064216563487582378133060465/155428170780988379599698411006252626452768"
    },
    {
      "k": 390,
      "a_low": 130,
      "a_high": 175,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/130",
        "1/20"
      ],
      "eta": "4169463386316250825651393036247630218561875188995103/56423601010775299379625204720746648690904543349663479294"
    },
    {
      "k": 390,
      "a_low": 176,
      "a_high": 194,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/130",
        "1/20"
      ],
      "eta": "208319323480200989690568567706967606123/385205957957795719965827190216716461950"
    },
    {
      "k": 391,
      "a_low": 131,
      "a_high": 187,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/391",
        "1/20"
      ],
      "eta": "23910440648983010262421285618913375813277710532544270123/55646808817407766355323311031713089120881779150544569828960"
    },
    {
      "k": 391,
      "a_low": 188,
      "a_high": 195,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/391",
        "1/20"
      ],
      "eta": "47635987534559675674645595003905641705899/69604331231848735161475484326568358278400"
    },
    {
      "k": 392,
      "a_low": 131,
      "a_high": 182,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/392",
        "1/20"
      ],
      "eta": "3745148648109422062597768281174978817458668975498898134395/4397858676701498130626941710681435949556838996243377182278512"
    },
    {
      "k": 392,
      "a_low": 183,
      "a_high": 195,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/392",
        "1/20"
      ],
      "eta": "6574240357656660525802407061037092672673/10692859809671576658186761818531497845680"
    },
    {
      "k": 393,
      "a_low": 131,
      "a_high": 178,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/131",
        "1/20"
      ],
      "eta": "19127352810240825115128185057528359884251430975253450813/83144259177171195679216617586778179684567710825788476562580"
    },
    {
      "k": 393,
      "a_low": 179,
      "a_high": 196,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/131",
        "1/20"
      ],
      "eta": "1060537870366031768211560413381016850013/1892557803620516090954159286726329183712"
    },
    {
      "k": 394,
      "a_low": 132,
      "a_high": 190,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/394",
        "1/20"
      ],
      "eta": "167530138516140823557856002602885359013823332022801633089299/256928924932981153497661401631792395389097493317110225014076286"
    },
    {
      "k": 394,
      "a_low": 191,
      "a_high": 196,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/394",
        "1/20"
      ],
      "eta": "112445176300669841566970752864474649968417/159523911633724686453614391381174149275926"
    },
    {
      "k": 395,
      "a_low": 132,
      "a_high": 186,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/395",
        "1/20"
      ],
      "eta": "39200283554689420211538208413576233970882740839159580778269/787758932943073699139567533343666621877914445831975597246014880"
    },
    {
      "k": 395,
      "a_low": 187,
      "a_high": 197,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/395",
        "1/20"
      ],
      "eta": "10366370034906564721825910583362256326931/16016563978101621446131446100987304980480"
    },
    {
      "k": 396,
      "a_low": 132,
      "a_high": 181,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/132",
        "1/20"
      ],
      "eta": "211805562633688640089194004750810374293308275350328014251/524036435418873365961997001674133702352945729771559886179800"
    },
    {
      "k": 396,
      "a_low": 182,
      "a_high": 197,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/132",
        "1/20"
      ],
      "eta": "9390741337131527994308818467327320157/16187585862851046199264159981950477200"
    },
    {
      "k": 397,
      "a_low": 133,
      "a_high": 193,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/397",
        "1/20"
      ],
      "eta": "14635601923492072315388244202513131374989450795420731379631/16388472776834490393959157920251991397605948601065799916575840"
    },
    {
      "k": 397,
      "a_low": 194,
      "a_high": 198,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/397",
        "1/20"
      ],
      "eta": "15894072127322623850011601283193608741713/21920132888336946872526599529773720137728"
    },
    {
      "k": 398,
      "a_low": 133,
      "a_high": 189,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/398",
        "1/20"
      ],
      "eta": "21058797906177839556950899217400045106982214375082072438292335/78482511849099908091943192492099770778824926690671875752017163326"
    },
    {
      "k": 398,
      "a_low": 190,
      "a_high": 198,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/398",
        "1/20"
      ],
      "eta": "52442341212265704517533249182897586753813/78586788252323568230238551557502137336946"
    },
    {
      "k": 399,
      "a_low": 133,
      "a_high": 184,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/133",
        "1/20"
      ],
      "eta": "3057452626008423013506989925838307024726747994043997079839107/5130329014601522247056149681861858330599325365938040791674009632"
    },
    {
      "k": 399,
      "a_low": 185,
      "a_high": 199,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/133",
        "1/20"
      ],
      "eta": "153586227843710615415972036820926756593965/256153559670448265693539238673585218237568"
    },
    {
      "k": 400,
      "a_low": 134,
      "a_high": 197,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/400",
        "1/20"
      ],
      "eta": "657190803628517675885015800563905286756933498359/4948941797342725259329067571565305464576467430370345"
    },
    {
      "k": 400,
      "a_low": 198,
      "a_high": 199,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/400",
        "1/20"
      ],
      "eta": "1141623183408484623211893965935189/1504582292134501148112640519974075"
    },
    {
      "k": 401,
      "a_low": 134,
      "a_high": 192,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/401",
        "1/20"
      ],
      "eta": "543054388006915383509809341366273378314113331960522617/1076005648423320144080955799246071224191438946347958100000"
    },
    {
      "k": 401,
      "a_low": 193,
      "a_high": 200,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/401",
        "1/20"
      ],
      "eta": "1186116752223583026834745824093696808053/1726197254938937910670361642015736160000"
    },
    {
      "k": 402,
      "a_low": 134,
      "a_high": 187,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/134",
        "1/20"
      ],
      "eta": "8875544144375440799440245977173956563844556852699484117470357/11024735484103262999537448356074675065351690562483114050176802258"
    },
    {
      "k": 402,
      "a_low": 188,
      "a_high": 200,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/134",
        "1/20"
      ],
      "eta": "43543683846337072181469501117068466424627/70320136542170186177569310319280085746830"
    },
    {
      "k": 403,
      "a_low": 135,
      "a_high": 200,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/403",
        "1/20"
      ],
      "eta": "3847961117155099002520672824255388453905455725150835371978411/9220710611742860597184411235293046794408359743042767434883089472"
    },
    {
      "k": 403,
      "a_low": 201,
      "a_high": 201,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/403",
        "1/20"
      ],
      "eta": "23677281835878908844625998150593/30397389935098478151427812840960"
    },
    {
      "k": 404,
      "a_low": 135,
      "a_high": 195,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/404",
        "1/20"
      ],
      "eta": "4065877867379810801869410949658588222626168967521345376323/5359974074162209212996940271488062390791392756919473032231852"
    },
    {
      "k": 404,
      "a_low": 196,
      "a_high": 201,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/404",
        "1/20"
      ],
      "eta": "29303332751209613470423012301996489550861/41441647123407393453011645722498314293408"
    },
    {
      "k": 405,
      "a_low": 135,
      "a_high": 191,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/135",
        "1/20"
      ],
      "eta": "3457992888652217644376860333389012529777849235729739877/42603427935763033626459361681438805452811273073663739540320"
    },
    {
      "k": 405,
      "a_low": 192,
      "a_high": 202,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/135",
        "1/20"
      ],
      "eta": "50093643833017791761156106298089331387/76968528248494587836474520664356246240"
    },
    {
      "k": 406,
      "a_low": 136,
      "a_high": 202,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/406",
        "1/20"
      ],
      "eta": "18367309937995441938000650570134380566309468027717896271689/10650148080608339700052222829918526111351476373605672685753450"
    },
    {
      "k": 407,
      "a_low": 136,
      "a_high": 199,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/407",
        "1/20"
      ],
      "eta": "104712370243420934105646634895321493969156148204875240922095/2044803747574852259691456678716670637805310770471428053308411008"
    },
    {
      "k": 407,
      "a_low": 200,
      "a_high": 203,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/407",
        "1/20"
      ],
      "eta": "95235082859100422835753822301417177215/128747539991956980809543136005961667712"
    },
    {
      "k": 408,
      "a_low": 136,
      "a_high": 194,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/136",
        "1/20"
      ],
      "eta": "18115417545108588098063304814070176169427995532815940155/54820054143318987328591010991606637747789930429333852954416"
    },
    {
      "k": 408,
      "a_low": 195,
      "a_high": 203,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/136",
        "1/20"
      ],
      "eta": "442041965095205830205108354220241457333/659354344658294275499165371818432749376"
    },
    {
      "k": 409,
      "a_low": 137,
      "a_high": 204,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/409",
        "1/20"
      ],
      "eta": "1506935879763550724261177415314917968409150488284694076865/498286281194116735235073754224996665150927328299640515445792"
    },
    {
      "k": 410,
      "a_low": 137,
      "a_high": 202,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/410",
        "1/20"
      ],
      "eta": "153612460325936430854851426870965894186065453787709541167/443873818441019113661072145578403172650051453160669493257250"
    },
    {
      "k": 410,
      "a_low": 203,
      "a_high": 204,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/410",
        "1/20"
      ],
      "eta": "4830241446497462683219348203091239186679/6358741063428703111392831964805589084730"
    },
    {
      "k": 411,
      "a_low": 137,
      "a_high": 197,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/137",
        "1/20"
      ],
      "eta": "1819635015203223450437846020129652598850927954829237954209/3052099373813941627298637555638771883153215866016469155596800"
    },
    {
      "k": 411,
      "a_low": 198,
      "a_high": 205,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/137",
        "1/20"
      ],
      "eta": "30617203131364896114308846992727146907687/44389867133458089946123803159858407541600"
    },
    {
      "k": 412,
      "a_low": 138,
      "a_high": 205,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/412",
        "1/20"
      ],
      "eta": "71552833364300883899209716657898898914876603181372569463/13562232852371286884920542422703120638908915196397933495600"
    },
    {
      "k": 413,
      "a_low": 138,
      "a_high": 205,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/413",
        "1/20"
      ],
      "eta": "2565767499634145300586356506182916880433381412447466273988845/3901735040205996408085562644517825664941479515409241865834798176"
    },
    {
      "k": 413,
      "a_low": 206,
      "a_high": 206,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/413",
        "1/20"
      ],
      "eta": "753387293414234426550519883408879/966779450772138874514004787180160"
    },
    {
      "k": 414,
      "a_low": 138,
      "a_high": 200,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/138",
        "1/20"
      ],
      "eta": "15935358126367945244096243835028916518913407849591886959661/18147335894111445782733646327745319570140457202697059740950466"
    },
    {
      "k": 414,
      "a_low": 201,
      "a_high": 206,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/138",
        "1/20"
      ],
      "eta": "3419892554004924610865346627252992924809/4822139697758540466177925464663743324802"
    },
    {
      "k": 415,
      "a_low": 139,
      "a_high": 207,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/415",
        "1/20"
      ],
      "eta": "15170853541237305992387592802904310143561809950631577/2318550029849258094275162980464720335617268590656877920"
    },
    {
      "k": 416,
      "a_low": 139,
      "a_high": 207,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/416",
        "1/20"
      ],
      "eta": "10416169161709993051202863566499045713807961019323834397/5360255755373289504557630059502674956232147119208500900025"
    },
    {
      "k": 417,
      "a_low": 139,
      "a_high": 204,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/139",
        "1/20"
      ],
      "eta": "80006400039292992122433906746384523398753853815295518844821/329924910506626784154962223901075239303567273123399654056570880"
    },
    {
      "k": 417,
      "a_low": 205,
      "a_high": 208,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/139",
        "1/20"
      ],
      "eta": "3722744224711044061845167153436885518695/5023852308012159671037089926455929146368"
    },
    {
      "k": 418,
      "a_low": 140,
      "a_high": 208,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/418",
        "1/20"
      ],
      "eta": "51082718055579475775016699580055269299350109583240685844663121/5858255971863335412092669369462075508038383054479791606765858682"
    },
    {
      "k": 419,
      "a_low": 140,
      "a_high": 209,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/419",
        "1/20"
      ],
      "eta": "178732241062273826179372245424040602201492611679761893594209/55484505369395562183509148438597636079213387224086733837056864"
    },
    {
      "k": 420,
      "a_low": 140,
      "a_high": 207,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/140",
        "1/20"
      ],
      "eta": "3759831011926619624464527296699896230828941449405757563/6683331019454978365084983112116003839322686697218549158800"
    },
    {
      "k": 420,
      "a_low": 208,
      "a_high": 209,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/140",
        "1/20"
      ],
      "eta": "45953959518433500626119328092849595273/60431036513276792795607604939086606400"
    },
    {
      "k": 421,
      "a_low": 141,
      "a_high": 210,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/421",
        "1/20"
      ],
      "eta": "32400523489195487602254131149970090595857912820020201/3254296283471383921525328215959565232080727622260131800"
    },
    {
      "k": 422,
      "a_low": 141,
      "a_high": 210,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/422",
        "1/20"
      ],
      "eta": "33202749073660112629675820600202802582681437136863629163025405/6140721170117210171667838773339099819871174669583720363189908338"
    },
    {
      "k": 423,
      "a_low": 141,
      "a_high": 210,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/141",
        "1/20"
      ],
      "eta": "33280625268039579405225481650510265751167129387556878137521/37057654854797870587725795189510970172190653309945588547169440"
    },
    {
      "k": 423,
      "a_low": 211,
      "a_high": 211,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/141",
        "1/20"
      ],
      "eta": "69266139707960501387936636329899/88847550959040324388106695459840"
    },
    {
      "k": 424,
      "a_low": 142,
      "a_high": 211,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/424",
        "1/20"
      ],
      "eta": "9351190121717704600190729859096848391532178848639109518879/775319554245726284822401072153318539250776293674303639127424"
    },
    {
      "k": 425,
      "a_low": 142,
      "a_high": 212,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/425",
        "1/20"
      ],
      "eta": "2385732970334420470008205457765500640516604904890267/358539796720047225930831803386871388548534138460803480"
    },
    {
      "k": 426,
      "a_low": 142,
      "a_high": 212,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/142",
        "1/20"
      ],
      "eta": "12079611933481667706778517182461027933757469261837152147217/5586098373046796415259994464671452410317608802382407796881250"
    },
    {
      "k": 427,
      "a_low": 143,
      "a_high": 213,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/427",
        "1/20"
      ],
      "eta": "17697023759220864503924804977618615876353001550489237364257/1333823441353521026509543715371823080065756930318751884875520"
    },
    {
      "k": 428,
      "a_low": 143,
      "a_high": 213,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/428",
        "1/20"
      ],
      "eta": "1583797534494831406299802344848945279098065503050055/180624832332072560323822810253301138765568928305232652"
    },
    {
      "k": 429,
      "a_low": 143,
      "a_high": 214,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/143",
        "1/20"
      ],
      "eta": "268891080917765938443648137055812912841650727186712172653/78637358622128040730353648960491237109927179729033326626408"
    },
    {
      "k": 430,
      "a_low": 144,
      "a_high": 214,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/430",
        "1/20"
      ],
      "eta": "20611070132604505075878450007123439672259906512603247251161/1346751294959738752561923377421432556240983116262097679796570"
    },
    {
      "k": 431,
      "a_low": 144,
      "a_high": 215,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/431",
        "1/20"
      ],
      "eta": "138314823561172631241704072292966737530292681641353472169983/13851251860481356345236281586567174918106743946465286868942400"
    },
    {
      "k": 432,
      "a_low": 144,
      "a_high": 215,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/144",
        "1/20"
      ],
      "eta": "19301536935691982132338443849083319755726294999580794675/3482419877234116997801490301127026267612008710989414259292"
    },
    {
      "k": 433,
      "a_low": 145,
      "a_high": 216,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/433",
        "1/20"
      ],
      "eta": "52099106024961072157104865326811792036148890640914860709/3160841287215371491576266330351768214899613490191338403968"
    },
    {
      "k": 434,
      "a_low": 145,
      "a_high": 216,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/434",
        "1/20"
      ],
      "eta": "182926896044100200185664091199493573575627003407450135414021751/15203292603233628462484752485869699411352435848308836432197908762"
    },
    {
      "k": 435,
      "a_low": 145,
      "a_high": 217,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/145",
        "1/20"
      ],
      "eta": "23820881758752661065195447865210098706681614791795941/3518775184709247998361965155998098633953099836567086400"
    },
    {
      "k": 436,
      "a_low": 146,
      "a_high": 217,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/436",
        "1/20"
      ],
      "eta": "173006469256236118617139592291180982964326004177894365942197/9375183411776994538927152663452218349168375323926454855307400"
    },
    {
      "k": 437,
      "a_low": 146,
      "a_high": 218,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/437",
        "1/20"
      ],
      "eta": "5153357228684810707504218530244258615110296245251180539145/389791826282202867461028725357711951957172299825355242941504"
    },
    {
      "k": 438,
      "a_low": 146,
      "a_high": 218,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/146",
        "1/20"
      ],
      "eta": "483856298857253315682318163195208017205328018737937320058964609/54827034510352838401133447347890997920847575467613120846782812650"
    },
    {
      "k": 439,
      "a_low": 147,
      "a_high": 219,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/439",
        "1/20"
      ],
      "eta": "6919096242197886477921183158245350323041025311606772579735/352929515105990629359019328132027242911890273132368553569632"
    },
    {
      "k": 440,
      "a_low": 147,
      "a_high": 219,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/440",
        "1/20"
      ],
      "eta": "36108315951805225253784205341529550993982010007730541667/2375227613143975260136389076399527300173830846745245912032"
    },
    {
      "k": 441,
      "a_low": 147,
      "a_high": 220,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/147",
        "1/20"
      ],
      "eta": "144057224805960200620045937359510421642714504750071258591/14371842745826475775015190826702762835020278753260407391200"
    },
    {
      "k": 442,
      "a_low": 148,
      "a_high": 220,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/442",
        "1/20"
      ],
      "eta": "1374723169138147794057644664977897474010348522293008949460061/63901351283126963701163925920592721411178557326879769447780770"
    },
    {
      "k": 443,
      "a_low": 148,
      "a_high": 221,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/443",
        "1/20"
      ],
      "eta": "3373803642287024162182714109743996988200931416434138488245/206180344385855164699750602013351498268947080994096493909792"
    },
    {
      "k": 444,
      "a_low": 148,
      "a_high": 221,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/148",
        "1/20"
      ],
      "eta": "751010221657199638392291133674169294989259034699325068363479/62509552844347701178103542556482848357444244450214573492369864"
    },
    {
      "k": 445,
      "a_low": 149,
      "a_high": 222,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/445",
        "1/20"
      ],
      "eta": "132274960539774443229195097239163371141656812525541393/5843027405805435696755000144780133506212645512814434840"
    },
    {
      "k": 446,
      "a_low": 149,
      "a_high": 222,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/446",
        "1/20"
      ],
      "eta": "311104202340442705011207141933300785072504736397859132330006057/17016628219416092019986284537662605691613750105162810861485410850"
    },
    {
      "k": 447,
      "a_low": 149,
      "a_high": 223,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/149",
        "1/20"
      ],
      "eta": "174098721352789457546812282334958794596971720781953218147981/13204063042841157773319120729795481645137679505446520479433568"
    },
    {
      "k": 448,
      "a_low": 150,
      "a_high": 223,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/448",
        "1/20"
      ],
      "eta": "25433776663275410267565773240483086079207683208362274506783/1038676577397964909312282616201253776540864775487347556892256"
    },
    {
      "k": 449,
      "a_low": 150,
      "a_high": 224,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/449",
        "1/20"
      ],
      "eta": "448505189439148697291356201470961792421175840240473870359/23098180210750597436134767441589664889101344930747768006144"
    },
    {
      "k": 450,
      "a_low": 150,
      "a_high": 224,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/150",
        "1/20"
      ],
      "eta": "792635331811402580585822183931782005147371024070922932987/52443616174955482660728191763155795250927509172716103441750"
    },
    {
      "k": 451,
      "a_low": 151,
      "a_high": 225,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/451",
        "1/20"
      ],
      "eta": "8812736876346871198790964176954001236366401392599972378687/344430577687539127039826695691827000509067052619378695160000"
    },
    {
      "k": 452,
      "a_low": 151,
      "a_high": 225,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/452",
        "1/20"
      ],
      "eta": "409695696520984157733305889122995485274255336532462065999475/19255544843099659062072491253890240630109111260880920182664972"
    },
    {
      "k": 453,
      "a_low": 151,
      "a_high": 226,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/151",
        "1/20"
      ],
      "eta": "5528149089671757550078108526880146176037172485881097503/340015742302999156762416940586964948340340934023804643320"
    },
    {
      "k": 454,
      "a_low": 152,
      "a_high": 226,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/454",
        "1/20"
      ],
      "eta": "14501757295142689996664700354748236077477951489485313304707939/529691326395171082634908531526037076960788200588024979069842094"
    },
    {
      "k": 455,
      "a_low": 152,
      "a_high": 227,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/455",
        "1/20"
      ],
      "eta": "58603251411343235230707086980266408744311989347340064457/2617804543374926490310857012513730284348824795308581952000"
    },
    {
      "k": 456,
      "a_low": 152,
      "a_high": 227,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/152",
        "1/20"
      ],
      "eta": "1014724066599229338748577532384167995864559587810963627/55975477875292485832452951918463097898319429936406117280"
    },
    {
      "k": 457,
      "a_low": 153,
      "a_high": 228,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/457",
        "1/20"
      ],
      "eta": "3886966224931392467970365507281527332892575877831910072163/136609106308486529873282222546220715986022720026820145190240"
    },
    {
      "k": 458,
      "a_low": 153,
      "a_high": 228,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/458",
        "1/20"
      ],
      "eta": "262763495368289747301466654569844012675707021308400528969658516585/10863029710197788348328929036107799965522090460601461422078747407006"
    },
    {
      "k": 459,
      "a_low": 153,
      "a_high": 229,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/153",
        "1/20"
      ],
      "eta": "6304881321570090492501021120868177368304328669220544735403/327576734732173911957122579101512018604249726515673825519488"
    },
    {
      "k": 460,
      "a_low": 154,
      "a_high": 229,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/460",
        "1/20"
      ],
      "eta": "409005157410958791783674241445550217822310047575280390301/13547837964939907655643495025958407713460734580917178614240"
    },
    {
      "k": 461,
      "a_low": 154,
      "a_high": 230,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/461",
        "1/20"
      ],
      "eta": "3928026613155581983143914236447676126017613480845182194901/155417259337106103769311033159716943291933388110982465927360"
    },
    {
      "k": 462,
      "a_low": 154,
      "a_high": 230,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/154",
        "1/20"
      ],
      "eta": "1120869549027811217492686060595479609717141284331114660984578635/53223379755351190565746867453923696650159901605325958828944740622"
    },
    {
      "k": 463,
      "a_low": 155,
      "a_high": 231,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/463",
        "1/20"
      ],
      "eta": "47607836355895183535102699150391357205050082336217415977171/1523849152139938249562244733069187964500205925580517591690912"
    },
    {
      "k": 464,
      "a_low": 155,
      "a_high": 231,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/464",
        "1/20"
      ],
      "eta": "1464745638908010982374342219691933077417048237761115989507/54206119813050237201335771516121276246784515734197104586164"
    },
    {
      "k": 465,
      "a_low": 155,
      "a_high": 232,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/155",
        "1/20"
      ],
      "eta": "115772660658749203531022108141719495671315127913889013/5225748697473870727697360593038422609823166974268383360"
    },
    {
      "k": 466,
      "a_low": 156,
      "a_high": 232,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/466",
        "1/20"
      ],
      "eta": "370130597134891374918742540174739357197181179075216050057707/11241369301704667842994376618188655601795201134324337611341950"
    },
    {
      "k": 467,
      "a_low": 156,
      "a_high": 233,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/467",
        "1/20"
      ],
      "eta": "33066967366132245864390751405273591473069777737874519988550735/1177447187173843592205449000240773607503532172627031078247548448"
    },
    {
      "k": 468,
      "a_low": 156,
      "a_high": 233,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/156",
        "1/20"
      ],
      "eta": "12876524012110589383209605241104219559551567250350951611672301/538485121234125842795939866874748600295505360020042984847168160"
    },
    {
      "k": 469,
      "a_low": 157,
      "a_high": 234,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/469",
        "1/20"
      ],
      "eta": "389642515974040532780294173630750217250734944856965196785/11475114513942000814361443367398625309697161145443889901464"
    },
    {
      "k": 470,
      "a_low": 157,
      "a_high": 234,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/470",
        "1/20"
      ],
      "eta": "56303049441367702166172554033304820857075703631049857289881/1890702342868498608781170728404671360444073159831513574988730"
    },
    {
      "k": 471,
      "a_low": 157,
      "a_high": 235,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/157",
        "1/20"
      ],
      "eta": "1107566296040532369570239018374443895486798848761531146437/44331936662150513485907697256776157181672131094939278013600"
    },
    {
      "k": 472,
      "a_low": 158,
      "a_high": 235,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/472",
        "1/20"
      ],
      "eta": "25557790916364876034015954274473399939679482017515586467365673/718138337966839183964772413979291832283701163050414162742787120"
    },
    {
      "k": 473,
      "a_low": 158,
      "a_high": 236,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/473",
        "1/20"
      ],
      "eta": "67592631958051128862828957675980389083450688096007726268/2193273051431713271573205303396217215460687966955924010845"
    },
    {
      "k": 474,
      "a_low": 158,
      "a_high": 236,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/158",
        "1/20"
      ],
      "eta": "20768212777119078805748622449097773813425884824868813916361311/778142272462446930001645694807777121378088687427961199306940286"
    },
    {
      "k": 475,
      "a_low": 159,
      "a_high": 237,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/475",
        "1/20"
      ],
      "eta": "6340619869807059372189144644873797103884675927533/173255176302143320577023571945378976808689478486400"
    },
    {
      "k": 476,
      "a_low": 159,
      "a_high": 237,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/476",
        "1/20"
      ],
      "eta": "1192890335705485922381027137411997674895601269576436505355377/36745946905685820935215415531851845424700450755965122854912500"
    },
    {
      "k": 477,
      "a_low": 159,
      "a_high": 238,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/159",
        "1/20"
      ],
      "eta": "30767070042247719256241460839231077570476470219098466201/1109212078372641914267630486480163315552562639576495384008"
    },
    {
      "k": 478,
      "a_low": 160,
      "a_high": 238,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/478",
        "1/20"
      ],
      "eta": "446476327776623858334546227187311507222302356148316671480732351/11693325100287411627282767271637028996117190469238704734550272822"
    },
    {
      "k": 479,
      "a_low": 160,
      "a_high": 239,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/479",
        "1/20"
      ],
      "eta": "1326358004199586119292037457610600912927350156877626543099/39615636753752797633145358938151041723199441662077059971264"
    },
    {
      "k": 480,
      "a_low": 160,
      "a_high": 239,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/160",
        "1/20"
      ],
      "eta": "350481748970093901589622956603335071630583147373881266207/11923724347169954890116663204270119577292313869892564077520"
    },
    {
      "k": 481,
      "a_low": 161,
      "a_high": 240,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/481",
        "1/20"
      ],
      "eta": "72734672772400789805905938227240591867392165755693998070361/1856928111504721737079283326147396125125436517398545624332800"
    },
    {
      "k": 482,
      "a_low": 161,
      "a_high": 240,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/482",
        "1/20"
      ],
      "eta": "11400629606745583313765096565393531622438626430934245143848614145/325013108287379968611950601897400103542724568988655819696553101478"
    },
    {
      "k": 483,
      "a_low": 161,
      "a_high": 241,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/161",
        "1/20"
      ],
      "eta": "147638914234823136015830928680077677224868976111468663516381/4853340460994156284311654502799580739040771051135477016016320"
    },
    {
      "k": 484,
      "a_low": 162,
      "a_high": 241,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/484",
        "1/20"
      ],
      "eta": "345137213773229882344002496852164743320875042574986914701/8478346580254076801872152001225449208757288778337635184536"
    },
    {
      "k": 485,
      "a_low": 162,
      "a_high": 242,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/485",
        "1/20"
      ],
      "eta": "1106204023753373311429969453090829664365192941748111551/30664897037238011709061833867423272253225766402225240000"
    },
    {
      "k": 486,
      "a_low": 162,
      "a_high": 242,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/162",
        "1/20"
      ],
      "eta": "112852442148135841162756794399337135606856590657799938760730709/3523575244677564535210431771695370388265464656464488675910680050"
    },
    {
      "k": 487,
      "a_low": 163,
      "a_high": 243,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/487",
        "1/20"
      ],
      "eta": "860236390393082706992915610584813315363472789882657067960999/20641459059841773870150229883496664209157191322491439840716000"
    },
    {
      "k": 488,
      "a_low": 163,
      "a_high": 243,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/488",
        "1/20"
      ],
      "eta": "6587843260070632187747086271595138366656572961923992752410395/175094969707369637726182496722830128005071446386681207027363184"
    },
    {
      "k": 489,
      "a_low": 163,
      "a_high": 244,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/163",
        "1/20"
      ],
      "eta": "1836105449288981136952854765040416045801925945762325226217/55583738396576911306184171082073316187893229996772878968352"
    },
    {
      "k": 490,
      "a_low": 164,
      "a_high": 244,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/490",
        "1/20"
      ],
      "eta": "860104370669784125748994897656033833320191926589291745839631/19923975120568736382124902367862752440084312587879056968488310"
    },
    {
      "k": 491,
      "a_low": 164,
      "a_high": 245,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/491",
        "1/20"
      ],
      "eta": "152677898652583935376851931540088801034250287572191471169299/3955317446828605180033771151076310740076429030554574149288800"
    },
    {
      "k": 492,
      "a_low": 164,
      "a_high": 245,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/164",
        "1/20"
      ],
      "eta": "152213604807201478933097479434857113669855278759918029594808095/4399913036835197748503981181588415663181046461034826840668569112"
    },
    {
      "k": 493,
      "a_low": 165,
      "a_high": 246,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/493",
        "1/20"
      ],
      "eta": "876290141063822275938066397048232907779412554802158934961/19862864282687234573461927996829638797267518110399035653912"
    },
    {
      "k": 494,
      "a_low": 165,
      "a_high": 246,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/494",
        "1/20"
      ],
      "eta": "1984125321997716928979037461792275823003917412733840052561364003383/49471280177524482787127286689768958611823586285315175268127226032686"
    },
    {
      "k": 495,
      "a_low": 165,
      "a_high": 247,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/165",
        "1/20"
      ],
      "eta": "131365473671024654192525331270070217739262959737107019/3692151937601991770412356623673149833276668014289421600"
    },
    {
      "k": 496,
      "a_low": 166,
      "a_high": 247,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/496",
        "1/20"
      ],
      "eta": "10983028602358429189651319186902503421388561223959892379/241023391104033717560085510129178895878782731593490141700"
    },
    {
      "k": 497,
      "a_low": 166,
      "a_high": 248,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/497",
        "1/20"
      ],
      "eta": "8062653732488625292963042164138610444990938957965049624115/196346728912479060054828237937798722739526822522440710287064"
    },
    {
      "k": 498,
      "a_low": 166,
      "a_high": 248,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/166",
        "1/20"
      ],
      "eta": "8628151462980291077318470022551001688817519554433811192770407/232584920105784219190177104889812430105761660897836656649727790"
    },
    {
      "k": 499,
      "a_low": 167,
      "a_high": 249,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/499",
        "1/20"
      ],
      "eta": "21929043304017766571766595298954412875579264821726717858075/471619987515579063999680577099570854623728596633063123925312"
    },
    {
      "k": 500,
      "a_low": 167,
      "a_high": 249,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/500",
        "1/20"
      ],
      "eta": "446582284912973984358802270184793444927970719105253024451/10501268595007374248433441252773322645668754830270151475500"
    },
    {
      "k": 501,
      "a_low": 167,
      "a_high": 250,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/167",
        "1/20"
      ],
      "eta": "49136782573308529594874506770804267348361203871338791151013/1290963585539674084423880433237405163661140996902671279625000"
    },
    {
      "k": 502,
      "a_low": 168,
      "a_high": 250,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/502",
        "1/20"
      ],
      "eta": "53599928567805031358317861346212719617897756416812839272583/1118823752721823741650096899209152752368872770984091283978230"
    },
    {
      "k": 503,
      "a_low": 168,
      "a_high": 251,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/503",
        "1/20"
      ],
      "eta": "19530500185420510845885767235318737498267942881510651686198779/449344900619691476030379546458962120042364309906827558524370304"
    },
    {
      "k": 504,
      "a_low": 168,
      "a_high": 251,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/168",
        "1/20"
      ],
      "eta": "35238349659415198529149678166477184351101347104171089152256287/891285980792038961297098249092024985978742633007899167889021232"
    },
    {
      "k": 505,
      "a_low": 169,
      "a_high": 252,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/505",
        "1/20"
      ],
      "eta": "20293267135605684131093756717814965200986441355844467/415690045927703214305303098929852607587128838336947040"
    },
    {
      "k": 506,
      "a_low": 169,
      "a_high": 252,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/506",
        "1/20"
      ],
      "eta": "65154436552748751803230273391661657907664833298325509934484877/1451540351859139852046706467930428540124608877694174772419921350"
    },
    {
      "k": 507,
      "a_low": 169,
      "a_high": 253,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/169",
        "1/20"
      ],
      "eta": "575795435857484591622271996812839912455483750482047849438939/14223187396970945134317388788353329284890526498633472557592832"
    },
    {
      "k": 508,
      "a_low": 170,
      "a_high": 253,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/508",
        "1/20"
      ],
      "eta": "1257332457950698154512489673774060656427402750162183594018081377/25052063975451685111516051626645972972484731713438831635993757424"
    },
    {
      "k": 509,
      "a_low": 170,
      "a_high": 254,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/509",
        "1/20"
      ],
      "eta": "1770139378058401225659392641546292170229510537925801798343663/38644209439664901038348285892003278146495222524517966234251328"
    },
    {
      "k": 510,
      "a_low": 170,
      "a_high": 254,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/170",
        "1/20"
      ],
      "eta": "3103435191311683034745011561515997469908160185034007755627673/74039007060235765408889862287120371949009122093859560423761690"
    },
    {
      "k": 511,
      "a_low": 171,
      "a_high": 255,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/511",
        "1/20"
      ],
      "eta": "167370939953810201137809776359301689328388231352124876493229/3276504078910153402051130635252668634051826023172096807224800"
    },
    {
      "k": 512,
      "a_low": 171,
      "a_high": 255,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/512",
        "1/20"
      ],
      "eta": "425431049313988153951199249141544196883642699048930366452355/9015562637699154229496043283951924491382904748928059378692736"
    },
    {
      "k": 513,
      "a_low": 171,
      "a_high": 256,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/171",
        "1/20"
      ],
      "eta": "423787649592439545763971106171130118516650889184394013808591/9891358458410463858841407212914673074605108870847464849408000"
    },
    {
      "k": 514,
      "a_low": 172,
      "a_high": 256,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/514",
        "1/20"
      ],
      "eta": "7875891078517837386834278060802821245155313463700540762790751809/150261481076991520029383739177426120199016530855097139046405124634"
    },
    {
      "k": 515,
      "a_low": 172,
      "a_high": 257,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/515",
        "1/20"
      ],
      "eta": "35262436653436230220500004161966081787833496516273083964389/733250525748436444158955025137928920735051075109471082726880"
    },
    {
      "k": 516,
      "a_low": 172,
      "a_high": 257,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/172",
        "1/20"
      ],
      "eta": "3929148900122259770272932870844008875748108231133220573399/88818311217813236333850555861217968831356897133449865202800"
    },
    {
      "k": 517,
      "a_low": 173,
      "a_high": 258,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/517",
        "1/20"
      ],
      "eta": "37110997974185586661630104832291188518493178813473008716649/696383111123547220398158085879857639935259481893448403909080"
    },
    {
      "k": 518,
      "a_low": 173,
      "a_high": 258,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/518",
        "1/20"
      ],
      "eta": "18997166106217896736228051393249525665937915028429172160260406775/384286309809407207150599169243278462664544076526756542166931678582"
    },
    {
      "k": 519,
      "a_low": 173,
      "a_high": 259,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/173",
        "1/20"
      ],
      "eta": "1893045945384797373691007590188128252000097778068782531191/41929467545035646122794689463193185360308217158487281372256"
    },
    {
      "k": 520,
      "a_low": 174,
      "a_high": 259,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/520",
        "1/20"
      ],
      "eta": "179673065692284200267565530781985919991933335431106031679/3291512484121796474771778994136175126169846173699897993120"
    },
    {
      "k": 521,
      "a_low": 174,
      "a_high": 260,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/521",
        "1/20"
      ],
      "eta": "166508201579942494977497203265474185755556916099177747737943/3308989442103964275312777005954359759532906855676950393143400"
    },
    {
      "k": 522,
      "a_low": 174,
      "a_high": 260,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/174",
        "1/20"
      ],
      "eta": "3175003746376188598919403760147536982699576434972840067927316395/68273627723127427022080842809197117094568989213493380759264633878"
    },
    {
      "k": 523,
      "a_low": 175,
      "a_high": 261,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/523",
        "1/20"
      ],
      "eta": "153390513512517372106768096656594242748419781510644918576303/2766438374822682509739607880213604304493013398210753834612736"
    },
    {
      "k": 524,
      "a_low": 175,
      "a_high": 261,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/524",
        "1/20"
      ],
      "eta": "902883782790684054987887876631424343243471447565969135965690233/17488382192631367273576562861944433679303524303545083840601160756"
    },
    {
      "k": 525,
      "a_low": 175,
      "a_high": 262,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/175",
        "1/20"
      ],
      "eta": "1011705647672724888610412985985527890772359733437199277/21345236447238813627369660216221824556354473955289937000"
    },
    {
      "k": 526,
      "a_low": 176,
      "a_high": 262,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/526",
        "1/20"
      ],
      "eta": "34774476425975505271966042239343880647957420475238530190617/613227378291136162464952783298170304732438012033299478756250"
    },
    {
      "k": 527,
      "a_low": 176,
      "a_high": 263,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/527",
        "1/20"
      ],
      "eta": "929730104772839329661030888965438080565214993360370143036275/17710429475360111036748427274423055105502581589094144291141696"
    },
    {
      "k": 528,
      "a_low": 176,
      "a_high": 263,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/176",
        "1/20"
      ],
      "eta": "13782534587036319192316710157054116233098976882439316788530477/282913893164048114456370166816254908956412932357647294870084435"
    },
    {
      "k": 529,
      "a_low": 177,
      "a_high": 264,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/529",
        "1/20"
      ],
      "eta": "36669952008151962747614897384057283557504916230742288341645/637165981318791447767959344921792726382270140522336479248512"
    },
    {
      "k": 530,
      "a_low": 177,
      "a_high": 264,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/530",
        "1/20"
      ],
      "eta": "3483538509050890793655616105688538897765798557737015379231187281/64787676695814304020930790054599291673725526167918667677214097910"
    },
    {
      "k": 531,
      "a_low": 177,
      "a_high": 265,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/177",
        "1/20"
      ],
      "eta": "584686356807827036937692956546463371085049160903496144316959/11789711351498894694798602866549094253722554888994448614712000"
    },
    {
      "k": 532,
      "a_low": 178,
      "a_high": 265,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/532",
        "1/20"
      ],
      "eta": "10577071535226677537850371745879232923389185378799836204379839/179949526585034768207422675274558743834683992979255446269334520"
    },
    {
      "k": 533,
      "a_low": 178,
      "a_high": 266,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/533",
        "1/20"
      ],
      "eta": "59321763346356390747938680871508686612572936138991824309911/1086058353485341087417338971591115116645117963733205165059008"
    },
    {
      "k": 534,
      "a_low": 178,
      "a_high": 266,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/178",
        "1/20"
      ],
      "eta": "2410069555875619577069986128698819969748495166949449064946201/47370782064845392131887185054663414798993369573962453292627546"
    },
    {
      "k": 535,
      "a_low": 179,
      "a_high": 267,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/535",
        "1/20"
      ],
      "eta": "19303049241481423428133108847977055551991711370470378161531/323838540189943999071625057556566452383669044396014163734240"
    },
    {
      "k": 536,
      "a_low": 179,
      "a_high": 267,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/536",
        "1/20"
      ],
      "eta": "461265870936841243874118663849453516963332623790762336697431/8257615992463538978204448825427014056713462042008266189918400"
    },
    {
      "k": 537,
      "a_low": 179,
      "a_high": 268,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/179",
        "1/20"
      ],
      "eta": "261744121452153838153185013734662077324200431421316260569/5059105261646187338108101068698842056098682448203707292192"
    },
    {
      "k": 538,
      "a_low": 180,
      "a_high": 268,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/538",
        "1/20"
      ],
      "eta": "465139280360931963999866807838056308415902271368428662518850297/7650247946347208601692416216368965714639415953590860951204383994"
    },
    {
      "k": 539,
      "a_low": 180,
      "a_high": 269,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/539",
        "1/20"
      ],
      "eta": "80553603353555611363383768166979389817800093848902684855303467/1420782707961236658271859798206027015249984521456332933613133792"
    },
    {
      "k": 540,
      "a_low": 180,
      "a_high": 269,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/180",
        "1/20"
      ],
      "eta": "1403987556082204139930534952774890558427804410516493410213/26496849614755141504275073178856971075956354386182983811640"
    },
    {
      "k": 541,
      "a_low": 181,
      "a_high": 270,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/541",
        "1/20"
      ],
      "eta": "21178487431369059553572866606741466941074572534058641739681/343724308422120465039747714173923303764911857551830861410200"
    },
    {
      "k": 542,
      "a_low": 181,
      "a_high": 270,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/542",
        "1/20"
      ],
      "eta": "679904556831782133708614393560960488516521704990021859764440541965/11742312757251429480590558070538672305349905287260704980699536634762"
    },
    {
      "k": 543,
      "a_low": 181,
      "a_high": 271,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/181",
        "1/20"
      ],
      "eta": "7913317585410073120163885253981648104404730072669441346581407/147000397089620878070882907363665539531124196944011694082108960"
    },
    {
      "k": 544,
      "a_low": 182,
      "a_high": 271,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/544",
        "1/20"
      ],
      "eta": "774849258685142195016157541351740595038264443490067620811740907/12342953925371237189398079067526819451840690948476750363013283312"
    },
    {
      "k": 545,
      "a_low": 182,
      "a_high": 272,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/545",
        "1/20"
      ],
      "eta": "233445230964410067425627158592887365972407687260326409331/3975271836013156643626276607810709827878116122898934103680"
    },
    {
      "k": 546,
      "a_low": 182,
      "a_high": 272,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/182",
        "1/20"
      ],
      "eta": "42502532251431937993442870293349718106515269999983208110488019/772087787939666477103292337920386241371624676085251575338578950"
    },
    {
      "k": 547,
      "a_low": 183,
      "a_high": 273,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/547",
        "1/20"
      ],
      "eta": "589811884053312967413521718486825039340449932022015814529/9277201991515610006142583709025426855744325515375331536960"
    },
    {
      "k": 548,
      "a_low": 183,
      "a_high": 273,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/548",
        "1/20"
      ],
      "eta": "471854767501855834750078636603702111602239159570482343084512645/7877619781865628026118407096775207263919946649906699659521665556"
    },
    {
      "k": 549,
      "a_low": 183,
      "a_high": 274,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/183",
        "1/20"
      ],
      "eta": "11379767651003184113336436731381828649678637974274731978029/203651022559841579435186900879640305882655764246379594572904"
    },
    {
      "k": 550,
      "a_low": 184,
      "a_high": 274,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/550",
        "1/20"
      ],
      "eta": "26345386089600330741536320370346262575534703578442207749821/407143504353485987109224253845641002548756614361481392749650"
    },
    {
      "k": 551,
      "a_low": 184,
      "a_high": 275,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/551",
        "1/20"
      ],
      "eta": "825239078160911303330586664399874391634623517933671297358067/13594049986182799127795265985672728547643056395053813564960000"
    },
    {
      "k": 552,
      "a_low": 184,
      "a_high": 275,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/184",
        "1/20"
      ],
      "eta": "2184982931231063183359947510053449838917546454971697096800945/38290061950397181491257870591583952510282511832160956460383296"
    },
    {
      "k": 553,
      "a_low": 185,
      "a_high": 276,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/553",
        "1/20"
      ],
      "eta": "7522936182972068094502062180035628638187955299064736836621169/114864896733393185820542618028464684444957471637545481686181408"
    },
    {
      "k": 554,
      "a_low": 185,
      "a_high": 276,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/554",
        "1/20"
      ],
      "eta": "29548704578142813235072654066729253819815535659389378316770844837/477754457346745829077931631203080578007776840830710538115304828614"
    },
    {
      "k": 555,
      "a_low": 185,
      "a_high": 277,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/185",
        "1/20"
      ],
      "eta": "12113723306558871763320772151739862306793151324391244123119/209292799544355222915012345614836889254658187106861628127360"
    },
    {
      "k": 556,
      "a_low": 186,
      "a_high": 277,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/556",
        "1/20"
      ],
      "eta": "1005473583757619233113868023471405332145247932616414516829941/15098173778538099779876378873928227124797001464911242725164800"
    },
    {
      "k": 557,
      "a_low": 186,
      "a_high": 278,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/557",
        "1/20"
      ],
      "eta": "110637756876145959357255426472683152430016101082857063471537995/1766166769160549211521530719675871203613217332919800070122219328"
    },
    {
      "k": 558,
      "a_low": 186,
      "a_high": 278,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/186",
        "1/20"
      ],
      "eta": "38925928492111986621366335592905697837715086304169446515358873/659382196947266189783308837018763919655216928971893731148420570"
    },
    {
      "k": 559,
      "a_low": 187,
      "a_high": 279,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/559",
        "1/20"
      ],
      "eta": "37895056237935519358568973475055531910073656345429400079635/562507192657118957109385316149927082782482391107564331421088"
    },
    {
      "k": 560,
      "a_low": 187,
      "a_high": 279,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/560",
        "1/20"
      ],
      "eta": "42199760422063556473564479171668369942906394071266032783091/661888283601394769228544656469265265183453689069492326442000"
    },
    {
      "k": 561,
      "a_low": 187,
      "a_high": 280,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/187",
        "1/20"
      ],
      "eta": "1346570308139768281992357895295646700293225680601728952987/22504674365555376416129428044126256140627833173186153494400"
    },
    {
      "k": 562,
      "a_low": 188,
      "a_high": 280,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/562",
        "1/20"
      ],
      "eta": "1660434452038555464321101244992583918537517987113870149387861218187/24260592704310483042377367065839498122380821131147776027039153620350"
    },
    {
      "k": 563,
      "a_low": 188,
      "a_high": 281,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/563",
        "1/20"
      ],
      "eta": "49163486102262883560003303111123164222881397395105032703888099/761790724538168525014288303519022098607298545475772828893564576"
    },
    {
      "k": 564,
      "a_low": 188,
      "a_high": 281,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/188",
        "1/20"
      ],
      "eta": "4136822317278427029517327707259334441097138709590122082239069831/67860988344661548999756706016497363014874470828830832646940305536"
    },
    {
      "k": 565,
      "a_low": 189,
      "a_high": 282,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/565",
        "1/20"
      ],
      "eta": "138734874922078838523746375951580329208716683558520649991/2004811582681514839857418698215448667593657007291596609960"
    },
    {
      "k": 566,
      "a_low": 189,
      "a_high": 282,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/566",
        "1/20"
      ],
      "eta": "396436362046905282051532274362393243689859142861174524595043738287/6041210519622317214366694373766166180388176364484944759277027684150"
    },
    {
      "k": 567,
      "a_low": 189,
      "a_high": 283,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/189",
        "1/20"
      ],
      "eta": "59391190172297044197064411360433740189377905198213186523918721/961836081987563541274942684858574315325022713897980722536223008"
    },
    {
      "k": 568,
      "a_low": 190,
      "a_high": 283,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/568",
        "1/20"
      ],
      "eta": "7665707145598652833302708265573513565977309622549779148551/109125046887660410257415992121234521528777923615019639710192"
    },
    {
      "k": 569,
      "a_low": 190,
      "a_high": 284,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/569",
        "1/20"
      ],
      "eta": "250731698917065354422460020021485244565077929270729971783/3776710196162821484862049334146685241988884593057763897068"
    },
    {
      "k": 570,
      "a_low": 190,
      "a_high": 284,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/190",
        "1/20"
      ],
      "eta": "71974051234483849820779599016485778398271669944214909589323927/1145275455121684705592533919815146464160337006319059881444634350"
    },
    {
      "k": 571,
      "a_low": 191,
      "a_high": 285,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/571",
        "1/20"
      ],
      "eta": "46491143747609088394499293311144989009526407671260218974790737/654863655731430720024121584162101291884271417212957672821225600"
    },
    {
      "k": 572,
      "a_low": 191,
      "a_high": 285,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/572",
        "1/20"
      ],
      "eta": "6826213034816682642760032819043297081943906825987562720819411865/101209028081167750936903349623633873044646564992022152765191562324"
    },
    {
      "k": 573,
      "a_low": 191,
      "a_high": 286,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/191",
        "1/20"
      ],
      "eta": "271979985672172503096280093722466942236440203219567631357113/4275172012835219805915775871770989499097702229014774064110280"
    },
    {
      "k": 574,
      "a_low": 192,
      "a_high": 286,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/574",
        "1/20"
      ],
      "eta": "32931666894141732944033658028127022747698874301557812616019385503/457300769823412514139043519499619427346418157111280797581662820918"
    },
    {
      "k": 575,
      "a_low": 192,
      "a_high": 287,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/575",
        "1/20"
      ],
      "eta": "3255415057492784975308696692900848714591862510793313/47732815431089542774616707080336793636731533683192256"
    },
    {
      "k": 576,
      "a_low": 192,
      "a_high": 287,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/192",
        "1/20"
      ],
      "eta": "446155528747840908950692708260385052404588905638869882041779/6897087306464929884977752517626049154325828839169045769700000"
    },
    {
      "k": 577,
      "a_low": 193,
      "a_high": 288,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/577",
        "1/20"
      ],
      "eta": "51210497685544337512988803129088428769856641447412521334851/703949150596267681319804993263410053452207160308418610984960"
    },
    {
      "k": 578,
      "a_low": 193,
      "a_high": 288,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/578",
        "1/20"
      ],
      "eta": "8842904767018308722197244249967203017319170280497386322077115566085/127728651688414333495302375344662766987607948916719347163088191826334"
    },
    {
      "k": 579,
      "a_low": 193,
      "a_high": 289,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/193",
        "1/20"
      ],
      "eta": "5949478552146506303097529167279867601351179263782205880269/90902808918189459260734277644869769939409341209527070203584"
    },
    {
      "k": 580,
      "a_low": 194,
      "a_high": 289,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/580",
        "1/20"
      ],
      "eta": "171631323782850613552686107462154506484050887241996543469101/2327478052713730626817950931097295003481872498715440765153720"
    },
    {
      "k": 581,
      "a_low": 194,
      "a_high": 290,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/581",
        "1/20"
      ],
      "eta": "17627461171494193312690518349320928050771123249867323488653539/251915830753864170576393336203174224946085062235794024186411200"
    },
    {
      "k": 582,
      "a_low": 194,
      "a_high": 290,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/194",
        "1/20"
      ],
      "eta": "3159201905720744458977520644125756075298786570926131194826879975/47513085721767164870582088565963869913510069479672369894288453222"
    },
    {
      "k": 583,
      "a_low": 195,
      "a_high": 291,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/583",
        "1/20"
      ],
      "eta": "17730872616413198632226249521191016265922733070756390206297/238114474584857567233424902935274124879436984029000159014944"
    },
    {
      "k": 584,
      "a_low": 195,
      "a_high": 291,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/584",
        "1/20"
      ],
      "eta": "12249030687858945533565409412038147092279851779765120049892367979/172572352754647028420074916586919840810424263282434816924314652048"
    },
    {
      "k": 585,
      "a_low": 195,
      "a_high": 292,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/195",
        "1/20"
      ],
      "eta": "454454378245121424499255950817396307713136481114801426731/6758699497638267936927431499610626354913075825396258001760"
    },
    {
      "k": 586,
      "a_low": 196,
      "a_high": 292,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/586",
        "1/20"
      ],
      "eta": "1252997673265410252541939751740284013314097250712583095969025133/16610789437143715632871388773771510222766786710258231928705282850"
    },
    {
      "k": 587,
      "a_low": 196,
      "a_high": 293,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/587",
        "1/20"
      ],
      "eta": "1739242533291686649239323886087914618433770327549831968739313655/24254282716434290004652020285385613065962813336145035002877973216"
    },
    {
      "k": 588,
      "a_low": 196,
      "a_high": 293,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/196",
        "1/20"
      ],
      "eta": "51556812045394035353551885205830414168071376357735889737250129/755338373004573540390581095311255084126418317974647177978534600"
    },
    {
      "k": 589,
      "a_low": 197,
      "a_high": 294,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/589",
        "1/20"
      ],
      "eta": "556484297270516832222604319724888897299291205360075401380265/7308367324833028014847675647948639276096385547606463289971288"
    },
    {
      "k": 590,
      "a_low": 197,
      "a_high": 294,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/590",
        "1/20"
      ],
      "eta": "54904148685189570450197275049148237635617149939623512450039061/755326219222893913661395631786590406748106362959491582676533962"
    },
    {
      "k": 591,
      "a_low": 197,
      "a_high": 295,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/197",
        "1/20"
      ],
      "eta": "28024192102439918636281284533778521126267065027034962231908289/406188232840592566757797850607181663003380728958043399189960800"
    },
    {
      "k": 592,
      "a_low": 198,
      "a_high": 295,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/592",
        "1/20"
      ],
      "eta": "47922509223609211481214640407253244279444580357287666735251571/621654979332290563828363371431035781822504189773998141867876570"
    },
    {
      "k": 593,
      "a_low": 198,
      "a_high": 296,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/593",
        "1/20"
      ],
      "eta": "37927004810351197443265268065475337335382019599053290985/516666295503131245758013675583373585465913246720755677168"
    },
    {
      "k": 594,
      "a_low": 198,
      "a_high": 296,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/198",
        "1/20"
      ],
      "eta": "1716459273416232562302551682388045794509266905829420925113625450633/24526145598462546553166012905341862759831124491920367345807555904178"
    },
    {
      "k": 595,
      "a_low": 199,
      "a_high": 297,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/595",
        "1/20"
      ],
      "eta": "88485635735121988392248523820358965072593501031926462643/1137523164420499044487997694664744763488771250009303615040"
    },
    {
      "k": 596,
      "a_low": 199,
      "a_high": 297,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/596",
        "1/20"
      ],
      "eta": "44427719386444446530614360336640346850369690629164077696503/597437718593499781689039865636153670718785609775790137731900"
    },
    {
      "k": 597,
      "a_low": 199,
      "a_high": 298,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/199",
        "1/20"
      ],
      "eta": "3589386780109351401821118143696979073476993882804070070453347/50762380806811822417502102342833780788967018626284181860712216"
    },
    {
      "k": 598,
      "a_low": 200,
      "a_high": 298,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/598",
        "1/20"
      ],
      "eta": "6622423996961077682756212389191705764224123143298013499394361025831/84137063240134445569595927112292534321154507378167597057462298733942"
    },
    {
      "k": 599,
      "a_low": 200,
      "a_high": 299,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/599",
        "1/20"
      ],
      "eta": "1311204165325213109183077203404550251081241982519111083522764257/17466373081299620360253903752121118856947935974000802517531440512"
    },
    {
      "k": 600,
      "a_low": 200,
      "a_high": 299,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/200",
        "1/20"
      ],
      "eta": "78351110492724266964393248392080320495683730586674593487/1093109893808978184554245365108913148218717987715082210000"
    },
    {
      "k": 601,
      "a_low": 201,
      "a_high": 300,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/601",
        "1/20"
      ],
      "eta": "2061052161830562450053462905807656900142832022573952708621/25958373245052825434186558980025161766213374957449929220000"
    },
    {
      "k": 602,
      "a_low": 201,
      "a_high": 300,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/602",
        "1/20"
      ],
      "eta": "197352497111087402434863575929275046169508860696027655807753147486625/2596621899208636594442852629890688893950006192496354910872533520759294"
    },
    {
      "k": 603,
      "a_low": 201,
      "a_high": 301,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/201",
        "1/20"
      ],
      "eta": "159660850906620089545374139220409338214775875739210733704137/2205551123266922299009507160973542990890004907449924251950080"
    },
    {
      "k": 604,
      "a_low": 202,
      "a_high": 301,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/604",
        "1/20"
      ],
      "eta": "7162691374921912574745060326967075555007852362385470727770513209/89201493664067398360722908230524833810113533864270891242583266064"
    },
    {
      "k": 605,
      "a_low": 202,
      "a_high": 302,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/605",
        "1/20"
      ],
      "eta": "388688601798442361286648756734095807492195064312957106781/5067720334335551493180034649456444415900887678506041371840"
    },
    {
      "k": 606,
      "a_low": 202,
      "a_high": 302,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/202",
        "1/20"
      ],
      "eta": "477290811709951409664457739648329531128663499832220308321724329/6508380589389573860706728817758058286575342182664236754055521850"
    },
    {
      "k": 607,
      "a_low": 203,
      "a_high": 303,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/607",
        "1/20"
      ],
      "eta": "798322739670157977980444936382840594615044973822058705731677291/9858804507912024553556469477736305971858976856093758075587189280"
    },
    {
      "k": 608,
      "a_low": 203,
      "a_high": 303,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/608",
        "1/20"
      ],
      "eta": "2285588981723558198064564718113662252496266795110930011029935/29449766386076430861453652913250998979930828477967843448558556"
    },
    {
      "k": 609,
      "a_low": 203,
      "a_high": 304,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/203",
        "1/20"
      ],
      "eta": "3228138339782821851361237470294833843601629311803566460881059/43601790660874238564116665321095352603195491711712042245451264"
    },
    {
      "k": 610,
      "a_low": 204,
      "a_high": 304,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/610",
        "1/20"
      ],
      "eta": "336436302658179371688451324213815797854544760758955887111/4110228670727469505435767067732834139398451728015182111990"
    },
    {
      "k": 611,
      "a_low": 204,
      "a_high": 305,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/611",
        "1/20"
      ],
      "eta": "1368190382911768257181306489595404080888821400840904054551341/17474963746714960319358903932938554310992329351512194600044000"
    },
    {
      "k": 612,
      "a_low": 204,
      "a_high": 305,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/204",
        "1/20"
      ],
      "eta": "26115635945620144875251038851749332370494983696546834667949520935/348400788751671150661244630093197962102926387781377359181271693072"
    },
    {
      "k": 613,
      "a_low": 205,
      "a_high": 306,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/613",
        "1/20"
      ],
      "eta": "2248605353626216087431423478454677336606153444952912877631147/27248963310905664603676413349465414592339897687134066475454984"
    },
    {
      "k": 614,
      "a_low": 205,
      "a_high": 306,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/614",
        "1/20"
      ],
      "eta": "33921510399896982567217621946614591435005511315204637754316646475907/428391857512692963692565868047480627595748963067327109293298227473614"
    },
    {
      "k": 615,
      "a_low": 205,
      "a_high": 307,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/205",
        "1/20"
      ],
      "eta": "78294173225884944119629539877739161423911119956368794227/1034956075081074283665859714369723471255371979469540131040"
    },
    {
      "k": 616,
      "a_low": 206,
      "a_high": 307,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/616",
        "1/20"
      ],
      "eta": "7049749564910128254607771527960175238783959246985276663899/84552128319435687469115604529319460866185824818391242424000"
    },
    {
      "k": 617,
      "a_low": 206,
      "a_high": 308,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/617",
        "1/20"
      ],
      "eta": "63206783497934997985647126997204648903807276269403499593005/791495112613689023234691090979469680823405019317363848958344"
    },
    {
      "k": 618,
      "a_low": 206,
      "a_high": 308,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/206",
        "1/20"
      ],
      "eta": "4150388965749305570817523977609694465619373943039899755828781731209/54218252003933692657216181163472776811590135872130254518916881399890"
    },
    {
      "k": 619,
      "a_low": 207,
      "a_high": 309,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/619",
        "1/20"
      ],
      "eta": "43670410888383136682129572593921493837141215883165852647645815/519670630307631829419342583323030510322997541719426829852761856"
    },
    {
      "k": 620,
      "a_low": 207,
      "a_high": 309,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/620",
        "1/20"
      ],
      "eta": "118174967077445668039516007957675553234416200151901070474973213/1463913155654605768951391088688121562133932262105940656261718340"
    },
    {
      "k": 621,
      "a_low": 207,
      "a_high": 310,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/207",
        "1/20"
      ],
      "eta": "13956084015176870347031296585625731620124579172631426580667/180707506162378579801558827647822319170992732408403013456600"
    },
    {
      "k": 622,
      "a_low": 208,
      "a_high": 310,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/622",
        "1/20"
      ],
      "eta": "3956625635815640233767433768740821951133328714266508321197048383/46619175615553146028764820813630581861567956755833416266633058070"
    },
    {
      "k": 623,
      "a_low": 208,
      "a_high": 311,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/623",
        "1/20"
      ],
      "eta": "288627404761960574489496090826696484073140906129921355272714937/3546258418162241948212991650100526908141241740381229830530686400"
    },
    {
      "k": 624,
      "a_low": 208,
      "a_high": 311,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/208",
        "1/20"
      ],
      "eta": "49766879211588194493994191766820016616406095870724021307631/637146791227340299066297450176284902356588540054717113961156"
    },
    {
      "k": 625,
      "a_low": 209,
      "a_high": 312,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/625",
        "1/20"
      ],
      "eta": "1827611856894939566352541305286336922678665012724262433/21370926970413245555759155900571837513270274772760976000"
    },
    {
      "k": 626,
      "a_low": 209,
      "a_high": 312,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/626",
        "1/20"
      ],
      "eta": "27685564782567187159389631386476256741514614353393212495421032319/336656771033288861304229457775337146104533180814114405119628906250"
    },
    {
      "k": 627,
      "a_low": 209,
      "a_high": 313,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/209",
        "1/20"
      ],
      "eta": "464568739030899614316180998535327082195104061278889276134288791/5897095035533912751341735822279231431669544792900748393782536128"
    },
    {
      "k": 628,
      "a_low": 210,
      "a_high": 313,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/628",
        "1/20"
      ],
      "eta": "1867398768343924997523085423829547965964839369981363014525337617/21629611662622318793848864338416262448504738600758364632400304424"
    },
    {
      "k": 629,
      "a_low": 210,
      "a_high": 314,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/629",
        "1/20"
      ],
      "eta": "1310222643738228484883495721493832782028227083199295418072975377/15806626573066420953314672894690441445243029069895782700782775872"
    },
    {
      "k": 630,
      "a_low": 210,
      "a_high": 314,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/210",
        "1/20"
      ],
      "eta": "676950852226691071766752085840210906952872209978243547984882399/8500407487623687538524534172916822518588444856996217789916722390"
    },
    {
      "k": 631,
      "a_low": 211,
      "a_high": 315,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/631",
        "1/20"
      ],
      "eta": "260775844719142116822743365632320195755491938962878824977457/2998350112320474101126723624053539577993495965688203294429600"
    },
    {
      "k": 632,
      "a_low": 211,
      "a_high": 315,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/632",
        "1/20"
      ],
      "eta": "39840904762625178513955648757186944578730253358711939200066945/475891893454238819246494076779446648798739315095596889697103008"
    },
    {
      "k": 633,
      "a_low": 211,
      "a_high": 316,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/211",
        "1/20"
      ],
      "eta": "205487340599602535735052447661191059675459899568747908883481/2559068080711980326021161739473103300002958019763297459346720"
    },
    {
      "k": 634,
      "a_low": 212,
      "a_high": 316,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/634",
        "1/20"
      ],
      "eta": "23812011969935153616275705063920176175120844007632352160526161313843/271298049349749764915124847392488169475220443342336899446299859657598"
    },
    {
      "k": 635,
      "a_low": 212,
      "a_high": 317,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/635",
        "1/20"
      ],
      "eta": "21264668148077685694927149730278706035815152682828369606609/252062511575386014433554258869727407452383810860034501604000"
    },
    {
      "k": 636,
      "a_low": 212,
      "a_high": 317,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/212",
        "1/20"
      ],
      "eta": "28740612949467150992968687215293105648289047966413456515199499/354227470601071104837119061556865407825832639048392146820765800"
    },
    {
      "k": 637,
      "a_low": 213,
      "a_high": 318,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/637",
        "1/20"
      ],
      "eta": "534840129545177103487999198380496606728213443188262682259307/6050284322845504869342543100212678092858692071101026516408200"
    },
    {
      "k": 638,
      "a_low": 213,
      "a_high": 318,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/638",
        "1/20"
      ],
      "eta": "2063364062637824096060580806770797085745494422030371210243835604585/24226094262419515269546505617926495435024935690111652963257995833442"
    },
    {
      "k": 639,
      "a_low": 213,
      "a_high": 319,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/213",
        "1/20"
      ],
      "eta": "27151582302473147468899589379852908693583737783036118412514357/331981037604213353006217614282480835039806913600926101747869792"
    },
    {
      "k": 640,
      "a_low": 214,
      "a_high": 319,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/640",
        "1/20"
      ],
      "eta": "159883667879789316779497781820174057883851271112702380037/1792856187314290747430925001949809831477630614408465808320"
    },
    {
      "k": 641,
      "a_low": 214,
      "a_high": 320,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/641",
        "1/20"
      ],
      "eta": "3972498927521541082405750726404180434657815688855251369978413/46296279613518873183702760736458629904408306415670941807257600"
    },
    {
      "k": 642,
      "a_low": 214,
      "a_high": 320,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/214",
        "1/20"
      ],
      "eta": "6089307861916917583569929983247172952104916401268673858287705/73715462644451477431192266200998770948822852964856758324665298"
    },
    {
      "k": 643,
      "a_low": 215,
      "a_high": 321,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/643",
        "1/20"
      ],
      "eta": "51046379029623329747520488482687799514714959837308237228265321/568460338754115218984628824559911174371376348857299151474381632"
    },
    {
      "k": 644,
      "a_low": 215,
      "a_high": 321,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/644",
        "1/20"
      ],
      "eta": "282529472468533732892027501322578819193502829143375823191782136439/3262621656031261650133371618026819423045632082350770633518224357788"
    },
    {
      "k": 645,
      "a_low": 215,
      "a_high": 322,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/215",
        "1/20"
      ],
      "eta": "333747242947020649625098699643519952682069205724070112413/4009140637024076163902260743966854295260105309491669569000"
    },
    {
      "k": 646,
      "a_low": 216,
      "a_high": 322,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/646",
        "1/20"
      ],
      "eta": "10597004432650357512622886580817588871182564084093655579041308313/117018143571568529754450949751159696313891313536497565629608444650"
    },
    {
      "k": 647,
      "a_low": 216,
      "a_high": 323,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/647",
        "1/20"
      ],
      "eta": "18341639653700372178490728165484894591279772819067281483824629265/210287961740472764323401655338071703236696471749917108440407757824"
    },
    {
      "k": 648,
      "a_low": 216,
      "a_high": 323,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/216",
        "1/20"
      ],
      "eta": "5749262606586084655096039144157133035720090813951301093425812183/68405411499951136439559730170752556730989036614557607321782328160"
    },
    {
      "k": 649,
      "a_low": 217,
      "a_high": 324,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/649",
        "1/20"
      ],
      "eta": "20849396389000575941637338448048429743024197975713691639654825/228688996847974394962488204087133071840393700769263758599159328"
    },
    {
      "k": 650,
      "a_low": 217,
      "a_high": 324,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/650",
        "1/20"
      ],
      "eta": "503428953459851670119628236302176731011691728291969949661028407/5721218743066437245911000116949274580638431513954877343280138850"
    },
    {
      "k": 651,
      "a_low": 217,
      "a_high": 325,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/217",
        "1/20"
      ],
      "eta": "65521779735106582124773068718319966129958453151391224854058181/773769774875194170150126283190694144740964009102962998315920000"
    },
    {
      "k": 652,
      "a_low": 218,
      "a_high": 325,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/652",
        "1/20"
      ],
      "eta": "994958658313445641973380606402402720449386861941295636215977943/10825027113492615628131560374157965985199663411853415638977206880"
    },
    {
      "k": 653,
      "a_low": 218,
      "a_high": 326,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/653",
        "1/20"
      ],
      "eta": "3742682420344437226495653376219479543250111370123455877981389/42237666916173553039005696391041788004937560885642371919391424"
    },
    {
      "k": 654,
      "a_low": 218,
      "a_high": 326,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/218",
        "1/20"
      ],
      "eta": "14399423421508118681624975374102337752225513160641814364766384511713/168491518429209646982286884788466504844874328246313349634401093349418"
    },
    {
      "k": 655,
      "a_low": 219,
      "a_high": 327,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/655",
        "1/20"
      ],
      "eta": "364301135641581301212046373663246020522350034978215962177/3937762445632472600842429381356287097777241768092338185440"
    },
    {
      "k": 656,
      "a_low": 219,
      "a_high": 327,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/656",
        "1/20"
      ],
      "eta": "79122287245240916142977301329356877327848294812305631700485811/885390298720184107424722428602032119090676291959628555463303550"
    },
    {
      "k": 657,
      "a_low": 219,
      "a_high": 328,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/219",
        "1/20"
      ],
      "eta": "24558488491486356828949506790266790053873131498582929227355237/285286650993268948531618762952433248621999535711670329285680256"
    },
    {
      "k": 658,
      "a_low": 220,
      "a_high": 328,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/658",
        "1/20"
      ],
      "eta": "5915181404945089891893735735602511778675982788302176678270474821459/63439411638191420886737203649216205741990580218701721877226854313358"
    },
    {
      "k": 659,
      "a_low": 220,
      "a_high": 329,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/659",
        "1/20"
      ],
      "eta": "119502957355521365619706358453997333856545108004355267751896567/1328218675212053382886975735407706761023390343998724585800830752"
    },
    {
      "k": 660,
      "a_low": 220,
      "a_high": 329,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/220",
        "1/20"
      ],
      "eta": "195218314008272171028385230640043514631075755731034391180395/2247812944802383752371884235309297522679425320608903984186016"
    },
    {
      "k": 661,
      "a_low": 221,
      "a_high": 330,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/661",
        "1/20"
      ],
      "eta": "4133938976966234311547406095869212849951242705574326147487121/44055420022298985924750124299901856851376148054962927918146200"
    },
    {
      "k": 662,
      "a_low": 221,
      "a_high": 330,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/662",
        "1/20"
      ],
      "eta": "526344881094829994636990476812351709193777636395002355362345654752065/5802528143618784217310319369131397693686312912717651715233428537238538"
    },
    {
      "k": 663,
      "a_low": 221,
      "a_high": 331,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/221",
        "1/20"
      ],
      "eta": "4113524196739087765548879737383258573170961393184351774358167/47032101665345061052966153000214675959154225280654379373464800"
    },
    {
      "k": 664,
      "a_low": 222,
      "a_high": 331,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/664",
        "1/20"
      ],
      "eta": "15929590828269564374241058147905486979306480541652126639776453/168486478582136228632011893090480898539821886348497148562401328"
    },
    {
      "k": 665,
      "a_low": 222,
      "a_high": 332,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/665",
        "1/20"
      ],
      "eta": "517892781935925794554685221548250833222710048961956925911/5671861735155118919869055389198439525632432419460911271070"
    },
    {
      "k": 666,
      "a_low": 222,
      "a_high": 332,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/222",
        "1/20"
      ],
      "eta": "498906232710373783947464773687564442410277041146214137013770251/5655922677315517256294346131848811841864389385673868466171604950"
    },
    {
      "k": 667,
      "a_low": 223,
      "a_high": 333,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/667",
        "1/20"
      ],
      "eta": "189988157916466209965846769660778039567000240632674939301881183/1997130662588298141180286410970067485247847325566671249978732160"
    },
    {
      "k": 668,
      "a_low": 223,
      "a_high": 333,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/668",
        "1/20"
      ],
      "eta": "6717868394574217093442930935440284686348045284759024019380927175/72996626072591901628568750880289819401722457928437428033818189036"
    },
    {
      "k": 669,
      "a_low": 223,
      "a_high": 334,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/223",
        "1/20"
      ],
      "eta": "502592656737143002004819448432327386852022556300779083/5658878407592954023479444157164349416792710322041386328"
    },
    {
      "k": 670,
      "a_low": 224,
      "a_high": 334,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/670",
        "1/20"
      ],
      "eta": "25142455060151747849902916747829336262354334811806597944407673171/262379237306083381432563276721562607450937525115820807130643119230"
    },
    {
      "k": 671,
      "a_low": 224,
      "a_high": 335,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/671",
        "1/20"
      ],
      "eta": "611822163987108904513924016647406288824836736661645566898003/6605644094558910498486686501869554233880472894918719990622400"
    },
    {
      "k": 672,
      "a_low": 224,
      "a_high": 335,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/224",
        "1/20"
      ],
      "eta": "25377615060296007285125147616865633556288948024551251299490071935/283403867163332051436320936393419846057115589983416308249204362544"
    },
    {
      "k": 673,
      "a_low": 225,
      "a_high": 336,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/673",
        "1/20"
      ],
      "eta": "5889582497674062849501737181810484946494065215387555911847/61093852928217337180391628547374475839257931423546484299264"
    },
    {
      "k": 674,
      "a_low": 225,
      "a_high": 336,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/674",
        "1/20"
      ],
      "eta": "47509282609580833768556068642849725068288662946846347160497455302797/509069103947561120065372416287993867041524338286159755628074495863854"
    },
    {
      "k": 675,
      "a_low": 225,
      "a_high": 337,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/225",
        "1/20"
      ],
      "eta": "1512855358446804060568258791265306877082619172632816310731/16782881073571740182306709554229543187661067145949342568000"
    },
    {
      "k": 676,
      "a_low": 226,
      "a_high": 337,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/676",
        "1/20"
      ],
      "eta": "44054992645567578859800824197973929630111476180588067169329859/453796074167009919250988809002380299743379516479735169404825000"
    },
    {
      "k": 677,
      "a_low": 226,
      "a_high": 338,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/677",
        "1/20"
      ],
      "eta": "14218465951622427109178470846188432127474171673071556718943725/151406854920674951775484662179574869393025796156403613744575296"
    },
    {
      "k": 678,
      "a_low": 226,
      "a_high": 338,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/226",
        "1/20"
      ],
      "eta": "10501450758518623370408496337178057038826590312071633735311093935403/115581519780927724822918060249009194182177179556509298961193182270990"
    },
    {
      "k": 679,
      "a_low": 227,
      "a_high": 339,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/679",
        "1/20"
      ],
      "eta": "7261533127900336048465501539473710324647463234024818161006296895/74362417100683044730082169535605497129123019822869610009198493152"
    },
    {
      "k": 680,
      "a_low": 227,
      "a_high": 339,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/680",
        "1/20"
      ],
      "eta": "35657792148568446438065800789769477751402512116881365046119/376939806439824344077144971378169519312707226068522541680240"
    },
    {
      "k": 681,
      "a_low": 227,
      "a_high": 340,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/227",
        "1/20"
      ],
      "eta": "543366791596886008852517644800719921213608668049647595418641/5941917205344510138188718719676615136538446831585599696525600"
    },
    {
      "k": 682,
      "a_low": 228,
      "a_high": 340,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/682",
        "1/20"
      ],
      "eta": "43031005529475886630477002549767732890823712500021454596913423379/437687864042275856402566625563805594280840022016495151101568147870"
    },
    {
      "k": 683,
      "a_low": 228,
      "a_high": 341,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/683",
        "1/20"
      ],
      "eta": "21245845618622040638566863086877299800369002938351598009670905817/223232974485740124371031054385027400637878381181053195320100532256"
    },
    {
      "k": 684,
      "a_low": 228,
      "a_high": 341,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/228",
        "1/20"
      ],
      "eta": "96462618610741693521731778955761712677147636350123192987034673/1046851371285321863824871699743670382696092826098807149692340008"
    },
    {
      "k": 685,
      "a_low": 229,
      "a_high": 342,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/685",
        "1/20"
      ],
      "eta": "43417273663324616298547499739515212702479260304495401509/439106986950454593696962345962220050075095496248455072760"
    },
    {
      "k": 686,
      "a_low": 229,
      "a_high": 342,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/686",
        "1/20"
      ],
      "eta": "605207420663994619430948554706803547130711091334091738415186613071/6314280854229200012839060041196202379673883212224373270685370235550"
    },
    {
      "k": 687,
      "a_low": 229,
      "a_high": 343,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/229",
        "1/20"
      ],
      "eta": "2044732838848965323585307391195181032227020618261765834929/22051255200014958804207976256188877469721845816914771474272"
    },
    {
      "k": 688,
      "a_low": 230,
      "a_high": 343,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/688",
        "1/20"
      ],
      "eta": "5211940234784386638644170698124031639406931781761954156891805569/52367898982416410586521148331755683508131092512730040082216515988"
    },
    {
      "k": 689,
      "a_low": 230,
      "a_high": 344,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/689",
        "1/20"
      ],
      "eta": "10253146961287629554670795454002577411554464694325256186930749/106343872655293265839951816037919110125689018240636831534869924"
    },
    {
      "k": 690,
      "a_low": 230,
      "a_high": 344,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/230",
        "1/20"
      ],
      "eta": "14727469290812158971299048585296379101560700883274242881634134277/157664364382801474750831660148178292347371100318631854928389927210"
    },
    {
      "k": 691,
      "a_low": 231,
      "a_high": 345,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/691",
        "1/20"
      ],
      "eta": "5039763440729616280788646069414695139433047344924167839000361/50357358990557100612907539261047866651470253291628492042635200"
    },
    {
      "k": 692,
      "a_low": 231,
      "a_high": 345,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/692",
        "1/20"
      ],
      "eta": "4008505292510980495381693134517044513506837130199552646413020601645/41293163691917367520628558263590855965976964235852317782642259008276"
    },
    {
      "k": 693,
      "a_low": 231,
      "a_high": 346,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/231",
        "1/20"
      ],
      "eta": "16184515312496173530891425847342510433034642887764256721090237/172206131449182818018060107508783561899371661716473507964893160"
    },
    {
      "k": 694,
      "a_low": 232,
      "a_high": 346,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/694",
        "1/20"
      ],
      "eta": "18042108874013629394306937769756673445691809377532759242074213763/179140298927846167518406250850687014810146121004718016710458751758"
    },
    {
      "k": 695,
      "a_low": 232,
      "a_high": 347,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/695",
        "1/20"
      ],
      "eta": "162356673541578076876444084269067336191946995376435166964369/1662904070851365817615498165761307972509372737180501071073920"
    },
    {
      "k": 696,
      "a_low": 232,
      "a_high": 347,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/232",
        "1/20"
      ],
      "eta": "48145608176032296666699883476551011248207239605964081334349023/508656519453282129467428937686403953639260109304449033960204400"
    },
    {
      "k": 697,
      "a_low": 233,
      "a_high": 348,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/697",
        "1/20"
      ],
      "eta": "39695135927953890422123364860108387043814581375351726292631579/392003454834021928794750045271514565052189526668331131713099360"
    },
    {
      "k": 698,
      "a_low": 233,
      "a_high": 348,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/698",
        "1/20"
      ],
      "eta": "1646631871770016303339868944728139322826003264754184404417036765889915/16754595116744731564747718924955896275523619073517522515822961070788202"
    },
    {
      "k": 699,
      "a_low": 233,
      "a_high": 349,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/233",
        "1/20"
      ],
      "eta": "796784647242692130364849338049795814707840681582513894670027767/8368001159512215892613886511392786183437786333449007501590708992"
    },
    {
      "k": 700,
      "a_low": 234,
      "a_high": 349,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/700",
        "1/20"
      ],
      "eta": "148758813173395655723455559137743625527825394404559397474131/1460088847423626407874849812077789306415618070358063370970000"
    },
    {
      "k": 701,
      "a_low": 234,
      "a_high": 350,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/701",
        "1/20"
      ],
      "eta": "44974215450801805692509867869825165546071625840767041586649531/455056309296674428643118765686607465051828390876441449070280000"
    },
    {
      "k": 702,
      "a_low": 234,
      "a_high": 350,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/234",
        "1/20"
      ],
      "eta": "66714283994580191090046860447407052008960549698334179829552012430945/695862652123155545164261213884827326850240225304222186471858414254826"
    },
    {
      "k": 703,
      "a_low": 235,
      "a_high": 351,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/703",
        "1/20"
      ],
      "eta": "15475172063251826493885960899684366103946567/151100769598473998295498834459759290378287104"
    },
    {
      "k": 704,
      "a_low": 235,
      "a_high": 351,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/704",
        "1/20"
      ],
      "eta": "6707151039950084378259499724843207283756252437585500559949432393/67433418392799303257812324906317776396409914655159156587691293296"
    },
    {
      "k": 705,
      "a_low": 235,
      "a_high": 352,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/235",
        "1/20"
      ],
      "eta": "91479736373168130056375326907791727611120306387119217751/948655690522091235864943145766799861332786143633543485440"
    },
    {
      "k": 706,
      "a_low": 236,
      "a_high": 352,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/706",
        "1/20"
      ],
      "eta": "210542473705558273167847628449733623118311/2053433451090403727754295501386292374276150"
    },
    {
      "k": 707,
      "a_low": 236,
      "a_high": 353,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/707",
        "1/20"
      ],
      "eta": "3649451076295596549775054692248590839545622490645283968369399235/36491252220060674584698754378821853553941197436074884045965528864"
    },
    {
      "k": 708,
      "a_low": 236,
      "a_high": 353,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/236",
        "1/20"
      ],
      "eta": "30922197333427877113972339268765323363384330528351707787959619/318550135270184331113785839332430569859211520968220876557346160"
    },
    {
      "k": 709,
      "a_low": 237,
      "a_high": 354,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/709",
        "1/20"
      ],
      "eta": "480885531021372221343788473035074394162637/4688144299741653712659734345763725031048096"
    },
    {
      "k": 710,
      "a_low": 237,
      "a_high": 354,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/710",
        "1/20"
      ],
      "eta": "2276945359985138538075523492702055151269808522358052273156103684767/22627682466070893333215626648851096871460199998297139934237352823750"
    },
    {
      "k": 711,
      "a_low": 237,
      "a_high": 355,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/237",
        "1/20"
      ],
      "eta": "370073161958232506680836017940905696392895312935157228507004919/3790855815273173057288902235879694451311898914393471580218376800"
    },
    {
      "k": 712,
      "a_low": 238,
      "a_high": 355,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/712",
        "1/20"
      ],
      "eta": "429143556900577881303302066309046174401821/4179080628684322602669540314356279998506400"
    },
    {
      "k": 713,
      "a_low": 238,
      "a_high": 356,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/713",
        "1/20"
      ],
      "eta": "10635551695363750007551249713028849110785763870037296970434467/105130574650770708077209936098362544260727707581695114198940328"
    },
    {
      "k": 714,
      "a_low": 238,
      "a_high": 356,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/238",
        "1/20"
      ],
      "eta": "10666156957478678180301331017085703840494798814669857697128178712577/108561649945404638637038481738402070983968510935577041502132498308162"
    },
    {
      "k": 715,
      "a_low": 239,
      "a_high": 357,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/715",
        "1/20"
      ],
      "eta": "597022528062092678167960899021256488026869/5811533002095859053593633437983214204631040"
    },
    {
      "k": 716,
      "a_low": 239,
      "a_high": 357,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/716",
        "1/20"
      ],
      "eta": "1802142343979334357351946966230071870311/17788384786467190883860911626771991421900"
    },
    {
      "k": 717,
      "a_low": 239,
      "a_high": 358,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/239",
        "1/20"
      ],
      "eta": "408520413403067590787952169823910977575049397666799259230457681/4135089355190169151554080880524362719493280103460146361498756488"
    },
    {
      "k": 718,
      "a_low": 240,
      "a_high": 358,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/718",
        "1/20"
      ],
      "eta": "5113439475675060794659480190349832475361053/49721121801199724136775550515762406257162626"
    },
    {
      "k": 719,
      "a_low": 240,
      "a_high": 359,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/719",
        "1/20"
      ],
      "eta": "1663182262944823392637580530455486680111205205/16408976423513969554001175904674856728247403456"
    },
    {
      "k": 720,
      "a_low": 240,
      "a_high": 359,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/240",
        "1/20"
      ],
      "eta": "22599984915491786752166211832351827548806480534227502349453/227346712464538779144606627512135702775314984451092359630350"
    },
    {
      "k": 721,
      "a_low": 241,
      "a_high": 360,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/721",
        "1/20"
      ],
      "eta": "972137121947046044910053212508633585403689/9448884679033947265191258912772778601388800"
    },
    {
      "k": 722,
      "a_low": 241,
      "a_high": 360,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/722",
        "1/20"
      ],
      "eta": "2989486445670883232942701880841059935008215/29460357115963043736866113392000733156035514"
    },
    {
      "k": 723,
      "a_low": 241,
      "a_high": 361,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/241",
        "1/20"
      ],
      "eta": "853785606635632656476814113175392140007696256834817254699682479/8542596018506268064497308115310583446580928404263904348463899840"
    },
    {
      "k": 724,
      "a_low": 242,
      "a_high": 361,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/724",
        "1/20"
      ],
      "eta": "3210038402298661645997197642688790842108237/31167339286011214671624137418135294487413096"
    },
    {
      "k": 725,
      "a_low": 242,
      "a_high": 362,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/725",
        "1/20"
      ],
      "eta": "2062383519032696520472888224843063206639/20314632736899802228659723198490421713280"
    },
    {
      "k": 726,
      "a_low": 242,
      "a_high": 362,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/242",
        "1/20"
      ],
      "eta": "2818263223092975486027898525700556179951/28147483655415778174657343574559664661750"
    },
    {
      "k": 727,
      "a_low": 243,
      "a_high": 363,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/727",
        "1/20"
      ],
      "eta": "1147550712547942140128893793516906926906471/11137556024562985918222068459359958639144960"
    },
    {
      "k": 728,
      "a_low": 243,
      "a_high": 363,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/728",
        "1/20"
      ],
      "eta": "3829766282123795166996902133338695375713455/37680858803687032853508569596454525451821056"
    },
    {
      "k": 729,
      "a_low": 243,
      "a_high": 364,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/243",
        "1/20"
      ],
      "eta": "162706637409159967492347555441543674786101/1624180431503244979067883456473300703316536"
    },
    {
      "k": 730,
      "a_low": 244,
      "a_high": 364,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/730",
        "1/20"
      ],
      "eta": "50904000408702516927255548124134791014749/493531458938895144612259637347668684288930"
    },
    {
      "k": 731,
      "a_low": 244,
      "a_high": 365,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/731",
        "1/20"
      ],
      "eta": "27594480977280031399631731168499770115721381/271376772898617902892572655939417079488519200"
    },
    {
      "k": 732,
      "a_low": 244,
      "a_high": 365,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/244",
        "1/20"
      ],
      "eta": "1202908848649613441379596330546897517539063/11993422257932011704789755745552171226134408"
    },
    {
      "k": 733,
      "a_low": 245,
      "a_high": 366,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/733",
        "1/20"
      ],
      "eta": "181290089454345999355194571693308911713355141/1756987630036348279656910827227917055798384352"
    },
    {
      "k": 734,
      "a_low": 245,
      "a_high": 366,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/734",
        "1/20"
      ],
      "eta": "182109334442934364442461540890605466306704045/1788959783271074992632121044355091397489138058"
    },
    {
      "k": 735,
      "a_low": 245,
      "a_high": 367,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/245",
        "1/20"
      ],
      "eta": "649894970322611505790879249254938745091721/6476328411341850753339861477370640575655040"
    },
    {
      "k": 736,
      "a_low": 246,
      "a_high": 367,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/736",
        "1/20"
      ],
      "eta": "632884506190874312346214699051592852069/6127343410516329897887722519014798490800"
    },
    {
      "k": 737,
      "a_low": 246,
      "a_high": 368,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/737",
        "1/20"
      ],
      "eta": "233916315184963616339501645043996132063235/2296859850375225537669990441047584837778432"
    },
    {
      "k": 738,
      "a_low": 246,
      "a_high": 368,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/246",
        "1/20"
      ],
      "eta": "310723968249565910859299013404782071029087/3092796285866080550519381833727922733432350"
    },
    {
      "k": 739,
      "a_low": 247,
      "a_high": 369,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/739",
        "1/20"
      ],
      "eta": "269154383679952831973120766025633187939329433/2604857916188661758911319382697465960792176384"
    },
    {
      "k": 740,
      "a_low": 247,
      "a_high": 369,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/740",
        "1/20"
      ],
      "eta": "10138715813335866406497128187539179954373/99445140727620878171105472175622509228692"
    },
    {
      "k": 741,
      "a_low": 247,
      "a_high": 370,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/247",
        "1/20"
      ],
      "eta": "301516544172366441246241971778763912946157/2999626428283075907983237024718500813501600"
    },
    {
      "k": 742,
      "a_low": 248,
      "a_high": 370,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/742",
        "1/20"
      ],
      "eta": "23667760070123059412219160686451642474242927/228823614236330771195851509144289864313471590"
    },
    {
      "k": 743,
      "a_low": 248,
      "a_high": 371,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/743",
        "1/20"
      ],
      "eta": "122189060183650307856823768002651493968741925/1197959511838179343777752907597783004942396672"
    },
    {
      "k": 744,
      "a_low": 248,
      "a_high": 371,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/248",
        "1/20"
      ],
      "eta": "24054478408042708255754346945765644282351/239029804219220247543759703353464128886016"
    },
    {
      "k": 745,
      "a_low": 249,
      "a_high": 372,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/745",
        "1/20"
      ],
      "eta": "49956196991071556414594283947755984667/482804047491585817425600044719844580960"
    },
    {
      "k": 746,
      "a_low": 249,
      "a_high": 372,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/746",
        "1/20"
      ],
      "eta": "5414032928759926609311208922924392401418061/53023185628634053258345649586729430978039990"
    },
    {
      "k": 747,
      "a_low": 249,
      "a_high": 373,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/249",
        "1/20"
      ],
      "eta": "2249368066717827845493197327837580358751/22340874372763805229080493382404707490816"
    },
    {
      "k": 748,
      "a_low": 250,
      "a_high": 373,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/748",
        "1/20"
      ],
      "eta": "7120948276070640739223172680882759061359/68752459144701564455949942352577678707968"
    },
    {
      "k": 749,
      "a_low": 250,
      "a_high": 374,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/749",
        "1/20"
      ],
      "eta": "29722809827581306512950255303901148026167355/290969504477938971257359333690497868112969216"
    },
    {
      "k": 750,
      "a_low": 250,
      "a_high": 374,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/250",
        "1/20"
      ],
      "eta": "1213004275657932748711471699376856804209/12034028215971339693326465553332620466250"
    },
    {
      "k": 751,
      "a_low": 251,
      "a_high": 375,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/751",
        "1/20"
      ],
      "eta": "39940572248096099104688037487063262103067853/385483223051329727006486166216002323824000000"
    },
    {
      "k": 752,
      "a_low": 251,
      "a_high": 375,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/752",
        "1/20"
      ],
      "eta": "244866096029167623801643768910601229745675/2394581507588050037832362476799589247773504"
    },
    {
      "k": 753,
      "a_low": 251,
      "a_high": 376,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/251",
        "1/20"
      ],
      "eta": "1271047446122931850317023346228734137492429/12603696588400835120736522043546549623847680"
    },
    {
      "k": 754,
      "a_low": 252,
      "a_high": 376,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/754",
        "1/20"
      ],
      "eta": "116502201608033794470877247538503514251849/1123315548768307410171205665487021516515402"
    },
    {
      "k": 755,
      "a_low": 252,
      "a_high": 377,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/755",
        "1/20"
      ],
      "eta": "874556441330501818654904913893854823767507/8548794786885464429106816107550152764833440"
    },
    {
      "k": 756,
      "a_low": 252,
      "a_high": 377,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/252",
        "1/20"
      ],
      "eta": "73701852891851753618000018646441900633853/730015972247993198640106024986866181252000"
    },
    {
      "k": 757,
      "a_low": 253,
      "a_high": 378,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/757",
        "1/20"
      ],
      "eta": "4400571578005504222965605834171503971639181/42415089170057933423448329542393047409013280"
    },
    {
      "k": 758,
      "a_low": 253,
      "a_high": 378,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/758",
        "1/20"
      ],
      "eta": "39781204633341075498048784982793943306371135/388460052136024636597093090700280578207462678"
    },
    {
      "k": 759,
      "a_low": 253,
      "a_high": 379,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/253",
        "1/20"
      ],
      "eta": "124219478938301655442939962086062181937967913/1229801418355583889387250783352666886835813248"
    },
    {
      "k": 760,
      "a_low": 254,
      "a_high": 379,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/760",
        "1/20"
      ],
      "eta": "24346618844807135075406531736730840557837/234441104990263624093162676995896526091280"
    },
    {
      "k": 761,
      "a_low": 254,
      "a_high": 380,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/761",
        "1/20"
      ],
      "eta": "91649633362785479276194461320765779280929/894578694819491288914142541634411069598000"
    },
    {
      "k": 762,
      "a_low": 254,
      "a_high": 380,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/254",
        "1/20"
      ],
      "eta": "32726359621401867808377482669730842477411803/323645265390967039388088807217984558887785718"
    },
    {
      "k": 763,
      "a_low": 255,
      "a_high": 381,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/763",
        "1/20"
      ],
      "eta": "5063992900288623617927052829633402826816533/48745511915106188622691087440012675225017856"
    },
    {
      "k": 764,
      "a_low": 255,
      "a_high": 381,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/764",
        "1/20"
      ],
      "eta": "4138385499075785898253796290400442360783065/40353198752496670158257679622418617715039956"
    },
    {
      "k": 765,
      "a_low": 255,
      "a_high": 382,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/255",
        "1/20"
      ],
      "eta": "30630682422684407701403946208151384304329/302777295897229753869254821006035212976480"
    },
    {
      "k": 766,
      "a_low": 256,
      "a_high": 382,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/766",
        "1/20"
      ],
      "eta": "6517064779996303555961443280179478990827/62673589851729531428037342489973972512750"
    },
    {
      "k": 767,
      "a_low": 256,
      "a_high": 383,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/767",
        "1/20"
      ],
      "eta": "433733344394277304075175487861484282340041685/4227585827393040319012701767148883136225634368"
    },
    {
      "k": 768,
      "a_low": 256,
      "a_high": 383,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/256",
        "1/20"
      ],
      "eta": "3858308141148710161608174532306244584821/38097641223839349400823835292194941184640"
    },
    {
      "k": 769,
      "a_low": 257,
      "a_high": 384,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/769",
        "1/20"
      ],
      "eta": "24363590888574493376143633016289410679770839/234219467768015469761711436369889190024773632"
    },
    {
      "k": 770,
      "a_low": 257,
      "a_high": 384,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/770",
        "1/20"
      ],
      "eta": "2740751469474801564058216787647310828239339/26687389723659323954412398657300955539432770"
    },
    {
      "k": 771,
      "a_low": 257,
      "a_high": 385,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/257",
        "1/20"
      ],
      "eta": "124753473961612031909129097015641554160779/1231267861133832053385359988642743635852800"
    },
    {
      "k": 772,
      "a_low": 258,
      "a_high": 385,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/772",
        "1/20"
      ],
      "eta": "277122577520556622282609448803516593011203/2661653885556896359067064269822185714750920"
    },
    {
      "k": 773,
      "a_low": 258,
      "a_high": 386,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/773",
        "1/20"
      ],
      "eta": "135195346329103063483331550561547607155514015/1315903111952803214274962345434646826979728256"
    },
    {
      "k": 774,
      "a_low": 258,
      "a_high": 386,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/258",
        "1/20"
      ],
      "eta": "40228490489712670548671662374581455845501827/396621482322815456555738090811733238700015102"
    },
    {
      "k": 775,
      "a_low": 259,
      "a_high": 387,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/775",
        "1/20"
      ],
      "eta": "32245115732497947576266817056120733148939/309596050200121830725351212048979323837440"
    },
    {
      "k": 776,
      "a_low": 259,
      "a_high": 387,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/776",
        "1/20"
      ],
      "eta": "118603520319852887511596104734265019918173/1153277955369134384624042011903008064430000"
    },
    {
      "k": 777,
      "a_low": 259,
      "a_high": 388,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/259",
        "1/20"
      ],
      "eta": "10581179566102957043341806381751852472022787/104274675151301974706173826252028932385629472"
    },
    {
      "k": 778,
      "a_low": 260,
      "a_high": 388,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/778",
        "1/20"
      ],
      "eta": "18938975525656839641591889758555431431316151/181673987447744032073735741334493166193843462"
    },
    {
      "k": 779,
      "a_low": 260,
      "a_high": 389,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/779",
        "1/20"
      ],
      "eta": "4002327705132815414076921497065502850573915/38902528803565506201956613500779980939212128"
    },
    {
      "k": 780,
      "a_low": 260,
      "a_high": 389,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/260",
        "1/20"
      ],
      "eta": "22273676156081193613553622696813757317863/219273986133896307716013060179977106211480"
    },
    {
      "k": 781,
      "a_low": 261,
      "a_high": 390,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/781",
        "1/20"
      ],
      "eta": "206560651373760121081685410787737814519161/1980789086281216125372871163177706950642400"
    },
    {
      "k": 782,
      "a_low": 261,
      "a_high": 390,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/782",
        "1/20"
      ],
      "eta": "1260341389725326448011000476113663120505324495/12238687804483267358060784961999049474938256318"
    },
    {
      "k": 783,
      "a_low": 261,
      "a_high": 391,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/261",
        "1/20"
      ],
      "eta": "187400504120347289808924242507351484983646637/1844045717968455606814468172302071180096059520"
    },
    {
      "k": 784,
      "a_low": 262,
      "a_high": 391,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/784",
        "1/20"
      ],
      "eta": "3537143599629466310709319882643564630716/33888689035328718510738212645450641429533"
    },
    {
      "k": 785,
      "a_low": 262,
      "a_high": 392,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/785",
        "1/20"
      ],
      "eta": "15776721946491538025304619946907095413449/153142303202227819038365997018833695712000"
    },
    {
      "k": 786,
      "a_low": 262,
      "a_high": 392,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/262",
        "1/20"
      ],
      "eta": "1971624465498730204705638044625649725507347/19381314324599958361539344226492197566902150"
    },
    {
      "k": 787,
      "a_low": 263,
      "a_high": 393,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/787",
        "1/20"
      ],
      "eta": "1850618662266516727986161051009084456571418067/17724577696281501737140612783371855161359814400"
    },
    {
      "k": 788,
      "a_low": 263,
      "a_high": 393,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/788",
        "1/20"
      ],
      "eta": "14520891695744584287705089772099511748608405/140818659764951766880218151082114241478300148"
    },
    {
      "k": 789,
      "a_low": 263,
      "a_high": 394,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/263",
        "1/20"
      ],
      "eta": "8886714188715316504201014065005954515197/87319114356959454762036511433351583366432"
    },
    {
      "k": 790,
      "a_low": 264,
      "a_high": 394,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/790",
        "1/20"
      ],
      "eta": "20595384706008313323205111789224734757023/197081918625011731281447501448480470217830"
    },
    {
      "k": 791,
      "a_low": 264,
      "a_high": 395,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/791",
        "1/20"
      ],
      "eta": "234436294219486322783265535952387016286504537/2272617807137517135677535612859915252455113600"
    },
    {
      "k": 792,
      "a_low": 264,
      "a_high": 395,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/264",
        "1/20"
      ],
      "eta": "81095503641108680411475249846551639972659/796031833503400676173299616474012673382864"
    },
    {
      "k": 793,
      "a_low": 265,
      "a_high": 396,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/793",
        "1/20"
      ],
      "eta": "1331595397319665592147616391451578053136984/12738212318301036257566068809467323291108003"
    },
    {
      "k": 794,
      "a_low": 265,
      "a_high": 396,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/794",
        "1/20"
      ],
      "eta": "39503764025443625634611929835665738623951415/382591593941053419451508270942061655633300626"
    },
    {
      "k": 795,
      "a_low": 265,
      "a_high": 397,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/265",
        "1/20"
      ],
      "eta": "610869708760450453367569638234860247171729/5993694615852449272391377402175633969254400"
    },
    {
      "k": 796,
      "a_low": 266,
      "a_high": 397,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/796",
        "1/20"
      ],
      "eta": "149319635328803279031977490980986109844717/1427175389877983762059561323117178009733200"
    },
    {
      "k": 797,
      "a_low": 266,
      "a_high": 398,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/797",
        "1/20"
      ],
      "eta": "67447714229874641483017078465603498482770495/652982642107066810579157111466279384458017792"
    },
    {
      "k": 798,
      "a_low": 266,
      "a_high": 398,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/266",
        "1/20"
      ],
      "eta": "60205015829939926144839246665609737082097283/590135190883709729688995277537241497380436990"
    },
    {
      "k": 799,
      "a_low": 267,
      "a_high": 399,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/799",
        "1/20"
      ],
      "eta": "1327923864705510344007193975000070326068169/12688062516098229702443857346185563819589632"
    },
    {
      "k": 800,
      "a_low": 267,
      "a_high": 399,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/800",
        "1/20"
      ],
      "eta": "94944777258040459281440494569923935381/918348599361224120641357482752334097850"
    },
    {
      "k": 801,
      "a_low": 267,
      "a_high": 400,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/267",
        "1/20"
      ],
      "eta": "1264890096069291716905110023391630224187589/12393306359517621240927483907688414536320000"
    },
    {
      "k": 802,
      "a_low": 268,
      "a_high": 400,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/802",
        "1/20"
      ],
      "eta": "21978769398197253701499995948896581338297729/209824354646576458463894022069773844235406490"
    },
    {
      "k": 803,
      "a_low": 268,
      "a_high": 401,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/803",
        "1/20"
      ],
      "eta": "216604800426254742774154098377289757431838995/2094328328393327918733426685207671115465162784"
    },
    {
      "k": 804,
      "a_low": 268,
      "a_high": 401,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/268",
        "1/20"
      ],
      "eta": "4153834966974763570248177943621540992524857/40659640400188312421351003661717912594887952"
    },
    {
      "k": 805,
      "a_low": 269,
      "a_high": 402,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/805",
        "1/20"
      ],
      "eta": "4985330614366498050316954502945659850407483/47578474842524093962439051413538926171582560"
    },
    {
      "k": 806,
      "a_low": 269,
      "a_high": 402,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/806",
        "1/20"
      ],
      "eta": "3576253409268013386610280850800667399618047/34547259026058440262480944248280272277706150"
    },
    {
      "k": 807,
      "a_low": 269,
      "a_high": 403,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/269",
        "1/20"
      ],
      "eta": "12137528841764666856658098833073323558003639/118758099452606081288172021388234513681916544"
    },
    {
      "k": 808,
      "a_low": 270,
      "a_high": 403,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/808",
        "1/20"
      ],
      "eta": "2272989296040888054560801702764339760158457/21674562564855336558235873296640839467195904"
    },
    {
      "k": 809,
      "a_low": 270,
      "a_high": 404,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/809",
        "1/20"
      ],
      "eta": "30800697214239425972898668359321402797581455/297432717037720541690616652060693659134966816"
    },
    {
      "k": 810,
      "a_low": 270,
      "a_high": 404,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/270",
        "1/20"
      ],
      "eta": "11969461395949217450008792065396969253799/117002295960852711187452989540324107624590"
    },
    {
      "k": 811,
      "a_low": 271,
      "a_high": 405,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/811",
        "1/20"
      ],
      "eta": "1745208555696070227076781802838309157615153/16636676640910973518807783102751358810854400"
    },
    {
      "k": 812,
      "a_low": 271,
      "a_high": 405,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/812",
        "1/20"
      ],
      "eta": "21566134773756932767273587985084909171093365/208072891114514772437761646260727190727802788"
    },
    {
      "k": 813,
      "a_low": 271,
      "a_high": 406,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/271",
        "1/20"
      ],
      "eta": "34463713660620515083071849622625212778321/336746858237541025231865428954073104178400"
    },
    {
      "k": 814,
      "a_low": 272,
      "a_high": 406,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/814",
        "1/20"
      ],
      "eta": "326365164930359272379939578877237385051461/3108603294660337154494109707515597141570258"
    },
    {
      "k": 815,
      "a_low": 272,
      "a_high": 407,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/815",
        "1/20"
      ],
      "eta": "23177553229272802496629455194323905687411139/223540523876091988863286067899255783325046080"
    },
    {
      "k": 816,
      "a_low": 272,
      "a_high": 407,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/272",
        "1/20"
      ],
      "eta": "25253526973004101331124020820615917167769/246522789212261998196791847324118808892100"
    },
    {
      "k": 817,
      "a_low": 273,
      "a_high": 408,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/817",
        "1/20"
      ],
      "eta": "1558037244732113765238358960676577487924613/14835693062801441809894415268281222777967360"
    },
    {
      "k": 818,
      "a_low": 273,
      "a_high": 408,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/818",
        "1/20"
      ],
      "eta": "2281296879005108363437571408898275968127045125/21983239869916400406362139015842563022295272078"
    },
    {
      "k": 819,
      "a_low": 273,
      "a_high": 409,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/273",
        "1/20"
      ],
      "eta": "10278547005620167519767622760858939962287371/100297803196035849327046540640687916565940736"
    },
    {
      "k": 820,
      "a_low": 274,
      "a_high": 409,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/820",
        "1/20"
      ],
      "eta": "901179533879741972614553685864046645603/8574115133806483695060320381524609576440"
    },
    {
      "k": 821,
      "a_low": 274,
      "a_high": 410,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/821",
        "1/20"
      ],
      "eta": "189955247608716508694612670211201901707357/1829823602252667184106269981416973375644800"
    },
    {
      "k": 822,
      "a_low": 274,
      "a_high": 410,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/274",
        "1/20"
      ],
      "eta": "29670626211230080295359952440282510253730881/289258770190527048318252097605044531552617066"
    },
    {
      "k": 823,
      "a_low": 275,
      "a_high": 411,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/823",
        "1/20"
      ],
      "eta": "3335088118406969943059353964718976965559924529/31721663671785689548792109387784681740419934208"
    },
    {
      "k": 824,
      "a_low": 275,
      "a_high": 411,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/824",
        "1/20"
      ],
      "eta": "6541477805465152583615447972565778035400765/62959473340956865565836965008172083441495776"
    },
    {
      "k": 825,
      "a_low": 275,
      "a_high": 412,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/275",
        "1/20"
      ],
      "eta": "18674005820392522882432158549227593051757/181980503593631178814048992093639023322000"
    },
    {
      "k": 826,
      "a_low": 276,
      "a_high": 412,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/826",
        "1/20"
      ],
      "eta": "1296142878207704015869673241917976187795057/12318422456122098503686541510489316007886250"
    },
    {
      "k": 827,
      "a_low": 276,
      "a_high": 413,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/827",
        "1/20"
      ],
      "eta": "1505414469493883816444144029116564332749379425/14484110232809656277812461129394491542063935136"
    },
    {
      "k": 828,
      "a_low": 276,
      "a_high": 413,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/276",
        "1/20"
      ],
      "eta": "6123408679844365189671420194262804169931903/59619340048930228613647586089265578163280360"
    },
    {
      "k": 829,
      "a_low": 277,
      "a_high": 414,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/829",
        "1/20"
      ],
      "eta": "305809465282553772834775189516619794990799167/2905533537589589566642037202045241013794340256"
    },
    {
      "k": 830,
      "a_low": 277,
      "a_high": 414,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/830",
        "1/20"
      ],
      "eta": "7370429203188570064975914858085951778741473/70853567789434681422825894927924089977411730"
    },
    {
      "k": 831,
      "a_low": 277,
      "a_high": 415,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/277",
        "1/20"
      ],
      "eta": "335463126600082162289982382346037072217933/3264893916984753149807434526829082893456000"
    },
    {
      "k": 832,
      "a_low": 278,
      "a_high": 415,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/832",
        "1/20"
      ],
      "eta": "716024826697656466127296871072589721514387/6797701307147062473346647867636211643264160"
    },
    {
      "k": 833,
      "a_low": 278,
      "a_high": 416,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/833",
        "1/20"
      ],
      "eta": "10061618241014815611647887223075280909954995/96691817791192277250443091471921342172901376"
    },
    {
      "k": 834,
      "a_low": 278,
      "a_high": 416,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/278",
        "1/20"
      ],
      "eta": "15394810353240000863963120774025639173740621/149696428120639768931432196180425288356385466"
    },
    {
      "k": 835,
      "a_low": 279,
      "a_high": 417,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/835",
        "1/20"
      ],
      "eta": "398527373059877812005023074039918804377863/3782395662640809582183951881385082885029120"
    },
    {
      "k": 836,
      "a_low": 279,
      "a_high": 417,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/836",
        "1/20"
      ],
      "eta": "105801607002376231597050224558726114423/1015905116425497138273972970527951286300"
    },
    {
      "k": 837,
      "a_low": 279,
      "a_high": 418,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/279",
        "1/20"
      ],
      "eta": "112961483346672448838780329126643292241004263/1097995585797336593517319355289670277860409568"
    },
    {
      "k": 838,
      "a_low": 280,
      "a_high": 418,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/838",
        "1/20"
      ],
      "eta": "39177138344587221705957047081838614817309893/371540246126145657053751240542031203502459426"
    },
    {
      "k": 839,
      "a_low": 280,
      "a_high": 419,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/839",
        "1/20"
      ],
      "eta": "4246817705892012490049805233724870463291358835/40764283466135350237712154836495301979327150592"
    },
    {
      "k": 840,
      "a_low": 280,
      "a_high": 419,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/280",
        "1/20"
      ],
      "eta": "29612148645892441411508534695791025174337/287580247973256354191823844730731941617760"
    },
    {
      "k": 841,
      "a_low": 281,
      "a_high": 420,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/841",
        "1/20"
      ],
      "eta": "1583495244254504899812589457825911066340129/15012973650612482660751725077165753205868000"
    },
    {
      "k": 842,
      "a_low": 281,
      "a_high": 420,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/842",
        "1/20"
      ],
      "eta": "159012635260640298313769601473366052439961285/1525079454919254798808047077785074635741290918"
    },
    {
      "k": 843,
      "a_low": 281,
      "a_high": 421,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/281",
        "1/20"
      ],
      "eta": "496478462893445751974323200642987562624002607/4819759198755615938987390634366066656677831680"
    },
    {
      "k": 844,
      "a_low": 282,
      "a_high": 421,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/844",
        "1/20"
      ],
      "eta": "22987873132400784174492035227501248434719/217780157188073891517711519256505161879392"
    },
    {
      "k": 845,
      "a_low": 282,
      "a_high": 422,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/845",
        "1/20"
      ],
      "eta": "3498583092823264431399748734287508719967229/33543675448223260043279810823319805071147520"
    },
    {
      "k": 846,
      "a_low": 282,
      "a_high": 422,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/282",
        "1/20"
      ],
      "eta": "578239397143245593448780831538607133797027/5608639189274926732991307308478884820013950"
    },
    {
      "k": 847,
      "a_low": 283,
      "a_high": 423,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/847",
        "1/20"
      ],
      "eta": "1622856286551776622918429088583193599069527559/15370158139451970174055037686270619846725032960"
    },
    {
      "k": 848,
      "a_low": 283,
      "a_high": 423,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/848",
        "1/20"
      ],
      "eta": "85255100838449784889589116569303277307165/816749702852143497590607195480415532134356"
    },
    {
      "k": 849,
      "a_low": 283,
      "a_high": 424,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/283",
        "1/20"
      ],
      "eta": "22714546962342797225057665157444370882473017/220238030507404408817200400129928364497742592"
    },
    {
      "k": 850,
      "a_low": 284,
      "a_high": 424,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/850",
        "1/20"
      ],
      "eta": "45347659419602930091999319141544814127367/429168450765228447402797284895421878892950"
    },
    {
      "k": 851,
      "a_low": 284,
      "a_high": 425,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/851",
        "1/20"
      ],
      "eta": "204816653554473380369727122143128106193123953/1961524566031817905084594815810121207415660000"
    },
    {
      "k": 852,
      "a_low": 284,
      "a_high": 425,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/284",
        "1/20"
      ],
      "eta": "182155152092916051969132580866690253280557/1764657488299776906823279483103612863861632"
    },
    {
      "k": 853,
      "a_low": 285,
      "a_high": 426,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/853",
        "1/20"
      ],
      "eta": "785186248822818916713352913768106493205071/7428929949214266012861399136963580835411552"
    },
    {
      "k": 854,
      "a_low": 285,
      "a_high": 426,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/854",
        "1/20"
      ],
      "eta": "4023439616098061004163787598487587989486543035/38501843156380809323473832752428661586057091854"
    },
    {
      "k": 855,
      "a_low": 285,
      "a_high": 427,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/285",
        "1/20"
      ],
      "eta": "683646017424076825222011686742450483921259/6620506534299079300752936229491828371871360"
    },
    {
      "k": 856,
      "a_low": 286,
      "a_high": 427,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/856",
        "1/20"
      ],
      "eta": "21590498916420798715095208963135860240143/204124841491068159599205786655993051285200"
    },
    {
      "k": 857,
      "a_low": 286,
      "a_high": 428,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/857",
        "1/20"
      ],
      "eta": "2742590037904020920559678874147342971490245/26236566555718226320278945282654692515698188"
    },
    {
      "k": 858,
      "a_low": 286,
      "a_high": 428,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/286",
        "1/20"
      ],
      "eta": "156652050417341265175542681784176196390159963/1515766970384246830620569153600693895038621430"
    },
    {
      "k": 859,
      "a_low": 287,
      "a_high": 429,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/859",
        "1/20"
      ],
      "eta": "5858493579460751346634448128609814565455331839/55373461068726422833715733606774767903562112512"
    },
    {
      "k": 860,
      "a_low": 287,
      "a_high": 429,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/860",
        "1/20"
      ],
      "eta": "367669356105477969520521194391732859192169/3514506517791208461639986254186411454332500"
    },
    {
      "k": 861,
      "a_low": 287,
      "a_high": 430,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/287",
        "1/20"
      ],
      "eta": "6559588928341084089333015811137619099422349/63447781464759143196526381285894525978130400"
    },
    {
      "k": 862,
      "a_low": 288,
      "a_high": 430,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/862",
        "1/20"
      ],
      "eta": "24344607653182257321151723971905123322714721/229933869393636823489790229117835538990114250"
    },
    {
      "k": 863,
      "a_low": 288,
      "a_high": 431,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/863",
        "1/20"
      ],
      "eta": "2638851565308688308689402601582150272221610635/25216575275233164401735863119806747048608976576"
    },
    {
      "k": 864,
      "a_low": 288,
      "a_high": 431,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/288",
        "1/20"
      ],
      "eta": "2683181257065441377258542094787989936943613/25931749580322508002136035971625169465726128"
    },
    {
      "k": 865,
      "a_low": 289,
      "a_high": 432,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/865",
        "1/20"
      ],
      "eta": "237787222295293098228391701995847325374323/2245293042043807101611571630906608867220480"
    },
    {
      "k": 866,
      "a_low": 289,
      "a_high": 432,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/866",
        "1/20"
      ],
      "eta": "64466781968128429983487519104558643265998407/615563826452508281312515548139628129909799050"
    },
    {
      "k": 867,
      "a_low": 289,
      "a_high": 433,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/289",
        "1/20"
      ],
      "eta": "718838338168734750444092291259731035952905907/6944787107736250459264511786786937219274040832"
    },
    {
      "k": 868,
      "a_low": 290,
      "a_high": 433,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/868",
        "1/20"
      ],
      "eta": "2059103590001015116634607491600993709859241/19429065508854475523501486183531854841204472"
    },
    {
      "k": 869,
      "a_low": 290,
      "a_high": 434,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/869",
        "1/20"
      ],
      "eta": "391086881955518456917437424188199832682695/3733160573168937498144336480765817241905024"
    },
    {
      "k": 870,
      "a_low": 290,
      "a_high": 434,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/290",
        "1/20"
      ],
      "eta": "1504988674340834202303130755314009841583487/14528084800619446499612317069727117056276950"
    },
    {
      "k": 871,
      "a_low": 291,
      "a_high": 435,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/871",
        "1/20"
      ],
      "eta": "39911278408294204898415866684600027197463/376491765864062593613912598624787160601600"
    },
    {
      "k": 872,
      "a_low": 291,
      "a_high": 435,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/872",
        "1/20"
      ],
      "eta": "3182173547962667756399608692723988249816595/30352765647011391190460687648365419821026672"
    },
    {
      "k": 873,
      "a_low": 291,
      "a_high": 436,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/291",
        "1/20"
      ],
      "eta": "334710873602596380144051944797856643416171/3229930920956800479249688242751619780554080"
    },
    {
      "k": 874,
      "a_low": 292,
      "a_high": 436,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/874",
        "1/20"
      ],
      "eta": "29199548642977329848710759938349643219965277/275251578641967076733456375973690605018856066"
    },
    {
      "k": 875,
      "a_low": 292,
      "a_high": 437,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/875",
        "1/20"
      ],
      "eta": "157548485153891662998383603961897907781663/1502301196984176693584392797515722074060000"
    },
    {
      "k": 876,
      "a_low": 292,
      "a_high": 437,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/292",
        "1/20"
      ],
      "eta": "213207592971217053924274371984853994533/2055790354635075588982830740613654025000"
    },
    {
      "k": 877,
      "a_low": 293,
      "a_high": 438,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/877",
        "1/20"
      ],
      "eta": "1923945555325950880795806587389370140474335833/18131524529796681682857703848498574200911654880"
    },
    {
      "k": 878,
      "a_low": 293,
      "a_high": 438,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/878",
        "1/20"
      ],
      "eta": "1931795270265056457734474463020307136365452405/18406863066221462714752248006654039937488366506"
    },
    {
      "k": 879,
      "a_low": 293,
      "a_high": 439,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/293",
        "1/20"
      ],
      "eta": "78327732186455561269070395299723034805085143/754991936793173787309408980628022442697637248"
    },
    {
      "k": 880,
      "a_low": 294,
      "a_high": 439,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/880",
        "1/20"
      ],
      "eta": "423560782835228727379271210403789716383/3988923033380746415175604066818013105860"
    },
    {
      "k": 881,
      "a_low": 294,
      "a_high": 440,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/881",
        "1/20"
      ],
      "eta": "7575258064346252263691164303830341788009781/72158333419653549806799325876749893910035200"
    },
    {
      "k": 882,
      "a_low": 294,
      "a_high": 440,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/294",
        "1/20"
      ],
      "eta": "225342694129803205847803359760254217117691483/2170342040064719418364769907056783698348403478"
    },
    {
      "k": 883,
      "a_low": 295,
      "a_high": 441,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/883",
        "1/20"
      ],
      "eta": "400843956212344625673375675258936336047419159/3774025373494634655982104584459618953687496448"
    },
    {
      "k": 884,
      "a_low": 295,
      "a_high": 441,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/884",
        "1/20"
      ],
      "eta": "9432944929020419765086420856224044183261955/89787745809812684378838415513536812509851692"
    },
    {
      "k": 885,
      "a_low": 295,
      "a_high": 442,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/295",
        "1/20"
      ],
      "eta": "171346662646139536471985477935595703431869/1649731348284336908464093967121569563068960"
    },
    {
      "k": 886,
      "a_low": 296,
      "a_high": 442,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/886",
        "1/20"
      ],
      "eta": "29345216389118203749714317262544598677447493/276102027766659830552373302544854005931006850"
    },
    {
      "k": 887,
      "a_low": 296,
      "a_high": 443,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/887",
        "1/20"
      ],
      "eta": "2945143340307615793350669174354034742047409465/28025188599958440033633820309841625173794959488"
    },
    {
      "k": 888,
      "a_low": 296,
      "a_high": 443,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/296",
        "1/20"
      ],
      "eta": "7699953501276289298193622530853748249677979/74077906264743807859242103515559327231398000"
    },
    {
      "k": 889,
      "a_low": 297,
      "a_high": 444,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/889",
        "1/20"
      ],
      "eta": "3550048163181219128928569777611333040581247/33393177513440465027856693324494645991952656"
    },
    {
      "k": 890,
      "a_low": 297,
      "a_high": 444,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/890",
        "1/20"
      ],
      "eta": "1583818862820310829667162742664268120738871/15060279288012331205706643561183567651913906"
    },
    {
      "k": 891,
      "a_low": 297,
      "a_high": 445,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/297",
        "1/20"
      ],
      "eta": "2423886308353135741506916332682223975898527/23311377610912421328912580138866203458713600"
    },
    {
      "k": 892,
      "a_low": 298,
      "a_high": 445,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/892",
        "1/20"
      ],
      "eta": "5567443844651901250657249210703659329271999/52334308089167500277887541806266034123158480"
    },
    {
      "k": 893,
      "a_low": 298,
      "a_high": 446,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/893",
        "1/20"
      ],
      "eta": "15880355865047200907382858975684918747476925/150960038508301834818222472494096685104729088"
    },
    {
      "k": 894,
      "a_low": 298,
      "a_high": 446,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/298",
        "1/20"
      ],
      "eta": "5495044343732149512481096916829994284391283/52807411745169762586926665535011408137990878"
    },
    {
      "k": 895,
      "a_low": 299,
      "a_high": 447,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/895",
        "1/20"
      ],
      "eta": "11488734428649055022120310488103896890723351/107968153876556468851887056052823708273428480"
    },
    {
      "k": 896,
      "a_low": 299,
      "a_high": 447,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/896",
        "1/20"
      ],
      "eta": "19713138333969913774958650039313583028537/187261087632952294259586863928648348559520"
    },
    {
      "k": 897,
      "a_low": 299,
      "a_high": 448,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/299",
        "1/20"
      ],
      "eta": "20096127339507979794738206054222588456802527/193060453953200562898975769626876392659730432"
    },
    {
      "k": 898,
      "a_low": 300,
      "a_high": 448,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/898",
        "1/20"
      ],
      "eta": "97287055643368973623960016315081971708647713/913671182667757296816153737084846920448108826"
    },
    {
      "k": 899,
      "a_low": 300,
      "a_high": 449,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/899",
        "1/20"
      ],
      "eta": "31634383869391136544205620766979573304147669955/300418917806105847093448494774764935926078799136"
    },
    {
      "k": 900,
      "a_low": 300,
      "a_high": 449,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/300",
        "1/20"
      ],
      "eta": "9801971734486514289461834915224770124411/94095150108152226593162988886571241234000"
    },
    {
      "k": 901,
      "a_low": 301,
      "a_high": 450,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/901",
        "1/20"
      ],
      "eta": "36585581300173811512621599032613137817250229/343509899590568911417361074833329556644580000"
    },
    {
      "k": 902,
      "a_low": 301,
      "a_high": 450,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/902",
        "1/20"
      ],
      "eta": "2754921137195889625454153048189778037608849025/26143971967143850086359969899264417092000889146"
    },
    {
      "k": 903,
      "a_low": 301,
      "a_high": 451,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/301",
        "1/20"
      ],
      "eta": "409560761006170166992390737470587474507334059/3930352714265608975957710595621225967719550080"
    },
    {
      "k": 904,
      "a_low": 302,
      "a_high": 451,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/904",
        "1/20"
      ],
      "eta": "1422162709363964987161991033647691938872451/13344248392271334947760768600893463465964448"
    },
    {
      "k": 905,
      "a_low": 302,
      "a_high": 452,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/905",
        "1/20"
      ],
      "eta": "51381427108997000087418535282477796678033/487468454441970156945906354014852706537760"
    },
    {
      "k": 906,
      "a_low": 302,
      "a_high": 452,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/302",
        "1/20"
      ],
      "eta": "12838192172590957855945220313794842064472403/123110374836254201001056570936736680120523750"
    },
    {
      "k": 907,
      "a_low": 303,
      "a_high": 453,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/907",
        "1/20"
      ],
      "eta": "49285524854643840136762956399940945629178909/462338647369227809407665082282786896328888320"
    },
    {
      "k": 908,
      "a_low": 303,
      "a_high": 453,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/908",
        "1/20"
      ],
      "eta": "281817131962688108746175084229007759146987455/2671816606976590940091249642214307671844618284"
    },
    {
      "k": 909,
      "a_low": 303,
      "a_high": 454,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/303",
        "1/20"
      ],
      "eta": "335167790870531392323898258227013586804202497/3213028111399278373414228013240862914241695712"
    },
    {
      "k": 910,
      "a_low": 304,
      "a_high": 454,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/910",
        "1/20"
      ],
      "eta": "926685258295497053333541725151074362826081/8687456859639433234996331636232997258952490"
    },
    {
      "k": 911,
      "a_low": 304,
      "a_high": 455,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/911",
        "1/20"
      ],
      "eta": "71742647098512909900469786532190704981984649/679980404418193705319107341478249392641656000"
    },
    {
      "k": 912,
      "a_low": 304,
      "a_high": 455,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/304",
        "1/20"
      ],
      "eta": "683798797705666388416325221074817246318544/6550324671083044902596623062965745594885639"
    },
    {
      "k": 913,
      "a_low": 305,
      "a_high": 456,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/913",
        "1/20"
      ],
      "eta": "1632589596287805618134004898403851695992216443/15301532552900251371311111083112240178684293376"
    },
    {
      "k": 914,
      "a_low": 305,
      "a_high": 456,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/914",
        "1/20"
      ],
      "eta": "3278158914716473319694093437510214324155893895/31049328242398645788964924541422869048052041498"
    },
    {
      "k": 915,
      "a_low": 305,
      "a_high": 457,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/305",
        "1/20"
      ],
      "eta": "238696340881726774475680005863701003360391/2285829074532751547650169988586120623966720"
    },
    {
      "k": 916,
      "a_low": 306,
      "a_high": 457,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/916",
        "1/20"
      ],
      "eta": "135307020907314418748613979445944282497361/1267365286361065768536385642174537528269000"
    },
    {
      "k": 917,
      "a_low": 306,
      "a_high": 458,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/917",
        "1/20"
      ],
      "eta": "1283206634444981790033591427102207945103585795/12150672066414956274546926625808079464627129216"
    },
    {
      "k": 918,
      "a_low": 306,
      "a_high": 458,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/306",
        "1/20"
      ],
      "eta": "1112774642653143324927395073198241911174901/10648587547666435780931270651486266001074290"
    },
    {
      "k": 919,
      "a_low": 307,
      "a_high": 459,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/919",
        "1/20"
      ],
      "eta": "1581670907553391362050399277946951234230228601/14811416200719199606954484247554436775457292288"
    },
    {
      "k": 920,
      "a_low": 307,
      "a_high": 459,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/920",
        "1/20"
      ],
      "eta": "223302826192681462119999038538374340701913/2113028434300505653191945104402810562664640"
    },
    {
      "k": 921,
      "a_low": 307,
      "a_high": 460,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/307",
        "1/20"
      ],
      "eta": "497945422851005236523342610046968351795997/4763564091675921138937638680706848734644900"
    },
    {
      "k": 922,
      "a_low": 308,
      "a_high": 460,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/922",
        "1/20"
      ],
      "eta": "95262738599852406610529961477300540249184117/891519777361631061866022716720743023080877330"
    },
    {
      "k": 923,
      "a_low": 308,
      "a_high": 461,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/923",
        "1/20"
      ],
      "eta": "14913759543209071170990155021548684106377081085/141085203723034104202821361230928895389714072864"
    },
    {
      "k": 924,
      "a_low": 308,
      "a_high": 461,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/308",
        "1/20"
      ],
      "eta": "25991800943060762772804657958586003409863047/248472246489856220083722997486908622611609672"
    },
    {
      "k": 925,
      "a_low": 309,
      "a_high": 462,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/925",
        "1/20"
      ],
      "eta": "729271940329392977030529543247003096301/6823353320879044634679267658370699128800"
    },
    {
      "k": 926,
      "a_low": 309,
      "a_high": 462,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/926",
        "1/20"
      ],
      "eta": "66716801459599454181383276278505321612991241/630726519884857064468812696683653937953821250"
    },
    {
      "k": 927,
      "a_low": 309,
      "a_high": 463,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/309",
        "1/20"
      ],
      "eta": "192851341934943872511271737443154569851210013/1843026607967066307494480253353265116492684928"
    },
    {
      "k": 928,
      "a_low": 310,
      "a_high": 463,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/928",
        "1/20"
      ],
      "eta": "7024043654986010838371714831991987824019821/65679044779043230519617742961345399732313552"
    },
    {
      "k": 929,
      "a_low": 310,
      "a_high": 464,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/929",
        "1/20"
      ],
      "eta": "1458394238301203207062068787705069210819235/13783696526389003727322401229640613644516352"
    },
    {
      "k": 930,
      "a_low": 310,
      "a_high": 464,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/310",
        "1/20"
      ],
      "eta": "38955935918754194890938063540823707981411/372030191861420967700299658829805770566310"
    },
    {
      "k": 931,
      "a_low": 311,
      "a_high": 465,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/931",
        "1/20"
      ],
      "eta": "675251907231516164960193361860892132448540579/6312585939672512818738283950397247852304569600"
    },
    {
      "k": 932,
      "a_low": 311,
      "a_high": 465,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/932",
        "1/20"
      ],
      "eta": "18914664593394700448298193991635885063001635/178650808627196187319431545470222255148271244"
    },
    {
      "k": 933,
      "a_low": 311,
      "a_high": 466,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/311",
        "1/20"
      ],
      "eta": "472384298840310638378409585243063533309412703/4509925048591134761182145875225697788834080480"
    },
    {
      "k": 934,
      "a_low": 312,
      "a_high": 466,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/934",
        "1/20"
      ],
      "eta": "54363211256285970648659988968513232260735351/507903945210223952095612121404359323280173238"
    },
    {
      "k": 935,
      "a_low": 312,
      "a_high": 467,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/935",
        "1/20"
      ],
      "eta": "38565427986356372119065249274033749707931127/364158981752570299528976456114648790577952000"
    },
    {
      "k": 936,
      "a_low": 312,
      "a_high": 467,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/312",
        "1/20"
      ],
      "eta": "1796185494513956366498914992852707271607/17136610436497854611850365627936624462400"
    },
    {
      "k": 937,
      "a_low": 313,
      "a_high": 468,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/937",
        "1/20"
      ],
      "eta": "54667412861949963841535668002563168748015097/510632267174083694153093773206024057447741600"
    },
    {
      "k": 938,
      "a_low": 313,
      "a_high": 468,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/938",
        "1/20"
      ],
      "eta": "4610004269749602870209270717509406400123750035/43502451347394523823473808007158635973970154186"
    },
    {
      "k": 939,
      "a_low": 313,
      "a_high": 469,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/313",
        "1/20"
      ],
      "eta": "293702516422907990487067890341187600104053129/2801254673378282269075143312097805085686068224"
    },
    {
      "k": 940,
      "a_low": 314,
      "a_high": 469,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/940",
        "1/20"
      ],
      "eta": "798327087739390159914061989131904674740519/7452453084831926875007269116206683446536640"
    },
    {
      "k": 941,
      "a_low": 314,
      "a_high": 470,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/941",
        "1/20"
      ],
      "eta": "8011343341963730086885139300619874336949889/75579824981993289511848489815455400513907200"
    },
    {
      "k": 942,
      "a_low": 314,
      "a_high": 470,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/314",
        "1/20"
      ],
      "eta": "536124381392863723005453566451218013806288323/5109925049741594462743050184470066278749674558"
    },
    {
      "k": 943,
      "a_low": 315,
      "a_high": 471,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/943",
        "1/20"
      ],
      "eta": "246608380572525437873751252040466532449204629/2301605191459625992589259725288988848299527168"
    },
    {
      "k": 944,
      "a_low": 315,
      "a_high": 471,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/944",
        "1/20"
      ],
      "eta": "14687247450771692273869298654134382511122815/138472761015370824800028531188244153580609136"
    },
    {
      "k": 945,
      "a_low": 315,
      "a_high": 472,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/315",
        "1/20"
      ],
      "eta": "8836871717465916851787506925368325025423/84201636199866377357752702995960647481600"
    },
    {
      "k": 946,
      "a_low": 316,
      "a_high": 472,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/946",
        "1/20"
      ],
      "eta": "33398194710719125845541073283988071391999/311521638941080433349924537237355182390150"
    },
    {
      "k": 947,
      "a_low": 316,
      "a_high": 473,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/947",
        "1/20"
      ],
      "eta": "2986208749512659782073023903155161972786432895/28147110003148765339611446423000207615195093792"
    },
    {
      "k": 948,
      "a_low": 316,
      "a_high": 473,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/316",
        "1/20"
      ],
      "eta": "36428433831634011947616944464506580315665413/346873095060741524178710076201556985013126240"
    },
    {
      "k": 949,
      "a_low": 317,
      "a_high": 474,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/949",
        "1/20"
      ],
      "eta": "5427802527672935355599408128182929033516453411/50616861253855490612450485267160853093504995808"
    },
    {
      "k": 950,
      "a_low": 317,
      "a_high": 474,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/950",
        "1/20"
      ],
      "eta": "670624939444340426758076035228705546163597/6317140564787551991520378480886629723926050"
    },
    {
      "k": 951,
      "a_low": 317,
      "a_high": 475,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/317",
        "1/20"
      ],
      "eta": "8836207262924500770434431596935613919139507/84114486989660556613018364487213424146960000"
    },
    {
      "k": 952,
      "a_low": 318,
      "a_high": 475,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/952",
        "1/20"
      ],
      "eta": "6549366358662908016256848412808197051005497/61040234149086934788091690318218468479621520"
    },
    {
      "k": 953,
      "a_low": 318,
      "a_high": 476,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/953",
        "1/20"
      ],
      "eta": "19012565515435986266237667581547078556415915/179049375435543192215304902544695268100183408"
    },
    {
      "k": 954,
      "a_low": 318,
      "a_high": 476,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/318",
        "1/20"
      ],
      "eta": "4909456035418544755000606975056654203207003/46703606890158366824050274303940755746759158"
    },
    {
      "k": 955,
      "a_low": 319,
      "a_high": 477,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/955",
        "1/20"
      ],
      "eta": "62894556732456107374425162828359904645076009/586053438139962554362772686408122717024161280"
    },
    {
      "k": 956,
      "a_low": 319,
      "a_high": 477,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/956",
        "1/20"
      ],
      "eta": "7398883650581509611166865182645712392383917/69635258510157831580356640974344226992556900"
    },
    {
      "k": 957,
      "a_low": 319,
      "a_high": 478,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/319",
        "1/20"
      ],
      "eta": "4489210003738643183730419212524623681371119/42693671609987533057206120993871662034731424"
    },
    {
      "k": 958,
      "a_low": 320,
      "a_high": 478,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/958",
        "1/20"
      ],
      "eta": "97547776093969546951341545652947928326685057/908428388832457600813111997968953354192202954"
    },
    {
      "k": 959,
      "a_low": 320,
      "a_high": 479,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/959",
        "1/20"
      ],
      "eta": "24667625515242852381201619481364374355339453535/232104250905364785950658848055107239467117770432"
    },
    {
      "k": 960,
      "a_low": 320,
      "a_high": 479,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/320",
        "1/20"
      ],
      "eta": "12281977626234751563239718024692275580417/116728780695390602267013957653208179231520"
    },
    {
      "k": 961,
      "a_low": 321,
      "a_high": 480,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/961",
        "1/20"
      ],
      "eta": "526914812497907498493699254795647033682171/4905940340012252024909693771040448367308800"
    },
    {
      "k": 962,
      "a_low": 321,
      "a_high": 480,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/962",
        "1/20"
      ],
      "eta": "19279805432668925907118985643330941123652316765/181297969526261134538955549093825024883624298798"
    },
    {
      "k": 963,
      "a_low": 321,
      "a_high": 481,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/321",
        "1/20"
      ],
      "eta": "2865945888935299893961981624678001383799649347/27230516502294769537345747044413210993787379200"
    },
    {
      "k": 964,
      "a_low": 322,
      "a_high": 481,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/964",
        "1/20"
      ],
      "eta": "15441610266279779710865438442174287574344153/143690141938195231388505018709510264162268184"
    },
    {
      "k": 965,
      "a_low": 322,
      "a_high": 482,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/965",
        "1/20"
      ],
      "eta": "6693923546871333502945622174062625309027817/62931092462640926519917647009532924183488640"
    },
    {
      "k": 966,
      "a_low": 322,
      "a_high": 482,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/322",
        "1/20"
      ],
      "eta": "29862290078976804379653141969122737199607547/283550821595165455676154691126067646770405550"
    },
    {
      "k": 967,
      "a_low": 323,
      "a_high": 483,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/967",
        "1/20"
      ],
      "eta": "15328023162921179744554935211245487797063269/142603543570177114665101040207339128189998080"
    },
    {
      "k": 968,
      "a_low": 323,
      "a_high": 483,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/968",
        "1/20"
      ],
      "eta": "7783475420224517047192961102817848686213075/73130104139054045180043325950774268888403856"
    },
    {
      "k": 969,
      "a_low": 323,
      "a_high": 484,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/323",
        "1/20"
      ],
      "eta": "194376473552510149720055388799501970593248223/1845148898621703029836788295566522604628974368"
    },
    {
      "k": 970,
      "a_low": 324,
      "a_high": 484,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/970",
        "1/20"
      ],
      "eta": "378416153618444678381413804127170552082071/3518598111023626244598204597597009828527430"
    },
    {
      "k": 971,
      "a_low": 324,
      "a_high": 485,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/971",
        "1/20"
      ],
      "eta": "3485874469427720713324959305266093106612190967/32743873430205217440869444554556826612279000800"
    },
    {
      "k": 972,
      "a_low": 324,
      "a_high": 485,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/324",
        "1/20"
      ],
      "eta": "50620487392766137967975964699960348170082523/480217204686511799515256400116478700028308728"
    },
    {
      "k": 973,
      "a_low": 325,
      "a_high": 486,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/973",
        "1/20"
      ],
      "eta": "837271823081462792933512229296981238094447689/7783545777118438384292908181659551672591061728"
    },
    {
      "k": 974,
      "a_low": 325,
      "a_high": 486,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/974",
        "1/20"
      ],
      "eta": "1080591371053185594592955331822653116689768435/10144284212950948362616178135329059748950765254"
    },
    {
      "k": 975,
      "a_low": 325,
      "a_high": 487,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/325",
        "1/20"
      ],
      "eta": "5397058682132524663429491713836111735154717/51185870345341504695810741767297025080400000"
    },
    {
      "k": 976,
      "a_low": 326,
      "a_high": 487,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/976",
        "1/20"
      ],
      "eta": "408736874725387105538926639927765406308513/3797640829721762555623089213825801544811250"
    },
    {
      "k": 977,
      "a_low": 326,
      "a_high": 488,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/977",
        "1/20"
      ],
      "eta": "246087440151762350332845208064704363644830875/2309651496266789110880006769361304527898601728"
    },
    {
      "k": 978,
      "a_low": 326,
      "a_high": 488,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/326",
        "1/20"
      ],
      "eta": "17923078444220726518317294783904156583354827/169876350165590780898539958143492359667046390"
    },
    {
      "k": 979,
      "a_low": 327,
      "a_high": 489,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/979",
        "1/20"
      ],
      "eta": "19210125707153104041131698451692337714077879/178448329541546326925475291989269698143791872"
    },
    {
      "k": 980,
      "a_low": 327,
      "a_high": 489,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/980",
        "1/20"
      ],
      "eta": "6150059635892889411914116820529638625971947/57687452420353640266400383261249033913729420"
    },
    {
      "k": 981,
      "a_low": 327,
      "a_high": 490,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/327",
        "1/20"
      ],
      "eta": "1741293148962786344710205136127527279621703/16499674344987722703040171346362344520284000"
    },
    {
      "k": 982,
      "a_low": 328,
      "a_high": 490,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/982",
        "1/20"
      ],
      "eta": "945057821460479938668678299754513109432769567/8774106238148429820827999634490430719806081510"
    },
    {
      "k": 983,
      "a_low": 328,
      "a_high": 491,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/983",
        "1/20"
      ],
      "eta": "11379652262852533861623509723194643527782392585/106715991650917212441175441559980135434994361728"
    },
    {
      "k": 984,
      "a_low": 328,
      "a_high": 491,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/328",
        "1/20"
      ],
      "eta": "9914750090975334559894792488849674734837357/93889328696869417359791226154538965601945072"
    },
    {
      "k": 985,
      "a_low": 329,
      "a_high": 492,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/985",
        "1/20"
      ],
      "eta": "4425815587365084519572091950348124699439387/41081965346093720779853827808699824138783080"
    },
    {
      "k": 986,
      "a_low": 329,
      "a_high": 492,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/986",
        "1/20"
      ],
      "eta": "71080399241050689259520694385678815187641031/666190991350773240103355953021624900007139250"
    },
    {
      "k": 987,
      "a_low": 329,
      "a_high": 493,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/329",
        "1/20"
      ],
      "eta": "2039180577963189687117080184347312354623889/19305225871397162150883095261431235132719104"
    },
    {
      "k": 988,
      "a_low": 330,
      "a_high": 493,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/988",
        "1/20"
      ],
      "eta": "3046909402496931959743430835785889012093889/28267198731204991373885486593557998775242448"
    },
    {
      "k": 989,
      "a_low": 330,
      "a_high": 494,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/989",
        "1/20"
      ],
      "eta": "495289259207265724522337582354498307027573995/4640958097387805235981193464725716538742836224"
    },
    {
      "k": 990,
      "a_low": 330,
      "a_high": 494,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/330",
        "1/20"
      ],
      "eta": "8248442361584837936574358413256419386009599/78041511295413563714006869513124723300234070"
    },
    {
      "k": 991,
      "a_low": 331,
      "a_high": 495,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/991",
        "1/20"
      ],
      "eta": "511277549374473850496251491775036151161458151/4742359779698486272519802595116680246663680000"
    },
    {
      "k": 992,
      "a_low": 331,
      "a_high": 495,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/992",
        "1/20"
      ],
      "eta": "4698483155479457886173379893572562208770965/44000548024551495123482235394136499919572812"
    },
    {
      "k": 993,
      "a_low": 331,
      "a_high": 496,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/331",
        "1/20"
      ],
      "eta": "31550977601443372166915059262231208651792037/298437112162179942089919743098321948268897280"
    },
    {
      "k": 994,
      "a_low": 332,
      "a_high": 496,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/994",
        "1/20"
      ],
      "eta": "3325429532988920129506881352391316555270657737/30828607146122180039372247037218436861386268266"
    },
    {
      "k": 995,
      "a_low": 332,
      "a_high": 497,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/995",
        "1/20"
      ],
      "eta": "15253834759618021651893534650453868761822321/142817235391294448749830506895243593125334880"
    },
    {
      "k": 996,
      "a_low": 332,
      "a_high": 497,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/332",
        "1/20"
      ],
      "eta": "2790860920152764272006403520722400239022193/26382515642733233080923583534770347202814800"
    },
    {
      "k": 997,
      "a_low": 333,
      "a_high": 498,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/997",
        "1/20"
      ],
      "eta": "128113880180001253890442277179979305027835023/1187457336742336478530181322233626249811485920"
    },
    {
      "k": 998,
      "a_low": 333,
      "a_high": 498,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "3/998",
        "1/20"
      ],
      "eta": "31248214154613178936501957803374810126914603795/292402907700585434930805573699224925900378185198"
    },
    {
      "k": 999,
      "a_low": 333,
      "a_high": 499,
      "parameters": [
        "3/4",
        "3/4",
        "1000",
        "20",
        "1/333",
        "1/20"
      ],
      "eta": "94791075818865672638508022650023705298347617/895845786168978656015559834171436807136913792"
    }
  ]
}


==> anc/proof-data/s4_c3_refined_small_verify.py <==
"""Small-degree audit for the NEW s4 c3 strip k/3<=a<k/2."""
from fractions import Fraction as Q
from pathlib import Path
import json
from s4_c56_retained_bounds import criterion
from odd_mixed_bounds import eta

def verify():
    rows=[];misses=[];excluded=[];counts={}
    for k in range(6,350):
        for a in range(max(4,(k+2)//3),(k-1)//2+1):
            # Necessary S4 sphere cardinality divisibility when D>=4.
            if k*(k-1)**2*(k-1-a)%3:
                excluded.append(dict(a=a,k=k));continue
            de=2*k+4-a*(a-3);oldK=Q(k+2,2)+min(Q(0),Q((k-1)*de,6))
            if oldK>0:
                row=dict(a=a,k=k,method='old distance-2 BE',K=str(oldK))
            else:
                ev=eta(a,3,k)
                if ev>0:row=dict(a=a,k=k,method='old cubic',eta=str(ev))
                else:
                    row=None
                    menu=[(Q(3,4),Q(20),Q(3),Q(1,20)),(Q(7,10),Q(10),Q(3),Q(1,20)),
                          (Q(3,5),Q(5),Q(3),Q(1,20)),(Q(1,2),Q(2),Q(5),Q(1,5)),
                          (Q(2,5),Q(1),Q(5),Q(1,5)),(Q(3,10),Q(0),Q(3),Q(1)),
                          (Q(3,10),Q(0),Q(10),Q(1)),(Q(2,5),Q(0),Q(5),Q(1))]
                    for b,t,y,split in menu:
                        pp=(b,b,Q(1000),t,y/k,split);out=criterion(a,3,k,*pp)
                        if out:
                            row=dict(a=a,k=k,method='retained augmented BE',parameters=list(map(str,pp)),eta=str(out['eta']))
                            break
            if row:
                rows.append(row);counts[row['method']]=counts.get(row['method'],0)+1
            else:misses.append(dict(a=a,k=k))
    cutoff=max((v['k'] for v in misses),default=5)+1
    data=dict(k_min=6,k_max=349,region='ceil(k/3)<=a<=floor((k-1)/2),a>=4',
              excluded_divisibility=excluded,counts=counts,rows=rows,misses=misses,
              lowest_complete_cutoff=cutoff)
    Path(__file__).with_name('s4_c3_refined_small_certificates.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    print('small strip',counts,'excluded',len(excluded),'misses',len(misses),'all degrees >=',cutoff,flush=True)
    print('last misses',misses[-20:],flush=True)
    return data

if __name__=='__main__':verify()


==> anc/proof-data/s4_c3_refined_tail_certificates.json <==
[
  {
    "alo_ratio": "1/3",
    "ahi_ratio": "3/8",
    "start": 1000,
    "parameters": [
      "13/20",
      "13/20",
      "1000",
      "50",
      "3",
      "1/100"
    ],
    "checks": {
      "pr": {
        "r_start": 1000,
        "numerator_shifted": [
          "24712268082000/19",
          "74149336981/19",
          "3903251",
          "13013/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "ph": {
        "r_start": 1000,
        "numerator_shifted": [
          "12374618082000/19",
          "37124036981/19",
          "1953901",
          "6513/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 1000,
        "numerator_shifted": [
          "80515855711342227690000/247247",
          "402739958020539275940/247247",
          "460457963695879817/141284",
          "32244924712825679/9889880",
          "32649593503/20020",
          "3263/10"
        ],
        "denominator_shifted": [
          "246875558139180000000/247247",
          "1234750115399370000/247247",
          "224567636307290/22477",
          "190075914240/19019",
          "5913227/1183",
          "1"
        ]
      },
      "u": {
        "r_start": 1000,
        "numerator_shifted": [
          "7964053973/27",
          "7976018/9",
          "7988/9",
          "8/27"
        ],
        "denominator_shifted": [
          "998001000",
          "2996001",
          "2998",
          "1"
        ]
      },
      "h": {
        "r_start": 1000,
        "numerator_shifted": [
          "1997/3",
          "2/3"
        ],
        "denominator_shifted": [
          "1000",
          "1"
        ]
      },
      "Hb3_minus_Hb2": {
        "r_start": 1000,
        "numerator_shifted": [
          "286376400270000/41249",
          "2003786937310/123747",
          "1509150118/123747",
          "24009/6680",
          "13/20040"
        ],
        "denominator_shifted": [
          "41248726940000000/41249",
          "38075888510000/9519",
          "247493853270/41249",
          "26052010/6513",
          "1"
        ]
      },
      "Hb2_below_floor": {
        "r_start": 1000,
        "numerator_shifted": [
          "659895445626485024136200000/7053579",
          "12561049515525913198691300/21160737",
          "33899124484202020385440/21160737",
          "167897831732105970539/70535790",
          "355344979761672751/169285896",
          "244075636599767/222744600",
          "23193936617/74248200",
          "3739/100200"
        ],
        "denominator_shifted": [
          "41166270734846940000000000/41249",
          "288246917999397150000000/41249",
          "864989529981443480000/41249",
          "4326190063889249810/123747",
          "227759526785030/6513",
          "2597202289177/123747",
          "45577984/6513",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "145769095594446684701288800000/7053579",
          "3063333702641408549583746200/21160737",
          "9196439830765893089238110/21160737",
          "81802390361854977387697/112857264",
          "1227865078273507678817/1692858960",
          "5969293647713093/13707360",
          "2156981423147/14849640",
          "1664437/80160"
        ],
        "denominator_shifted": [
          "41166270734846940000000000/41249",
          "288246917999397150000000/41249",
          "864989529981443480000/41249",
          "4326190063889249810/123747",
          "227759526785030/6513",
          "2597202289177/123747",
          "45577984/6513",
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "59426676246005683911018692800000000/70300825569",
          "76208282445987687334169696800000/11100130353",
          "30071006380277653203378016000/1233347817",
          "10429419531661706825960663600/210902476707",
          "13213872085309824895460530/210902476707",
          "3569769542630968037554/70300825569",
          "285369537595223387/11100130353",
          "27506990151284/3700043451",
          "4694191/4993311"
        ],
        "denominator_shifted": [
          "23323055295111469552206208000000000/23433608523",
          "560102558307959776590018016000000/70300825569",
          "50296506803722263133628128000/1802585271",
          "3925502083778192215909007600/70300825569",
          "4909801867402664679264910/70300825569",
          "1310048562510716442878/23433608523",
          "103484594498034209/3700043451",
          "9861273509588/1233347817",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "265773541880976213245103628940687766418713695923136000000000000/52145004658375629",
                "3724252934664339484662046839281602749881250034806224000000000/52145004658375629",
                "218067851618140426010034206827552768797014907880879792000000/469305041925380661",
                "873062772518304899289751034505520672616845349359824200000/469305041925380661",
                "2403085505899413682406977853325896216833047029507173000/469305041925380661",
                "1603489989841552891250261772478338044267752358940250/156435013975126887",
                "14444226201178020174805718020289128645686927338515/938610083850761322",
                "33044483995776580964802190659612049464318773591/1877220167701522644",
                "16077351538100476122363161789021896591882471/1042900093167512580",
                "14853528147934752372863115523192692326599/1444015513616555880",
                "726550489347570363978917544221988079/141144373511392680",
                "1850984774912576962452003690062551/988010614579748760",
                "24375761791505496340528153879/52000558662092040",
                "24059490659230113700069/333336914500590",
                "357100338111619/69207290460"
              ],
              "denominator_shifted": [
                "1917378133732703317440219177092261301803520000000000000000/1931296468828727",
                "26857674906877837065838884042810151138527360000000000000/1931296468828727",
                "24952557740634972160813258807104759780249920000000000/275899495546961",
                "699041844898711853412587652988822950153474880000000/1931296468828727",
                "17310403162851524559559239092282383088824239520000/17381668219458543",
                "11546316625563517564430928449884839719210432000/5793889406486181",
                "34178502774986245218704512197384551731100/11427789756383",
                "19814263985939490911731658796290552993480/5793889406486181",
                "4003018869171522819228344660299682120/1337051401496811",
                "4958658046300338707079169072920244/2483095459922649",
                "913902373344682067069860586969/914824643129397",
                "332496474891834411570907004/914824643129397",
                "4377156947744831580826/48148665427863",
                "1570503353135504/112234651347",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "419876008046104004485519296429426024065964886290280000000000000/156435013975126887",
                "535096824742239089360733246104093422712727503825684000000000/14221364906829717",
                "344787522547669538257184504419362410482434394815151148000000/1407915125776141983",
                "15175234754256427762361223202716279422494794171819700000/15471594788748813",
                "543214577150681319678350772491893768164914177564438000/201130732253734569",
                "230749169381116867391219752781692684806015522796825/42664094720489151",
                "45746162156847167035876929296124011719072545637195/5631660503104567932",
                "7478122997114895869201669892689979443032422259/804522929014938276",
                "50955953507254652405108688698942100589937491/6257400559005075480",
                "153055751903938810610639336128837779958633/28158302515522839660",
                "8065369231075245393854288415053079029/2964031843739246280",
                "2936395171248694964805025554994523/2964031843739246280",
                "2035940112386141353348337963/8210614525593480",
                "38193819795597199154717/1000010743501770",
                "567075274173137/207621871380"
              ],
              "denominator_shifted": [
                "1917378133732703317440219177092261301803520000000000000000/1931296468828727",
                "26857674906877837065838884042810151138527360000000000000/1931296468828727",
                "24952557740634972160813258807104759780249920000000000/275899495546961",
                "699041844898711853412587652988822950153474880000000/1931296468828727",
                "17310403162851524559559239092282383088824239520000/17381668219458543",
                "11546316625563517564430928449884839719210432000/5793889406486181",
                "34178502774986245218704512197384551731100/11427789756383",
                "19814263985939490911731658796290552993480/5793889406486181",
                "4003018869171522819228344660299682120/1337051401496811",
                "4958658046300338707079169072920244/2483095459922649",
                "913902373344682067069860586969/914824643129397",
                "332496474891834411570907004/914824643129397",
                "4377156947744831580826/48148665427863",
                "1570503353135504/112234651347",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "43112792305205420356424175064330601477757924087152000000000000/156435013975126887",
                "608917463781281845879118248995175690923442741414376000000000/156435013975126887",
                "35930318725571038330556811064655611271071109178485920000000/1407915125776141983",
                "144941243356938071805572325895535908243651585266258800000/1407915125776141983",
                "401903046860689130064980465187802739255816746009864000/1407915125776141983",
                "270118205307849204689532741643775946560610583857400/469305041925380661",
                "175033337809119505101897163180455817152805708175/201130732253734569",
                "513169130288523871249034264475602056013480623/511969136645869812",
                "460841202141860547486519161426732256042713/521450046583756290",
                "33429525310434861404643041848730522746771/56316605031045679320",
                "886190060357906184459194635508464399/2964031843739246280",
                "46367260418218181185307936136199/423433120534178040",
                "4300781277229115102685244957/156001675986276120",
                "4270690998092357234827/1000010743501770",
                "63762543585817/207621871380"
              ],
              "denominator_shifted": [
                "1917378133732703317440219177092261301803520000000000000000/1931296468828727",
                "26857674906877837065838884042810151138527360000000000000/1931296468828727",
                "24952557740634972160813258807104759780249920000000000/275899495546961",
                "699041844898711853412587652988822950153474880000000/1931296468828727",
                "17310403162851524559559239092282383088824239520000/17381668219458543",
                "11546316625563517564430928449884839719210432000/5793889406486181",
                "34178502774986245218704512197384551731100/11427789756383",
                "19814263985939490911731658796290552993480/5793889406486181",
                "4003018869171522819228344660299682120/1337051401496811",
                "4958658046300338707079169072920244/2483095459922649",
                "913902373344682067069860586969/914824643129397",
                "332496474891834411570907004/914824643129397",
                "4377156947744831580826/48148665427863",
                "1570503353135504/112234651347",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "31122030380778168015892288262532046582879985371448868754558658309120000000000000/110083898723237439",
                "2256771354171722779568736425737775622423397192943283905764573972186240000000000/330251696169712317",
                "677945843787964670870157667821309342897767634583260375839131047949309760000000/8916795796582232559",
                "4657308281817424689358503544037380823551933306136503429656129767513236000000/8916795796582232559",
                "10553092332149546712352854041771042932908420022797918426632050794663640000/4223745377328425949",
                "26392682264314713172444844292003926626000506577496886157166939089086250/2972265265527410853",
                "7829763106644822683489492250363974821935705167651809581996157009132325/321004648676960372124",
                "68219859129728329653087684473743437295704899469936699811084068727075/1284018594707841488496",
                "479396717831622176635330602200044120781475039599898769573323784649/5136074378831365953984",
                "47689799389397876399284177660788793191529073579547741713207443/356671831863289302360",
                "2690784230019191672401871397254823313388909495137139458866961/17120247929437886513280",
                "4336366823420700889496427131904792400581442338744015039923/28533746549063144188800",
                "134223939594159637933505425426308973320253461101386543/1111704411002460163200",
                "1830775322930273143979609649204991314256109281858201/23345792631051663427200",
                "1765567970390237756503816281341615179971567320047/42800619823594716283200",
                "116975198323176354601463874464625383483174849/6757992603725481518400",
                "341487339016749531643554465269980725793/60339219676120370700",
                "22472387418594543969648698701254143/16167446420395888800",
                "1589326716136627514886022820743/6586737430531658400",
                "301749322374105901356247/11428694211448800",
                "11376198816373093/8304874855200"
              ],
              "denominator_shifted": [
                "1909720117798979743593282375255518320972163795207723520000000000000000000000/1931296468828727",
                "38216372479687997606640607955277693219985629106630454400000000000000000000/1931296468828727",
                "363263865964971466709078236086870944797371897071072287680000000000000000/1931296468828727",
                "311547260378766744515374117585456513210527864042722900160000000000000/275899495546961",
                "9273823454491196678061305185270314025643885403708796992480000000000/1931296468828727",
                "29693138993774574680680572391880631188444453071877157325440000000/1931296468828727",
                "74275027345715615883129073375169747164466458481688192001280000/1931296468828727",
                "148634254099262142404051151535863347906671554050138040824000/1931296468828727",
                "2175005032956465066626245880471271351671046578578922619100/17381668219458543",
                "414520332407459436527253821717176335795856988535557720/2483095459922649",
                "456228896672916411156580011562912029699654966365200/2483095459922649",
                "968301371472075266068240817134419790789615901236/5793889406486181",
                "311413957757262337092277046557764399164474897/2483095459922649",
                "1342224583516399958578704015414866829307880/17381668219458543",
                "10658509462943748761384314930305084652/275899495546961",
                "24431242430789120032840583951606432/1580151656314413",
                "4422575672734909981989942206098/914824643129397",
                "80090866973633287721601328/70371126394569",
                "9138204891963018659140/48148665427863",
                "2243462322612116/112234651347",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "90863127609407498232440197614953942570555350448573739004638140978800000000000000/228635789655954681",
                "82937390081753945817991358756236044526400544877618602089228089864333160000000000/8916795796582232559",
                "386389250477748333100632253686254674317868108926046996739538261159260920000000/3821483912820956811",
                "4213257152113873284996256500962757382650692878615989726032636262018508000000/6173166320710776387",
                "59639254086463337253114469357679883504068498963268858286139712936632890000/18519498962132329161",
                "908396336567079071373268417625272713288446500261446617865572182721093875/80251162169240093031",
                "14836473692353208168457292925613097136460503029324059424748589665592275/481506973015440558186",
                "15550570602636618147430838245975278687426127009855081751162879598905/233457926310516634272",
                "3583024005398318313142146464710159085659274467708812691382830549723/30816446272988195723904",
                "3190217669013978112891756109335039225306211379800781733526229577/19260278920617622327440",
                "6634717357210971617209741027628953790008184197253288459482201/34240495858875773026560",
                "13689354751438334197437683887864085587716024412582508356277/73372491126162370771200",
                "3991916491800892421768894523072224946265289824829639539/27031970414901926073600",
                "45873203707686709684721581417586547381327026541511/479857462986424723200",
                "4291816904964162144082659453008517533373564871609/85601239647189432566400",
                "850756022781577808245562985130720861527801089/40547955622352889110400",
                "46248192628407556339810178286520926586021/6757992603725481518400",
                "894749766940613459144314933519831099/533525731873064330400",
                "22144040631761957594696077921129/76217961696152047200",
                "3263890400579907435914443/102858247903039200",
                "122839969634234837/74743873696800"
              ],
              "denominator_shifted": [
                "1909720117798979743593282375255518320972163795207723520000000000000000000000/1931296468828727",
                "38216372479687997606640607955277693219985629106630454400000000000000000000/1931296468828727",
                "363263865964971466709078236086870944797371897071072287680000000000000000/1931296468828727",
                "311547260378766744515374117585456513210527864042722900160000000000000/275899495546961",
                "9273823454491196678061305185270314025643885403708796992480000000000/1931296468828727",
                "29693138993774574680680572391880631188444453071877157325440000000/1931296468828727",
                "74275027345715615883129073375169747164466458481688192001280000/1931296468828727",
                "148634254099262142404051151535863347906671554050138040824000/1931296468828727",
                "2175005032956465066626245880471271351671046578578922619100/17381668219458543",
                "414520332407459436527253821717176335795856988535557720/2483095459922649",
                "456228896672916411156580011562912029699654966365200/2483095459922649",
                "968301371472075266068240817134419790789615901236/5793889406486181",
                "311413957757262337092277046557764399164474897/2483095459922649",
                "1342224583516399958578704015414866829307880/17381668219458543",
                "10658509462943748761384314930305084652/275899495546961",
                "24431242430789120032840583951606432/1580151656314413",
                "4422575672734909981989942206098/914824643129397",
                "80090866973633287721601328/70371126394569",
                "9138204891963018659140/48148665427863",
                "2243462322612116/112234651347",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "50825112962032933188479163118548399680925302146941882546212714720000000000000/3821483912820956811",
                "339413097202066336214553363880204863595076250803067075573551528080000000000/1407915125776141983",
                "45158281650999573684399649956662487422100410101343041347298037038400000000/21886680591610934463",
                "68391888054742526374667519129311310070157946753201301331752569668000000/6173166320710776387",
                "10069212400448977147706753822439949891600479880036101272544851440160000/240753486507720279093",
                "28379447468103404510213993371445504010070647227268012400974779710000/240753486507720279093",
                "61887437488341932745718996360005902369127400923324710668285971650/240753486507720279093",
                "71179944138043760796080202951656041274080350847223501117178115/160502324338480186062",
                "196974912281020478990001846984848707730168223957597378354377/321004648676960372124",
                "275268815975047147465268296978506073777600066810362277804/401255810846200465155",
                "498501817286882923690081758058740914022978241572178241/802511621692400930310",
                "43766492820893792553627258923449028530937977753128817/96301394603088111637200",
                "407637612107102281007215750887385949682296453459/1528593565128382724400",
                "13790319385705005643379839032500528281142839/111395482478991453600",
                "450749470561940912736716335729218173616203/10136988905588222277600",
                "795242082159512886687086109289334189/66690716484133041300",
                "33318777328948773112560989607713/14820159218696231400",
                "63825845022023522379223561/240002578440424800",
                "370074243935043679/24914624565600"
              ],
              "denominator_shifted": [
                "1913545294843371643508656178957253871461214763520000000000000000000000/1931296468828727",
                "34461998515623672784807142387353419470327306294400000000000000000000/1931296468828727",
                "293081116788371952374321177451707522160996556447680000000000000000/1931296468828727",
                "120301463609800327622526504957435339684467452146240000000000000/148561266832979",
                "5867761777695484289113418291218326425042190584192480000000000/1931296468828727",
                "16438292080881274479623886230153833087654300353165440000000/1931296468828727",
                "24670240573504443586848893520064806476810126683767040000/1337051401496811",
                "550078436303393877957068407207229601916720577222456000/17381668219458543",
                "756747928876550556401233653183097134013800806211100/17381668219458543",
                "280421071272632046809586866062985466245259050080/5793889406486181",
                "757524738578125506004666080069811742883725780/17381668219458543",
                "551208338387671852812411034893571360501028/17381668219458543",
                "35744643055261077084433560255526739395/1931296468828727",
                "148553031218429057319590561538929962/17381668219458543",
                "2793761165078740912703855868655/914824643129397",
                "67761647742124068278479520/83165876648127",
                "1051342336938806061751/6878380775409",
                "2019217489220810/112234651347",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "3/8",
    "ahi_ratio": "7/16",
    "hfloor": "19/10",
    "start": 1000,
    "parameters": [
      "13/20",
      "13/20",
      "1000",
      "50",
      "3",
      "1/100"
    ],
    "checks": {
      "pr": {
        "r_start": 1000,
        "numerator_shifted": [
          "24712268082000/19",
          "74149336981/19",
          "3903251",
          "13013/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "ph": {
        "r_start": 1000,
        "numerator_shifted": [
          "12374618082000/19",
          "37124036981/19",
          "1953901",
          "6513/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 1000,
        "numerator_shifted": [
          "1045660263197073720000/3211",
          "402739896232036111565/247247",
          "6446410750186787533/1977976",
          "16122461120331977/4944940",
          "130598369007/80080",
          "3263/10"
        ],
        "denominator_shifted": [
          "246875558139180000000/247247",
          "1234750115399370000/247247",
          "224567636307290/22477",
          "190075914240/19019",
          "5913227/1183",
          "1"
        ]
      },
      "u": {
        "r_start": 1000,
        "numerator_shifted": [
          "285168624",
          "6854349/8",
          "10297/12",
          "55/192"
        ],
        "denominator_shifted": [
          "998001000",
          "2996001",
          "2998",
          "1"
        ]
      },
      "h": {
        "r_start": 1000,
        "numerator_shifted": [
          "624",
          "5/8"
        ],
        "denominator_shifted": [
          "1000",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 1000,
        "numerator_shifted": [
          "337584",
          "5409/8",
          "65/192"
        ],
        "denominator_shifted": [
          "998001",
          "1998",
          "1"
        ]
      },
      "Hb2_above_floor": {
        "r_start": 1000,
        "numerator_shifted": [
          "4180902109962486476400000/60287",
          "427525900992551239440600/783731",
          "2839656358327887487035/1567462",
          "1634871314779738583/494988",
          "672986576493494503/188095440",
          "22835801286469/9899760",
          "16246073497/19799520",
          "623/5010"
        ],
        "denominator_shifted": [
          "41166270734846940000000000/41249",
          "288246917999397150000000/41249",
          "864989529981443480000/41249",
          "4326190063889249810/123747",
          "227759526785030/6513",
          "2597202289177/123747",
          "45577984/6513",
          "1"
        ]
      },
      "Hb3_above_floor": {
        "r_start": 1000,
        "numerator_shifted": [
          "1449305387280/19",
          "26875592037/76",
          "91718991/152",
          "274249/608",
          "1/8"
        ],
        "denominator_shifted": [
          "998001000000",
          "3994002000",
          "5994001",
          "3998",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "10781/640"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "8384840/10781",
          "8381/10781"
        ],
        "denominator_shifted": [
          "1000",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "13165136721882388576053337862161278000000/2665569907",
                "16938593425600414635716873116120216500/380795701",
                "949232886434060731781872028430523375/5331139814",
                "26597334613872878023648385298407033/63973677768",
                "798484676058221047189298148319507/1279473555360",
                "228299867832451615433293077181/365563872960",
                "4264611319278634529710350061/10235788442880",
                "6699570325850779287509/37493730560",
                "6020642575807966111/134681426880",
                "7922283199241/1593863040"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000/247247",
                "201484672873518966331950000000/22477",
                "8869768002907133319550440000/247247",
                "20706493206964673374749810/247247",
                "31075295018401886712450/247247",
                "2826441239008555577/22477",
                "20737610425045912/247247",
                "8891994582532/247247",
                "10641678/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "987770520582589632812779008700124400000/380795701",
                "62272650774854704710463951833779798550/2665569907",
                "90641127578906002055180483927097335/969298148",
                "55873588820606291384499972798722815/255894711072",
                "708946632907807678709134044503/2163099840",
                "629448091475330079092215893959/1919210333040",
                "93968626337980643033359217/429473640960",
                "23051665217565971349944563/245658922629120",
                "9197607232542329177/391800514560",
                "57054714458173/21858693120"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000/247247",
                "201484672873518966331950000000/22477",
                "8869768002907133319550440000/247247",
                "20706493206964673374749810/247247",
                "31075295018401886712450/247247",
                "2826441239008555577/22477",
                "20737610425045912/247247",
                "8891994582532/247247",
                "10641678/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "675911793790209660573035708400000/2665569907",
                "676061531671014495884222360000/380795701",
                "14200432548584135851634387980/2665569907",
                "284071376370584554818128911/31986838884",
                "2841340194676237135795093/319868388840",
                "1364143585112916627029/255894711072",
                "7979201645819197/4489380896",
                "202391034133/796931520"
              ],
              "denominator_shifted": [
                "246628682581040820000000000/247247",
                "246717086572027350000000/35321",
                "5182914794203330440000/247247",
                "8641283768395249810/247247",
                "454967124278530/13013",
                "5188479659677/247247",
                "8278044/1183",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "18981318293465022130050073967367335708235714840000000/50645828233",
                "259881891214620656966133367574569663923574026183750/50645828233",
                "935344900225229934994971169906970651023460339375/28940473276",
                "603055779301870076581983857346720223875706016285/4861999510368",
                "31554862476445012197022251050205424392541259/97483699456",
                "157335030775536045942456487031974604868766633/259306640552960",
                "237795187784658823386353129886775553220893/282879971512320",
                "27125107282118354196353032358037224592457/31116796866355200",
                "3369177094041193854806310340207243009/4978687498616832",
                "16117520603214099442052970363176899/41489062488473600",
                "118770841491280221687430310629/740876115865600",
                "4470433739826156549522723/99256130355200",
                "6323462157376936636117/818863075430400",
                "4863686434573/7969315200"
              ],
              "denominator_shifted": [
                "245643646636544041323337760820000000000000000/247247",
                "3194967320755414419910290633090000000000000/247247",
                "19179406850529279837339643754160000000000/247247",
                "3703142901252610767106772679060000000/13013",
                "175987377679932959174275277100060000/247247",
                "316935898333047611365853916909810/247247",
                "422792764778063208958164886830/247247",
                "423004407432394890110978257/247247",
                "45344584900597777216524/35321",
                "1233764334778849385/1729",
                "70606631550401550/247247",
                "211714153125/2717",
                "15371312/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "15342234343147252068824196756844406122800888774000000/50645828233",
                "204235583465726108414030421657780305741046530965875/50645828233",
                "1432561443073885831113303413769277389141798966425/57880946552",
                "450885976124286982431042784598596534666617408145/4861999510368",
                "2630378171020927618700364579181801769356212875/11113141737984",
                "579520603906405285298658087982517962601500039/1333577008558080",
                "169607694882082098348788837303441153273603/287231971074048",
                "28065048166386778506956145439781759266993/46675195299532800",
                "692258364689969502585154445270477857/1508693181399040",
                "10054735222800215061546460626724219/38794967521689600",
                "314636680167019047161163460893443/2987212499170099200",
                "9170694519701889111770407079/314443420965273600",
                "387695040578174536972727/78610855241318400",
                "73572885617977/191263564800"
              ],
              "denominator_shifted": [
                "245643646636544041323337760820000000000000000/247247",
                "3194967320755414419910290633090000000000000/247247",
                "19179406850529279837339643754160000000000/247247",
                "3703142901252610767106772679060000000/13013",
                "175987377679932959174275277100060000/247247",
                "316935898333047611365853916909810/247247",
                "422792764778063208958164886830/247247",
                "423004407432394890110978257/247247",
                "45344584900597777216524/35321",
                "1233764334778849385/1729",
                "70606631550401550/247247",
                "211714153125/2717",
                "15371312/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "621493421459125427742960756436399453452852000000/50645828233",
                "6838770503227625063117952168419729928546900000/50645828233",
                "34205499904203750479758642297650070608614300/50645828233",
                "615907444740179871532734003312122705704415/303874969398",
                "298722270653685196244484284104435466999/73666659248",
                "552223358187744389793690574913998160813/97239990207360",
                "1104813750471832343579410585802346859/194479980414720",
                "15788265885749468713481753892563239/3889599608294400",
                "3948361779797063647085712906119/1944799804147200",
                "277168372648661788940121209/409431537715200",
                "55451635837091686559837/409431537715200",
                "98152458376873/7969315200"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000000000/247247",
                "2708602745297831268453090000000000000/247247",
                "13548566477969111898254160000000000/247247",
                "40662360614387648643502140000000/247247",
                "81358049435238366781500060000/247247",
                "113947936872862558146649810/247247",
                "16284944671662288772350/35321",
                "81458069061717935347/247247",
                "40745710292109912/247247",
                "13587462986532/247247",
                "13007678/1183",
                "1"
              ]
            }
          ]
        }
      ]
    }
  },
  {
    "alo_ratio": "7/16",
    "ahi_ratio": "1/2",
    "hfloor": "19/10",
    "start": 1000,
    "parameters": [
      "13/20",
      "13/20",
      "1000",
      "50",
      "3",
      "1/100"
    ],
    "checks": {
      "pr": {
        "r_start": 1000,
        "numerator_shifted": [
          "24712268082000/19",
          "74149336981/19",
          "3903251",
          "13013/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "ph": {
        "r_start": 1000,
        "numerator_shifted": [
          "12374618082000/19",
          "37124036981/19",
          "1953901",
          "6513/10"
        ],
        "denominator_shifted": [
          "999000000",
          "2998000",
          "2999",
          "1"
        ]
      },
      "Cmin": {
        "r_start": 1000,
        "numerator_shifted": [
          "80515824821007125190000/247247",
          "402739834443532947190/247247",
          "1611602502157814407/494494",
          "32244919768502229/9889880",
          "65299182001/40040",
          "3263/10"
        ],
        "denominator_shifted": [
          "246875558139180000000/247247",
          "1234750115399370000/247247",
          "224567636307290/22477",
          "190075914240/19019",
          "5913227/1183",
          "1"
        ]
      },
      "u": {
        "r_start": 1000,
        "numerator_shifted": [
          "1609823869/6",
          "12898197/16",
          "77507/96",
          "69/256"
        ],
        "denominator_shifted": [
          "998001000",
          "2996001",
          "2998",
          "1"
        ]
      },
      "h": {
        "r_start": 1000,
        "numerator_shifted": [
          "1123/2",
          "9/16"
        ],
        "denominator_shifted": [
          "1000",
          "1"
        ]
      },
      "h_minus_u": {
        "r_start": 1000,
        "numerator_shifted": [
          "3504883/12",
          "14041/24",
          "75/256"
        ],
        "denominator_shifted": [
          "998001",
          "1998",
          "1"
        ]
      },
      "Hb2_above_floor": {
        "r_start": 1000,
        "numerator_shifted": [
          "105344478795027560955700000/783731",
          "2347421316913913793878050/2351193",
          "29743913336508013080785/9404772",
          "52118769746298956587/9404772",
          "4366797565083080437/752381760",
          "143928224080741/39599040",
          "99837351053/79198080",
          "7489/40080"
        ],
        "denominator_shifted": [
          "41166270734846940000000000/41249",
          "288246917999397150000000/41249",
          "864989529981443480000/41249",
          "4326190063889249810/123747",
          "227759526785030/6513",
          "2597202289177/123747",
          "45577984/6513",
          "1"
        ]
      },
      "Hb3_above_floor": {
        "r_start": 1000,
        "numerator_shifted": [
          "2685531451655/19",
          "92922112089/152",
          "149891423/152",
          "1711257/2432",
          "3/16"
        ],
        "denominator_shifted": [
          "998001000000",
          "3994002000",
          "5994001",
          "3998",
          "1"
        ]
      },
      "fine_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "67/5"
        ],
        "denominator_shifted": [
          "1"
        ]
      },
      "boundary_den": {
        "r_start": 1000,
        "numerator_shifted": [
          "50155/67",
          "401/536"
        ],
        "denominator_shifted": [
          "1000",
          "1"
        ]
      },
      "aa": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "11028803282432353831757936186959250000/2366507",
                "297989870707429099837015634843809000/7099521",
                "11132879840927920726417285001983375/66262196",
                "311942615898565360647533150033197/795146352",
                "3121646858595111688106495702391/5300975680",
                "9371605361527833092357366939/15902927040",
                "50017455108496664519374169/127223416320",
                "7150432753055454527701/42407805440",
                "70613652833111149/1673992320",
                "15486268839/3301760"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000/247247",
                "201484672873518966331950000000/22477",
                "8869768002907133319550440000/247247",
                "20706493206964673374749810/247247",
                "31075295018401886712450/247247",
                "2826441239008555577/22477",
                "20737610425045912/247247",
                "8891994582532/247247",
                "10641678/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "139799094149972208200130574392925000/57057",
                "6579885137488719630910916144843781925/298179882",
                "3762549402754754043632871589679645/42597126",
                "3058160804240966656161582209435/14827904",
                "7384853736926246779890393262117/23854390560",
                "1102468649608580862431016031/3558696960",
                "45075008485215830239294069/218097285120",
                "154650205496326085676149/1744778280960",
                "4751328785225247587/214271016960",
                "2083991328339/845250560"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000/247247",
                "201484672873518966331950000000/22477",
                "8869768002907133319550440000/247247",
                "20706493206964673374749810/247247",
                "31075295018401886712450/247247",
                "2826441239008555577/22477",
                "20737610425045912/247247",
                "8891994582532/247247",
                "10641678/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "577608920764390718044375400000/2366507",
                "84925622597676993391890023125/49696647",
                "339770832431509274998732965/66262196",
                "1294625034293125554555797/151456448",
                "135962883028825378441603/15902927040",
                "261100984789921597649/50889366528",
                "4581634298494207/2678387712",
                "12912223659/52828160"
              ],
              "denominator_shifted": [
                "246628682581040820000000000/247247",
                "246717086572027350000000/35321",
                "5182914794203330440000/247247",
                "8641283768395249810/247247",
                "454967124278530/13013",
                "5188479659677/247247",
                "8278044/1183",
                "1"
              ]
            }
          ]
        }
      ],
      "det": [
        {
          "xlo": "0",
          "xhi": "1",
          "coefficients": [
            {
              "r_start": 1000,
              "numerator_shifted": [
                "5500443851236648308767630559581433422578611875000/4087603",
                "2391389408590221868883759183736662991877239395000/134890899",
                "33916242597937744581410300203400032923265973125/314745431",
                "1727114223246253299844213484882995409882557085/4316508768",
                "489544301845792812973895461411190388454880819/483448982016",
                "1371869764258676046493935673254085270086677/743767664640",
                "13745858257744686771179822189523764180029/5525131223040",
                "37425604766613400214358097486065741173/14875353292800",
                "118047541615449791021907571875234599/61881469698048",
                "828500820993283971812029797871589/773518371225600",
                "223217705999919365345799090101/515678914150400",
                "2427189296844982727339693/20355746611200",
                "1653747471976012943/82411929600",
                "411588251597/264140800"
              ],
              "denominator_shifted": [
                "245643646636544041323337760820000000000000000/247247",
                "3194967320755414419910290633090000000000000/247247",
                "19179406850529279837339643754160000000000/247247",
                "3703142901252610767106772679060000000/13013",
                "175987377679932959174275277100060000/247247",
                "316935898333047611365853916909810/247247",
                "422792764778063208958164886830/247247",
                "423004407432394890110978257/247247",
                "45344584900597777216524/35321",
                "1233764334778849385/1729",
                "70606631550401550/247247",
                "211714153125/2717",
                "15371312/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "398440833695219792197252508138769656742408278312500/314745431",
                "62484533179289453411600830123526671800241315910375/3776945172",
                "79332289934745571196319301137700472075514038675/795146352",
                "3173900599073896509655764209456775268904370065/8633017536",
                "167435007380463256420955046041859131207236015/181293368256",
                "387579149584232740971699772224786259651134599/232055511367680",
                "5704638627824712474936780310195822827491/2550060564480",
                "41712795657475973779687789296912281276029/18564440909414400",
                "1570906640948053361531727306292857083/928222045470720",
                "140213006531665071965543286802512653/148515527275315200",
                "4692439854324771683110805780089/12376293939609600",
                "540925069970428039391603653/5211071132467200",
                "90490210238831714802221/5211071132467200",
                "90649462529267/67620044800"
              ],
              "denominator_shifted": [
                "245643646636544041323337760820000000000000000/247247",
                "3194967320755414419910290633090000000000000/247247",
                "19179406850529279837339643754160000000000/247247",
                "3703142901252610767106772679060000000/13013",
                "175987377679932959174275277100060000/247247",
                "316935898333047611365853916909810/247247",
                "422792764778063208958164886830/247247",
                "423004407432394890110978257/247247",
                "45344584900597777216524/35321",
                "1233764334778849385/1729",
                "70606631550401550/247247",
                "211714153125/2717",
                "15371312/1183",
                "1"
              ]
            },
            {
              "r_start": 1000,
              "numerator_shifted": [
                "533555535528564411028287245525774554424500000/44963633",
                "246579902663410527980575129090799846685878125/1888472586",
                "4933133246881792776815761824216195702092275/7553890344",
                "4934658717937849882496882133515523019365/2517963448",
                "145806999293341178913881806385991990961/37188383232",
                "212359760690334177840544072112388920219/38675918561280",
                "2723386036113233763673927560458399/495845109760",
                "12142173763908789161646052675213459/3094073484902400",
                "126518779977729589629190692511/64459864268800",
                "71049169195203543370524943/108563981926400",
                "42642066315305659392917/325691945779200",
                "4574339681677/384204800"
              ],
              "denominator_shifted": [
                "246135671844561319400820000000000000000/247247",
                "2708602745297831268453090000000000000/247247",
                "13548566477969111898254160000000000/247247",
                "40662360614387648643502140000000/247247",
                "81358049435238366781500060000/247247",
                "113947936872862558146649810/247247",
                "16284944671662288772350/35321",
                "81458069061717935347/247247",
                "40745710292109912/247247",
                "13587462986532/247247",
                "13007678/1183",
                "1"
              ]
            }
          ]
        }
      ]
    }
  }
]


==> anc/proof-data/s4_c3_refined_verify.py <==
"""Refine the c=3,s=4 dense range using already proved retained criterion."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate
from s4_c4_rat_fast import enable
enable()

def tail(lo,hi,start=1000,hfloor=Q(19,10),parameters=None):
    k=Rat([0,1]);r=k-1;al=lo*k;au=hi*k;g=al/k;gu=au/k
    if parameters is None:parameters=(Q(13,20),Q(13,20),Q(1000),Q(50),Q(3),Q(1,100))
    b,d,aug,t,yfactor,split=parameters;young=yfactor/k
    ep=b*k;de=d*k*k;ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
    fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
    den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
    U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
    A=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
    D=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
    C=ep/k-g/r-ll*r+U*V/pr;Cmin=ep/k-gu/r-ll*r+U*V/pr
    u=(1-al*al/(r*r))/3-1/k+al/(k*r);h=(r-al)/k;qm=3*u/k
    D-=ff*qm
    Hb2=1+g+ep/k+ll*r*r-V*V/ph-young-ff*qm
    Hb3=1+g+ep/k-young-ff*qm
    Hb=Rat([hfloor]);df=Hb-2*gu+t*(1-gu)**2;dd=(1+t*(2-Hb))/df
    checks={name:certificate(f,start) for name,f in dict(pr=pr,ph=ph,Cmin=Cmin,u=u,h=h,
        h_minus_u=h-u,Hb2_above_floor=Hb2-Hb,Hb3_above_floor=Hb3-Hb,
        fine_den=df,boundary_den=1-dd*h).items()}
    lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam;L=qm/young
    n0=1-dd*h+(dd+t)*u;n1=-(dd+t)*u
    det=A*(D+yy)-C*C;mv=D+yy+4*A+4*C;mw=D+yy+ww*ww*A+2*ww*C
    aa=[n0*A-u,n1*A-n0*L+u,-n1*L]
    pp=[n0*det-u*mw,n1*det-n0*L*mv+u*mw+L*u*(ww-2)**2,-n1*L*mv-L*u*(ww-2)**2]
    for label,poly in [('aa',aa),('det',pp)]:
        todo=[(Q(0),Q(1),0)];leaves=[]
        while todo:
            left,right,depth=todo.pop();p0=poly[0]+left*poly[1]+left*left*poly[2]
            p1=p0+(right-left)*(poly[1]+2*left*poly[2])/2;p2=poly[0]+right*poly[1]+right*right*poly[2]
            try:cs=[certificate(f,start) for f in(p0,p1,p2)]
            except AssertionError:
                assert depth<10,(lo,hi,label,left,right)
                mid=(left+right)/2;todo.extend([(left,mid,depth+1),(mid,right,depth+1)]);continue
            leaves.append(dict(xlo=str(left),xhi=str(right),coefficients=cs))
        checks[label]=leaves
    return dict(alo_ratio=str(lo),ahi_ratio=str(hi),hfloor=str(hfloor),start=start,parameters=list(map(str,parameters)),checks=checks)

def verify():
    from s4_c56_retained_tail_verify import tail as original_tail
    p=(Q(13,20),Q(13,20),Q(1000),Q(50),lambda k:3/k,Q(1,100))
    data=[dict(alo_ratio='1/3',ahi_ratio='3/8',start=1000,parameters=['13/20','13/20','1000','50','3','1/100'],
        checks=original_tail(3,lambda k:k/3,lambda k:3*k/8,*p,start=1000))]
    intervals=[(Q(3,8),Q(7,16)),(Q(7,16),Q(1,2))]
    for lo,hi in intervals:
        data.append(tail(lo,hi));print('refined dense passed',lo,hi,flush=True)
    Path(__file__).with_name('s4_c3_refined_tail_certificates.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    return data

def finite_verify(start=350):
    from s4_c56_retained_bounds import criterion
    rows=[];pairs=0
    for k in range(start,1000):
        lo=max(4,(k+2)//3);top=(k-1)//2
        par=(Q(3,4),Q(3,4),Q(1000),Q(20),Q(3,k),Q(1,20))
        while lo<=top:
            assert criterion(lo,3,k,*par),(k,lo)
            left=lo;right=top
            while left<right:
                mid=(left+right+1)//2
                if criterion(lo,3,k,*par,upper_a=mid):left=mid
                else:right=mid-1
            out=criterion(lo,3,k,*par,upper_a=left);assert out
            rows.append(dict(k=k,a_low=lo,a_high=left,parameters=list(map(str,par)),eta=str(out['eta'])))
            pairs+=left-lo+1;lo=left+1
    data=dict(k_min=start,k_max=999,theorem='s=4,c=3,k>=350,k<=3a',pairs=pairs,rows=rows)
    Path(__file__).with_name('s4_c3_refined_finite_certificates.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf8')
    print('finite refined cover',pairs,len(rows),flush=True)
    return data

if __name__=='__main__':
    verify()
    finite_verify()


==> anc/proof-data/s4_c3_spectral_geometry_bounds.py <==
"""Exact spectral-mass exclusions for connected (4,3,a,k)-graphs.

A violated necessary condition implies diameter <=3. Passing is inconclusive.
Uses actual operator bounds, then a stronger Frobenius bound; never trace=norm.
Proof: s4_c3_spectral_geometry_proof.txt and its Frobenius addendum.
"""
from fractions import Fraction as Q
import argparse
import json


def _conditions(a,n,T,R,v,U2,shift):
    m=Q(a)-R/T
    ni=(1,a,a*(a-1),a*(a-1)**2); B=sum(ni)
    assert v>0 and U2>0 and n>B
    checks=[]
    def add(method,lhs,rhs,**extra):
        checks.append(dict(method=method,shift=shift,lhs=lhs,rhs=rhs,
                           necessary=lhs<=rhs,**extra))
    if m>0:
        add('weighted sixth moment (operator cap)',T*m**6,
            v*(n*a*(5*a*a-6*a+2)-a**6))
    s_lower=Q(B)-Q(3*a*a+2)*R/T
    if 2*m>=a:
        s_lower=max(s_lower,m**3+m*m+(2-2*a)*m+1-a)
    if s_lower>0:
        gram=n*B-B*B
        add('radius-three ball (operator cap)',T*s_lower*s_lower,v*gram)
        add('radius-three ball (Frobenius cap)',T*T*s_lower*s_lower,U2*gram)
    if m>0:
        raw=[Q(1),m,m*m-a]
        q3lower=Q(a*(a-1)**2)-Q(3*a*a-2*a+1)*R/T
        if 2*m>=a:
            q3lower=max(q3lower,m**3-Q(2*a-1)*m)
        else:
            q3lower=max(q3lower,(Q(3*a*a,4)-2*a+1)*m-Q(a**3,4))
        raw.append(q3lower)
        # Unknown negative means cannot enter the positive cross term.
        indices=[j for j in range(4) if raw[j]>=0]
        ell=[max(Q(0),z) for z in raw]
        selected_B=sum(ni[j] for j in indices)
        L=sum(ell[j]*ell[j]/ni[j] for j in indices)
        L+=sum(ell)**2/Q(n-selected_B)
        details=dict(polynomial_mean_lower_bounds=ell,selected_indices=indices)
        add('degree-three Christoffel (operator cap)',T*L,v*n,**details)
        add('degree-three Christoffel (Frobenius cap)',T*T*L,U2*n,**details)
    return dict(shift=shift,T=T,R_upper=R,v=v,U2=U2,m_lower=m,conditions=checks)


def spectral_conditions(a,k):
    if type(a) is not int or type(k) is not int or a<4 or k<a+2:
        raise ValueError('Require integers a>3 and k>=a+2.')
    r=k-1;d=r-a;n=k*r*r
    variance=Q(2*k*a*(a-1)*d,r)
    T0=Q(a*(k-a));R0=Q(k*(2*r-a))
    v0=Q(k-3)-Q(a*(a-3),r)
    T1=Q((a+1)*d);R1=Q(2*k*d)
    v1=Q(d*(r+a-1),r)
    families=[_conditions(a,n,T0,R0,v0,T0*T0/r+variance,0),
              _conditions(a,n,T1,R1,v1,T1*T1/r+variance,1)]
    checks=[c for family in families for c in family['conditions']]
    failed=[c for c in checks if not c['necessary']]
    return dict(parameters=dict(s=4,c=3,a=a,k=k),
                quantities=dict(r=r,d=d,n=n,variance_upper=variance),
                families=families,conditions=checks,
                excludes_diameter_at_least_4=bool(failed),
                first_failure=failed[0] if failed else None)


def candidate(a,k):
    result=spectral_conditions(a,k)
    if not result['excludes_diameter_at_least_4']:
        return None
    return dict(a=a,c=3,k=k,diameter=3,
                method='s4 c3 horizontal spectral mass excludes diameter >=4',
                spectral_certificate=result)


if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('a',type=int);p.add_argument('k',type=int)
    args=p.parse_args()
    print(json.dumps(spectral_conditions(args.a,args.k),indent=2,default=str))


==> anc/proof-data/s4_c3_spectral_geometry_replay.json <==
{
  "orthogonal_polynomial_identities": 16,
  "symbolic_bivariate_frobenius_identities": 4,
  "constant_removed_gram_inversions": 72,
  "clean_corollary_ratio": "2523/2500",
  "examples": [
    {
      "a": 1000,
      "k": 10000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "8116998223148886547197766123702624111/50645141456683225388141775937500000000"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "8099724708298483922216710155325011511/10122967089234893126572558096895578125"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "8099724708298483922216710155325011511/2964149271613040090803749584772187500"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "7281730349749290688259310264829685705698314499/9100640435100163830125648161762054218750000000"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "7281730349749290688259310264829685705698314499/2664797433313910506872334955204878125000000000"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "2250481394013765999525000000000/13933614032057023387968420136601"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "89828341210483331623688267200538728101/111402209352108816784615983630518696798"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "7275287182978255511534136448838832127628091/2640837594718834860485764932989612744908091"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "3290081176630152810060644189220995840923/4080250773855445110850671540624235483074"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "29607440508494745137735737058799741572466077/10747123420965423746429716265488563912149037"
        }
      ]
    },
    {
      "a": 1100,
      "k": 10000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "89957363251805177495999122378152/378527850156663140772778565204425"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "7182813561139811458626605393057010000/6051106984862984267868881776051199393"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "35914067805699057293133026965285050/9732774442721342813249133964665529"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "40677790551450630198220982104580598878/34268687148292504104968693078189447425"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "20338895275725315099110491052290299439/5511874162807695819069046683529602500"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "1676803897410102159053831750000/7006307686606789197851039321727"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "3166459176677246182951582469084168957911/2648849868337170760677896678388955610478"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "2561665473931892162007830217489092686949999/689081881536034133289352533062613229869999"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "258812379435789323401879484258855514102701/216505226284257439051654420739248738622298"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "209379214963553562632120502765414110909085109/56322493197395002471016841291970030210500309"
        }
      ]
    },
    {
      "a": 1300,
      "k": 10000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "1299299942760933447696959438945350271288/2770383397426843674777967306653076680525"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "103778039960356564648637184434210681202790000/44255099230013411016639272154756505494165483"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "518890199801782823243185922171053406013950/83956190047965829232703638347838108488353"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "2332975335898440803040683189419930160772325081498/994873692067857948531861173650131962765342284725"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "1166487667949220401520341594709965080386162540749/188737131354852020006863584649301836139741497500"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "18159412811505123133480529549250000/38488230977309873481774385496314879"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "72521990276964148456802394966221172046533/30741241134179566573574646724340875125634"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "1892606380257933382277172101433473926898371701/304289553019469664145097667598228787965451701"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "7245892257695542403387507240771894806524571/3071450406396756302901904756252604158530558"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "63032016749693523367067925487474712921957243129/10134163280358400997082331042798686467519549529"
        }
      ]
    },
    {
      "a": 10000,
      "k": 100000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "91100636221157429578617468236437505398895261741111/50726085446272424369886498549900937500000000000000"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "91082303042259460115514052673680333076725075490111/10137303214820223106239285363099344092237031250000"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "91082303042259460115514052673680333076725075490111/2969396492853779401811372834495894435221875000000"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "81153519691945557232276081600236618372633633092361384410099/9032246750692640932413518920646743426944843750000000000000"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "81153519691945557232276081600236618372633633092361384410099/2645705791347616265586527490516456407690625000000000000000"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "305137076072593465362984549750000000000000/169777149217336680804245825161404127780679"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "1220302762035727255406934983874054370689576955565679/135715770331762713147750514364184244548407840738642"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "8895908290716726798008868070708162563922990150340399090001/289788151846817332988636243079405026478868740019399890001"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "1087278877637698234446715106127436291422435631140869/120921540928629644853990995600017091206661095490022"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "97854011708515203401969912836363138791727784367047069131/3187637761735533982498247552684622572917353383897470011"
        }
      ]
    },
    {
      "a": 100000,
      "k": 1000000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "307157214420025861569412054611339883286995841049638175389137037/16911395094991866568607793156818064550312500000000000000000000"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "307151067475913235699303582299709112710673457040039610847467037/3379579450467698823671714434701506189177094833498437500000000"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "307151067475913235699303582299709112710673457040039610847467037/989973932694108370644450813800266081841793742406250000000000"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "8292987597239926584882506141886785486707992789374569394621412566232481699999/91247641419318619145172266290292253329813985965179218750000000000000000000"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "8292987597239926584882506141886785486707992789374569394621412566232481699999/26729002158077255144694872772794275326156752833003125000000000000000000000"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "1096683731337613289223584740330867500000000000000000/60376459690892530850305281901578120366160928854787"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "10089288420414896633880502519099523116976626664200565387272810101/111004017120892351231074481586784466160598364630515186969679798"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "11674735057394982714337480782883352193114660455769228833117325194687013/37625690203696210020687911214564031680572761685567516103921298687013"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "1109809518107208653033773149146245072487884654093666299874452277769/12210307567338491596912992530670555960175262111872777064444922222"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "998827456486969680521742800458471418994023700799645576220707175539822231/3219051418293618889292228432291028141146687988646522691777364444711111"
        }
      ]
    },
    {
      "a": 1000000,
      "k": 100000000,
      "diameter3": true,
      "ratios": [
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "14841307265544485880554631630448077617502726531079504899149210775689704010101/75038949090146142597097902249180516927379817756808759375000000000000000000000"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "2120182509295569772601175700847353352053523107894960764250190011557475571443/2143968687625930185445016598488863734131280993839907533892863440171875000000"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "2120182509295569772601175700847353352053523107894960764250190011557475571443/64111034096134653600607451179720506349834099103164117946888259375000000000"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "42836297229186324107117609506932828130609395479574701904083830772865885226124863463631696793/43316874632515894298182250303583399131347420631219044526282477813873437500000000000000000000"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "42836297229186324107117609506932828130609395479574701904083830772865885226124863463631696793/1295303258173213858208335906810818475765684970559437436283887627187500000000000000000000000"
        },
        {
          "method": "weighted sixth moment (operator cap)",
          "ratio": "24972661862919932071744276444909586522002500000000000000000000/126263075782989016254752574281795753558443016219745014851510001"
        },
        {
          "method": "radius-three ball (operator cap)",
          "ratio": "1427006393582514747537670647822943990536436625614667529999499316868458287143/1443005714575585706928988429985457102284213743058414065796235781410012425714"
        },
        {
          "method": "radius-three ball (Frobenius cap)",
          "ratio": "1998012788889799153706821430440468559539451472077447217953286762096761043187310367549/60416364724261901529276694794572171577303611115763631048222284139375637226510367549"
        },
        {
          "method": "degree-three Christoffel (operator cap)",
          "ratio": "98045918491683578957014120991325974816326207260043559385825749871620059477231/99145190456446888611322082033075848781893676261519097552971703575321710795938"
        },
        {
          "method": "degree-three Christoffel (Frobenius cap)",
          "ratio": "1386649404661536546437259860161021502212902814631157874164741407352090859517972788967/41929819790222259974923150412388539149579479367441077365829207979843269501046842567"
        }
      ]
    }
  ],
  "regression_boundary_points": [
    {
      "a": 532,
      "k": 5000
    },
    {
      "a": 844,
      "k": 10000
    },
    {
      "a": 3915,
      "k": 100000
    },
    {
      "a": 18172,
      "k": 1000000
    },
    {
      "a": 391487,
      "k": 100000000
    }
  ]
}


==> anc/proof-data/s4_c3_spectral_geometry_verify.py <==
"""Exact algebra checks for the horizontal spectral-mass criterion.
The graph-theoretic proof is in s4_c3_spectral_geometry_proof.txt.
No finite numerical search is substituted for a universal theorem.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat
from s4_c3_spectral_geometry_bounds import spectral_conditions, candidate

def zero(x):
    return x.p==[0]

def poly_add(*terms):
    out={}
    for p in terms:
        for m,c in p.items():out[m]=out.get(m,Q(0))+c
    return {m:c for m,c in out.items() if c}

def poly_mul(p,q):
    out={}
    for (i,j),c in p.items():
        for (h,l),d in q.items():
            key=(i+h,j+l);out[key]=out.get(key,Q(0))+c*d
    return {m:c for m,c in out.items() if c}

def poly_scale(p,c):return {m:c*v for m,v in p.items() if c*v}
def poly_pow(p,j):
    out={(0,0):Q(1)}
    for _ in range(j):out=poly_mul(out,p)
    return out

def symbolic_frobenius_checks():
    aa={(1,0):Q(1)};rr={(0,1):Q(1)};one={(0,0):Q(1)}
    kk=poly_add(rr,one);dd=poly_add(rr,poly_scale(aa,-1))
    tm=poly_mul(aa,poly_add(kk,poly_scale(aa,-1)))
    ts=poly_mul(poly_add(aa,one),dd)
    delta_num=poly_add(rr,poly_scale(aa,-2))
    assert not poly_add(ts,poly_scale(poly_add(tm,delta_num),-1))
    variance_num=poly_scale(poly_mul(poly_mul(poly_mul(kk,aa),poly_add(aa,poly_scale(one,-1))),dd),2)
    left=poly_add(poly_mul(rr,poly_mul(kk,poly_pow(aa,2))),
                  poly_mul(poly_mul(kk,poly_mul(aa,poly_add(aa,poly_scale(one,-1)))),
                           poly_add(poly_scale(rr,2),poly_mul(aa,poly_add(aa,poly_scale(one,-3))))),
                  poly_scale(poly_mul(rr,poly_pow(aa,4)),-1))
    right=poly_add(poly_pow(tm,2),variance_num)
    assert not poly_add(left,poly_scale(right,-1))
    shifted=poly_add(right,poly_scale(poly_mul(delta_num,tm),2),poly_pow(delta_num,2))
    assert not poly_add(shifted,poly_scale(poly_add(poly_pow(ts,2),variance_num),-1))
    v0_num=poly_add(poly_mul(rr,poly_add(rr,poly_scale(one,-2))),
                    poly_scale(poly_mul(aa,poly_add(aa,poly_scale(one,-3))),-1))
    v1_num=poly_mul(dd,poly_add(rr,aa,poly_scale(one,-1)))
    assert not poly_add(v1_num,poly_scale(poly_add(v0_num,delta_num),-1))
    return 4

def verify():
    symbolic_count=symbolic_frobenius_checks()
    a=Rat([0,1])
    moments=[Rat(1),Rat(0),a,Rat(0),a*(2*a-1),Rat(0),a*(5*a*a-6*a+2)]
    polys=[[Rat(1)],[Rat(0),Rat(1)],[-a,Rat(0),Rat(1)],
           [Rat(0),-(2*a-1),Rat(0),Rat(1)]]
    ni=[Rat(1),a,a*(a-1),a*(a-1)**2]
    for i in range(4):
        for j in range(4):
            val=sum((polys[i][u]*polys[j][v]*moments[u+v]
                     for u in range(len(polys[i])) for v in range(len(polys[j]))),Rat(0))
            assert zero(val-(ni[i] if i==j else Rat(0)))
    # Moore-ball sizes and positivity of n-B at the extremal a=k-2.
    B=sum(ni,Rat(0));assert zero(B-(a**3-a*a+a+1))
    k=a+2;n=k*(k-1)**2
    assert zero(n-B-(5*k*k-16*k+13))
    # Universal constants in the clean corollary.
    assert Q(4,3)*Q(87,100)**2==Q(30276,30000)>1
    assert 36*5000>=125000 and 6*5000**2>=100**3
    assert 6*Q(1849,2500)>Q(13,3) and 1849*5000>405000
    # Exact scalar checks of tangent remainders and constant-removed
    # Christoffel Gram inversion, including cases with omitted indices.
    inversion_checks=0
    for aa in (4,5,8,20,100,1100):
        for kk in (aa+2,3*aa,10*aa):
            nn=kk*(kk-1)**2
            ns=[1,aa,aa*(aa-1),aa*(aa-1)**2]
            for inds in ((0,1),(0,1,2),(0,1,3),(0,1,2,3)):
                bb=sum(ns[j] for j in inds)
                for i in inds:
                    for j in inds:
                        val=sum((Q(nn*ns[i] if i==h else 0)-ns[i]*ns[h])*
                                ((Q(1,nn*ns[h]) if h==j else Q(0))+Q(1,nn*(nn-bb)))
                                for h in inds)
                        assert val==(1 if i==j else 0)
                inversion_checks+=1
        for lam in (Q(-aa),Q(-aa,2),Q(0),Q(aa,3),Q(aa)):
            s=lambda x:x**3+x*x+(2-2*aa)*x+1-aa
            assert s(lam)-(s(Q(aa))-Q(3*aa*aa+2)*(aa-lam))==(lam-aa)**2*(lam+2*aa+1)
            q3=lambda x:x**3-(2*aa-1)*x
            assert q3(lam)-(q3(Q(aa))-Q(3*aa*aa-2*aa+1)*(aa-lam))==(lam-aa)**2*(lam+2*aa)
            for mu in (Q(aa,2),Q(3*aa,4),Q(aa)):
                assert lam**3-(mu**3+3*mu*mu*(lam-mu))==(lam-mu)**2*(lam+2*mu)>=0
    examples=[]
    for aa,kk in ((1000,10000),(1100,10000),(1300,10000),(10000,100000),
                  (100000,1000000),(1000000,100000000)):
        result=spectral_conditions(aa,kk)
        examples.append(dict(a=aa,k=kk,diameter3=result['excludes_diameter_at_least_4'],
                             ratios=[dict(method=t['method'],ratio=t['lhs']/t['rhs']) for t in result['conditions']]))
    assert candidate(734,10000) is None
    assert candidate(735,10000)["diameter"]==3
    assert candidate(1000,10000)["diameter"]==3
    assert candidate(1100,10000)['diameter']==3
    # The simple sufficient region is checked on representative exact
    # boundary points only as a regression check; its proof is algebraic.
    clean=[]
    for kk in (5000,10000,100000,1000000,100000000):
        lo=4;hi=kk//3
        while lo<hi:
            mid=(lo+hi)//2
            if mid**3>=6*kk**2:hi=mid
            else:lo=mid+1
        aa=lo
        assert aa**3>=6*kk**2
        assert candidate(aa,kk)['diameter']==3
        clean.append(dict(a=aa,k=kk))
    out=dict(orthogonal_polynomial_identities=16,symbolic_bivariate_frobenius_identities=symbolic_count,
             constant_removed_gram_inversions=inversion_checks,
             clean_corollary_ratio=Q(30276,30000),examples=examples,regression_boundary_points=clean)
    Path(__file__).with_name('s4_c3_spectral_geometry_replay.json').write_text(json.dumps(out,indent=2,default=str)+'\n',encoding='utf8')
    print('Exact moment orthogonality, tangent identities, Gram inverses and candidate checks passed.')
    return out

if __name__=='__main__':verify()



==> anc/proof-data/s4_c3_two_fine_bounds.py <==
"""Exact s4 c3 criterion keeping the S2-parent and deeper fine sectors.

New compression 0<=E_last N E_last<=u E+hmid(E_last-E).
"""
from fractions import Fraction as Q
from s4_c78_correlated_bounds import _add,_mul
from s4_c4_bounds import bernstein_min
from odd_contraction_bounds import sqrt_upper

def criterion(a,c,k,b=Q(999,1000),d=Q(1,10000),aug=Q(100000000),t=Q(100000),young=None,split=Q(1,10),upper_a=None,max_depth=12):
 assert a>c>=3 and k>=a+2 and aug>t>0
 if young is None:young=Q(1,100000)
 if upper_a is None:upper_a=a
 assert a<=upper_a<=k-2
 r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
 ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 if min(pr,ph)<=0:return None
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr
 if ep/k-gu/r-ll*r+U*V/pr<=0:return None
 u=(1-Q(a*a,r*r))/c-Q(1,k)+Q(a,k*r);h=(r-a)/k;qm=c*u/k
 # B=(I-E_last)GE: the root/fine Young and ff Q errors only affect deep fine.
 Hmid=1+g+ep/k+ll*r*r-V*V/ph
 Hdeep=1+g+ep/k-young-ff*qm
 Hmid=min(Hmid,2+1/t);Hdeep=min(Hdeep,2+1/t)
 dm0=2+1/t-Hmid;dv0=2+1/t-Hdeep
 if not dm0>=dv0>=0:return None
 # C=t(I-Gf+1/t). Transform and use an exact weighted norm split.
 rr=(gu+1/t)/(1-gu+1/t)
 # epsilon=rr: ||D0^.5 S^-1 v||^2 <= (1+rr)<v,D0v>+(rr+rr^2)||D0||||v||^2.
 em=(1+rr)*dm0+(rr+rr*rr)*dm0
 ev=(1+rr)*dv0+(rr+rr*rr)*dm0
 if max(em,ev)>=t:return None
 dm=em/(1-em/t);dv=ev/(1-ev/t)
 hmid=(r+Q((upper_a-c)**2,4))/(c*k)
 nu=dm*hmid
 if nu>=1:return None
 Hbar=h/(1-nu)
 if dv*Hbar>=1:return None
 alpha=1+(dm*h/(2*(1-nu)))**2
 z0=Q(upper_a,r)-Q(c,k);L=Q(k*k,c*c)*(z0+gu)**2
 zzeta=dv*alpha*L/(1-dv*Hbar)
 # M0<=u(1-x)/(1-nu*x)+zzeta*qm*x.
 base=[Q(1),-nu]
 xn=_add([u,-u],_mul([0,zzeta*qm],base))
 nd=_add(base,[t*x for x in xn])
 if min(base[0],sum(base),nd[0],sum(nd))<=0:return None
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 la=qm/young;lc=2*la;ld=4*la+ff*qm
 ap=_add(_mul(nd,[A0,-la]),[-x for x in xn])
 bd=_add(_mul([A0,-la],[D0+yy,-ld]),[-x for x in _mul([C0,lc],[C0,lc])])
 mw=[D0+yy+ww*ww*A0+2*ww*C0,-ld-ww*ww*la+2*ww*lc]
 dp=_add(_mul(nd,bd),[-x for x in _mul(xn,mw)])
 am=bernstein_min(ap,max_depth);de=bernstein_min(dp,max_depth)
 if am is None or de is None:return None
 # Positive polynomial den may have interior maximum; sum abs coefficients is safe.
 eta=de/(sum(abs(x) for x in nd)*(D0+yy))
 out=dict(eta=eta,a=a,c=c,k=k,upper_a=upper_a,parameters=(b,d,aug,t,young,split),
  epsilon=ep,delta=d*k*k,aug=aug,Hmid=Hmid,Hdeep=Hdeep,dm=dm,dv=dv,hmid=hmid,
  aa_polynomial=ap,det_polynomial=dp,aa_min=am,det_min=de)
 out['K_nonconstant']=k*r*r*eta/2
 out['K_constant']=(a*r*r/2+2*d*k*k)/(1+aug)
 out['K']=min(out['K_nonconstant'],out['K_constant'])
 return out

def diameter(a,c,k,parameters):
 out=criterion(a,c,k,*parameters);assert out
 r=Q(k-1);root=sqrt_upper(k*r)
 drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
 out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
 return out

PARAMETERS=(Q(999,1000),Q(1,10000),Q(100000000),Q(100000),Q(1,100000),Q(1,10))

def proven_bound(a,k):
 """Certified partial theorem: c=3, k>=9e8, 4a^2<=25k."""
 assert a>=4 and k>=a+2 and k>=900000000 and 4*a*a<=25*k
 out=diameter(a,3,k,PARAMETERS);out['method']='two fine sectors and full parent compression'
 for aa,tt in [(20000,10000),(100000,10000),(40000,20000)]:
  pp=PARAMETERS[:2]+(Q(aa),Q(tt))+PARAMETERS[4:]
  if criterion(a,3,k,*pp):
   point=diameter(a,3,k,pp)
   if point['diameter']<out['diameter']:
    out=point;out['method']='two fine sectors with pointwise smaller augmentation'
 Delta=2*k+4-a*(a-3);oldK=Q(k+2,2)+min(Q(0),Q((k-1)*Delta,6))
 if oldK>0:
  oldD=max(3,2*int(Q(2*k*(k-1))/oldK))
  if oldD<out['diameter']:
   return dict(a=a,c=3,k=k,K=oldK,diameter=oldD,method='old distance-2 BE')
 return out


==> anc/proof-data/s4_c3_two_fine_tail_certificates.json <==
{
  "s": 4,
  "c": 3,
  "k_min": 900000000,
  "a_upper": "5 sqrt(k)/2",
  "checks": {
    "pr": {
      "r_start": 30000,
      "numerator_shifted": [
        "72761556337607465008199999102000000000/999",
        "4850770422507344135941999980020000/333",
        "1212692605626871994393499999001/999",
        "53951400539512800120000",
        "1348785013487840001",
        "17983800179838",
        "999100009991/10000"
      ],
      "denominator_shifted": [
        "728999999190000000000000000",
        "145799999892000000000000",
        "12149999994600000000",
        "539999999880000",
        "13499999999",
        "180000",
        "1"
      ]
    },
    "ph": {
      "r_start": 30000,
      "numerator_shifted": [
        "72754273627615556908199999102000000000/999",
        "4850284908507703775941999980020000/333",
        "1212571227126925940393499999001/999",
        "53946000539514000120000",
        "1348650013487850001",
        "17982000179838",
        "999000009991/10000"
      ],
      "denominator_shifted": [
        "728999999190000000000000000",
        "145799999892000000000000",
        "12149999994600000000",
        "539999999880000",
        "13499999999",
        "180000",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 30000,
      "numerator_shifted": [
        "1964561682611614395864572017889337255548125196502997000000000000/332700303327003",
        "1964561683484665696003245357563451786300496449085599400000000/998100909981009",
        "32742694737678521599187623811304078280038382145751110000/110900101109001",
        "26194155799196682609313797915618477901937898826175000/998100909981009",
        "1529521944016516268135545497289807529114999990/999100009991",
        "61180877775765531142976066478240106813200/999100009991",
        "169946882744026209640152220972909503799/99910000999100",
        "64741669626362289640657294671485/1998200019982",
        "404635435204724311284109989003/999100009991000",
        "29972994902100/9991",
        "99909983007/9991000"
      ],
      "denominator_shifted": [
        "65485400631085162169772534183600000898000000000000000000000/110900101109001",
        "65485400645638929833994609289764000359420000000000000000/332700303327003",
        "29468430296359025490951087834361800053935000000000000/998100909981009",
        "51361098564623693548359782117910588258800000000/19570606078059",
        "8988192250140863673550743416487764706470000/58711818234177",
        "679107858983380789201292485600400000000/110900101109001",
        "169776964762614970740215673080020000/998100909981009",
        "3237084032131032000002160000/999100009991",
        "40463550403636300000009/999100009991",
        "300000",
        "1"
      ]
    },
    "u": {
      "r_start": 30000,
      "numerator_shifted": [
        "242999998650000000899999995",
        "48599999820000000060000",
        "4049999991000000001",
        "179999999800000",
        "13499999995/3",
        "60000",
        "1/3"
      ],
      "denominator_shifted": [
        "728999998380000000900000000",
        "145799999784000000060000",
        "12149999989200000001",
        "539999999760000",
        "13499999998",
        "180000",
        "1"
      ]
    },
    "h": {
      "r_start": 30000,
      "numerator_shifted": [
        "899999995",
        "60000",
        "1"
      ],
      "denominator_shifted": [
        "900000000",
        "60000",
        "1"
      ]
    },
    "dm0_minus_dv0": {
      "r_start": 30000,
      "numerator_shifted": [
        "158758595781571123350214474557417433699994996639052584514458300000000000000000000/332334336323675997",
        "8232071244743230377756810643071145717436637488493076511023330000000000000000/36926037369297333",
        "5350932742725083202010271013490186401076934697912800063711162500000000000/110778112107891999",
        "2140404789425587274338672692731055974545040602385907650863199600000000/332334336323675997",
        "588619240175961012213475801697515987624273383777066719652479990000/997003008971027991",
        "1453398446793881193867123795254385231612111643146107132134000/36926037369297333",
        "6540363437985661230905451897226457510645183318035693566067/3323343363236759970",
        "24915904997990073688288837183913373909380392446375200/332334336323675997",
        "218015929417752822648824882579073126707860733557969/99700300897102799100",
        "16165602391690865058429110181027422985991/332667003327003",
        "80828447130749065072000595991740222985991/99800100998100900000",
        "5443015051176461250982605950036/554445005545005",
        "4082272277581724703899951487509/49900050499050450000",
        "2095571351957811189/4995000049955",
        "99789111997991009/99900000999100000"
      ],
      "denominator_shifted": [
        "17679288452223272591606481139642667557379999730600000000000000000000000000000/36963000369667",
        "8250334613656681044023545026894095804027399946098000000000000000000000000/36963000369667",
        "1787572500149444993222475350106986364142469995506700000000000000000000/36963000369667",
        "2145087000755547835682018235768599486788451998202240000000000000000/332667003327003",
        "589898925351829115787902680180756469508853499865146000000000000/998001009981009",
        "1456540556744388223908602834908344842878099999933400000000/36963000369667",
        "655443250663022221657825809990901410551736999996670000/332667003327003",
        "8323088898730968920071157061604843240799200000000/110889001109001",
        "728270278745666047941564307530159621509990000/332667003327003",
        "16183783974101954166154104458001100900000/332667003327003",
        "809189198784139387898649131780011009/998001009981009",
        "9818172097472267996406480000/999000009991",
        "81818100816264899990018/999000009991",
        "420000",
        "1"
      ]
    },
    "dv0": {
      "r_start": 30000,
      "numerator_shifted": [
        "249579954328277878214123400650000000/333",
        "21590906425185143918427733360000/111",
        "7378623726956276387544162668/333",
        "2410043041655837598603796/1665",
        "2963055601296877399650949/49950000",
        "866942800196204/555",
        "644707300049051/24975000",
        "1224/5",
        "51/50000"
      ],
      "denominator_shifted": [
        "656099998542000000810000000000000000",
        "174959999708400000108000000000000",
        "20411999975700000005400000000",
        "1360799998920000000120000",
        "56699999973000000001",
        "1511999999640000",
        "25199999998",
        "240000",
        "1"
      ]
    },
    "t_minus_em": {
      "r_start": 30000,
      "numerator_shifted": [
        "654685882971476188574090247600166209162523183152372284000000000000/9980209701010087211781009",
        "174586539572640755474272401272087175625625533405763207200000000/9980209701010087211781009",
        "2263205998963011916041470360976732908798629572260586680000/1108912189001120801309001",
        "1357951891305235917282056440415314374691136446452752000/9980209701010087211781009",
        "282912538243644204153878556415444359158747718602198/49901048505050436058905045",
        "1510408715571767254350617903905191406815200/9990199900910998209991",
        "629350076515630071346435744917858895391/249754997522774955249775",
        "1198787025458638483726521610715632/49950999504554991049955",
        "24975250014763297108838991889909/249754997522774955249775000"
      ],
      "denominator_shifted": [
        "6546924305286584032152741222760653165368000000000000000000000/9980209701010087211781009",
        "158716623261719349560369545662748765721840000000000000000/907291791000917019252819",
        "22632286324940588354777074295309529752360000000000000/1108912189001120801309001",
        "13579654714238748421841731951581039743796200000000/9980209701010087211781009",
        "565830734870058218536674847260077001990010000/9980209701010087211781009",
        "15104238196966187834490051996800000000/9990199900910998209991",
        "251742547960394749067157700010000/9990199900910998209991",
        "23999740000/100001",
        "1"
      ]
    },
    "t_minus_ev": {
      "r_start": 30000,
      "numerator_shifted": [
        "1589311680406140350464213473232016217810233509044169541080171724015086681264000000000000000000000000/1107803276812119680507691999",
        "794664670769250287797077601336105684804245880785278718394014640456706087669800000000000000000000/1107803276812119680507691999",
        "61807938994816311212795202301970808123404935168092424196221977732591889021040000000000000000/369267758937373226835897333",
        "26783737855658975799961577261216639686322735133562019240624463407811484329133000000000000/1107803276812119680507691999",
        "8035210644337128081931544737225315318985613270931779618819864428496461589328000000000/3323409830436359041523075997",
        "589255328364590663731284953596323022008066780308999343053672531322552383426620000/3323409830436359041523075997",
        "10912256966001864241481982282448734752534450941418048961164154132297737564000/1107803276812119680507691999",
        "779455587279434034660440420020608978714511243121599800734492002702060889/1846338794686866134179486665",
        "46767854906511463133859727032611465821148625061817709412772567064800/3323409830436359041523075997",
        "60625670749020264727612401889337140619378788524082411932284206237/166170491521817952076153799850",
        "364122188582748879410099489489034670035622750885124799934/49901048505050436058905045",
        "55170641597102180619128933500668010822722291283357218173/499010485050504360589050450000",
        "20433798008481173217793246880932623698696991352/16633682835016812019635015",
        "785924040605907030503387958449008906959136109/83168414175084060098175075000",
        "449553995835547724409194955882398/9990199900910998209991",
        "49950998990055050761533633120827/499509995045549910499550000"
      ],
      "denominator_shifted": [
        "5303008675497669323074793437847778895131645525098253165368000000000000000000000000000000000/369637396333706933769667",
        "2651533801854417356892317698423286828264864013663469739477040000000000000000000000000000/369637396333706933769667",
        "1856094286255504422350036532438459295238427682355042761849472000000000000000000000000/1108912189001120801309001",
        "2412949384685345440764626056258520188284453469637698657294835000000000000000000000/9980209701010087211781009",
        "241297619734708690579209864329402009155499325246313815884331850000000000000000/9980209701010087211781009",
        "17695355407527439986693750320100905768749772943547816650085925000000000000/9980209701010087211781009",
        "327695408061214694958588058236289425532318995152712286640965700000000/3326736567003362403927003",
        "4681414990444378358466287595175094713449055289871979777998890000/1108912189001120801309001",
        "12652613537287212629922610224279757461966823599937900000000/89911799108198983889919",
        "36411814657234599364198902533035003916313420652029970000/9980209701010087211781009",
        "66204034995802824208029754775485196369412920770000/907291791000917019252819",
        "11034128436298865219399955317814249544581811009/9980209701010087211781009",
        "122725514853300018716428310505098020000/9990199900910998209991",
        "944052911468546618668657003590018/9990199900910998209991",
        "44999950000/100001",
        "1"
      ]
    },
    "dm_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "18168309491104728048396805539998032052482757658707927000000000000/8316758254916177937243384299339697",
        "35158659079437895657313246335544735707737792982009606600000000/8316758254916177937243384299339697",
        "22938497962662983193581240945182967527810851697149670000/24975250014763297108838991889909",
        "745017673244012979026563864926757641647888848848356000/8316758254916177937243384299339697",
        "408668872325985493567060707773871835256677520737363/83167582549161779372433842993396970",
        "4059384439257750475474775382562446748741800/24975250014763297108838991889909",
        "8076934391464480377313873933895986949301/2497525001476329710883899188990900",
        "4470596976036728020077282320267988/124876250073816485544194959449545",
        "424587242330722070995507901688999/2497525001476329710883899188990900000"
      ],
      "denominator_shifted": [
        "16367147074286904714352256190004155229063079578809307100000000000000000/24950274764748533811730152898019091",
        "4364663489316018886856810031802179390640638335144080180000000000000/24950274764748533811730152898019091",
        "56580149974075297901036759024418322719965739306514667000000000/2772252751638725979081128099779899",
        "33948797282630897932051411010382859367278411161318800000000/24950274764748533811730152898019091",
        "1414562691218221020769392782077221795793738593010990000/24950274764748533811730152898019091",
        "37760217889294181358765447597629785170380000000/24975250014763297108838991889909",
        "629350076515630071346435744917858895391000/24975250014763297108838991889909",
        "5993935127293192418632608053578160000/24975250014763297108838991889909",
        "1"
      ]
    },
    "dv_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "334768456874191128326419755081402230095592897835422167046080295255374238368000000000000000000000000/5539016327008214523895703043135385203",
        "1036616617375767779012044394704883137314928796051009302712438146664777435527600000000000000000000/5539016327008214523895703043135385203",
        "144632287421306224052153110682016570379453481554903100828722064525897119304480000000000000000/1846338775669404841298567681045128401",
        "88849954088227639781353118177258168654927399004104167457774152929977028406246000000000000/5539016327008214523895703043135385203",
        "34039703377121222355036915778506978478255670547128405484313902513420618538336000000000/16617048981024643571687109129406155609",
        "3003464919476536491024481422515524070944425622187015413440458859131347772450440000/16617048981024643571687109129406155609",
        "64377006388920582687784385923362696671299607448019017203666244022459728968000/5539016327008214523895703043135385203",
        "5178471601203927826067084585903974367089272912027571734048808612527775118/9231693878347024206492838405225642005",
        "342790699653094628602334067594314155858051002046560818915899158017600/16617048981024643571687109129406155609",
        "241207435185181279485569106316243717046873723952265285493310393347/415426224525616089292177728235153890225",
        "3104742423460109714545498798339407975459234554547737595908/249505239955324978553860497438530865",
        "249309525815490491471988846270241426100284075216573763363/1247526199776624892769302487192654325000",
        "193929077033372405412350323461307626079213463824/83168413318441659517953499146176955",
        "3884500184937445453005824016817116388233219379/207921033296104148794883747865442387500",
        "4595111544099708692782077264708676/49950998990055050761533633120827",
        "262231117970653156409610126745637/1248774974751376269038340828020675000"
      ],
      "denominator_shifted": [
        "79465584020307017523210673661600810890511675452208477054008586200754334063200000000000000000000000000000/5539016327008214523895703043135385203",
        "39733233538462514389853880066805284240212294039263935919700732022835304383490000000000000000000000000/5539016327008214523895703043135385203",
        "3090396949740815560639760115098540406170246758404621209811098886629594451052000000000000000000000/1846338775669404841298567681045128401",
        "1339186892782948789998078863060831984316136756678100962031223170390574216456650000000000000000/5539016327008214523895703043135385203",
        "401760532216856404096577236861265765949280663546588980940993221424823079466400000000000000/16617048981024643571687109129406155609",
        "29462766418229533186564247679816151100403339015449967152683626566127619171331000000000/16617048981024643571687109129406155609",
        "545612848300093212074099114122436737626722547070902448058207706614886878200000000/5539016327008214523895703043135385203",
        "7794555872794340346604404200206089787145112431215998007344920027020608890000/1846338775669404841298567681045128401",
        "2338392745325573156692986351630573291057431253090885470638628353240000000/16617048981024643571687109129406155609",
        "60625670749020264727612401889337140619378788524082411932284206237000/16617048981024643571687109129406155609",
        "3641221885827488794100994894890346700356227508851247999340000/49901047991064995710772099487706173",
        "55170641597102180619128933500668010822722291283357218173/49901047991064995710772099487706173",
        "204337980084811732177932468809326236986969913520000/16633682663688331903590699829235391",
        "1571848081211814061006775916898017813918272218/16633682663688331903590699829235391",
        "22477699791777386220459747794119900000/49950998990055050761533633120827",
        "1"
      ]
    },
    "hm_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "449995/12",
        "5/4"
      ],
      "denominator_shifted": [
        "900000000",
        "60000",
        "1"
      ]
    },
    "L_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "2699924997",
        "359995/2",
        "3"
      ],
      "denominator_shifted": [
        "809999999100000000",
        "107999999940000",
        "5399999999",
        "120000",
        "1"
      ]
    },
    "u_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "809999999400000005",
        "107999999960000",
        "16199999998/3",
        "120000",
        "1"
      ],
      "denominator_shifted": [
        "728999998380000000900000000",
        "145799999784000000060000",
        "12149999989200000001",
        "539999999760000",
        "13499999998",
        "180000",
        "1"
      ]
    },
    "h_upper": {
      "r_start": 30000,
      "numerator_shifted": [
        "5"
      ],
      "denominator_shifted": [
        "900000000",
        "60000",
        "1"
      ]
    },
    "uniform_constants": {
      "dm": "100011/100000",
      "dv": "31/25000",
      "hmid": "41/48",
      "nu": "1366817/1600000",
      "deep_resolvent": "231199/233183",
      "zeta_qmax": "21529968696223/485205087753000"
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 30000,
            "numerator_shifted": [
              "6549390265303084522172204277777256741830422492189408301702500333000000000000/36966700369667",
              "23577804963822752375903793984236004282443950576451492214425380199800000000/332700303327003",
              "12967792734468337857688676863871136422608501313843911222197161009990000/998100909981009",
              "160096206646883697603158478083732235641782456443588412098799600000/110900101109001",
              "36021646505250663195764787147350113279661420949146902272469990/332700303327003",
              "640384826910929164981261692332658904992349722056381279800/110900101109001",
              "22413468946410042021044710041416626101760481738681906399/99810090998100900",
              "2134616090493616799467513656705990518746758720400/332700303327003",
              "26682701134763480825914850816936608033106896801/199620181996201800",
              "1978474855407884473417180669044001320/999100009991",
              "49461871388527544891973512108700011/2497750024977500",
              "119907567006527906473322448/999100009991",
              "832691437545332683842517/2497750024977500"
            ],
            "denominator_shifted": [
              "58936860502491245321710118595467466624599999102000000000000000000000/110900101109001",
              "70724232629184965395515274679840991195353999640580000000000000000/332700303327003",
              "38898327959149466475143936039784452286957299946065000000000000/998100909981009",
              "480226271246141091781439414019638568597759999866800000000/110900101109001",
              "108050911059487824567287904312356120684853999996670000/332700303327003",
              "640301695318255665913635155680835838199800000000/36966700369667",
              "6056907929909881238942700138164957900270000/8991900089919",
              "6403016955554163090109204614400880720000/332700303327003",
              "400188559776035339297120571680011009/998100909981009",
              "5934654058747049997005400000/999100009991",
              "59346540591467099990018/999100009991",
              "360000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "18302275692398017003166318467529175130497859929037863104517490645434841862596661300562500000000000/161427879871228208469494259",
              "316335629587106636608053385437217488683401314591165810828150172013935724095110542225000000000/5978810365601044758129417",
              "616854478299267136955198459259136799569767282251235339242459639674398366987658074001250000/53809293290409402823164753",
              "246741791541323560119099668509140795919775788659282115831829088760189944767629599266750/161427879871228208469494259",
              "10856638836682904869336601542361508744965539324894477193364934905188031717996327397067/77485382338189540065357244320",
              "1340325783291494602409323438121368803882946696355404690403533407726153570852067/143491448774425074195106008",
              "12062932057503156525495961931509331583176750017270567014140983680391871066052067/25828460779396513355119081440000",
              "638250373777666587134168808881923464531939472307340670669772259595748363/35872862193606268548776502000",
              "4467752618632473086423858437335496198593826285628054643165467459095748363/8609486926465504451706360480000000",
              "5957003493941971868175816354040013561793821704029255081160330133/516569215587930267102381628800",
              "1752059851731640609208129112734730749039993629338461406586842949/9115927333904651772394969920000000",
              "12548330100611517923741955819844147688392759266390263/5386315644685625908224700000",
              "37644990307982135076990094992442542239928769866390263/1939073632086825326960892000000000",
              "3217520539406489378621556304179281352761027/32317893868113755449348200000",
              "459645791343784196945936614882754478965861/1939073632086825326960892000000000"
            ],
            "denominator_shifted": [
              "17681058150747373596513035578640239987379999730600000000000000000000000000000/36966700369667",
              "8251160472968321445985729839893448452027399946098000000000000000000000000/36966700369667",
              "1787751436333712400248803072056910839742469995506700000000000000000000/36966700369667",
              "2145301724176755242708280413328554172148451998202240000000000000000/332700303327003",
              "589957974292682782368798561253750805178853499865146000000000000/998100909981009",
              "1456686356598395960364670806868339248478099999933400000000/36966700369667",
              "655508860597344929417442802980900571391736999996670000/332700303327003",
              "8323922040754328041591264953604840576799200000000/110900101109001",
              "728343178672725993036568353480159588209990000/332700303327003",
              "16185403972481360760154134428001100900000/332700303327003",
              "809270198703121585718649431480011009/998100909981009",
              "9819154897472159996406480000/999100009991",
              "81826290816264599990018/999100009991",
              "420000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "29666140765596751153140554141937502305670188045580803535987846975446478205322182523681250000000000/484283639613684625408482777",
              "1538244338882497525914500011237792535436520630744836221755012815329086922243652006483312500000/53809293290409402823164753",
              "999858822006778541013523370950625952739399099358960745707495972107529982089371854079165625/161427879871228208469494259",
              "399943529438201638710483947720390979872338156393596340217351481914841878556282575375500/484283639613684625408482777",
              "8798757660350240514707432430763173232204645383557138068158834810116197615658201650751/116228073507284310098035866480",
              "52988603865035016832621344975085556560952028247312028346469645670040190628339/10499374300567688355739464",
              "19552794848793129195893172444179043703994518600236806180387328725884066946961899/77485382338189540065357244320000",
              "4655427349658080047635973752333480065932634443662089682819936184056108851/484283639613684625408482777000",
              "32587991475850570360377422180239428886852803582637549492457020116206108851/116228073507284310098035866480000000",
              "596030937345902979365100359962410007506180405772096890350532089/95660965849616716130070672000",
              "2980154688451448142139668516298767161233657350419759951630532089/28698289754885014839021201600000000",
              "20339576097071376443547622651713645543304449867705073/16158946934056877724674100000",
              "61018728308842438565704036577348899423640249967705073/5817220896260475980882676000000000",
              "1158950205463563023423259656001004384055151/21545262578742503632898800000",
              "55188105022074429686821888381000208764531/430905251574850072657976000000000"
            ],
            "denominator_shifted": [
              "17681058150747373596513035578640239987379999730600000000000000000000000000000/36966700369667",
              "8251160472968321445985729839893448452027399946098000000000000000000000000/36966700369667",
              "1787751436333712400248803072056910839742469995506700000000000000000000/36966700369667",
              "2145301724176755242708280413328554172148451998202240000000000000000/332700303327003",
              "589957974292682782368798561253750805178853499865146000000000000/998100909981009",
              "1456686356598395960364670806868339248478099999933400000000/36966700369667",
              "655508860597344929417442802980900571391736999996670000/332700303327003",
              "8323922040754328041591264953604840576799200000000/110900101109001",
              "728343178672725993036568353480159588209990000/332700303327003",
              "16185403972481360760154134428001100900000/332700303327003",
              "809270198703121585718649431480011009/998100909981009",
              "9819154897472159996406480000/999100009991",
              "81826290816264599990018/999100009991",
              "420000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "2141979887053443480518150100880521219423832071295043649636343111549257123636831250000000000/692279796860097899373",
              "111065623984673964255457546771165992813418705230245423628743609744293869920696937500000/76919977428899766597",
              "72192655716957547244110183833034155741266809566966742897010867878603969103402346875/230759932286699299791",
              "28877062333320158142125473118109601154404119088709811259568141015445705660736750/692279796860097899373",
              "12335832471141480878870665157646686745154229410616035606456155355078042569349/3226158276629582443680",
              "78431527543389478244416160803208300772488745237573937970635297879195103/307679909715599066388",
              "705883748717832227053816801419536871902570644937182818671189172690795103/55382383748807831949840000",
              "672270237563565033520874827851314286542743088717316391355232098147/1384559593720195798746000",
              "4705891667081589855681892625491842636068867272494065575451832098147/332294302492846991699040000000",
              "580974280312195725340966031022433633414814423845813357043/1846079458293594398328000",
              "2904871403263297402565336760636330824444167385119093357043/553823837488078319498400000000",
              "21596696254632800394276997347768961532894861/339692534132219425000",
              "1101431509309004410907223710052494633584212637/2078918308889182881000000000",
              "251038520677007454428893933381340953/92396369283963683600000",
              "35862645811001064918413419054477279/5543782157037821016000000000"
            ],
            "denominator_shifted": [
              "17681058150747373596513035578640239987379999730600000000000000000000000000000/36966700369667",
              "8251160472968321445985729839893448452027399946098000000000000000000000000/36966700369667",
              "1787751436333712400248803072056910839742469995506700000000000000000000/36966700369667",
              "2145301724176755242708280413328554172148451998202240000000000000000/332700303327003",
              "589957974292682782368798561253750805178853499865146000000000000/998100909981009",
              "1456686356598395960364670806868339248478099999933400000000/36966700369667",
              "655508860597344929417442802980900571391736999996670000/332700303327003",
              "8323922040754328041591264953604840576799200000000/110900101109001",
              "728343178672725993036568353480159588209990000/332700303327003",
              "16185403972481360760154134428001100900000/332700303327003",
              "809270198703121585718649431480011009/998100909981009",
              "9819154897472159996406480000/999100009991",
              "81826290816264599990018/999100009991",
              "420000",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 30000,
            "numerator_shifted": [
              "34418877358503120683778685737058726881581949785199858313603747131184602312280419978849897995200000000000000000/332700303327003",
              "68837935235415426769232379079794221123221469510262521714088665275384035748193574979783392799040000000000000/998100909981009",
              "65396190197108083970499984508587060661843066478795281667834575030882626985191549370341209079952000000000/2994302729943027",
              "13079264669051291345172164076043295771465258288804014802739090705386466820572597753779254648000000000/2994302729943027",
              "1852899108167507506923196739079396489557647363592623200086701441476614329992634223992640455400000/2994302729943027",
              "197642872486605197129740742805142290366392760678129023577186680240799073811169106975889600000/2994302729943027",
              "49460242272143066221234088885985090300403756426515173735088604069025275359512115241840/8991900089919",
              "1098018566911624848154734169741905049049466763751679995539978509678499733255674806400/2994302729943027",
              "495633821814053312539258991191426520968036180566107269398958796517367449607489403/24952522749525225",
              "2643382273234629327306887478719360906649178935957350953480143200909399211200/2994302729943027",
              "24231017711834243527299106114671584763887474294842005620252160327804666851/748575682485756750",
              "14685471459438287961225123114141143202941469440795838236775785239748/14971513649715135",
              "1223789656682438737528879624783000675521468610648246228530798367081/49905045499050450000",
              "188275369361519407218168756242861704336891934426045525155078/374287841242878375",
              "1845837169119005867864699699367120826354600338730525999727/220169318378163750000",
              "2789265198512757066823785860177069732695287770408/24952522749525225",
              "3486581513821776878155312581533226671944712373227/2994302729943027000000",
              "3421638727086853603729690503934392503/374662503746625",
              "380182067764241451674849719286953889/7493250074932500000",
              "4446573775241346507755093/24977500249775",
              "4446573775241346507755093/14986500149865000000"
            ],
            "denominator_shifted": [
              "12889491363251521163560210046150253550264563044828016425069999757540000000000000000000000000000000000000/36966700369667",
              "8592994245986884886211992116020704603252239182490972151579099935324200000000000000000000000000000000/36966700369667",
              "2721114845708274780875614056117300116505607108531305824708744992452510000000000000000000000000000/36966700369667",
              "544222969358076522592401213802307257622381408645074517992367999496724000000000000000000000000/36966700369667",
              "77098254021250382898973831425677610193303334195962550606600999979026500000000000000000000/36966700369667",
              "24671441295456985189822421520036956382442773751836282743056739998321900000000000000000/110900101109001",
              "18503580977652542757585576419842674978454010953388821353869108999748263000000000000/998100909981009",
              "411190688517322299800953007906699153171775344416790381098741599999200800000000/332700303327003",
              "66818486902821409500332855003222964686471844940694431514622919999990010000/998100909981009",
              "989903509926146676121384910823263613796141458228771387834995000000000/332700303327003",
              "108889386117347973101094336564315241831179888295198921834749950000/998100909981009",
              "366630929765227703569193749037361547243929292704403240360000/110900101109001",
              "82491959212613711324917796087709208366012919952010081009/998100909981009",
              "564047584452112851937083099620726391748396634960000/332700303327003",
              "28202379226563970295711122911469155829059975964/998100909981009",
              "125343907688278118718720920417589768640000/332700303327003",
              "3916997115625203033984061247809936054/998100909981009",
              "30752298305364869983819440000/999100009991",
              "170846101704464499970036/999100009991",
              "600000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "2058245144102957629724920943547429319016774558696282847626245441754484142985953226991924712257043494070956389979575000000000000000000/1990943851745147904457095861",
              "168141798444269795853345809819126256660516624689352587005205576939636200038283684651473566273193813720507430846040000000000000000/221215983527238656050788429",
              "530945464618113182705565739553606338088076609274585746003921327727754653250816019577515036414078676768306338857093000000000000/1990943851745147904457095861",
              "354786212919330194394349691084630148799465064390499959576077897017289367914360258144302625421816833919889605886268700000000/5972831555235443713371287583",
              "168893606130363224342476788551235263235672764818911195243868455566370461020620680519516705971875698015571481080062967500/17918494665706331140113862749",
              "20309183472338107151482611167537852493917532146624108512442431547445784607945768531366910939863957080186977658658125/17918494665706331140113862749",
              "499985298233608588665462049849066954795650164812107917545582171652494190176101841729759401765559239336864595279/4661722189452053629948322016",
              "146690617730356654520808943392817718584193335718666075846397917736839186849691292765543479631524726090335017/17918494665706331140113862749",
              "2204088176969287900914083498844329032525358224919584145491137462916777679750047218698653640154751713839835017/4300438719769519473627327059760000",
              "44888467876332710581353511735727484506771468856599684496978521268243917849765934326634060704759019451/1686446556772360577893069435200",
              "9934714502116969041778038368726429911360310644205452072583651261926036631777881145633396207511591330667/8600877439539038947254654119520000000",
              "30145092810327922358207873565325985875773028676189316981551160779209263573769821888247905948449/716739786628253245604554509960000",
              "72949899551904549013328873979338602472605170742579845603020188373120392044013905444578402999/56696621223065517120993105600000000",
              "9468776815418283840847578211445218592203840152531022292045719415166000648478341466737263/286695914651301298241821803984000000",
              "12185833014809293360325231734849309892740253516363378006755948662995480611889989015819609/17201754879078077894509308239040000000000",
              "3764216958569131800790857347146691332612489361053231593659268200783874986742539/298641577761772185668564379150000000",
              "79105388859374146249767940001196875812738775924268010614814805967951424825227617/430043871976951947362732705976000000000000",
              "12428546080765864847020754077748773466400135201328531321533082182791/5739657950977002967804240320000000",
              "62172476379220274964535660885075980570310575760060894884015346182791/3099415293527581602614289772800000000000",
              "202062331950193191604718531336478710224419573024073357507/1434914487744250741951060080000000",
              "35666585624721027630776139145156163267336848817965373971/50644040743914732068860944000000000000",
              "578106139686427285884803034439833538725661459/258543150944910043594785600000000",
              "52555103607857025989527548585439412611423769/15512589056694602615687136000000000000"
            ],
            "denominator_shifted": [
              "11600542226926369047204189041535228195238106740345214782562999781786000000000000000000000000000000000000000000000/36966700369667",
              "8507064303183287667404405507187649355942889046931555921925389927244180000000000000000000000000000000000000000/36966700369667",
              "2977472507259911917124332387512962634600445311672461587757686489084251000000000000000000000000000000000000/36966700369667",
              "661660557410752242071909927905135243453731933474936387827234999029526400000000000000000000000000000000/36966700369667",
              "104762921626318210745496135167365584747821492403602072450191724943379800000000000000000000000000000/36966700369667",
              "12571550599270195053477557555354050783953413585953712377305449997734884000000000000000000000000/36966700369667",
              "3561939337556424535844824427463517711371877523036946751790118299811219800000000000000000000/110900101109001",
              "814157563105011880542036500072993606571006350298396618295419839989211680000000000000000/332700303327003",
              "152654543123309825272056687345949190767198233395036078314803224999595416000000000000/998100909981009",
              "2638473585507282498316856527712095699317739555636573260442695499999001000000000/332700303327003",
              "343001566195140986993167041859294132817839206887552310976196974999990010000/998100909981009",
              "1385864914213073645926698254836814875992782771478212857833998000000000/110900101109001",
              "381112851481923273220884977523428764872313334312385744537249950000/998100909981009",
              "3257374799554858903949311958524922561625603248617411341260000/332700303327003",
              "209402665717901597939732764639762199126878292612410081009/998100909981009",
              "1240904685902842564698154386225940300105596154240000/332700303327003",
              "54289580014516714395666543709664256632859975964/998100909981009",
              "23655590422544447881394759060198721080000/36966700369667",
              "347876329770073963102191638177055062/58711818234177",
              "41542578413027879982021600000/999100009991",
              "207712892073132399970036/999100009991",
              "660000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "426711644788601285642307648831813703771226485497665951894140599303128073579347028732195596329981713261354820748846666875000000000000000/53755483997118993420341588247",
              "1013176295413056734766877156233413705851307400423189422549992434966688539258768732299792811121731799788167733390176900000000000000/173965967628216807185571483",
              "109624883733178535193536605804921631478448416029646669021839693920980093327625163515014081015073529847448783229718428410000000000/53755483997118993420341588247",
              "24371612812889438127368808582650242442477713076308620634185671469903089380641508783485301452405515534831085885594633912500000/53755483997118993420341588247",
              "23162506939164968081096704422431458215033106163895313443295698240340346120459814943309587354539314130026350907238731695625/322532903982713960522049529482",
              "463429106262037445197976429761910331597616917672292689441666681007925872094839830355973889328267079026607347405280000/53755483997118993420341588247",
              "131352638011006643421130519436429813264689143417001324094989886312194170824592087015097473720212187184195902107588/161266451991356980261024764741",
              "40044915721218494485018275065024110101682873752205910458844271534114626177820493841946565095083737352834385911/645065807965427921044099058964",
              "37554039585712751983441514375723519946324961418616720954599200217579173999121857537367985290646420296219722871/9675987119481418815661485884460000",
              "5194189216458515834229785467344675144225990488406615950930737162762488083049297510446521304751464517301/25802632318617116841763962358560",
              "675428424712600428834442547940375064023569782567950263710168547339833721668661448603019097979269066581/77407896955851350525291887075680000",
              "136484228703732794643934925432501424608966238746190960949936885748602901111064697919083660456013363/430043871976951947362732705976000000",
              "125138911168628487838605357000110909610831915832974541885335383883881448505351368322679285015339099/12901316159308558420881981179280000000000",
              "3209344679260731733368952755930820640722516313358021033868652253593181824166342293446959281/12901316159308558420881981179280000000",
              "515881058888118453196925417597002151373934381627469660492139739773784885433985112121644951/96759871194814188156614858844600000000000",
              "3057557865115557271817378981890700059680992672651156865726104976378455063004507577/32253290398271396052204952948200000000",
              "5351453647900608413869220901484001374782546584577922139682138203502833975426849563/3870394847792567526264594353784000000000000",
              "140063195222301303813556945262807640408912634402800410339592677996387/8609486926465504451706360480000000",
              "43773714243816811218420749682209794750639570509590378235092124179927/290570183768210775245089666200000000000",
              "27307096165791078383188776601450391326238377112034033077861/25828460779396513355119081440000000",
              "1204779398738195163456483940097884245327666052292002197037/227898183347616294309874248000000000000",
              "1627159985761017128176193017049430122900446819/96953681604341266348044600000000",
              "147923635069183375288744819731766374809131529/5817220896260475980882676000000000000"
            ],
            "denominator_shifted": [
              "11600542226926369047204189041535228195238106740345214782562999781786000000000000000000000000000000000000000000000/36966700369667",
              "8507064303183287667404405507187649355942889046931555921925389927244180000000000000000000000000000000000000000/36966700369667",
              "2977472507259911917124332387512962634600445311672461587757686489084251000000000000000000000000000000000000/36966700369667",
              "661660557410752242071909927905135243453731933474936387827234999029526400000000000000000000000000000000/36966700369667",
              "104762921626318210745496135167365584747821492403602072450191724943379800000000000000000000000000000/36966700369667",
              "12571550599270195053477557555354050783953413585953712377305449997734884000000000000000000000000/36966700369667",
              "3561939337556424535844824427463517711371877523036946751790118299811219800000000000000000000/110900101109001",
              "814157563105011880542036500072993606571006350298396618295419839989211680000000000000000/332700303327003",
              "152654543123309825272056687345949190767198233395036078314803224999595416000000000000/998100909981009",
              "2638473585507282498316856527712095699317739555636573260442695499999001000000000/332700303327003",
              "343001566195140986993167041859294132817839206887552310976196974999990010000/998100909981009",
              "1385864914213073645926698254836814875992782771478212857833998000000000/110900101109001",
              "381112851481923273220884977523428764872313334312385744537249950000/998100909981009",
              "3257374799554858903949311958524922561625603248617411341260000/332700303327003",
              "209402665717901597939732764639762199126878292612410081009/998100909981009",
              "1240904685902842564698154386225940300105596154240000/332700303327003",
              "54289580014516714395666543709664256632859975964/998100909981009",
              "23655590422544447881394759060198721080000/36966700369667",
              "347876329770073963102191638177055062/58711818234177",
              "41542578413027879982021600000/999100009991",
              "207712892073132399970036/999100009991",
              "660000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "1118601562131129238096546184608024825980256238380979731577308997086908312282559507627407266272717211218954521585769378750000000000000000/53755483997118993420341588247",
              "273476352258221820114437706797078789188133464592986365932384825272149943812402795075498428364980441958158733728746988506250000000000/17918494665706331140113862749",
              "287190584668745527183751656951198986141971218448893032115998149080753031103102410578667528856130862854242776808381848300312500000/53755483997118993420341588247",
              "63828661928496672265719021669303849177147402936002759586802041176560840395117461485352227317186830482711074148053087462500000/53755483997118993420341588247",
              "60644907624320489737549729555658844402931154210555756674980612886913426867546622600930413856258678500146530884304669998125/322532903982713960522049529482",
              "404347732052572552166093073962599665189249842581981049355403019601308126097114241191802112148943507577235504811086875/17918494665706331140113862749",
              "5499748008134787905006870658183378297205451582705078935307093748750047579837631270082960790060426253599147640446057/2580263231861711684176396235856",
              "104768155835459561014351576162581565462875530394212082178386618487284844110911443519150629198330606216800113397/645065807965427921044099058964",
              "392919262549477202440775093201320425836679454514196602566516284762845808369294379893090860319357343241372772743/38703948477925675262645943537840000",
              "135836357808028095733764238097523405866641944168553589786391837816399521835664883734105708582659448591021/258026323186171168417639623585600",
              "1766021633697051133242896994791799190683089800700721191393329421330996311945601940644659273495455494252491/77407896955851350525291887075680000000",
              "99414777506764885178404248290647352375515168754988186542955886357373527940339605288774293644701/119822756193076608348490584000000",
              "981267973361299858518152748835719101322698187594980199762202325468733724026674528800477125804999841/38703948477925675262645943537840000000000",
              "4193718158293828293962350716271943859967060636446163860143532489058748531395243313724673669/6450658079654279210440990589640000000",
              "634379591049193266849229510970574409471333064978389922754936369769182081394679248038695977/45534057032853735603112874750400000000000",
              "177530594368142132311310677105449290093156537070569751222262207432201799404300891/716739786628253245604554509960000000",
              "51781940062564129859061857646516469441800865250804279183156390860430383636117789/14334795732565064912091090199200000000000",
              "243932212385666053858033460421356075448385599499528553973096962244401/5739657950977002967804240320000000",
              "1219695345095620926838040102301963610282954389066518509620092288009291/3099415293527581602614289772800000000000",
              "1585082595761845607848114487670040706504013435577299082849/573965795097700296780424032000000",
              "264184145327973189188867335943872296279886945956153772457/19132193169923343226014134400000000000",
              "453343632219882981224683574330830633246951607/10341726037796401743791424000000",
              "41213057474534816474971234030075512113359237/620503562267784104627485440000000000"
            ],
            "denominator_shifted": [
              "11600542226926369047204189041535228195238106740345214782562999781786000000000000000000000000000000000000000000000/36966700369667",
              "8507064303183287667404405507187649355942889046931555921925389927244180000000000000000000000000000000000000000/36966700369667",
              "2977472507259911917124332387512962634600445311672461587757686489084251000000000000000000000000000000000000/36966700369667",
              "661660557410752242071909927905135243453731933474936387827234999029526400000000000000000000000000000000/36966700369667",
              "104762921626318210745496135167365584747821492403602072450191724943379800000000000000000000000000000/36966700369667",
              "12571550599270195053477557555354050783953413585953712377305449997734884000000000000000000000000/36966700369667",
              "3561939337556424535844824427463517711371877523036946751790118299811219800000000000000000000/110900101109001",
              "814157563105011880542036500072993606571006350298396618295419839989211680000000000000000/332700303327003",
              "152654543123309825272056687345949190767198233395036078314803224999595416000000000000/998100909981009",
              "2638473585507282498316856527712095699317739555636573260442695499999001000000000/332700303327003",
              "343001566195140986993167041859294132817839206887552310976196974999990010000/998100909981009",
              "1385864914213073645926698254836814875992782771478212857833998000000000/110900101109001",
              "381112851481923273220884977523428764872313334312385744537249950000/998100909981009",
              "3257374799554858903949311958524922561625603248617411341260000/332700303327003",
              "209402665717901597939732764639762199126878292612410081009/998100909981009",
              "1240904685902842564698154386225940300105596154240000/332700303327003",
              "54289580014516714395666543709664256632859975964/998100909981009",
              "23655590422544447881394759060198721080000/36966700369667",
              "347876329770073963102191638177055062/58711818234177",
              "41542578413027879982021600000/999100009991",
              "207712892073132399970036/999100009991",
              "660000",
              "1"
            ]
          },
          {
            "r_start": 30000,
            "numerator_shifted": [
              "9140553990199776451023554940120017103849508813569138435229889129239030150793395697442553178981234653112360388096250000000000000000/230529172354412600491209",
              "2234369317399134076625353808558186541954872563556933275877975679113199653622265899590453763351684669874505875494275000000000000/76843057451470866830403",
              "2346099458604971428204460060951313052411998410873554776654028328534655486702750527496867165315590493758017586175463750000000/230529172354412600491209",
              "30668111766802074898345575198255691133778608312759691068312749615547882995558297167779941797561662731415237548825000000/13560539550259564734777",
              "247646111671095444791251163320342202662235999728383880997035936336165720731487907241664230189163215762918161302000625/691587517063237801473627",
              "194233066042583581871938394945631548438614426236122569681015929724554981527679131716129273461505237507324220000/4520179850086521578259",
              "22453431823911845194019100223804048961685631442188186521738745349458707722352462388163180282824883993233750321/5532700136505902411789016",
              "427686011930679344296651429677692658402748736725496277768584544414030620495182650551914647431835501701395/1383175034126475602947254",
              "80191406578153288256561895053324999635779011673472245809460045338313961957355743345912044438747830607749/4149525102379426808841762000",
              "277205758894968021597329657903225702711015521740912472088423738660885401508778282317514374365522123/276635006825295120589450800",
              "1801842812707642810009194575817633266587590542398449416650997814070270615297316710499199804445332959/41495251023794268088417620000000",
              "1456038581226426369054460256522597017906977958077252561213474290884400712223171944235899230183/922116689417650401964836000000",
              "4004116061107954089147285599403981208830467578183216880832417643895906229542451146919615907877/82990502047588536176835240000000000",
              "34223290833834393196504353380148156589390253610023958814009370939879471981006686670041/27663500682529512058945080000000",
              "297307172388412865921140653694883245964978703422995498862378459454009723436398758431/11214932709133585969842600000000000",
              "10864577320895341266496954788505652598878560863102086699402231882138323218967/23052917235441260049120900000000",
              "19013038695287689675448197385713625524237729454053457980908220434907620942673/2766350068252951205894508000000000000",
              "33171406436256115896308377186205953653784948188844403242198789/410239879620798755184000000",
              "3317143944954611928112782532590317152243599177691874566909897/4430590699904626555987200000000",
              "96992585407845032355869613711589872817939055522019971/18460794582935943983280000000",
              "72744475254577134796679862016734372711838831458851189/2769119187440391597492000000000000",
              "11558303280089840303713460550756642877613/138594553925945525400000000",
              "1050754843644530936701223686432422079783/8315673235556731524000000000000"
            ],
            "denominator_shifted": [
              "11600542226926369047204189041535228195238106740345214782562999781786000000000000000000000000000000000000000000000/36966700369667",
              "8507064303183287667404405507187649355942889046931555921925389927244180000000000000000000000000000000000000000/36966700369667",
              "2977472507259911917124332387512962634600445311672461587757686489084251000000000000000000000000000000000000/36966700369667",
              "661660557410752242071909927905135243453731933474936387827234999029526400000000000000000000000000000000/36966700369667",
              "104762921626318210745496135167365584747821492403602072450191724943379800000000000000000000000000000/36966700369667",
              "12571550599270195053477557555354050783953413585953712377305449997734884000000000000000000000000/36966700369667",
              "3561939337556424535844824427463517711371877523036946751790118299811219800000000000000000000/110900101109001",
              "814157563105011880542036500072993606571006350298396618295419839989211680000000000000000/332700303327003",
              "152654543123309825272056687345949190767198233395036078314803224999595416000000000000/998100909981009",
              "2638473585507282498316856527712095699317739555636573260442695499999001000000000/332700303327003",
              "343001566195140986993167041859294132817839206887552310976196974999990010000/998100909981009",
              "1385864914213073645926698254836814875992782771478212857833998000000000/110900101109001",
              "381112851481923273220884977523428764872313334312385744537249950000/998100909981009",
              "3257374799554858903949311958524922561625603248617411341260000/332700303327003",
              "209402665717901597939732764639762199126878292612410081009/998100909981009",
              "1240904685902842564698154386225940300105596154240000/332700303327003",
              "54289580014516714395666543709664256632859975964/998100909981009",
              "23655590422544447881394759060198721080000/36966700369667",
              "347876329770073963102191638177055062/58711818234177",
              "41542578413027879982021600000/999100009991",
              "207712892073132399970036/999100009991",
              "660000",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "parameters": [
    "999/1000",
    "1/10000",
    "100000000",
    "100000",
    "1/100000",
    "1/10"
  ]
}


==> anc/proof-data/s4_c3_two_fine_tail_verify.py <==
"""Exact continuous tail: sqrt(k)>=30000 and 4<=a<=5sqrt(k)/2."""
from fractions import Fraction as Q
from math import comb
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate
from s4_c4_rat_fast import enable
from s4_c4_tail_verify import add,mul
enable()

def verify(start=30000):
 z=Rat([0,1]);k=z*z;r=k-1;c=3;al=Rat([4]);au=5*z/2;g=al/k;gu=au/k
 b=Q(999,1000);d=Q(1,10000);aug=Q(100000000);t=Q(100000);young=Q(1,100000);split=Q(1,10)
 ep=b*k;de=d*k*k;ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr;Cmin=ep/k-gu/r-ll*r+U*V/pr
 u=(1-al*al/(r*r))/c-1/k+al/(k*r);h=(r-al)/k;qm=c*u/k
 Hmid=1+g+ep/k+ll*r*r-V*V/ph
 Hdeep=1+g+ep/k-young-ff*qm
 dm0=2+1/t-Hmid;dv0=2+1/t-Hdeep
 rr=(gu+1/t)/(1-gu+1/t)
 em=(1+rr)*dm0+(rr+rr*rr)*dm0;ev=(1+rr)*dv0+(rr+rr*rr)*dm0
 dm=em/(1-em/t);dv=ev/(1-ev/t)
 hm=(r+(au-c)**2/4)/(c*k)
 dmbar=Q(100011,100000);dvbar=Q(31,25000);hmbar=Q(41,48)
 nu=dmbar*hmbar;Hbar=1/(1-nu)
 alpha=1+(dmbar/(2*(1-nu)))**2
 z0=au/r-c/k
 # Uniform adverse constants avoid enormous symbolic compositions while
 # preserving strict margins. L<=25k/9 and qmax<=1/k.
 zq=dvbar*alpha*Q(25,9)/(1-dvbar*Hbar)
 checks={}
 for label,value in dict(pr=pr,ph=ph,Cmin=Cmin,u=u,h=h,dm0_minus_dv0=dm0-dv0,dv0=dv0,t_minus_em=t-em,t_minus_ev=t-ev,
                          dm_upper=dmbar-dm,dv_upper=dvbar-dv,hm_upper=hmbar-hm,
                          L_upper=5/z-z0-gu,u_upper=Q(1,3)-u,h_upper=1-h).items():
  checks[label]=certificate(value,start)
 assert nu<1 and dvbar*Hbar<1
 checks['uniform_constants']={name:str(value) for name,value in dict(dm=dmbar,dv=dvbar,hmid=hmbar,nu=nu,deep_resolvent=1-dvbar*Hbar,zeta_qmax=zq).items()}
 base=[Rat([1]),Rat([-nu])];xn=add([Rat([Q(1,3)]),Rat([-Q(1,3)])],mul([Rat([0]),Rat([zq])],base));nd=add(base,[t*x for x in xn])
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 la=qm/young;lc=2*la;ld=4*la+ff*qm
 ap=add(mul(nd,[A0,-la]),[-x for x in xn])
 bd=add(mul([A0,-la],[D0+yy,-ld]),[-x for x in mul([C0,lc],[C0,lc])])
 mw=[D0+yy+ww*ww*A0+2*ww*C0,-ld-ww*ww*la+2*ww*lc]
 pd=add(mul(nd,bd),[-x for x in mul(xn,mw)])
 for label,poly in [('aa',ap),('det',pd)]:
  print('tail polynomial',label,'degree',len(poly)-1,flush=True)
  n=len(poly)-1;todo=[(Q(0),Q(1),0)];leaves=[]
  while todo:
   lo,hi,depth=todo.pop();width=hi-lo
   mon=[sum((poly[j]*comb(j,i)*lo**(j-i)*width**i for j in range(i,n+1)),Rat([0])) for i in range(n+1)]
   ber=[sum((mon[j]*Q(comb(i,j),comb(n,j)) for j in range(i+1)),Rat([0])) for i in range(n+1)]
   try:cs=[certificate(p,start) for p in ber]
   except AssertionError:
    assert depth<15,(label,lo,hi)
    mid=(lo+hi)/2;todo.extend([(lo,mid,depth+1),(mid,hi,depth+1)]);continue
   leaves.append(dict(xlo=str(lo),xhi=str(hi),coefficients=cs))
  checks[label]=leaves
 out=dict(s=4,c=3,k_min=start*start,a_upper='5 sqrt(k)/2',checks=checks,
          parameters=list(map(str,(b,d,aug,t,young,split))))
 Path(__file__).with_name('s4_c3_two_fine_tail_certificates.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf8')
 print('all continuous tail certificates passed',start,flush=True)
 return out
if __name__=='__main__':verify()


==> anc/proof-data/s4_c4_bounds.py <==
"""s=4 c=4 proposal: preserve N cross compression and root Q loss.

Acceptance is exact rational Bernstein positivity, never floating scanning.
"""
from fractions import Fraction as Q
from s4_c78_correlated_bounds import _add, _mul
from odd_contraction_bounds import sqrt_upper

def bernstein_min(poly, depth=12):
 from math import comb
 n=len(poly)-1
 todo=[(Q(0),Q(1),0)];lower=None
 while todo:
  lo,hi,dep=todo.pop();width=hi-lo
  mon=[sum(poly[j]*comb(j,i)*lo**(j-i)*width**i for j in range(i,n+1)) for i in range(n+1)]
  ber=[sum(mon[j]*Q(comb(i,j),comb(n,j)) for j in range(i+1)) for i in range(n+1)]
  if min(ber)>0:
   lower=min(ber) if lower is None else min(lower,*ber)
  else:
   if ber[0]<=0 or ber[-1]<=0 or dep==depth:return None
   mid=(lo+hi)/2;todo.extend([(lo,mid,dep+1),(mid,hi,dep+1)])
 return lower

def criterion(a,c,k,b=Q(1),d=Q(1),aug=Q(1000000),t=None,young=None,split=Q(1,10),upper_a=None,max_depth=12):
 assert a>c>=3 and k>=a+2
 if t is None:t=Q(8*k,a)
 if young is None:young=Q(10,k)
 if upper_a is None:upper_a=a
 assert a<=upper_a<=k-2 and aug>t>=0 and min(b,d,young,split)>0
 r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
 ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 if min(pr,ph)<=0:return None
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr
 if ep/k-gu/r-ll*r+U*V/pr<=0:return None
 u=Q(1,c)*(1-Q(a*a,r*r))-Q(1,k)+Q(a,k*r);h=(r-a)/k;qm=c*u/k
 assert 0<=u<=h
 Hb=min(1+g+ep/k+ll*r*r-V*V/ph,1+g+ep/k)-young-ff*qm
 if t:Hb=min(Hb,2+1/t)
 denfine=Hb-2*gu+t*(1-gu)**2
 if denfine<=0:return None
 dd=(1+t*(2-Hb))/denfine
 if not 0<=dd or dd*h>=1:return None
 # E N Pi = (k/c) B^T (z0-Gf); ||(z0-Gf)B||^2 <= (z0+gu)^2 Q.
 z0=Q(upper_a,r)-Q(c,k)
 vbound=dd/(1-dd*h)*Q(k*k,c*c)*(z0+gu)**2
 # If this upper bound exceeds old full Schur, the test stays valid but weaker.
 xpoly=[u, (vbound-Q(k,c))*qm]
 nd=[1+t*xpoly[0],t*xpoly[1]]
 if min(nd[0],sum(nd))<=0:return None
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 # M = [[A0,-C0],[-C0,D0+yy]] - x*Qmax*([[1,2],[2,4]]/young+diag(0,ff)) - rho(X)ww^T
 la=qm/young;lc=2*la;ld=4*la+ff*qm
 ap=_add(_mul(nd,[A0,-la]),[-z for z in xpoly])
 base_det=_add(_mul([A0,-la],[D0+yy,-ld]),[-z for z in _mul([C0,lc],[C0,lc])])
 mw=[D0+yy+ww*ww*A0+2*ww*C0,-ld-ww*ww*la+2*ww*lc]
 dp=_add(_mul(nd,base_det),[-z for z in _mul(xpoly,mw)])
 am=bernstein_min(ap,max_depth);dm=bernstein_min(dp,max_depth)
 if am is None or dm is None:return None
 eta=dm/(max(nd[0],sum(nd))*(D0+yy));assert eta>0
 out=dict(a=a,c=c,k=k,eta=eta,parameters=(b,d,aug,t,young,split),upper_a=upper_a,
  epsilon=ep,delta=de,aug=aug,dd=dd,vbound=vbound,aa_polynomial=ap,det_polynomial=dp,aa_min=am,det_min=dm)
 out['K_nonconstant']=k*r*r*eta/2
 out['K_constant']=(a*r*r/2+2*de)/(1+aug)
 out['K']=min(out['K_nonconstant'],out['K_constant'])
 return out

def diameter(a,c,k,parameters):
 out=criterion(a,c,k,*parameters);assert out
 r=Q(k-1);root=sqrt_upper(k*r)
 drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
 out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
 return out

def theorem_bound(a,c,k):
 """Complete c>=4 theorem, retaining all older candidates available here."""
 from math import isqrt
 from pathlib import Path
 import json
 assert a>c>=4 and k>=a+2
 r=Q(k-1);Delta=2*k*(c-2)+4-a*(a-c)
 old_K=Q(k+2,2)+min(Q(0),r*Delta/(2*c));options=[]
 if old_K>0:options.append(dict(a=a,c=c,k=k,K=old_K,diameter=max(3,2*int(2*k*r/old_K)),method='older distance-2 BE'))
 if c>=5:
  from s4_c56_retained_bounds import theorem_bound as previous
  options.append(previous(a,c,k))
 elif k<2500:
  data=json.loads(Path(__file__).with_name('s4_c4_finite_certificates.json').read_text(encoding='utf8'))
  row=next((rr for rr in data['rows'] if rr['k']==k and rr['alo']<=a<=rr['ahi']),None)
  if row:
   out=diameter(a,c,k,tuple(map(Q,row['parameters'])));out['method']='N cross compression and root Q';options.append(out)
 elif Delta<0:
  # The continuum certificate proves positivity at z=sqrt(k). Approximate
  # z by rational values; strict positivity plus Bernstein convergence
  # ensures termination. Every returned candidate is independently exact.
  scale=1;depth=12
  while True:
   z=Q(isqrt(k*scale*scale),scale)
   p=(Q(1),Q(1),100*z,4*z,Q(10,k),Q(1,10))
   out=criterion(a,c,k,*p,max_depth=depth)
   if out:
    root=sqrt_upper(k*r);drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
    out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
    out['method']='N cross compression and root Q';options.append(out);break
   scale*=10;depth+=1
 if c==4:
  # Retain already valid pointwise c4 estimates from the older criterion;
  # these can be much smaller when a/k is not near the critical scale.
  from s4_c56_retained_bounds import criterion as old_test,diameter as old_diameter
  candidates=[(Q(1),Q(1),Q(1000),Q(20),Q(3,k),Q(1,20)),
              (Q(9,10),Q(9,10),Q(1000),Q(100),Q(3,k),Q(1,100)),
              (Q(3,10),Q(3,10),Q(1000),Q(0),Q(10,k),Q(1))]
  for p in candidates:
   if old_test(a,c,k,*p):
    out=old_diameter(a,c,k,p);out['method']='older retained-fine-F point bound';options.append(out)
 assert options,(a,c,k)
 return min(options,key=lambda oo:oo['diameter'])


==> anc/proof-data/s4_c4_finite_verify.py <==
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path
import itertools,json
from s4_c4_bounds import criterion

def finite(K=2500):
 rows=[];allold=0;learned=[]
 for k in range(7,K):
  lo=(4+isqrt(16+4*(4*k+4)))//2+1
  if lo>k-2:allold+=1;continue
  rt=isqrt(k)+1
  base=[(Q(1),Q(1),Q(k*k),Q(4*rt),Q(10,k),Q(1,10))]
  base += [(Q(bb,20),Q(dd,20),Q(1000),Q(tt),Q(yy,k),Q(1,ss)) for bb,dd,tt,yy,ss in [(19,20,20,5,5),(20,21,20,5,20),(20,22,10,3,5),(19,21,5,3,5),(19,30,20,1,5)]]
  todo=[(lo,k-2)]
  while todo:
   a,b=todo.pop();found=None
   for p in base+[(pp[0],pp[1],pp[2],pp[3],pp[4]/k,pp[5]) for pp in learned]:
    oo=criterion(a,4,k,*p,upper_a=b)
    if oo:found=(p,oo);break
   if not found and a==b:
    for bb,dd,tt,yy,ss in itertools.product([Q(19,20),Q(1),Q(21,20)],[Q(1),Q(21,20),Q(11,10),Q(3,2)], [Q(5),Q(10),Q(20),Q(8*k,a)],[1,3,5,10],[5,20]):
     p=(bb,dd,Q(1000),tt,Q(yy,k),Q(1,ss));oo=criterion(a,4,k,*p)
     if oo:
      found=(p,oo);learned.append(p[:4]+(p[4]*k,p[5]));print('learned',k,a,p,flush=True);break
   if found:
    pp,oo=found;rows.append(dict(k=k,alo=a,ahi=b,parameters=list(map(str,pp)),eta=str(oo['eta'])))
   else:
    assert a<b,(k,a,'uncovered')
    mid=(a+b)//2;todo.extend([(a,mid),(mid+1,b)])
  if k%200==0:print('verified through',k,'rows',len(rows),flush=True)
 out=dict(c=4,K=K,rows=rows,all_old_degrees=allold,learned=[[str(x) for x in p] for p in learned])
 Path(__file__).with_name('s4_c4_finite_certificates.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf8')
 print('finite passed',len(rows),flush=True)
 return out
if __name__=='__main__':finite()


==> anc/proof-data/s4_c4_rat_fast.py <==
"""Primitive integer polynomial GCD accelerator for exact Rat arithmetic."""
from fractions import Fraction as Q
from math import gcd,lcm

def primitive(p):
 p=list(p)
 while len(p)>1 and not p[-1]:p.pop()
 if p==[0]:return p
 scale=1
 for x in p:scale=lcm(scale,Q(x).denominator)
 out=[int(Q(x)*scale) for x in p]
 content=0
 for x in out:content=gcd(content,x)
 if out[-1]<0:content=-content
 return [x//content for x in out]

def integer_gcd(p,q):
 p=primitive(p);q=primitive(q)
 while q!=[0]:
  rem=p[:]
  while rem!=[0] and len(rem)>=len(q):
   off=len(rem)-len(q);lead=rem[-1];ql=q[-1]
   rem=[ql*x for x in rem]
   for j,y in enumerate(q):rem[off+j]-=lead*y
   rem=primitive(rem)
  p,q=q,rem
 return [Q(x,p[-1]) for x in p]

def enable():
 import odd_degree_free_verify as mod
 mod.gcd=integer_gcd

if __name__=='__main__':
 import random
 from odd_degree_free_verify import gcd as original,mul
 rng=random.Random(104)
 for _ in range(100):
  common=[Q(rng.randrange(-5,6)) for _ in range(4)]+[Q(1)]
  aa=mul(common,[Q(rng.randrange(-5,6),rng.randrange(1,6)) for _ in range(5)]+[Q(1)])
  bb=mul(common,[Q(rng.randrange(-5,6),rng.randrange(1,6)) for _ in range(6)]+[Q(1)])
  assert integer_gcd(aa,bb)==original(aa,bb)
 print('100 exact gcd comparisons passed')


==> anc/proof-data/s4_c4_tail_certificates.json <==
{
  "(2, 3)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "1953515762341110348777/400",
        "390726575860391273881/400",
        "4220025068936020225/48",
        "468903129560090061/100",
        "820585944748923/5",
        "4726522545419089/1200",
        "65644250622",
        "1500370011/2",
        "281301251/50",
        "50005/2",
        "50"
      ],
      "denominator_shifted": [
        "15618750052041675/8",
        "5623374985391671/16",
        "16871718671826253/600",
        "31496324862463/24",
        "23623687428119/600",
        "37799579941/48",
        "2100034999/200",
        "180005/2",
        "45001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3890880524",
        "467515223",
        "93601209/4",
        "624502",
        "18745/2",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "2399",
        "98",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_below_floor": {
      "r_start": 50,
      "numerator_shifted": [
        "5988340267880398215945/8",
        "8034969269692624159082/45",
        "70274563418845688149049/3600",
        "2328066069000820703009/1800",
        "208229947744961797451/3600",
        "367885658198487107/200",
        "153546874709958217/3600",
        "1307854644176959/1800",
        "32490098863313/3600",
        "47828290309/600",
        "142570457/300",
        "515117/300",
        "853/300"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 50,
      "numerator_shifted": [
        "2178615844965324172144335",
        "221461008521753283777534719/360",
        "580640245087949379055970027/7200",
        "23419856378463433190662493/3600",
        "2597614860212451887994407/7200",
        "17460724000260452623349/1200",
        "3168797951933613778789/7200",
        "1460452647333615133/144",
        "1288302556817852633/7200",
        "192405691921663/80",
        "1212225391211/50",
        "106642208057/600",
        "26873129/30",
        "69452/25",
        "4"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "203495556193887341894381445/8",
        "5567444643527003647437509887/720",
        "15793505853069278680278811141/14400",
        "110921110275551475891490199/1152",
        "4212787562672102539921381/720",
        "7508242416215907932513587/28800",
        "10558330332848047589387/1200",
        "6596372593052373831497/28800",
        "11127926595869962313/2400",
        "2102222735364005429/28800",
        "12763397737309951/14400",
        "9782920286197/1200",
        "43984850299/800",
        "154003823/600",
        "222503/300",
        "1"
      ],
      "denominator_shifted": [
        "54465396124133104303608375/2",
        "1185735213027518089084869655/144",
        "3346123242483253462834919573/2880",
        "2922625882934292698122219327/28800",
        "22090056970943682597630667/3600",
        "7835832060290587674999107/28800",
        "32900530199780425584943/3600",
        "6819929570267651611289/28800",
        "458125867358577961/96",
        "2154128170465336133/28800",
        "289383723218543/320",
        "9939407548691/1200",
        "133515337057/2400",
        "31040249/120",
        "18613/25",
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15875772146",
        "1901295893",
        "94850909",
        "2523006",
        "37740",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "6575408426371470360519515452242241955294565/4",
        "7880537307711124042851910334280476606232489/10",
        "144815768933772159735390815541711520081988463/800",
        "95453602789601856474243761601720510013103219/3600",
        "80074541030107708105667114545760977021271579/28800",
        "1066218792310573687287221174291854798005277/4800",
        "134868982909959285253792843348242378340667/9600",
        "10389662914313616120551532721643627108699/14400",
        "97985486637832394610258008872766895277/3200",
        "15655099008467663358506999773112908747/14400",
        "937931948478127922787113636002614959/28800",
        "3973194628456978884881977880385799/4800",
        "20629453696957807923579774404969/1152",
        "4753355301047010839135457254423/14400",
        "149159062618086672055660284619/28800",
        "992826053237469485681744473/14400",
        "7434285453744503310292181/9600",
        "104784333390647462476361/14400",
        "108486423944170292743/1920",
        "1026051148148099471/2880",
        "1066995044545591/600",
        "16231086528373/2400",
        "11047411471/600",
        "479476/15",
        "2659/100"
      ],
      "denominator_shifted": [
        "198408358015255288456837946567556685786125/4",
        "24010062318976518366484632617616291701145",
        "890967966849040716740641657444420470582831/160",
        "329400158472215938463467684779728358809931/400",
        "167384140761171502827478558732544589221057/1920",
        "101250128820615757622215432624397690296231/14400",
        "12928804860995961604073839563575426949967/28800",
        "67024577113294331887774219636590450317/2880",
        "3190236526018205833834612422296455031/3200",
        "514466059462264405053432560215532833/14400",
        "10369848385210733185569905766086981/9600",
        "133004271509492939936721261600563/4800",
        "17423654242083816433895343192421/28800",
        "32412327925829392376883833203/2880",
        "114042976119443540896023977/640",
        "34469849152060171719836779/14400",
        "781349218345621577247533/28800",
        "740821384012217543143/2880",
        "58041760499885514641/28800",
        "184622365380920287/14400",
        "38740389168919/600",
        "594553112201/2400",
        "408254123/600",
        "357503/300",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "9693657789632149445836714517992749/50",
              "27899814653783841688939900431237159/400",
              "56877355951326500370814733115434173/4800",
              "202088452396941018151953603859717/160",
              "151455153749239009840525406786253/1600",
              "4237502767245172914437421553859/800",
              "7339163293622113154087008829/32",
              "942826961226054016169727941/120",
              "518110158584456703343671997/2400",
              "239652618313343249224719/50",
              "413738636958441248834053/4800",
              "1002048112382881502461/800",
              "23358128055348462821/1600",
              "107697290770441919/800",
              "28817278701949/30",
              "2047016952607/400",
              "1916945277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "20348315514981405665827422832862505692140570988643133118750568275469/16",
              "1534602789481893547999560910623127714317511311226516909934792478054237/1600",
              "2641010481027027428943105236459179120422915133317607682643189552835043/7500",
              "603754951113079474340766285699536338359274250374353796782715697571441007/7200000",
              "1006363362541589681349392799943260793977056592414161641750698589405829063/69120000",
              "339465029260909227927190282234752835091741003338450184378727438926588903/172800000",
              "59271407107371096693612407952075415442420385261482293121785513134528949/276480000",
              "335985612668047785850068507726045329515216169640483093042669133595513/17280000",
              "114796608161234112783717222844820280730090158055406144844478271895811/76800000",
              "3795529952476128713137473100857287886752347760338270069992325908871/38400000",
              "7860364657451937996047005247365488729372615608728597201857175891873/1382400000",
              "66145672772985451913365313132527400988394441006216678662770158031/230400000",
              "4427865830759355680377785988593016468352004621759027755977332023/345600000",
              "35127559624658520318818193433991236697606942501201194676180383/69120000",
              "4146734534401814598502955085473160103043378752176730774341599/230400000",
              "98679902500217813214680515305654353331329594958420359588141/172800000",
              "5625759716997703165349610413869036224345158972404064874433/345600000",
              "144358588206332905582656984878879279722889494699095130943/345600000",
              "6678514067461687400314932438366503110414494335116702433/691200000",
              "69688175352494454231756108597424764419703386766642593/345600000",
              "1312464684857271942908347240848735963936172763406127/345600000",
              "22300648785245086120210298438662867535742517016371/345600000",
              "1366317945234155263960339560133453133139527639549/1382400000",
              "2354902853281685566777813572531066752877125141/172800000",
              "116681692983552034331751408481306560378967843/691200000",
              "323735817927681265906153579585654638341821/172800000",
              "1026456672343813878121685832268855261189/55296000",
              "112997153636237620139398911155705703313/691200000",
              "439785236559371279181158324067095027/345600000",
              "150227632314846377694846476334209/17280000",
              "744038255805996800366519313241/14400000",
              "1267872474104211997408325051/4800000",
              "32962151209461568533838867/28800000",
              "59351331419896404769721/14400000",
              "7202518703597326763/600000",
              "16301081970545347/600000",
              "44832147859/1000",
              "2878987/60",
              "25"
            ],
            "denominator_shifted": [
              "193603187240965082060632432654831019617910447083552081541953125/16",
              "140186027042206397303529234915081284325975687546427247599021875/16",
              "394737077040747096964433460879276292257546253627885838464330125/128",
              "89975919339689748150876700283777028088969798161656380217607675/128",
              "149288591305125659850403931397453866280583344567669300582308367/1280",
              "960746390330466759144068115733381117401928470380281463524449463/64000",
              "1996490562351734289801641028543591238473848326108141059458673979/1280000",
              "25809869351918629021260031547599745938171878872521405364031437/192000",
              "169327118296109303337550464373994686232237988791861325297430027/17280000",
              "1765497912184769214612372247337635535453504270230062281625809/2880000",
              "1150204264614048154802379168025976358996759290949273194107829/34560000",
              "13666107760268187327804665299245633178641341393255993454053/8640000",
              "572452352266621228827564647189270358743672701852929395479/8640000",
              "1328035360946087619225821046348475735681440122752955413/540000",
              "1403681427092303150109335504591866378553157492299959609/17280000",
              "10347512683871693058622044974041009492372529902208641/4320000",
              "546069856865244430141760003960901041388469090554553/8640000",
              "6457571948878829070137974864574719309180609937939/4320000",
              "548109651066445949755006042328582781653657385113/17280000",
              "173972034536557500554783390838922890414415681/288000",
              "44588338593760908619000484786394340668880109/4320000",
              "1365749506387671377538755774090866739590049/8640000",
              "8318857702439873066097928212587844053341/3840000",
              "3053369245325777637601504201195321927/115200",
              "4986370616917802265941436177042213923/17280000",
              "24052787928043913971202949416567783/8640000",
              "32723686270412750642834588258449/1382400",
              "1522382869440921804960593100377/8640000",
              "655617506547676590597224359/576000",
              "9086655746363424903342973/1440000",
              "21303971940559777157203/720000",
              "4603367114810217423/40000",
              "5781518848033491/16000",
              "3300456527503/3750",
              "15604444551/10000",
              "268753/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "2007373919048287008102617117222797883183514885993697727894497498449/2",
              "1187407301669625801382633140910761547261436605663434785740620174719511/1600",
              "42711755833674502492290898719417246920459870593383741299030370527910417/160000",
              "298735026894644865748826517838798053687436862220646402045043060461942229/4800000",
              "114170455870301422312048755718633314199101233838021531690416602599365459/10800000",
              "240923552906071361070298779531759717329327537693054836867857619869144811/172800000",
              "51352908276450072083192622476903815897808588268604872373588372193576129/345600000",
              "4544448740691983491986701922706198786064506772585547382018311729637051/345600000",
              "10641686331245759531239823892708597866884219417690932019735718658311/10800000",
              "730866504986829289974635506295943308871890804817613246753805841499/11520000",
              "408916764118057260336276368929326648090093529155840845903583550121/115200000",
              "15041858839714775568522672082802129688330625345607239691845865179/86400000",
              "217071109676955975609173195902625198944539561340102134087364741/28800000",
              "50046650537026278099747828297889437420118609743435870752924693/172800000",
              "1714267980707143681856174563900734120863730882270047732357077/172800000",
              "2100831267557420328137819028475879105316338828027978296193/6912000",
              "360732417866051397453515900899276873915935501617886983899/43200000",
              "11871373098819313332901664178316069808593508946293802473/57600000",
              "790645405765119657433150147338310545944248258034738731/172800000",
              "3949291457735659754106637478549133829242060187731263/43200000",
              "2958988283796858423862641582195959487898265873633/1800000",
              "1148609133440326517035365432747947342284071048931/43200000",
              "44506331994413657376526679176084692818096170903/115200000",
              "1739743929661350526824501498041851319063718659/345600000",
              "844821715779639158832688345201803713526473/14400000",
              "13165252359010707214064798852541489757811/21600000",
              "1942325039105499642633044078404402827791/345600000",
              "1317436643213091315460287082986427567/28800000",
              "28199955603713386151657935787014313/86400000",
              "29140194613941482916595996308217/14400000",
              "19405160855475950405519081171/1800000",
              "350150638225939388376912499/7200000",
              "1311574026677389900702877/7200000",
              "55137650533571719317/100000",
              "31100524431955451/24000",
              "665661326895313/300000",
              "7387516333/3000",
              "2659/2"
            ],
            "denominator_shifted": [
              "193603187240965082060632432654831019617910447083552081541953125/16",
              "140186027042206397303529234915081284325975687546427247599021875/16",
              "394737077040747096964433460879276292257546253627885838464330125/128",
              "89975919339689748150876700283777028088969798161656380217607675/128",
              "149288591305125659850403931397453866280583344567669300582308367/1280",
              "960746390330466759144068115733381117401928470380281463524449463/64000",
              "1996490562351734289801641028543591238473848326108141059458673979/1280000",
              "25809869351918629021260031547599745938171878872521405364031437/192000",
              "169327118296109303337550464373994686232237988791861325297430027/17280000",
              "1765497912184769214612372247337635535453504270230062281625809/2880000",
              "1150204264614048154802379168025976358996759290949273194107829/34560000",
              "13666107760268187327804665299245633178641341393255993454053/8640000",
              "572452352266621228827564647189270358743672701852929395479/8640000",
              "1328035360946087619225821046348475735681440122752955413/540000",
              "1403681427092303150109335504591866378553157492299959609/17280000",
              "10347512683871693058622044974041009492372529902208641/4320000",
              "546069856865244430141760003960901041388469090554553/8640000",
              "6457571948878829070137974864574719309180609937939/4320000",
              "548109651066445949755006042328582781653657385113/17280000",
              "173972034536557500554783390838922890414415681/288000",
              "44588338593760908619000484786394340668880109/4320000",
              "1365749506387671377538755774090866739590049/8640000",
              "8318857702439873066097928212587844053341/3840000",
              "3053369245325777637601504201195321927/115200",
              "4986370616917802265941436177042213923/17280000",
              "24052787928043913971202949416567783/8640000",
              "32723686270412750642834588258449/1382400",
              "1522382869440921804960593100377/8640000",
              "655617506547676590597224359/576000",
              "9086655746363424903342973/1440000",
              "21303971940559777157203/720000",
              "4603367114810217423/40000",
              "5781518848033491/16000",
              "3300456527503/3750",
              "15604444551/10000",
              "268753/150",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "44679555427263065654839004961268742747259/25",
              "30999920915128920475474390114303674644829/40",
              "76966907136441814719130630640511237920647/480",
              "10107525181776924614115345606745661471959/480",
              "945419867641051175466575741186682957539/480",
              "41873817609667791665588447806245325301/300",
              "3112847348132187953072828508527927637/400",
              "279915124909121550431875925498485953/800",
              "5159954268623117236492262036947673/400",
              "59161061952480035685320038100323/150",
              "12088177310883651849468198995903/1200",
              "172647592682648708446562084343/800",
              "1553271839295217768305005171/400",
              "5860631645131606768572801/100",
              "886597310310194719051231/1200",
              "6178693718959942097979/800",
              "15886389392465022539/240",
              "274443148636389077/600",
              "1193352561126263/480",
              "1228218523609/120",
              "72007138427/2400",
              "2790149/50",
              "99/2"
            ],
            "denominator_shifted": [
              "951387788814921504116454394622390625/2",
              "799356094272601390685295735739059375/4",
              "319814635076145285344136873083124675/8",
              "81036997917405000630361488494508321/16",
              "22796237255634617229022994307988281/50",
              "496139692901795417700479647149309/16",
              "165409044847368913654342902610941/100",
              "3403257904925745589910627928383/48",
              "744575429670354687284694744659/300",
              "1147357253611517289308196689/16",
              "129094044595311278594386493/75",
              "1652592656183805437724017/48",
              "11477507602589934986437/20",
              "381440557119835110277/48",
              "27247856200098273409/300",
              "13564255806914391/16",
              "1907573398220347/300",
              "1795435018477/48",
              "33249714989/200",
              "1050007/2",
              "105001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "15612532933257335332762004688281171972482179432940345373089278499424110221723/4",
              "3162308507771057407850070540536174093597272211446733990100973781305654997862577/800",
              "86508206300197259870236424894634544673439057296981227781518115125948093367294263/45000",
              "12972559062041795278039922243078912615324110466066270376251840469874814779780955621/21600000",
              "70442501426938777810409393512783600360827095602230692412505938324762664317253183351/518400000",
              "73973583260877952172159221271681597807544139731408472952720266015310157823429624543/3110400000",
              "41765487606337121615648725562108573974487044036620818007416303815399012365553546817/12441600000",
              "9785004819488156493085119101789953344852265841126783477216128061655649150135501339/24883200000",
              "97129130525073637499019459097097508702618317295671477533956966246092753622056741/2488320000",
              "6916158507667655071720908094161510507290521293286557702645219875479585470717959/2073600000",
              "1544913167209713134783958799593985751647045086687075081264818737920660715616351/6220800000",
              "202437994790814672605401314584099868215351082713547673733807804738265486740651/12441600000",
              "235246116017521935045438356945636877287930364825342369308684595311700535787/248832000",
              "76246453667666157978691556893105509113102130322605142769633517427148435663/1555200000",
              "28380595428325726668712175231092335220930932236429828026111472144078523979/12441600000",
              "264418580976086277953064830205954869896918102627531868015208775602197941/2764800000",
              "45113116731713577560343283417637413113660889156248394403951099835440363/12441600000",
              "258540700052562135509809773172264069041803313874028488687611782813441/2073600000",
              "12122664442541848267748937225737640690150711882433817133012871769101/3110400000",
              "690263614969294540340104512426489666611458250502139835740223053349/6220800000",
              "8961848933258556366880316853173341454523918798964622944846241441/3110400000",
              "212459680091609971236102610557939331507801103668178543989141477/3110400000",
              "18405881397625996370643711010704243760192886157652829223260023/12441600000",
              "80950781619660976101594296819823089651251956635764557846941/2764800000",
              "6587583125343554267585824703921516916350676976780049478239/12441600000",
              "54400744816956388795918906863170530566335417418136064819/6220800000",
              "273303829053679447663481728986673963600663536336478861/2073600000",
              "4505126188060083501426492382074757562589508004919343/2488320000",
              "46924666367427607748595948456927375489253257718457/2073600000",
              "66566084960558351035453090308295748711333966963/259200000",
              "405372587636976359102435116703728047967583453/153600000",
              "22559053915875652558976986398375245079035801/921600000",
              "2539146243912714110553609816201263271447389/12441600000",
              "3156094064823743081179911920422169475431/2073600000",
              "784805692152049007929077921707324887/77760000",
              "5103325007911666587375626324965339/86400000",
              "156708695638788941383481219968589/518400000",
              "138649583918268036655574942419/103680000",
              "1305718895796685016208236797/259200000",
              "76032419526858107289641/4800000",
              "436854300516461206769/10800000",
              "435136909370539847/5400000",
              "6343767506737/54000",
              "20065543/180",
              "155/3"
            ],
            "denominator_shifted": [
              "755657561201883861521082251601157732715543974967018645488486754736328125/4",
              "159466693119462641955967301487074402218098273523964723648292270714843750",
              "2102414639730387018304522095230996356062274797714059160302648923485234375/32",
              "281682988556255665168610771841350846011233917375936779019315952585234375/16",
              "441547841396520566249605742997192536355111784527871733226069147942189375/128",
              "16859435151578884863469368923542208072036837934763934679922825667003415/32",
              "167141507990588233881526878881444858034791442003060794885178611278664481/2560",
              "215918014778253885226925225649039704057650036302225005523915430674330929/32000",
              "2277862968179628480242732979674609878615669757908561479505436490238486937/3840000",
              "25937258257724174806512384382048480977367202710006359816903292461932347/576000",
              "25798088751385655095638744446230313923121322175210152725714911822894247/8640000",
              "83776095823703522010779284675618321942853661696494251140547838360189/480000",
              "156545453460153509028668090899138239169277650405055695006043356308077/17280000",
              "1814618881796478832506167337208494147418633102367875125909617350207/4320000",
              "151043543825490340268463089644003842880145690715161110890074362403/8640000",
              "944113621743041725758310681596164428304357805753897665955097409/1440000",
              "153640500560467306584732949299618183783631553575457892678481363/6912000",
              "5901012061380307775085206079243829279189983948769853300260319/8640000",
              "164653260706740115018280338924162393971369979069689741117823/8640000",
              "2089124644745343040550996581900578740258200590218524256861/4320000",
              "19305393485111774341831038091804151570589399463410180431/1728000",
              "169284594773363210197616501104822008615420076851533213/720000",
              "4328023856291497197488843509414636214283594147002537/960000",
              "113399254998149540269936891425958140380418473154007/1440000",
              "43279404473318272295555016862617640172135221411151/34560000",
              "156481013170596913024230140495327540121304109507/8640000",
              "411022443670759880426071815162766902377985529/1728000",
              "12230679580284543039928265010670093167379991/4320000",
              "526408863576476652168231610866944808144301/17280000",
              "1276036921087312742764741636718615568143/4320000",
              "22211403593861484919717588107938984009/8640000",
              "86340975655824138131103418276961921/4320000",
              "4768610073648935899386525451172689/34560000",
              "7255224793896600296851208668169/8640000",
              "4285444013898484113379298117/960000",
              "29506916328307659853919869/1440000",
              "11521927552478842669397/144000",
              "31267288696643004427/120000",
              "55077377309813839/80000",
              "10634545078681/7500",
              "21354484551/10000",
              "313753/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "985404026937324559227936248337465341569849856995800018196484149392922250985345/2",
              "60314736234438854601451255216876370285836284789567778794271242378064371205754761/120",
              "26694279594366795682790373382299748163463258693283637986963673937463662848474301043/108000",
              "507413073587049112849467273092068861398819515844456651195845694892325326842712776047/6480000",
              "1400185674009588300098314799037221117403973097062146768271309516738248121751772935027/77760000",
              "4990680067844574515221636237723955463525514598206680011687962384446311325984053724653/1555200000",
              "106435147344970075921672599869853692082965632159169365553097385426454311770028806409/230400000",
              "343818026194615457995974713175568420428666197324406585864325182790549400516408283203/6220800000",
              "139607972125999362917235842018938459188346921949042900154312219443218622922491706109/24883200000",
              "6107217687049307203592253915613250889260744596059047173567873626062251163084222839/12441600000",
              "116541563799980137937200499690055534582248434469702204120890765579298390945419187/3110400000",
              "15672963555636896678955192921259699507249634560092223460014783848031086654897151/6220800000",
              "623796778883296705557797469637273822535639405238969261056190802083978177539077/4147200000",
              "99831874836729923309985902225111229134359211612781410824258801878718126142707/12441600000",
              "66443309797804505520982761282075458221459973314593199704794329478054451779/172800000",
              "6463232701666579671174863436395251140080916593121024867967077700371638981/388800000",
              "16192425451070522339708295913814688041528537228097666260482008355555486111/24883200000",
              "28781877469347198386127715542163441365511344804046512000730722913453309/1244160000",
              "1552430317379673788548951037019207956115868419015401756181073615094723/2073600000",
              "8592288616451078798108651930089542405224090138077810602900260166043/388800000",
              "3707096129544911616873680094541242619674649905546074978932284363827/6220800000",
              "91419110320062710197378102482747217818768943007663030467850184563/6220800000",
              "2063329415217922687915621597180967704778390098552464141008209279/6220800000",
              "8527819539487280533407381249603787046863893235936878383698231/1244160000",
              "3227361733438965789188457570160139807031435119112744620407787/24883200000",
              "27952665902300410091869887864896352133248744414011681572979/12441600000",
              "4614447210856922045982967756038267395040064650156397021/129600000",
              "3208269310504032952043332175390606384600711340070742863/6220800000",
              "84833342766979919372416258987167843971268846850131967/12441600000",
              "68128546611891236110121217965372395903914492815809/829440000",
              "2797900622559889571644715496720867880215221260091/3110400000",
              "27779378287917987337083585490485591532615011353/3110400000",
              "664558755870503709981974474040765555027755059/8294400000",
              "2011760326873344281067962613444771138899989/3110400000",
              "29081879059685127568089619293141228883057/6220800000",
              "93535265501631272270602651865563789921/3110400000",
              "177160150764974909936067390916189301/1036800000",
              "44051261031436673994719408077139/51840000",
              "1895062687906894586311811833901/518400000",
              "3473543612058165156147432439/259200000",
              "196975329822204466251997/4800000",
              "1102875062136360326177/10800000",
              "178531023852296011/900000",
              "15236849615581/54000",
              "1306931/5",
              "355/3"
            ],
            "denominator_shifted": [
              "18891439030047096538027056290028943317888599374175466137212168868408203125/2",
              "32648996185094412252714542549016038176335198679759963375146940897705078125/4",
              "55111833083171077728908529204568099337046442319234914585938899418568359375/16",
              "30270713495355953535165599279366080957185666535307737062234244182008671875/32",
              "12165427989138036816914586662295216792922730282700540446728992508895671875/64",
              "3813434871712297538943479527705634150762479371480658669210634281342872375/128",
              "970583021165572248315389345795561954750251913493415451865275661729349725/256",
              "1030813567103603774789227781477603674265391587211960816980840333975988197/2560",
              "13980331018237189023936767606161525841770149225169507463814167619284405833/384000",
              "32770847162263060247240583321072310613214211983732044255419601932647807811/11520000",
              "335792662287029075375924597608448582163314829882120606707858995614739511/1728000",
              "101196574992718824905340100654286803671689617702054978752207966347064347/8640000",
              "5421606061330501121910729396639585774203307170663288895680944998185327/8640000",
              "519469229819449275529901558340837068653004270878630720187966826349477/17280000",
              "310594859857429852178763587683810567745681965013716827675637578349/240000",
              "434277630348402857995956294122853171371453032441330410676603585103/8640000",
              "30534426030974914032191346841606246112606237865979008576271339283/17280000",
              "129893661005226539196047064156457118317076970508750674896298041/2304000",
              "14133675096717313525999223025451948977758482902254340356151469/8640000",
              "124521908393758139691126665704740089332396679363847388934641/2880000",
              "10421988033297025077036750794852077978198785933205548173/10000",
              "39619544857915359565545018224382792604439808685594165991/1728000",
              "663170978768588710206896265415741733302109714728256701/1440000",
              "24323997068689445619460219670839722680892629756408311/2880000",
              "2442776171810751290628118118676938688868402213126859/17280000",
              "24858535702479218300133681653894382732132014437517/11520000",
              "86412208029428961043582698095339755238600163919/2880000",
              "655636035276450741224637115376168765725585349/1728000",
              "37621580749981002384062320293013806538367507/8640000",
              "781616247793939200721179938210667921772901/17280000",
              "114457625683365616609855083713568135523/270000",
              "30845501159443898732827929935635176109/8640000",
              "154859718154839983336358936462388303/5760000",
              "6219655032428255958756767184806489/34560000",
              "9183674600150918147871892820819/8640000",
              "15807023674526218325529881251/2880000",
              "35267880104547081188618369/1440000",
              "13397964874277422935017/144000",
              "2212380749679940147/7500",
              "182247404055331117/240000",
              "22870676498687/15000",
              "67200983653/30000",
              "321253/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "928122105536671897707488256816007099025273638395230756060210829634389963043020",
              "74749674845018662154954858408076900188783208942572369906652923648471337070167153/80",
              "1818575151876926191018446931482068105965453470212567186587552863772041621791912413/4000",
              "51403630347024704243553473778632413000176530352202783864153742410727004362032162511/360000",
              "8449206915904536959883736345893538419618104958984095806075513903994228833218701961889/259200000",
              "199535719520026299223508311682381275081858310337679413616301775118825314902081665279/34560000",
              "428583244115473005691773412318242927302993633202775896187172680561114807976008525343/518400000",
              "204158000380047992543490978271906173178493791687805324703914378764511072942806130257/2073600000",
              "8256204947711658966841321609201937798161545600539549777341385088786993835773554597/829440000",
              "3598689181833460428724663658064985571143437920876791675437099649014278758782919159/4147200000",
              "1267604087620620304232500250953649713262412270908490695818573621398070118788259/19200000",
              "73429733440667790969382391563191582338418283619279962412398942083069197680271/16588800",
              "18217802089523025321850742647426246114517127886189589558337974307933892907873/69120000",
              "6463419366165448730483905018779744368176961347907760032654033904291038278003/460800000",
              "347671476858756355551733537896862795728162894979917197061528335199264680513/518400000",
              "7500154892129860002679653493061188521432106412857666118260220226761069633/259200000",
              "1562903631703813942537070676225512874206423621671732435711281711968419447/1382400000",
              "27731826393914327220044070627082908310382824270824340565188730164431007/691200000",
              "1344015375937053346906515788050627168685569083417322149015666445768493/1036800000",
              "39612788346797141961588724539977750895674011365023662575959661507593/1036800000",
              "533318505179134230843752520047294338624218904425080656573136031617/518400000",
              "52536639153717827026797346245599076797839891543441455888688903331/2073600000",
              "11842379133077568484815889304173260599597945102851117280768621/20736000",
              "8147636219534807178849530942848832875769086698658361355233827/691200000",
              "923982207933666260263991519656049133029009848292162182477699/4147200000",
              "1065867317276669157501536171454260406063854435622354777037/276480000",
              "3954843352134377040989078848540525260156220251521461187/64800000",
              "73251474028257273033980299765387008365404836215912143/82944000",
              "149311300722978038719307816658431974776419706541553/12800000",
              "21564037986137788991733701445760004609924868371269/153600000",
              "159266180254341296786359446062387114983235761289/103680000",
              "15799590837684404179962102063094936781599458311/1036800000",
              "37766076726990736702000185957631409767390961/276480000",
              "380785829004808786757079436511237735191721/345600000",
              "8250624247679637785603282342699944460617/1036800000",
              "8838884287777352166487422754016357851/172800000",
              "50187784523912141971757694518166599/172800000",
              "31176547265474956024937149717277/21600000",
              "536116684091051465305778140423/86400000",
              "327341570105695152772494637/14400000",
              "55652251268759771847833/800000",
              "622809608933919093923/3600000",
              "604544730004110859/1800000",
              "358086503881/750",
              "26521943/60",
              "200"
            ],
            "denominator_shifted": [
              "18891439030047096538027056290028943317888599374175466137212168868408203125/2",
              "32648996185094412252714542549016038176335198679759963375146940897705078125/4",
              "55111833083171077728908529204568099337046442319234914585938899418568359375/16",
              "30270713495355953535165599279366080957185666535307737062234244182008671875/32",
              "12165427989138036816914586662295216792922730282700540446728992508895671875/64",
              "3813434871712297538943479527705634150762479371480658669210634281342872375/128",
              "970583021165572248315389345795561954750251913493415451865275661729349725/256",
              "1030813567103603774789227781477603674265391587211960816980840333975988197/2560",
              "13980331018237189023936767606161525841770149225169507463814167619284405833/384000",
              "32770847162263060247240583321072310613214211983732044255419601932647807811/11520000",
              "335792662287029075375924597608448582163314829882120606707858995614739511/1728000",
              "101196574992718824905340100654286803671689617702054978752207966347064347/8640000",
              "5421606061330501121910729396639585774203307170663288895680944998185327/8640000",
              "519469229819449275529901558340837068653004270878630720187966826349477/17280000",
              "310594859857429852178763587683810567745681965013716827675637578349/240000",
              "434277630348402857995956294122853171371453032441330410676603585103/8640000",
              "30534426030974914032191346841606246112606237865979008576271339283/17280000",
              "129893661005226539196047064156457118317076970508750674896298041/2304000",
              "14133675096717313525999223025451948977758482902254340356151469/8640000",
              "124521908393758139691126665704740089332396679363847388934641/2880000",
              "10421988033297025077036750794852077978198785933205548173/10000",
              "39619544857915359565545018224382792604439808685594165991/1728000",
              "663170978768588710206896265415741733302109714728256701/1440000",
              "24323997068689445619460219670839722680892629756408311/2880000",
              "2442776171810751290628118118676938688868402213126859/17280000",
              "24858535702479218300133681653894382732132014437517/11520000",
              "86412208029428961043582698095339755238600163919/2880000",
              "655636035276450741224637115376168765725585349/1728000",
              "37621580749981002384062320293013806538367507/8640000",
              "781616247793939200721179938210667921772901/17280000",
              "114457625683365616609855083713568135523/270000",
              "30845501159443898732827929935635176109/8640000",
              "154859718154839983336358936462388303/5760000",
              "6219655032428255958756767184806489/34560000",
              "9183674600150918147871892820819/8640000",
              "15807023674526218325529881251/2880000",
              "35267880104547081188618369/1440000",
              "13397964874277422935017/144000",
              "2212380749679940147/7500",
              "182247404055331117/240000",
              "22870676498687/15000",
              "67200983653/30000",
              "321253/150",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "(3, 4)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "122094734755694395497/25",
        "1172179725331098804149/1200",
        "175834377684824175/2",
        "937806258620150121/200",
        "820585944561413/5",
        "4726522545059077/1200",
        "65644250621",
        "1500370011/2",
        "281301251/50",
        "50005/2",
        "50"
      ],
      "denominator_shifted": [
        "15618750052041675/8",
        "5623374985391671/16",
        "16871718671826253/600",
        "31496324862463/24",
        "23623687428119/600",
        "37799579941/48",
        "2100034999/200",
        "180005/2",
        "45001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3883192974",
        "466897722",
        "93526809/4",
        "624253",
        "37485/4",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "2349",
        "97",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_below_floor": {
      "r_start": 50,
      "numerator_shifted": [
        "4018372468128615265695/8",
        "4781496050365868906859/40",
        "15644384310966480038653/1200",
        "516969712678551467509/600",
        "276714939174170197537/7200",
        "4388042975340976643/3600",
        "67642216801009513/2400",
        "1723437089255129/3600",
        "21342671618783/3600",
        "7830094013/150",
        "15510147/50",
        "335111/300",
        "553/300"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 50,
      "numerator_shifted": [
        "8350360138493322453124965/4",
        "5913686565333319855413129/10",
        "186653562172525935988507069/2400",
        "2517485862852622988640769/400",
        "630235989670851765009737/1800",
        "25497252062526057957269/1800",
        "257865405838431072263/600",
        "17881575879931555889/1800",
        "1265736848950276469/7200",
        "948024603130441/400",
        "7188883647113/300",
        "105715880381/600",
        "133589671/150",
        "69252/25",
        "4"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "99659923267349472034503285/4",
        "606759167487094988874789993/80",
        "5170919169660169852683812857/4800",
        "36367277202784174287129545/384",
        "82989726845671266233887007/14400",
        "231429822655870703479147/900",
        "6952488106678187232481/800",
        "45308842584077074823/200",
        "13226298069930578261/2880",
        "27801041957824555/384",
        "12676774293950317/14400",
        "1621647263227/200",
        "43806296471/800",
        "153587767/600",
        "222203/300",
        "1"
      ],
      "denominator_shifted": [
        "208759003462333061328124125/8",
        "126624091445159719561387545/16",
        "1075196288430629356472450441/960",
        "941899321028312832580737769/9600",
        "85680971732758783398740621/14400",
        "635032864265718220957729/2400",
        "64177062938290718796719/7200",
        "1667675011511871011239/7200",
        "22468857661206674501/4800",
        "2118958991767673369/28800",
        "4281850538813923/4800",
        "4915890328319/600",
        "132433814581/2400",
        "154365271/600",
        "18563/25",
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15845021946",
        "1898825889",
        "94776509",
        "2522010",
        "37735",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "3919053215150872220201104050621840477667845/2",
        "37527433702399374540173914614006766986040131/40",
        "172179651891158416773737115314284854790258293/800",
        "25186446630047559828356483201036211955112563/800",
        "10549897459049104540040821701971572290736519/3200",
        "1262524436100558408348101439055229592310661/4800",
        "7973712462927333013145282280827028115391/480",
        "6133702483496618959814597185379097400177/7200",
        "103971877452619061639712492404845644499/2880",
        "4607393692980604648992775257224197093/3600",
        "367489398645523655084958526417278503/9600",
        "13988731143577741619016522999833531/14400",
        "120860549464091959487384590719343/5760",
        "5560626154914648045327746326549/14400",
        "29033891689051550956893508537/4800",
        "144697219461362820854940991/1800",
        "1622460887705350455526703/1800",
        "60875598842288715020737/7200",
        "377487850823323866953/5760",
        "1187930201603902241/2880",
        "7398388592537021/3600",
        "18722269286717/2400",
        "12718752427/600",
        "3672977/100",
        "2287/75"
      ],
      "denominator_shifted": [
        "97168518591931309055015050950004728832125/2",
        "188304369877980497998464659896184308706535/8",
        "874219722642204284429333463534222967398081/160",
        "646983945569702527075066987363593302883747/800",
        "54842051954815056000576836707909866528699/640",
        "11067622508529377303990664165204599882647/1600",
        "1060861373259922002288861848440374346207/2400",
        "55044526235397686243840107857837722651/2400",
        "14160415612932617455951911433945651063/14400",
        "126974376304011527319362659700637989/3600",
        "30739100240772453785030368887267781/28800",
        "394604296733269278026712062516363/14400",
        "17246102903443619500168582966619/28800",
        "32109825901701459083989898833/2880",
        "508843190245501672512721847/2880",
        "4275891029102194073646259/1800",
        "12125952270204194640809/450",
        "613698934962074708659/2400",
        "6416417783345035941/3200",
        "183843930266562469/14400",
        "25739910908517/400",
        "593052559517/2400",
        "407568067/600",
        "357203/300",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "38699527560086908918436719236210171/200",
              "3481462293504864193645777865185047/50",
              "18930219051643885997703319653952383/1600",
              "1009092231400530034554695980777981/800",
              "45383841351891867426332243154751/480",
              "1587480797470598411981864961391/300",
              "1099945022257946094827536962229/4800",
              "6281082615353109377258470323/800",
              "1035621614647916212924194311/4800",
              "11497998665475448286654737/2400",
              "206794667800526932123549/2400",
              "1502664590393984602073/1200",
              "14012157045919469603/960",
              "107683329907343193/800",
              "57630065759687/60",
              "2046937026607/400",
              "1916920277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "43228328412858128253816105223111805048967676372687358999169118805913/32",
              "3255089047816753073724654656825860844683846607914668859597739670657849/3200",
              "119321824500464972468346907301265808067599256805302149681265613441104493/320000",
              "283700907641669022789129966244997967050735934841626862586024895966276687/3200000",
              "196726351064925360463377931688207195810707824441459540005677720532190951/12800000",
              "79506110270265365370932988267987125982769012051548512246073478079770181/38400000",
              "6930026317945760385655593536233444364232694756263976158307198282702013/30720000",
              "4706559430019173738980461212618594399896319615569372900268032755386189/230400000",
              "12041569137805311852923162948043248130257276235293868470389499767301/7680000",
              "71549550357309122834080522185248161854595364689609173806674227867109/691200000",
              "4109422803152815604883613790207957591665568805561406097265844762027/691200000",
              "103577472572542552284959722528648843559243612243446294525830973697/345600000",
              "9229964534527149957138058749239012538769589845663240571900979689/691200000",
              "24368787399293331744243323474934384029717172955631625364669897/46080000",
              "8616161851312433517613900961950947734245241777313884593618763/460800000",
              "136472285219525341900198871930781678732259408439661874118287/230400000",
              "5825815724615778261231584659667981043392056302961354984391/345600000",
              "597002387138090272038048582315682211949151618227991567/1382400",
              "13787346992100604579636385510787565509978115310614160497/1382400000",
              "28726789620088865407363335882398523571935310119890053/138240000",
              "900246534236757244416958211761735271284208702042899/230400000",
              "1018116104932491642252153876888764888851625405561/15360000",
              "700618696039100098425872552522379770916429311339/691200000",
              "1205594286706203877893006140941583061300531941/86400000",
              "59638952305266245949181628307327711427009981/345600000",
              "1321624983786488331731075042820971356618457/691200000",
              "26148075469333260101192521970159496172841/1382400000",
              "114955530080146539216301406563833247673/691200000",
              "148897351787243779155449101753188499/115200000",
              "253906386897891357319095753350959/28800000",
              "376660745623265360442796547981/7200000",
              "480623347850631293842394629/1800000",
              "33268233137956893944995543/28800000",
              "1329082363216279609781/320000",
              "14493458939765292347/1200000",
              "5458595129634039/200000",
              "67452695021/1500",
              "480557/10",
              "25"
            ],
            "denominator_shifted": [
              "94815234030788361391032801871060021586956347138658811115703125/8",
              "274780186576737233436764650690835539986923087939224468992496875/32",
              "387091454680003543012391416748990955927721787771000622527380125/128",
              "88284976583249948992840084170258218814544412803006732453772925/128",
              "73284452505535280690118714523716505102346951643368296815677721/640",
              "235949219693570435709887067389052227225236797449126234025354897/16000",
              "1962417525491099657485435993372116971898087919929193219344390399/1280000",
              "8461412898853966207331845927241221303762481705842502444618589/64000",
              "2468624626290870557710024108514273656556230400744478427533043/256000",
              "1738414242685476844679591795619325239711107134853812890723613/2880000",
              "377740274303639846981806175134556443295771478120519619272743/11520000",
              "13472173462664395103977212060138856389688391359878207215609/8640000",
              "94109593859329098112557097041239731294575406971039721313/1440000",
              "5242858398653602967288923898328781319042842104325048603/2160000",
              "1386179404540677514535948530332437320480198889075055457/17280000",
              "5112212920215857057072554562082356530023362988276121/2160000",
              "1079774094338410485014044274717677712305946491029751/17280000",
              "399259604239750639534647824544039691588405669417/270000",
              "542531036435194330423937758434137108654345800549/17280000",
              "430751952561774654247186326112911713421412453/720000",
              "17674183690368158326347219969975025497492937/1728000",
              "225698027883470347695552611629130992155061/1440000",
              "74278587287560958428712417103988349901049/34560000",
              "45464985750464078529395652404418989893/1728000",
              "1981069106085538693775662343903813921/6912000",
              "23903894210557122839866554281817161/8640000",
              "6507934109708242995888654165061/276480",
              "1514684013425747267537689732391/8640000",
              "3263363386452572405086772981/2880000",
              "362038867493757180928127/57600",
              "2654039972032636695959/90000",
              "137714270364868579/1200",
              "86528658387188681/240000",
              "4393227199741/5000",
              "46761030553/30000",
              "268603/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "9571427641720248498041715071570683886994221000521904213158646709921/8",
              "353564110215219985059536254352229161496292932671073540547576463313159/400",
              "1588404268290456562277854735586935092938856746838569978286450299312181/5000",
              "7400120264119182564172224951385598305169309109206809710510316915637523/100000",
              "40188258557337764661520005240682767461581025940902198759557526045066559/3200000",
              "7943582521509096856531167991627742546718406724528492457506834056613717/4800000",
              "1353342245737356036226355359066219642499464076114221723711095610210147/7680000",
              "89741954542058690569525799856922684826108192175086868645954606398429/5760000",
              "8398276849970450793922318050673744945692204170040212483618439463421/7200000",
              "6482920277905239141853243122656444436141219117685808017769548988233/86400000",
              "724757647700906612082103541900478855027196759024039159008358440583/172800000",
              "17756537789037812552308086050521085706869194817233433927467563577/86400000",
              "1536013560295240941941057743101416778996253597678891050249221327/172800000",
              "14741327683583465135483530721194640644768988628458982618371923/43200000",
              "4035569787767018372228230403472974778647174509023203896823263/345600000",
              "60311023506611467991174353036185657194462974806258819673/168750",
              "211877422468818319562297529865014073026155353399583547739/21600000",
              "3482805094105515960089306585590468359636188476628290711/14400000",
              "370751822065838096613740116211004865625569081872113851/69120000",
              "4624967482416845834584127003189266244154459097140883/43200000",
              "332312357062515267738858133884429926525796692392859/172800000",
              "10738195599387979406776769249336824266518680247/345600",
              "77931612233486383161746235698617876187083983077/172800000",
              "507168106569777691709588025417046332034925849/86400000",
              "5904230895270523113330094094888735289667597/86400000",
              "61270439050089925457596842623991661333157/86400000",
              "2257318615474037613434912743914708725963/345600000",
              "4588020954986729188418223894774058037/86400000",
              "32697950560176460572354403727587733/86400000",
              "101245969513010207496043287685841/43200000",
              "9976653419252824281315744913/800000",
              "101140557889254614907251809/1800000",
              "1513552811540700774895153/7200000",
              "114391550998697203717/180000",
              "447520921042505969/300000",
              "31888500989863/12500",
              "353451283/125",
              "4574/3"
            ],
            "denominator_shifted": [
              "94815234030788361391032801871060021586956347138658811115703125/8",
              "274780186576737233436764650690835539986923087939224468992496875/32",
              "387091454680003543012391416748990955927721787771000622527380125/128",
              "88284976583249948992840084170258218814544412803006732453772925/128",
              "73284452505535280690118714523716505102346951643368296815677721/640",
              "235949219693570435709887067389052227225236797449126234025354897/16000",
              "1962417525491099657485435993372116971898087919929193219344390399/1280000",
              "8461412898853966207331845927241221303762481705842502444618589/64000",
              "2468624626290870557710024108514273656556230400744478427533043/256000",
              "1738414242685476844679591795619325239711107134853812890723613/2880000",
              "377740274303639846981806175134556443295771478120519619272743/11520000",
              "13472173462664395103977212060138856389688391359878207215609/8640000",
              "94109593859329098112557097041239731294575406971039721313/1440000",
              "5242858398653602967288923898328781319042842104325048603/2160000",
              "1386179404540677514535948530332437320480198889075055457/17280000",
              "5112212920215857057072554562082356530023362988276121/2160000",
              "1079774094338410485014044274717677712305946491029751/17280000",
              "399259604239750639534647824544039691588405669417/270000",
              "542531036435194330423937758434137108654345800549/17280000",
              "430751952561774654247186326112911713421412453/720000",
              "17674183690368158326347219969975025497492937/1728000",
              "225698027883470347695552611629130992155061/1440000",
              "74278587287560958428712417103988349901049/34560000",
              "45464985750464078529395652404418989893/1728000",
              "1981069106085538693775662343903813921/6912000",
              "23903894210557122839866554281817161/8640000",
              "6507934109708242995888654165061/276480",
              "1514684013425747267537689732391/8640000",
              "3263363386452572405086772981/2880000",
              "362038867493757180928127/57600",
              "2654039972032636695959/90000",
              "137714270364868579/1200",
              "86528658387188681/240000",
              "4393227199741/5000",
              "46761030553/30000",
              "268603/150",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "1/2",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "802684230038805218097938576160544104958190637893239930212408709821073277517225/32",
              "9593186488060883941285614323628051458846078436351431734144652207234324948200317/128",
              "716572942066465156032948024118594954778804309813950660739343487648738439774285199/12800",
              "362115036212466127754420731668506588927369850507576010721685416426434255204235199/16000",
              "7850274785189405047144221545168632132996437997751409022492289241822507072722546841/1280000",
              "94601137796252974573222448998802057201743395059435432244300835119923445498196795283/76800000",
              "19897721596856209027610172223455089967041012417798898710807595581485888818629667731/102400000",
              "23037503166569436005326196161431286548369243782714044442291392554048871318058923253/921600000",
              "9923594108428693438739323780754055787694144365403963854074616441962999256923339851/3686400000",
              "109428507528799805148321237608330350850161602791509318207836241214170800318478307/442368000",
              "14510643692072351989319576350214870497083194720897999488894494365256783375868501/737280000",
              "7582507077196299563519185462336826035577071230458195638788311124478881132056279/5529600000",
              "2800976051856099766851238995946891934589182784840893118571719115569687158841679/33177600000",
              "76748993632524892222858357839881902440782991356199509019013210878983036938883/16588800000",
              "29423057596863577980602804592511273959234019525245576995331168817279777139/129600000",
              "230963355062362307274880921487591283958604455776382631491148679175679413/23040000",
              "4422419286893924306418179222706595238841059090074553109906480394003192603/11059200000",
              "239859898191586022470686770860191679090832427869082887501893287203795531/16588800000",
              "15764984172198338821131163767264656826403774598604551373881069362791343/33177600000",
              "15729581448648472764365159684393645253637439371116812741979783123821/1105920000",
              "429574157277471433319254854708743596354089577472878158665493740653/1105920000",
              "32152205633069198296766032474467901943344804409514675513210057341/3317760000",
              "1466925480001485138419093393233589843152339326233968604547771799/6635520000",
              "76534535936497134176264123101444323795341137570331857532772181/16588800000",
              "324764592313039263204506570336156190336819490436074352911381/3686400000",
              "25529317753700831142119656000913479521582999821404942571257/16588800000",
              "101938261118918187563587728205246068892724811507625975823/4147200000",
              "1487308132167918046881670921444405304043579345497374889/4147200000",
              "10558570905344279436842595955919353824951364352171437/2211840000",
              "63999130948035753757024810924388841137487623255863/1105920000",
              "4230240020817122631599399229199980938865037975373/6635520000",
              "105584683577734417976699969665494822074857208903/16588800000",
              "70528772229063905494352715089261568286942429/1228800000",
              "5149212792405877686213235904139070385411383/11059200000",
              "14021124896923566100476167469832096372453/4147200000",
              "60388291431905545179603546401953267471/2764800000",
              "57422747509201411003210746266891647/460800000",
              "35833312273604534177243103608293/57600000",
              "1856569626173454586653128738303/691200000",
              "2276462256512691814758633809/230400000",
              "1748412350376141669597137/57600000",
              "145475431824151001729/1920000",
              "1062805858508955649/7200000",
              "15791050478/75",
              "46932967/240",
              "355/4"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "985290003239380423575438494944925918304645492707212339785948437040369828502845/32",
              "64022483338387243177969537247311863184616637414614245152286714761409206570209817/640",
              "4850096728794190004890722336308135949292642778493590251075718905095875564360008659/64000",
              "4930380689456351427493625318967172023050153830848055965628506651420033491381542347/160000",
              "53610694276923897347373235773173726367099730927363488525299494623681373832183008063/6400000",
              "388386638401979070858794789146105466337385668880061848696556559671772035080669042289/230400000",
              "245397390812725572857743236097404474193974794766477668958657361281805668454808731019/921600000",
              "758378125006321551853484504472809032556788902013780407010518323662590400593722383/22118400",
              "40863912607792173667345704918510015633730240431762238041582925141335435018348218459/11059200000",
              "5635737025506456820352631064883836455387156208343877005923771015277034303200177569/16588800000",
              "299057967964142146644403641664922701973999860034394081268028551457091860162057551/11059200000",
              "31265289850201028130433598253562394541924106479420139594446059421303431385271279/16588800000",
              "11552645502457860206608984940504651711204046010492028525832848474175020066228129/99532800000",
              "316624816154462598063920243087430594642411915874794182444076553484322898745801/49766400000",
              "7770028325053860265607476422441012862578275714538132826420254028053645462019/24883200000",
              "343137911798841774691744561646625155552155229462682264035719231078456737031/24883200000",
              "6084408547768956554686666150361283132261015859444916815089906349724429507/11059200000",
              "990111689922087916492950377538336853248365774999390029165389310470374933/49766400000",
              "65081673139329126523353881014078458550381049460117994898128529382072529/99532800000",
              "974103795863190132205241636117892653276088315860885433386227824564809/49766400000",
              "26604300821819431337196702046217737064685270448641509240616359811233/49766400000",
              "8297240111643667185365462927461114424466067974261799742092296731/622080000",
              "30285643092721981669238203212770623804051704493266559184005790017/99532800000",
              "316029817555579400275548655171377645176275312831850175741874183/49766400000",
              "2413904553723910176311540404538990011882820852109456840645023/19906560000",
              "105420059700564866296506330780905195138168688913320826809331/49766400000",
              "56125767214610598324014879180975579376846785983704651289/1658880000",
              "12283354668610851300712826480785476862426464035746147501/24883200000",
              "130800623290407171862980924755167585744154182771082717/19906560000",
              "3964094479269005878572357427731832600839812292603239/49766400000",
              "29112916153622462591285192551003549721868144155957/33177600000",
              "145325929269364829175661187113336343945627995823/16588800000",
              "7862910916472438922106483643537195886813243091/99532800000",
              "131240348464437555561112026173312793928087/204800000",
              "115782053093473920787851076026291722838227/24883200000",
              "186994096086808494714967217706605290091/6220800000",
              "71121899116714224140575109342892629/414720000",
              "23669446410425167964680186123291/27648000",
              "1532866445275456758260682527347/414720000",
              "2819198404018349311794673997/207360000",
              "7217181638339847205994759/172800000",
              "1125883797474546243343/10800000",
              "4386665623479742321/21600000",
              "62566219164601/216000",
              "193692089/720",
              "1465/12"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "901047248413178994771317696079798531560421691181791801493024730840202540797915/16",
              "46390845408604241888196985435668557664099767127705083373409853761095368643694029/320",
              "3366279992805847362215685029251227350427400372987522863841633895887768972943862363/32000",
              "1344131206133588959185425427653594075316407117285577834969331137329210766702486981/32000",
              "36172967808332145738578751361210964224709103725689701240200223654752188051365991627/3200000",
              "260386206655793422896456567622337804648890055186541589996831364246599008971461241963/115200000",
              "54597702867437933093550476348358521208958985610041442555515015807874715923524835241/153600000",
              "63066988529913717122272591349509007709380224610483556679826199842594454806235530417/1382400000",
              "5423566384459701736775726970756177657606621627209532796088289686918244422532213283/1105920000",
              "1866244165106563509501001443279818314948502481257706733998007640909666180620777913/4147200000",
              "197740445060326719669632875821157808778550151886837273544519448074457173828805779/5529600000",
              "2293877778698714327842833080140952334119357501995672861223151055394373809844353/921600000",
              "7619585513299512058062291278285836858590026438295921314989389605848767521162017/49766400000",
              "208623790066247145213916166567113824968361513247177364928792666604588417064591/24883200000",
              "1023046589128055128593147666037511979766289926572894153488629367543977665671/2488320000",
              "75241672312436766325153559596222425456445509387212612179530861499984574293/4147200000",
              "35997818070603872598239912072828484032669051907374320212853376345519460883/49766400000",
              "650479601670521221328054933008542844851434747085349642991474860760528411/24883200000",
              "42733393672479912107953035540557067743519639385867672385829739051021413/49766400000",
              "639284518230867769419702500164911969914679373580260195370492586934811/24883200000",
              "17451752515376614995691560933902133611119635011412149820885274878697/24883200000",
              "43523569514069708143165482236693675307593677233341296121531153659/2488320000",
              "6616729785931880161005257582253420188004714770696662279372895711/16588800000",
              "207059184512689225169431327153308301265007421429969219925367061/24883200000",
              "7905061651606677822652079618957871571828418236136478717958811/49766400000",
              "69023354207348663162930170294349018511888543361038756140717/24883200000",
              "551051091707060902404829798708849599614331030933991476019/12441600000",
              "8037626333942959284781159781570984335909776661368298541/12441600000",
              "85565631773357762508170630057218324309050251201099597/9953280000",
              "2592494459571868782074789606856678081100142204999281/24883200000",
              "57104467802191697304226514090653848784218038820259/49766400000",
              "284984514976542086580890803712978636710583030983/24883200000",
              "5138520366668519161880025404043995695689288991/49766400000",
              "5209186154876606755462057968639336752358013/6220800000",
              "25210475094525564962554905523608401889619/4147200000",
              "27138401200350923036711751211077354791/691200000",
              "464389949822277143571082424528208449/2073600000",
              "579444621128788066397961127956527/518400000",
              "5002444541965279432532225212307/1036800000",
              "340688390312763007104685147/19200000",
              "4708824507064983630723959/86400000",
              "1468891156077332290949/10800000",
              "572207283237266773/2160000",
              "13599777585953/36000",
              "126284689/360",
              "955/6"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "203318388413610288688120180708447440800823917353117207160414206029586395636165/2",
              "16780435937770022807907847547117477685927205061895151994979674080115591108071653/80",
              "1153781418403284098204299162704706026662876541079356569612752356767327675160331551/8000",
              "4495987018539882594289077015130582456797537843623494159945763119590725845393877343/80000",
              "23864269374535459272949475300420933112569654177855992012786744378623237721529005977/1600000",
              "2837335891618870517975015303497095458106914497605447023426584531336259472623201867/960000",
              "709409843249632668610358612512785366666909659509889094682730041119493310856636329/1536000",
              "3398387934860402578140305413283986369401876635414684756285335025500024194601793017/57600000",
              "2911917801900891547474926050042651052638128671682250946801833778343880938340509199/460800000",
              "99909238012082686602406025012298299272317491018616940347207471898742755158693169/172800000",
              "2346890600489817228160532578029361393189302483332408519885743764558209522205031/51200000",
              "1100438474662812598315252306049279465241592718521421080628041270125208276378669/345600000",
              "810937627661866783003093695455562206909879119932707677983936010981320135646433/4147200000",
              "11085733983723065478613852289587063530050542671398358462981528459631018219189/1036800000",
              "542939117678479403324658202360394096709860536242084084708485683534311045929/1036800000",
              "2991545583466561453930100565512318320894212931558027179260726024052741263/129600000",
              "3812901904984367730028022959788221639929202885354814903366255251274298319/4147200000",
              "344192113335373451413740790704375030689189849210271640549470871978537/10368000",
              "33472311630438874041009861657143840575484094689703088794518086586383/30720000",
              "11258519531896107186314087827506640994989165902125127257196740664161/345600000",
              "1842851993956766442352765560042823581612675045248618621961349579267/2073600000",
              "4593164944333333113430430943344089771871736566838538203751194451/207360000",
              "232630033966095306930184087884638585103807678038737528931081417/460800000",
              "2182788524574903866342797308733641273614324283426598900072387/207360000",
              "832935209805658838867558438654204804956763274036033469119827/4147200000",
              "242316520851184386727973147287061236736217710195102569549/69120000",
              "19337174458601097337540274077647251075599218283731124381/345600000",
              "70484522173161398536612433058291062740948992279939409/86400000",
              "1000088218118303764045852413855723368135852653713209/92160000",
              "34076271413112735160427551012634213887539950098547/259200000",
              "222321234274145506129030214433704687468840714237/153600000",
              "2994699036912593282130843191631217620034832419/207360000",
              "19992623261552550207132135986449996519987129/153600000",
              "218823795069601866294536388420117885664763/207360000",
              "7940380853833694078481787103458924589881/1036800000",
              "5127136635801887017562857742433455249/103680000",
              "16242881219436165529139445444663481/57600000",
              "13507913161909430199127960824047/9600000",
              "524640809112427538208770661089/86400000",
              "964484303425587422993861113/43200000",
              "123402491292266366587213/1800000",
              "307886896412153463563/1800000",
              "49962772219396121/150000",
              "2136990925367/4500",
              "6613141/15",
              "200"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          }
        ]
      },
      {
        "xlo": "0",
        "xhi": "1/2",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "6932996956465180456821324081171908559975/2",
              "601781663419911404224470680001040493629083/400",
              "498471038735392425717985902786691590409713/1600",
              "8190175194270518871218898383289729753133/200",
              "1533664395576240505834788621529388507701/400",
              "652788780273378416360041357728391918649/2400",
              "1518163636842324781214611936717526621/100",
              "1640127950133617281467239757452317303/2400",
              "121086804702088894448613690877997501/4800",
              "1853519498752912687448000840464061/2400",
              "18962568406074287675846697399547/960",
              "33903735785413663984535080773/80",
              "2291258179210294767518932259/300",
              "277101610117664334382039801/2400",
              "1166484166703378642649829/800",
              "36649393368608232738889/2400",
              "41962918893436585599/320",
              "2179304137611539839/2400",
              "2967851624027267/600",
              "24493731581911/1200",
              "5758280603/96",
              "5592799/50",
              "199/2"
            ],
            "denominator_shifted": [
              "951387788814921504116454394622390625/2",
              "799356094272601390685295735739059375/4",
              "319814635076145285344136873083124675/8",
              "81036997917405000630361488494508321/16",
              "22796237255634617229022994307988281/50",
              "496139692901795417700479647149309/16",
              "165409044847368913654342902610941/100",
              "3403257904925745589910627928383/48",
              "744575429670354687284694744659/300",
              "1147357253611517289308196689/16",
              "129094044595311278594386493/75",
              "1652592656183805437724017/48",
              "11477507602589934986437/20",
              "381440557119835110277/48",
              "27247856200098273409/300",
              "13564255806914391/16",
              "1907573398220347/300",
              "1795435018477/48",
              "33249714989/200",
              "1050007/2",
              "105001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "21433428080481143352652714340441396194700479262153879293837811056064377553067/32",
              "2812681866326756702317505406784186384276054373873874323468913640011912241949379/3200",
              "160737827443770269148109108750612627157479474080222045169788365156656623909440649/320000",
              "561346323047719624622160229905695811158989818519437887446060622177984705680381261/3200000",
              "137859615666613637813046700732882740186300640599147530541561324068730528170901253/3200000",
              "1850272418614201506277280083862217461514890588858446998801081918244852511406059359/230400000",
              "73218055688122701465582657879290132593695492372886060123106350640717612195943851/61440000",
              "804005601981374752630642591808835270163225057994622818254006508945914903339979003/5529600000",
              "2579728597065592018120328193422722797858917754345217627168306434220270446352931/172800000",
              "21773014848042013902042312965297973543503388119291515025284505339420031892085321/16588800000",
              "415292224172984721395981680139887928428177161078378860003035115072554162250759/4147200000",
              "37050377636242675040552675038466163731094368262842568997867162302275733145237/5529600000",
              "3288991402647353901955937658705631900457272706638799512577342967321229144829/8294400000",
              "130005726722646203586790072277135773134319057574348278084933980039385768859/6220800000",
              "24544758371315065965147292171023673110084943453352404985597585894770411519/24883200000",
              "2084612887093744025851255985848184164845537758926687199618918113209806011/49766400000",
              "6662330812932580172593152315326529643773820499635143866554651715545651/4147200000",
              "2777665043930641685228635568042401401482193652130241858909122109971113/49766400000",
              "43822873830810503028036205479456901996979944051287489739499743536533/24883200000",
              "1258327661040791015480947880901956683857846824154299712734353508251/24883200000",
              "6585989462677561218200583537406505879037237050135463627250553627/4976640000",
              "1572539958255938983406352420806518962660953739451517989623720469/49766400000",
              "2856879356900487189509692829033648813033268955207347694860901/4147200000",
              "136523911032882452310884787560136486450432059656127419752691/9953280000",
              "6206845441072840110256064339197232989363019003092882699597/24883200000",
              "20609183549404309249517521595289089502744581838935501/4976640",
              "1560569992890017212945694310172492850590549396680995789/24883200000",
              "8613273380660234231403371555946365348552416600064069/9953280000",
              "135134702702005360349303404937128908032850684948899/12441600000",
              "6158315238122565694548036988550030629148093716907/49766400000",
              "1984910166780021881218311670051217493632637143/1555200000",
              "591139126331170771505220492204401023513444607/49766400000",
              "824068361669410787489924897418589870113439/8294400000",
              "9246453124344418325971355993231930187439/12441600000",
              "3842955919209035239631522703743732843/777600000",
              "1336326220652141210358018675689567/46080000",
              "123413941794173634810102640547/829440",
              "45604449534147140457025995377/69120000",
              "64565551619616131494391219/25920000",
              "678172581610039256065463/86400000",
              "433813755160499901259/21600000",
              "432926092845898117/10800000",
              "6322845486937/108000",
              "6677771/120",
              "155/6"
            ],
            "denominator_shifted": [
              "370075769585942092297100774198482316169102484273294633797735707080078125/2",
              "1250185345525164917044274535015220816343630022673196793448341253365234375/8",
              "2061349008415595113998098752643685852370542704973385414157645704965703125/32",
              "552640110596161283042253946974516762317061972205570511847193905488203125/32",
              "433359254379769449777639317620381443465182795432920820304774533258533125/128",
              "66220388360128679019160736348015070671577950550432328769663701598250285/128",
              "164206861424122143301159124462334319796237989879563418753686321979221231/2560",
              "424467056462834129682859374399441960608292051497912411970468973030489083/64000",
              "746705645779040314777564931519913372025642310578827822067894932830047899/1280000",
              "708895924613974970470920708474736154872123770487080086561824162968377/16000",
              "11287131257050595165564371845162174110365101938580305301069595774315651/3840000",
              "495070894038938698461326895151929660999716959934599694381137145256463/2880000",
              "25710025623670882383937166028129464776323206351197391721427469300341/2880000",
              "3578044978773868761564395084539292744473819604405921617188592506221/8640000",
              "66216601350095454095372625994443287472421958768943655553524993951/3840000",
              "931725851104321629014210624036102535442997325491457397551518393/1440000",
              "758500750076735541640100310865484673915616746022765407040306319/34560000",
              "5829388189717362020132241167852339113521835382429468891230819/8640000",
              "325471328730721559541069442838180566785576220305713074133393/17280000",
              "1032909895871425839069983494213249129080707532696505243147/2160000",
              "15916255627918820715487466171067586111904047792409888867/1440000",
              "37236046016717666078020771172681988694283733418657733/160000",
              "2857405526038821198219557173184847691959304993008799/640000",
              "674139098582375653051781752223164457520690812719913/8640000",
              "42902600225712318912891887678776797464203823850767/34560000",
              "77597541423245035029351845553223728118987065697/4320000",
              "8156906744090140444553276432630281299663285847/34560000",
              "24284204723087380049678400144048961714242397/8640000",
              "261426439118186761158751146767448204467191/8640000",
              "845358579628540156441104766887564402403/2880000",
              "3271549868299373965428360252556347601/1280000",
              "42941800584148026359115750259702501/2160000",
              "4745661198977365428405480434168537/34560000",
              "7223822236564136128768390666991/8640000",
              "4268967918403391881347667459/960000",
              "29407723097142590542322183/1440000",
              "28721879055663371099879/360000",
              "5198719757677078347/20000",
              "164915423947190233/240000",
              "21238537711573/15000",
              "64002150553/30000",
              "313603/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "620078456838230012620438657376162291611735783079267520638868982601776726531605/32",
              "31909381542221596234886605988968651403844146948900072189159807310934042911793353/640",
              "2315632691870461555438757904877813598495400319645916356317715971391508833382843331/64000",
              "2311920034792971127594789314402959755497243179303464248805201677108651612703161633/160000",
              "24892053574970153124068979678512594962864649050150601699623397794543696895042460347/6400000",
              "179220188375538776580539904846706876873074701476550744769248451047768637908511729409/230400000",
              "112761597930686189639239863924787145212763428753902507835879359184940330280525288139/921600000",
              "43427753373626422050271613909486590220616849944561715777433564866469427834138241643/2764800000",
              "18677652042779986965090237766014319092434625760661545082864773510442560523191820647/11059200000",
              "80356282473547767680358179866904370574217625031853808114498346118305491271427983/518400000",
              "136261342798028413035183648841523412938495981592545903398806279500611641113997479/11059200000",
              "2845950522595353850136302904091712334307664180665806847656761465113971081413279/3317760000",
              "1050642161735747678899689807035339979266210139710666037119493243848620577364389/19906560000",
              "143869145640686755273229903951860820002286032262402871670002711789575322887497/49766400000",
              "3528425792141753678944000541083316337767587783156168739786914797781788959357/24883200000",
              "155742935135860809021998228766572017798430395014304219985161915941010795049/24883200000",
              "920143342006297352716564098350635781807034106901396468241018146093985233/3686400000",
              "449047699227428218331170247622813221296628792215107295845970412752398253/49766400000",
              "29508231893860906403433101589509482408041598131509313345157886794675529/99532800000",
              "441558534515172416587622735477535419551281227539627713391952656579081/49766400000",
              "12057373333152997661536234877569186607182791523917525039278076847537/49766400000",
              "1203147840242330296294975760148591617372234777377985144115671927/199065600",
              "13722121307322572483334598584237071490518475293752498952427363953/99532800000",
              "143177398063403404782036083437288297595771512590140969454758903/49766400000",
              "5467765216284569331485652775457484218774148223000730853989459/99532800000",
              "47755846821640120556211605224575681991329310015108828618211/49766400000",
              "4708304014911842912380611737633569580987604300443727661/307200000",
              "5564342917404165261867224576547386786096488110222351167/24883200000",
              "59253653005789858000185802451380783104970375568003149/19906560000",
              "1795827306054211959559875555463163101534073800424431/49766400000",
              "4396494684849587908236266580332086555594078532591/11059200000",
              "65843437886104006777738752217653300204086421983/16588800000",
              "3562750184635913767978656200923178175671430407/99532800000",
              "802861691933031843031605598729812474676517/2764800000",
              "52471445669608872417862933611693433631209/24883200000",
              "169506430713532917186497482204368827057/12441600000",
              "80597615999620789163010584843780839/1036800000",
              "268263334305879621136829833516757/691200000",
              "3475085530663443728615359793083/2073600000",
              "799021036065309971731791787/129600000",
              "3273292463917002811588063/172800000",
              "2042859242188610104433/43200000",
              "1990169527573991573/21600000",
              "28390231588679/216000",
              "87905713/720",
              "665/12"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "802684230038805218097938576160544104958190637893239930212408709821073277517225/32",
              "9593186488060883941285614323628051458846078436351431734144652207234324948200317/128",
              "716572942066465156032948024118594954778804309813950660739343487648738439774285199/12800",
              "362115036212466127754420731668506588927369850507576010721685416426434255204235199/16000",
              "7850274785189405047144221545168632132996437997751409022492289241822507072722546841/1280000",
              "94601137796252974573222448998802057201743395059435432244300835119923445498196795283/76800000",
              "19897721596856209027610172223455089967041012417798898710807595581485888818629667731/102400000",
              "23037503166569436005326196161431286548369243782714044442291392554048871318058923253/921600000",
              "9923594108428693438739323780754055787694144365403963854074616441962999256923339851/3686400000",
              "109428507528799805148321237608330350850161602791509318207836241214170800318478307/442368000",
              "14510643692072351989319576350214870497083194720897999488894494365256783375868501/737280000",
              "7582507077196299563519185462336826035577071230458195638788311124478881132056279/5529600000",
              "2800976051856099766851238995946891934589182784840893118571719115569687158841679/33177600000",
              "76748993632524892222858357839881902440782991356199509019013210878983036938883/16588800000",
              "29423057596863577980602804592511273959234019525245576995331168817279777139/129600000",
              "230963355062362307274880921487591283958604455776382631491148679175679413/23040000",
              "4422419286893924306418179222706595238841059090074553109906480394003192603/11059200000",
              "239859898191586022470686770860191679090832427869082887501893287203795531/16588800000",
              "15764984172198338821131163767264656826403774598604551373881069362791343/33177600000",
              "15729581448648472764365159684393645253637439371116812741979783123821/1105920000",
              "429574157277471433319254854708743596354089577472878158665493740653/1105920000",
              "32152205633069198296766032474467901943344804409514675513210057341/3317760000",
              "1466925480001485138419093393233589843152339326233968604547771799/6635520000",
              "76534535936497134176264123101444323795341137570331857532772181/16588800000",
              "324764592313039263204506570336156190336819490436074352911381/3686400000",
              "25529317753700831142119656000913479521582999821404942571257/16588800000",
              "101938261118918187563587728205246068892724811507625975823/4147200000",
              "1487308132167918046881670921444405304043579345497374889/4147200000",
              "10558570905344279436842595955919353824951364352171437/2211840000",
              "63999130948035753757024810924388841137487623255863/1105920000",
              "4230240020817122631599399229199980938865037975373/6635520000",
              "105584683577734417976699969665494822074857208903/16588800000",
              "70528772229063905494352715089261568286942429/1228800000",
              "5149212792405877686213235904139070385411383/11059200000",
              "14021124896923566100476167469832096372453/4147200000",
              "60388291431905545179603546401953267471/2764800000",
              "57422747509201411003210746266891647/460800000",
              "35833312273604534177243103608293/57600000",
              "1856569626173454586653128738303/691200000",
              "2276462256512691814758633809/230400000",
              "1748412350376141669597137/57600000",
              "145475431824151001729/1920000",
              "1062805858508955649/7200000",
              "15791050478/75",
              "46932967/240",
              "355/4"
            ],
            "denominator_shifted": [
              "9251894239648552307427519354962057904227562106832365844943392677001953125",
              "31994785177301007110701064923777485040928955535376509103804002748291015625/4",
              "54034095901440207684041017886122587941950827669681028940837825130873046875/16",
              "29693354538223659266110796101369523968223641315251911006517340979375859375/32",
              "11939261580686558810525490834458569611263693830234161531313751142439734375/64",
              "3744378672386203400735676135021134977044080322954537258787959613171047375/128",
              "953475083840868074544117095007701740324345850498681751307759013092606725/256",
              "1013140974349790402666877873261218241012822092875388242694624268040199397/2560",
              "4582462341820869833253543406398450781344795655889963934280412610211217661/128000",
              "3582289344234940196661247765418857991514137392527148168315191584703555899/1280000",
              "73449158475988375119123956229204538268756480184591448582831758782819303/384000",
              "132875572578939525188958494565872454531038697802660854779436216374239553/11520000",
              "593524058407494272552728398852800966605292425831489760150836870091171/960000",
              "256032325809706085230031252311353031552660599273888256023712033212073/8640000",
              "22054825261319214694587631017828325170242579931824165733920308651417/17280000",
              "571340144492015013891802127597770876594464806503413925681182339053/11520000",
              "30143228965170248089173035260070347273206386556466623946625878691/17280000",
              "1924378388020207945666548544435952496619983822508659185286470119/34560000",
              "387949205777372250240527145522412591198923358057563770682379/240000",
              "27356862484418218339594920019388156237698490125345006347859/640000",
              "556657266991334348182885864260829521868377779281811727043/540000",
              "32672476335441770450596813198774481024331727830805868717/1440000",
              "145907230184405862111530471674985169687550091662535441/320000",
              "144563859061285737657106218898307333434970316083228873/17280000",
              "806947734269186426308620232138582950548825740569667/5760000",
              "24647205598336777641544208633355429570599550043189/11520000",
              "514312834295233651231239293028651944967530408963/17280000",
              "1445971965411957383832106273493341515834640583/3840000",
              "1383538025148026596578368795645235997688961/320000",
              "388230226062467784624916861800582864827641/8640000",
              "2426815879624439455103590590600307015031/5760000",
              "122685286911401518153858327026783386027/34560000",
              "462175934647618346583063012931833433/17280000",
              "229275023936673802005894761761731/1280000",
              "9144857799845662475374841023541/8640000",
              "15747676064924434698275220677/2880000",
              "11717366302758421587432661/480000",
              "33400726837572741612179/360000",
              "35315204144742225907/120000",
              "60635418038816211/80000",
              "11419295737699/7500",
              "67138180553/30000",
              "321103/150",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "(4, 5)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "1953515749841110307127/400",
        "234435944616204757331/240",
        "4220025059935540175/48",
        "23445156453003003/5",
        "820585944373903/5",
        "945304508939813/240",
        "65644250620",
        "1500370011/2",
        "281301251/50",
        "50005/2",
        "50"
      ],
      "denominator_shifted": [
        "15618750052041675/8",
        "5623374985391671/16",
        "16871718671826253/600",
        "31496324862463/24",
        "23623687428119/600",
        "37799579941/48",
        "2100034999/200",
        "180005/2",
        "45001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3872380424",
        "466030221",
        "93422409/4",
        "623904",
        "18739/2",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "2299",
        "96",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_below_floor": {
      "r_start": 50,
      "numerator_shifted": [
        "2041240345412441690445/8",
        "10861349210073242275403/180",
        "23533716071205721457869/3600",
        "51480326595220214303/120",
        "7597409354536878329/400",
        "215154483334639819/360",
        "49336456262969947/3600",
        "83066983075601/360",
        "10191531577253/3600",
        "2961942337/120",
        "43548557/300",
        "31021/60",
        "253/300"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 50,
      "numerator_shifted": [
        "3997034926544675635657545/2",
        "204493188012953919694626569/360",
        "539652415215011377788262387/7200",
        "2434140617682122332036229/400",
        "271709660301605492825171/800",
        "49624658470021433507063/3600",
        "3020803489931632033873/7200",
        "35022116155373725273/3600",
        "248669871861509581/1440",
        "2802326262257633/1200",
        "236827032377/10",
        "104792432801/600",
        "132814897/150",
        "69052/25",
        "4"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "195158934773130578336544195/8",
        "1784848519930890589134930829/240",
        "15232736812958910931408366001/14400",
        "536432495262089011666667467/5760",
        "1276968108008120108146346/225",
        "2434471001766758025393197/9600",
        "15448918464218702274559/1800",
        "6452634668865007920437/28800",
        "10915967628935969447/2400",
        "2067940501783596301/28800",
        "12590171997165583/14400",
        "9676853376497/1200",
        "130883249929/2400",
        "51057237/200",
        "221903/300",
        "1"
      ],
      "denominator_shifted": [
        "99925873163616890891438625/4",
        "1094412568742573759914968655/144",
        "1035749484033654909443521691/960",
        "2730378971128921476620868487/28800",
        "288340066413195614145797/50",
        "7407852789716592786132839/28800",
        "434530367077473035951/50",
        "6523015105469004561173/28800",
        "11017641689677070483/2400",
        "416809447596967561/5760",
        "4223288456519633/4800",
        "1944924358267/240",
        "131355412201/2400",
        "153530497/600",
        "18513/25",
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15801771746",
        "1895355885",
        "94672109",
        "2520614",
        "37728",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "6264817405059811055678034305685120239514315/4",
        "134589263604832763733794977944917415761133877/180",
        "1231360759435222567472701806268097706051023107/7200",
        "22446660284433411199249303166997059280353357/900",
        "8331256272414936914027663095901154459240827/3200",
        "2981336771301636069117426938610069053622571/14400",
        "125108043514540848706204583503010606251199/9600",
        "3196883840276598815575121868716701754857/4800",
        "809966757573184665317904867246755843381/28800",
        "4768211219032001383526265265509499681/4800",
        "284164353441817089452214794588447033/9600",
        "10775035095396808373762004742931357/14400",
        "463619514713824824391551113543717/28800",
        "4248618162673181782456820777839/14400",
        "44179935921267416118404331289/9600",
        "876907192634662816947329629/14400",
        "6525843128521613223671521/9600",
        "30466402597309289451223/4800",
        "1410235691479935403729/28800",
        "4416434759229770267/14400",
        "2736852746431681/1800",
        "13780847417453/2400",
        "1862530147/120",
        "2006117/75",
        "265/12"
      ],
      "denominator_shifted": [
        "190280144316518808968134464315505177354875/4",
        "92270241438728527392963703751068381714455/4",
        "857520933962995702276548367231165032398331/160",
        "79399900710025984448477825621426605902579/100",
        "53891690087866473663586581138172795608947/640",
        "2177125090995107453016412734342673776387/320",
        "12532250698465990558870205536128340724531/28800",
        "325419705861441226536198300047537702777/14400",
        "9310039513494081201871187379964749721/9600",
        "501337477291202189347643469283222829/14400",
        "30369068375571020395830672796055839/28800",
        "390199947296301597837608507901437/14400",
        "1896521308008865440125357526013/3200",
        "31807519757994331417328682043/2880",
        "1008990493107654915527732773/5760",
        "6788902729320818859554303/2880",
        "256924760403056976570563/9600",
        "3660285072835359050543/14400",
        "57453802395297679657/28800",
        "183065563299689551/14400",
        "38479349283617/600",
        "197184009611/800",
        "135627337/200",
        "356903/300",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "19296947121073387081686888494755923/100",
              "27784042528400257863162950922223593/400",
              "2266751463208394456629391226532405/192",
              "3021585233266957421086813908672331/2400",
              "453097986683230338061898620278763/4800",
              "12682063366724169828383340449573/2400",
              "183106667808845666541858731883/800",
              "196089496232269588100789566/25",
              "172463583333602118602604089/800",
              "239385954726163088209297/50",
              "413379953237823218904353/4800",
              "3004186323471372414091/2400",
              "23347241624692832389/1600",
              "107663767896509271/800",
              "144059434643759/150",
              "2046825098207/400",
              "1916885277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "19409307424521675986191934940653072887363043221955864540512557778569/16",
              "1463521135616617212723208452563518089885700941942662929674895568071737/1600",
              "13431136659335921471193211706124147961863812411000796876274358237070321/40000",
              "215872425627469589661620939702434333730775286146257838599945395648781977/2700000",
              "4797474054839755777239533772197677348322564616744887323352753264534305219/345600000",
              "323659062957844602172167878620005017454716807647759359687985915645184537/172800000",
              "282576599580203870895848475147841740789884112163340765325541939942845257/1382400000",
              "3204012361348920945954808626110652678978641058203552732303747227263847/172800000",
              "985423686008079564674551311341494827192408175642407748433654977857143/691200000",
              "8147244679222107008399528481390870166765060603648939195085843080021/86400000",
              "2500398381224845015921290624550221799118361863631693956543707907611/460800000",
              "189439750048037979667853917829751884998859888143055487691382946857/691200000",
              "845791620666232723396604166171682477594547551699277989818127967/69120000",
              "10489589517809915536568287895772393172092380710468122713059807/21600000",
              "3964793389987592122106911049661151292600698831291341120587227/230400000",
              "31470898402393214053325725278173774664972593592451481726963/57600000",
              "5386479626860594655982413607570938868494187168121097471429/345600000",
              "1921286992685187017521966647239069951553393908423668933/4800000",
              "6405568506631326307812831845673293304983875468875250733/691200000",
              "66906987202750122315950902432191946215881019224284739/345600000",
              "420487919698157147106203176345519059983614566018769/115200000",
              "3576595528114033133463922512933429113560753943567/57600000",
              "1316481947123239647539089552400029033655051474069/1382400000",
              "1136083652736984007927362938702616575736686233/86400000",
              "12527887574561189454517985384492904750668183/76800000",
              "156666602725763087347619878736737827744671/86400000",
              "1658640931542571117571708238838164672443/92160000",
              "36585375841294391911419918996837885427/230400000",
              "142669622621789748014717637677660993/115200000",
              "48836643937862609189073230141219/5760000",
              "727233081574944263158409667937/14400000",
              "149057572344611885271544897/576000",
              "32373612713965539613676203/28800000",
              "19481597808366718602299/4800000",
              "7112179246876550239/600000",
              "5381229127002169/200000",
              "133607887597/3000",
              "956409/20",
              "25"
            ],
            "denominator_shifted": [
              "185671827421284195425850086535852613922704036140436031866171875/16",
              "16825438936193336812801529095163244450260115095295702896840625/2",
              "379469927221019699655990459689529087045676141972290072394180125/128",
              "86599045243007675332859611239183328585872772407266956262813175/128",
              "143856783542035755944100538901564051981372059593786613209377517/1280",
              "926891519839805291544503537122101930205243363196353544599399713/64000",
              "1928427423186475614299102524022598623362084085763006654895472819/1280000",
              "1663971579091860561253702241513078135547411142952570106715733/12800",
              "54647630073174470930168367423255207913503140446104848136677551/5760000",
              "5134150577970413914147427548459837959108158447502316241772851/8640000",
              "372089356105896945375742515566010442599645256170818173993343/11520000",
              "177047492427983681858667569538668286576182041037923105879/115200",
              "556874680221150097010495116789100226223845956836076789227/8640000",
              "5173672095226735863632770876903898652018251461413030419/2160000",
              "91246641740278939813767797920304102384367224113835807/1152000",
              "10101480710437743463741767171863065232504966743353743/4320000",
              "533710652100351828339362693712857215796289399005023/8640000",
              "421253327211929819012147770582480723193048201141/288000",
              "107391407331619643901269881193865693399300947197/3456000",
              "853153744817498101923523024495475494354444637/1440000",
              "14594279278481130166540191392671372430608567/1440000",
              "1342633252679759461247927202217610737946383/8640000",
              "73687737183667247034033426895790912173229/34560000",
              "15043189472533641249679562694663304133/576000",
              "4918986276550712688349525855054390757/17280000",
              "23755041627902574603638136773152039/8640000",
              "10785231850980598062100505787763/460800",
              "12055891876069504679794638373/69120",
              "1082880382131778662844231889/960000",
              "3005096977601115331815199/480000",
              "21160672041759816451591/720000",
              "13732754165191725001/120000",
              "86334537664690997/240000",
              "2192922870989/2500",
              "46708727453/30000",
              "268453/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "15300443881286749893071462579264600745204138765302368398741178355217/16",
              "3384840533612888774789455767579269782787710005071204261651934052001033/4800",
              "1092794667732466022441238313749243634382950843110547732332189272512373759/4320000",
              "846882854169309619557535363314566518314640590116857445704351335301708687/14400000",
              "215162419731007392535834754123418667846669774596293442518368295231887141/21600000",
              "226363628162014473550889740075728845529937476343059210938736417088782299/172800000",
              "48107726197823451175251008950854130471637313290525755875624522041286757/345600000",
              "1414847361965828941653198862310619930178063763956683738760853875158661/115200000",
              "19818333142903861432606609691698636876999462619001564364372822923133/21600000",
              "636048128931864197167275390101180873388577546546178971033165815137/10800000",
              "1135187088708314147891797766697718465100710898286378884522026340971/345600000",
              "2312429734807915201656352690215207919993234026381671590080278143/14400000",
              "22174861832916286712275811375907054635625277189910357558357549/3200000",
              "917202763472605341121524047797990644376863650314582805968079/3456000",
              "173952633140046909933269420001234858018706170781685874740981/19200000",
              "15933618534260300474433910753739969539022477841088329293023/57600000",
              "327170596602220157532557485069418231005581995907548928787/43200000",
              "8046564931601828179426733091665505497634012994618170139/43200000",
              "237324346108393237069850525692306786405972158513117437/57600000",
              "1417321657239274696690686066064967893819183271172649/17280000",
              "31739114737302019110694851588909688520096699816659/21600000",
              "4091258533136263145754744312507608348465775878563/172800000",
              "39479691247276507519301446893000189735030781307/115200000",
              "56934217343715923046776437650313859652388941/12800000",
              "2230540729450870846547641088857180468069469/43200000",
              "23079526122022103131327699793252913937043/43200000",
              "1695527819674547714443932052081818943207/345600000",
              "687148102993839153894772402420222381/17280000",
              "4882078683293654777888196071779613/17280000",
              "75347227151746160606705117546987/43200000",
              "1110137004964042582871401237/120000",
              "299138217155579564023178699/7200000",
              "123937458596273860972221/800000",
              "84018867898369229467/180000",
              "655142175763224659/600000",
              "22329574515073/12000",
              "49324409/24",
              "6625/6"
            ],
            "denominator_shifted": [
              "185671827421284195425850086535852613922704036140436031866171875/16",
              "16825438936193336812801529095163244450260115095295702896840625/2",
              "379469927221019699655990459689529087045676141972290072394180125/128",
              "86599045243007675332859611239183328585872772407266956262813175/128",
              "143856783542035755944100538901564051981372059593786613209377517/1280",
              "926891519839805291544503537122101930205243363196353544599399713/64000",
              "1928427423186475614299102524022598623362084085763006654895472819/1280000",
              "1663971579091860561253702241513078135547411142952570106715733/12800",
              "54647630073174470930168367423255207913503140446104848136677551/5760000",
              "5134150577970413914147427548459837959108158447502316241772851/8640000",
              "372089356105896945375742515566010442599645256170818173993343/11520000",
              "177047492427983681858667569538668286576182041037923105879/115200",
              "556874680221150097010495116789100226223845956836076789227/8640000",
              "5173672095226735863632770876903898652018251461413030419/2160000",
              "91246641740278939813767797920304102384367224113835807/1152000",
              "10101480710437743463741767171863065232504966743353743/4320000",
              "533710652100351828339362693712857215796289399005023/8640000",
              "421253327211929819012147770582480723193048201141/288000",
              "107391407331619643901269881193865693399300947197/3456000",
              "853153744817498101923523024495475494354444637/1440000",
              "14594279278481130166540191392671372430608567/1440000",
              "1342633252679759461247927202217610737946383/8640000",
              "73687737183667247034033426895790912173229/34560000",
              "15043189472533641249679562694663304133/576000",
              "4918986276550712688349525855054390757/17280000",
              "23755041627902574603638136773152039/8640000",
              "10785231850980598062100505787763/460800",
              "12055891876069504679794638373/69120",
              "1082880382131778662844231889/960000",
              "3005096977601115331815199/480000",
              "21160672041759816451591/720000",
              "13732754165191725001/120000",
              "86334537664690997/240000",
              "2192922870989/2500",
              "46708727453/30000",
              "268453/150",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "266454231612589681575862276857940111969407/50",
              "231103381726423851857311220005305567603351/100",
              "11954895205714181199900609989661421073401/25",
              "30146788811942081760039101457575403746557/480",
              "3525339355406276675738297181768932521139/600",
              "499753874695396635231891597668035209827/1200",
              "55740185020102677099713158380387487307/2400",
              "2506870041063594588653779989994469837/2400",
              "6163608058648351219633853964149209/160",
              "1413908193032387794759293213853673/1200",
              "72256079876673252103584222921601/2400",
              "1548734919081350100541920543731/2400",
              "27882419835699966503456608897/2400",
              "42106578292844986045550669/240",
              "5311789501086178990907797/2400",
              "55567623947076690936103/2400",
              "476628114219064015201/2400",
              "1648240042515200167/1200",
              "17934765454682447/2400",
              "9239086817293/300",
              "216913031723/2400",
              "8415449/50",
              "299/2"
            ],
            "denominator_shifted": [
              "951387788814921504116454394622390625/2",
              "799356094272601390685295735739059375/4",
              "319814635076145285344136873083124675/8",
              "81036997917405000630361488494508321/16",
              "22796237255634617229022994307988281/50",
              "496139692901795417700479647149309/16",
              "165409044847368913654342902610941/100",
              "3403257904925745589910627928383/48",
              "744575429670354687284694744659/300",
              "1147357253611517289308196689/16",
              "129094044595311278594386493/75",
              "1652592656183805437724017/48",
              "11477507602589934986437/20",
              "381440557119835110277/48",
              "27247856200098273409/300",
              "13564255806914391/16",
              "1907573398220347/300",
              "1795435018477/48",
              "33249714989/200",
              "1050007/2",
              "105001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "10088750701040230660930468832228405201247711347279699950622740001992883697249/2",
              "3970186191524417340135956855392417543666664060906899244078979400794664488412427/800",
              "212277293679668620508589317421284564176798768133021864745938841425491890266124001/90000",
              "15620534429748761566956645946741593885798629032861505519870035583160969411592163051/21600000",
              "83505615894846997687319053337233446762303572739729054558358153165784727353439103093/518400000",
              "9615067196549288778090077694893199081226976445307436418734940197667822904209516439/345600000",
              "48302329416870982345957379764680159416869007479018293464334630850260525469824845797/12441600000",
              "746931072986900969192866840540789016093529926956090266748853738387140234143290141/1658880000",
              "36745426389152779430259326151803992278875831031706042410414462415427912329956983/829440000",
              "3893899435012124435106430596154877362287664594823286540816016201497627790590137/1036800000",
              "575765511489231565683182802474478201976720140190552070237440978019765535703293/2073600000",
              "8328867060507216937688901729248262895919446673591146265171076212265653305541/460800000",
              "2164864184489068827422081504803191951091337643863716448812370096155488516281/2073600000",
              "334966741609701636321765227216687388911046896139166762481189546969424380921/6220800000",
              "31013274892469494097632180146477480786288026483350883080682183135698422959/12441600000",
              "2588284493661327895540468502162295889062711467906082387887776869772065413/24883200000",
              "48849381152898658325016875361481544639207225468752215948965448712086203/12441600000",
              "836364616182236540912084570418747111953111238161082936450113776640573/6220800000",
              "13020546353128164522161980331606425263234195025408841435364353410429/3110400000",
              "16413592387304668477966825014534200415791539948744769814360280901/138240000",
              "3185090204597616916438233334106078704834812009718872888228372487/1036800000",
              "22575189819191701947507648980650506578954919711126983432311081/311040000",
              "240654335043619994204687576533266612959841899281383896584819/153600000",
              "769137339400598906088386732722665177036947657883787788523757/24883200000",
              "6933139664357079462506580617397313341701522797509215428319/12441600000",
              "475697753070928322371064932301297093026495686310462699/51840000",
              "171570966312540660182423325564619184601513706547517443/1244160000",
              "4700291772522236065006578656525243335033874302607531/2488320000",
              "146466903007063962211692191754931070633387096475523/6220800000",
              "552566129718511020742644630466825155341722252523/2073600000",
              "11326762772775099618145932964809180878958964307/4147200000",
              "628692643686088198623772577422671463882815803/24883200000",
              "2614116267909927877708384843809821062536781/12441600000",
              "388926149351657053772167664633228778797/248832000",
              "4019576854416291729365018325797388173/388800000",
              "15643958537556497658656982798357307/259200000",
              "159734771904800262512122578050389/518400000",
              "704916925697769260013868464487/518400000",
              "1324492639839608394690430573/259200000",
              "692465263506140855294809/43200000",
              "441016990828056776729/10800000",
              "146079617272028149/1800000",
              "6373848588337/54000",
              "6704341/60",
              "155/3"
            ],
            "denominator_shifted": [
              "724700467448592013574143260166553818624937892750661974650172015966796875/4",
              "612361670698498954035527461192416896794696534150578983872565319919921875/4",
              "2020415112539959501694669727913532184714001378996285331720690801680546875/32",
              "135486729010191414706021805646428502905907455159462740793043150783515625/8",
              "425194318749155324682697987819926063106157092737507358096157783284876875/128",
              "32503182582416366092960803311494992045203732428297822506970341498080955/64",
              "161279801173176451466500124242119815629656292962005912430129323298597981/2560",
              "104279015190741236822780041590083780010942969725667063173200729197517827/16000",
              "734152551874311216286734748535702803348569341430453812420845854689689819/1280000",
              "8368049816618285405467502354207952534678641320529565500468731088728247/192000",
              "52072535793682082961390062748419827368586096891296923921234847601369/18000",
              "365624712723499225494843962850084415499869130377200380526497343692039/2160000",
              "3377309067057445380787158779344247851691351181156441674152469580877/384000",
              "440867103334208530624159994960905349536238116505311423898313945031/1080000",
              "36733580470014704159616593652958514277162358814064987372242452891/2160000",
              "2758067170625567467193854343139860286745263923057677189196650901/4320000",
              "748811764837435181420669640800893292965006601067418401701643223/34560000",
              "1919283707437375139175401168607334683460016299742517813283153/2880000",
              "32164040111743964891489233677755043268568988057361192539709/1728000",
              "75649578761348145629524524960580114573447704629437101421/160000",
              "94469052327965029743211879982053642062550254128375429999/8640000",
              "248761893532826724164483168782536500670745153148116181/1080000",
              "7639603847412305899648686158837525877241500691350163/1728000",
              "83485862119532613722850191390200670793347147110643/1080000",
              "14175340887665072748433824322639999517772908456861/11520000",
              "153909835865246505449834770394196580213703457601/8640000",
              "337224758026969555947348730743141242892356411/1440000",
              "3013390229033618801144566983609465541446979/1080000",
              "173099375082372378850090990552037187043171/5760000",
              "8750285875547440334260861346354556209/30000",
              "10977275543008131026548393359417685271/4320000",
              "9491813159749287895077345313259197/480000",
              "314847734112377391800589829822679/2304000",
              "7192423608215376641325424827233/8640000",
              "12757480112370462395748106303/2880000",
              "9769512176727657705200479/480000",
              "57277885898716763275981/720000",
              "10372450138333599069/40000",
              "54866240078584983/80000",
              "5301996350821/3750",
              "63940847453/30000",
              "313453/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "1068804568038174103026835293938162707693660545629711525978638637369387836774095/2",
              "65119113493921101025413239688600247311379709449767564060613336848205576738901011/120",
              "897223061102048912469239959042728914239993798256225596566779411981715400602844724/3375",
              "1631953221797633398155786688126024327218564843178531810616117679668336197588097924491/19440000",
              "748432396783464221315780252308991828145614570343180265043869779700750112106295854739/38880000",
              "5321859506622113569485718407320294314227376615987919977145250773661505845858495940459/1555200000",
              "3057469182747059232103832035510801560123373575432908617001406042847901307469324899983/6220800000",
              "365032299137920677631396158793047187017431747502501039952787040801089694664493614357/6220800000",
              "147932955119747566843422869701781359626241571958301370129268241170208639130652543029/24883200000",
              "79747084205134341844351957206236992377074712410371431313669081396249637634288799/153600000",
              "246098277870258498090813932135276415226989477438229075204277124141568222256655613/6220800000",
              "165204490323171841941963630028289396262717589137484588756098549841430105790107/62208000",
              "656465964276486700460723513165094582016758741361334966883790835632235965323829/4147200000",
              "34965175330319387299768935332145762251027489629408340405324454605831158491329/4147200000",
              "2509436920038491259587718939829189566348732408827948269090359473196133225811/6220800000",
              "722185118240782809934689347077920960279856256904943048163314229537232953/41472000",
              "5645702880035652254644725158700805422206753326855064732277618804496795957/8294400000",
              "50102574250070697711486195285896995259219961597966705768606955231742159/2073600000",
              "1619103136493348936675422605917779312284456184810636944106899796523141/2073600000",
              "71587164458996958857742486114244215330132878004597239033672181325511/3110400000",
              "3855194408592632869905543643994973579858940871499260836318659684107/6220800000",
              "31645007339848384971333765138034641527652737251626695376580839953/2073600000",
              "2139611150999536010201733506271595145280587416265486167655506177/6220800000",
              "14717317448738561953759055595289560572313776762745392550308887/2073600000",
              "667410616049584929119156150576724172663269081829809146570983/4976640000",
              "9620290448990292021854338533979611858963453425698216820377/4147200000",
              "228357011303116534549271920657649652283033664472276753467/6220800000",
              "825709653523267632989662025636687699996313136108801039/1555200000",
              "3488201335854090596383208899939194938786608107125591/497664000",
              "1048935120627744179493972258096435029277587572405391/12441600000",
              "637229203485242196923560526487097077192848131433/691200000",
              "3553448830658907913569526789535330230528928389/388800000",
              "679025598975898105817052028206969857150902787/8294400000",
              "684126218662948318538110656298858779914681/1036800000",
              "9874244668021171862068127475762308593987/2073600000",
              "31708147572102929500825123705962290099/1036800000",
              "59960875369390975164768041551456471/345600000",
              "74426709938978079217283501064269/86400000",
              "1917943142132944428953781382589/518400000",
              "1169891853333850396605973453/86400000",
              "4768598912290833603707/115200",
              "222120562033967783477/2160000",
              "21536898798013153/108000",
              "5096931345631/18000",
              "11783311/45",
              "355/3"
            ],
            "denominator_shifted": [
              "18117511686214800339353581504163845465623447318766549366254300399169921875/2",
              "31342784002373539715350516319787398658359764600279611168278438011962890625/4",
              "52959824496292983358508853042607972205028820611509449228507531321693359375/16",
              "29117760914578242442899030857199232765895492410888833490329320958383671875/32",
              "11713751800810414434715624140669579600901186959713385878748289788390046875/64",
              "3675512576990791933978778318969425267626530335567289608793191933092972375/128",
              "936411736195547721704343834456579046329096394523220852178527982485313725/256",
              "995511922699106346048740456962790055717200050767342417815735156878740597/2560",
              "4504994880897485976015914075399184256830390464957605567489835107028591711/128000",
              "10570507472241219054327706599815060944724349344820926937731268652797316457/3840000",
              "108420206719746188954626607460095581393773678987663774775381949428375141/576000",
              "2452993993141681123010900567231460005922378814581564989687304889676623/216000",
              "5261971551333622955364929478162616495152246600309798405527517653254781/8640000",
              "100934518136990373326950028207843086591020259271257802891102457432853/3456000",
              "679603307542288067307287418142434103232648543428468054102187633653/540000",
              "1467850829661859594992541003214653075636027179034818293085537853/30000",
              "9917520934479383134764052797527257823702073572972056266442561393/5760000",
              "1900381989299860264925910341965294103041016380912929089671535023/34560000",
              "13798861150248116640398511925260764867522295913567851574776709/8640000",
              "73014812642871963531432477156468305138230748557257227307049/1728000",
              "2202132467377762837788729586743502072523422189102093744171/2160000",
              "193973809741095719409005147495068242330848315387621902399/8640000",
              "1949998055057845134114018444984836737338168199011235099/4320000",
              "14318472816974914997476701470053579540709272460201603/1728000",
              "2398924360487402275698139886441210696526522488034863/17280000",
              "73307989836044519335268427046759314596059416890783/34560000",
              "255077263273337372234039389617138953081410380901/8640000",
              "1614352319887632428070959588951316836966465033/4320000",
              "37089574963446878822913360160278513359813657/8640000",
              "257102119487627806058995259477040926649571/5760000",
              "904452471614618979730491850922970178823/2160000",
              "15248591464895310579333198750384323921/4320000",
              "153257724681038628716001872486945239/5760000",
              "1232240146665747241054786482557357/6912000",
              "9106045625070946000687640772683/8640000",
              "15688333765388759707308250003/2880000",
              "35036325120054649443199537/1440000",
              "66613091023217002438081/720000",
              "2936026535074555911/10000",
              "181565108558382149/240000",
              "7602168863203/5000",
              "22358459151/10000",
              "320953/150",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "948032173742231894589495691425822585091159175666641937255678378575273410921270",
              "689465838998818646332659422271907970163607697785517746528036373610627486442347877/720",
              "151346431809759417342102619543514156682530278245893591523333201232669937185717647053/324000",
              "26458014392344673432989719585157791132468468298980904631348903427262490036197658663/180000",
              "8710646611893117269739079715355498272127557812822780706627373801114748089654759546409/259200000",
              "617821863709010276701608387387966850262538110898573669425160919829335708739393240377/103680000",
              "442710579117833555109598939905707410459328334895260764714481292141885805919848750809/518400000",
              "70338339362153972316607587414463652817827380417831276142232399462216013361169017767/691200000",
              "42685022000632168337233698785694922924094219596430208419265288858831685244600135437/4147200000",
              "3721999126425655559599687399342036587759755322076965323063388871865387962076508059/4147200000",
              "70803567391081303133161223853552505066399314980108511262349976359153935294934203/1036800000",
              "296689716561844325384067217568556985973582377200147582141656043785029642980443/64800000",
              "697828706825411830069512623409191947192324320307026673800094650973974403481/2560000",
              "20049560548476805220397505703816184930448723056337574105550652992595154886877/1382400000",
              "15972586899654268542129668423255379308938170743009869601620124314823384443/23040000",
              "121091239495421999011299986551086350777426756465721228615346147514233499/4050000",
              "4842603336348708962898326265505514736051449076497908127930082569068609549/4147200000",
              "85881539133065189524878854652622614481427778679798662768835910295618593/2073600000",
              "92440324414004349915371597373781832898933351062575044502337849613889/69120000",
              "1701753069867038592676262875836271782892336428676014332743496637083/43200000",
              "20351486852155770367547385516793531112844506674369245389534957969/19200000",
              "54089716673470589051300668827588858152514217704909946438388343047/2073600000",
              "19035748605182220010485873261434400294602000020827835705459343/32400000",
              "2791645387198441558334328420634145932819032004958967315621641/230400000",
              "948928661380549376334714889378562602387254191803441947035879/4147200000",
              "16404626398209516097370966908730785425516510848054678394727/4147200000",
              "21621432935230627368630084299940098273290683383503555807/345600000",
              "52092829003666063601036308160571893142329290299065341/57600000",
              "494894854051868484058828988378431155811609987145711/41472000",
              "118996524827339809577976980735823754370095968182263/829440000",
              "180638800385592630174286632461625450282097135051/115200000",
              "16109426644708667192892672313837290233962486273/1036800000",
              "64102374063429576607576878933462282822254311/460800000",
              "1161983663508692252823975949114008651061319/1036800000",
              "8381944198109924853205911541094182374833/1036800000",
              "26904336877047083934755314096340218969/518400000",
              "376703205329437814982889966635921/1280000",
              "140216142545240529964670268313/96000",
              "60196730685378417265767619519/9600000",
              "990987809740877317593266263/43200000",
              "504716233610583164416153/7200000",
              "626671392467622421691/3600000",
              "607382143602799843/1800000",
              "1077651497107/2250",
              "26564191/60",
              "200"
            ],
            "denominator_shifted": [
              "18117511686214800339353581504163845465623447318766549366254300399169921875/2",
              "31342784002373539715350516319787398658359764600279611168278438011962890625/4",
              "52959824496292983358508853042607972205028820611509449228507531321693359375/16",
              "29117760914578242442899030857199232765895492410888833490329320958383671875/32",
              "11713751800810414434715624140669579600901186959713385878748289788390046875/64",
              "3675512576990791933978778318969425267626530335567289608793191933092972375/128",
              "936411736195547721704343834456579046329096394523220852178527982485313725/256",
              "995511922699106346048740456962790055717200050767342417815735156878740597/2560",
              "4504994880897485976015914075399184256830390464957605567489835107028591711/128000",
              "10570507472241219054327706599815060944724349344820926937731268652797316457/3840000",
              "108420206719746188954626607460095581393773678987663774775381949428375141/576000",
              "2452993993141681123010900567231460005922378814581564989687304889676623/216000",
              "5261971551333622955364929478162616495152246600309798405527517653254781/8640000",
              "100934518136990373326950028207843086591020259271257802891102457432853/3456000",
              "679603307542288067307287418142434103232648543428468054102187633653/540000",
              "1467850829661859594992541003214653075636027179034818293085537853/30000",
              "9917520934479383134764052797527257823702073572972056266442561393/5760000",
              "1900381989299860264925910341965294103041016380912929089671535023/34560000",
              "13798861150248116640398511925260764867522295913567851574776709/8640000",
              "73014812642871963531432477156468305138230748557257227307049/1728000",
              "2202132467377762837788729586743502072523422189102093744171/2160000",
              "193973809741095719409005147495068242330848315387621902399/8640000",
              "1949998055057845134114018444984836737338168199011235099/4320000",
              "14318472816974914997476701470053579540709272460201603/1728000",
              "2398924360487402275698139886441210696526522488034863/17280000",
              "73307989836044519335268427046759314596059416890783/34560000",
              "255077263273337372234039389617138953081410380901/8640000",
              "1614352319887632428070959588951316836966465033/4320000",
              "37089574963446878822913360160278513359813657/8640000",
              "257102119487627806058995259477040926649571/5760000",
              "904452471614618979730491850922970178823/2160000",
              "15248591464895310579333198750384323921/4320000",
              "153257724681038628716001872486945239/5760000",
              "1232240146665747241054786482557357/6912000",
              "9106045625070946000687640772683/8640000",
              "15688333765388759707308250003/2880000",
              "35036325120054649443199537/1440000",
              "66613091023217002438081/720000",
              "2936026535074555911/10000",
              "181565108558382149/240000",
              "7602168863203/5000",
              "22358459151/10000",
              "320953/150",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "(5, 6)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "976757871795555143151/200",
        "390726573610316256387/400",
        "2110012527717650075/24",
        "937806257620090119/200",
        "820585944186393/5",
        "4726522544339053/1200",
        "65644250619",
        "1500370011/2",
        "281301251/50",
        "50005/2",
        "50"
      ],
      "denominator_shifted": [
        "15618750052041675/8",
        "5623374985391671/16",
        "16871718671826253/600",
        "31496324862463/24",
        "23623687428119/600",
        "37799579941/48",
        "2100034999/200",
        "180005/2",
        "45001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3858442874",
        "464912720",
        "93288009/4",
        "623455",
        "37469/4",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "2249",
        "95",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_above_two": {
      "r_start": 50,
      "numerator_shifted": [
        "215570981462838077715/4",
        "2462199383125189903747/180",
        "11446594802897372273567/7200",
        "80551857072468229873/720",
        "9556742859480535367/1800",
        "7160174978454069/40",
        "7913859053148919/1800",
        "28535260990843/360",
        "7495729999229/7200",
        "466317223/48",
        "18342193/300",
        "27961/120",
        "61/150"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 50,
      "numerator_shifted": [
        "7832",
        "354",
        "4"
      ],
      "denominator_shifted": [
        "50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "389351/4",
        "25437/4",
        "553/4",
        "1"
      ],
      "denominator_shifted": [
        "97900",
        "6383",
        "277/2",
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15746021546",
        "1890885881",
        "94537709",
        "2518818",
        "37719",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "4660980543588450947967/2",
        "2248017296232565218369/4",
        "248427894025191348959/4",
        "16635823202345851557/4",
        "751829597039672509/4",
        "12078962310995373/2",
        "565919192865047/4",
        "4869154816105/2",
        "122170847863/4",
        "1089725689/4",
        "6559923/4",
        "23929/4",
        "10"
      ],
      "denominator_shifted": [
        "379617589919234483775/2",
        "186313140548290131201/4",
        "20950201761421832487/4",
        "1427402894457241149/4",
        "16407701288505739",
        "1072696327363497/2",
        "25562567610353/2",
        "447447150057/2",
        "5709661013/2",
        "103598189/4",
        "634271/4",
        "2353/4",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "38457731204708193518158031331876021/200",
              "2769684719486787463093008443346681/40",
              "56511744227161110638689198219793101/4800",
              "1004750801050072408182493985636973/800",
              "75357363456775336819550797758753/800",
              "263732484637784715435365144519/50",
              "365653149276233562127965870519/1600",
              "18800570601236737301095720921/2400",
              "1033699973230002902761634663/4800",
              "3826969054393871934987023/800",
              "206555244934374656402909/2400",
              "500452627533142356203/400",
              "23339067699829611973/1600",
              "107638604737940153/800",
              "288078408486739/300",
              "2046681167407/400",
              "1916840277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "581369659808684880837572296876133142562381711959/160",
              "15135998315285003837441789541645861404046865117833/8000",
              "15155980008045784025872216648740990437955626960011/32000",
              "2913705709698146298429524774999906317494349009771/38400",
              "1677495344819950818732830005973792327107121873887/192000",
              "18475195460858539411377979052551549115474056717/24000",
              "1294819488057355769927954978180525505974507999/24000",
              "296305898627769534326418209271621584869997051/96000",
              "7045306399678169703481890643107814618871821/48000",
              "2204106568868090994777733362180611357252/375",
              "38410566573892056333735214917234389707031/192000",
              "1118571293527156599415503903973433628161/192000",
              "27992752637673004062025279754855145563/192000",
              "603515352695671403365417924865615113/192000",
              "5609415684747916554157001409513757/96000",
              "179666609310275064129408295296029/192000",
              "1236304521998573058607542280219/96000",
              "29114366989477590283220369723/192000",
              "97127494215405447005738747/64000",
              "2455675564237656960805001/192000",
              "1433553297206535606417/16000",
              "768524708787239879/1500",
              "111861439021666289/48000",
              "64888969513723/8000",
              "20290118047/1000",
              "324827/10",
              "25"
            ],
            "denominator_shifted": [
              "370423786962878502549245635000622412234375/8",
              "359630997029301940665131080877758007371875/16",
              "167291059710415172510854368052681310042175/32",
              "49620706010776441411357095896138909843121/64",
              "131701972171938983543800787260390586610723/1600",
              "2663138664767787237587081120045587728669/400",
              "682070595700714033286339649179305270233/1600",
              "5319124886927588208102608407362738809/240",
              "4570317865137912571980212195338861687/4800",
              "821265437800943647329868439970985/24",
              "4980432451147776189986800113357671/4800",
              "854173716320958688285874764827/32",
              "2805483011301015479394490150709/4800",
              "2180798772414373565921318933/200",
              "831086474396203580525552821/4800",
              "2799131660412937074477853/1200",
              "127264724189318955397621/4800",
              "4033704491374821895/16",
              "9508265971746803923/4800",
              "12132598853659087/960",
              "153191029974407/2400",
              "19648393813/80",
              "270610653/400",
              "59413/50",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "14229283169519838260775917959573700918431913007/10",
              "1426234279176269916930608094006187423376517020301/2000",
              "1372310976368862613925872695235592683970588502719/8000",
              "1265358015044339497752798502249611251765630154341/48000",
              "23249336794927199270331289216515440683390798419/8000",
              "23486024315314323392326185192539051216957888971/96000",
              "130754947316598360917417145277581432035170379/8000",
              "42677485198301514576438989273866085711913247/48000",
              "192441175438989125073445460319265441657259/4800",
              "145691388346417972362730560072873571302127/96000",
              "194636789792854459554803103889456308947/4000",
              "8509590493621794307210918088402504881/6400",
              "1491986074841940913943368741103810419/48000",
              "4982467569382266780663156929903557/8000",
              "32088014505935124467785987119361/3000",
              "3017317945884405115895910499343/19200",
              "15742352850164490729159918031/8000",
              "1001791282097982706086486581/48000",
              "594633301950251648888051/3200",
              "65828458498464486245627/48000",
              "197795641319150921783/24000",
              "471663453553726951/12000",
              "572566729761261/4000",
              "74791181793/200",
              "1248283/2",
              "500"
            ],
            "denominator_shifted": [
              "370423786962878502549245635000622412234375/8",
              "359630997029301940665131080877758007371875/16",
              "167291059710415172510854368052681310042175/32",
              "49620706010776441411357095896138909843121/64",
              "131701972171938983543800787260390586610723/1600",
              "2663138664767787237587081120045587728669/400",
              "682070595700714033286339649179305270233/1600",
              "5319124886927588208102608407362738809/240",
              "4570317865137912571980212195338861687/4800",
              "821265437800943647329868439970985/24",
              "4980432451147776189986800113357671/4800",
              "854173716320958688285874764827/32",
              "2805483011301015479394490150709/4800",
              "2180798772414373565921318933/200",
              "831086474396203580525552821/4800",
              "2799131660412937074477853/1200",
              "127264724189318955397621/4800",
              "4033704491374821895/16",
              "9508265971746803923/4800",
              "12132598853659087/960",
              "153191029974407/2400",
              "19648393813/80",
              "270610653/400",
              "59413/50",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "368604040543986823204503264734704071201489/50",
              "1277437174703340081023343292395564481301253/400",
              "3168405880442540770028441013381543773168029/4800",
              "103915268507799113010134608893869741270581/1200",
              "9709944943198171374371368826006505615737/1200",
              "1374806779369772155966536182755076236849/2400",
              "2552427428754888639418345413445920821/80",
              "1146430078763425454090753021896785573/800",
              "84446489612713358822729172806460641/1600",
              "3868877053029021154597194948106423/2400",
              "197424675372719150663000276714537/4800",
              "17604792208551343322410254271/20",
              "1265771682387195046060164071/80",
              "190834687441251560997116343/800",
              "7209769471726810063673723/2400",
              "25095761246638232239551/800",
              "1289121509699829599983/4800",
              "4449197820929269829/2400",
              "6039124410798691/600",
              "49669672276273/1200",
              "290874468371/2400",
              "11258099/50",
              "399/2"
            ],
            "denominator_shifted": [
              "951387788814921504116454394622390625/2",
              "799356094272601390685295735739059375/4",
              "319814635076145285344136873083124675/8",
              "81036997917405000630361488494508321/16",
              "22796237255634617229022994307988281/50",
              "496139692901795417700479647149309/16",
              "165409044847368913654342902610941/100",
              "3403257904925745589910627928383/48",
              "744575429670354687284694744659/300",
              "1147357253611517289308196689/16",
              "129094044595311278594386493/75",
              "1652592656183805437724017/48",
              "11477507602589934986437/20",
              "381440557119835110277/48",
              "27247856200098273409/300",
              "13564255806914391/16",
              "1907573398220347/300",
              "1795435018477/48",
              "33249714989/200",
              "1050007/2",
              "105001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "5733301835872805524100309808222436161368065573065946480581/80",
              "93477971066621905849393816783728166378199368144253510878657/2000",
              "177136766191560542468771395619948881793682904343945630990101/12000",
              "433023568406544981458920699158112579116966593627984166014263/144000",
              "1534583074923211781303298063125042404127679813378817484321227/3456000",
              "6481196055364701363281076506802260088454036285109751146783/128000",
              "4007979716004154375972263401819784478426596399819067861217/864000",
              "1212079353037774868711747819347587586265100767051733164453/3456000",
              "7708501643198424377987475637670517333959004202710380111/345600",
              "92947159248375163119651944001118691635701087373731023/76800",
              "10872695495403078920592344226398331520271055006528061/192000",
              "7961566161401918251604743167642338212615330425352649/3456000",
              "283349840652723587143458252072672347835403135958947/3456000",
              "4431958623298418516171405995495238344975707231221/1728000",
              "611419034521114767801169424920666589340487151/8640",
              "2982849712326424197534046304923582395250783679/1728000",
              "128826965207216941355185425615279245238226723/3456000",
              "2463946871799524272612342436661413843816711/3456000",
              "2317767118675669036318352511034902862153/192000",
              "624524195207342803556155033133338244581/3456000",
              "4122940228814473089323213084466154597/1728000",
              "19140213161202381719189043061180831/691200",
              "12146730841096785589715087831969/43200",
              "8578876201406767743859983964571/3456000",
              "65315775127365045073943399863/3456000",
              "106075079857827576870341339/864000",
              "48307242391758926458943/72000",
              "2614494708423310993519/864000",
              "526364456459269663/48000",
              "2209799126670143/72000",
              "1120883733599/18000",
              "2934151/36",
              "155/3"
            ],
            "denominator_shifted": [
              "1445810575004352007061588462390326228141302568359375/2",
              "1750772066954773785504870953215789721416834203515625/4",
              "256162100467929267326507483522529758863689588515625/2",
              "192992010235733526950395214884686290301863001028125/8",
              "105150497577273574362024576070194038635820743359375/32",
              "22066506682911944916162118987067570682982531988613/64",
              "46380141281697528710856478983964818678659658043323/1600",
              "1604227322318417605658252432308130824722325806363/800",
              "186108166436044171813964843990878656132000345637/1600",
              "27534658465669586729884166747708722444567711999/4800",
              "583261228774245607611769537476130652569019429/2400",
              "3565534789176603176943398187528423760422139/400",
              "113881728948427563777933374171555638046583/400",
              "1272277473208831827477626269022508153161/160",
              "467427607244790554643254136580487455627/2400",
              "5028232027902411599753566906975962023/1200",
              "190151940201088949340597000332734237/2400",
              "3158247194708599530200894351631539/2400",
              "11500199934208796908430878907561/600",
              "146475075333780269251884765971/600",
              "2166098660486221536316418517/800",
              "41599154119006393372689449/1600",
              "343148799230537569758363/1600",
              "721982608523330657381/480",
              "42457769391666162431/4800",
              "205444702280541323/4800",
              "398264071161371/2400",
              "198247954357/400",
              "428201053/400",
              "74413/50",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "61871926853880040928858172955230637918505591799367372727943/8",
              "6260581620704447425516274601211396301982518115605370672160273/1200",
              "15351570068353464056456934703294199419370211330113302726744/9",
              "38884625260720477619252137554042007186415713348931442292099621/108000",
              "31760925091161129655999981797758774450286327723222393811014991/576000",
              "7520784280728938346998338358976365790157821591403630448054353/1152000",
              "429728974141993471398094950028100771112211395962418162289403/691200",
              "56357085969431560679358632647705150134158612146828841673923/1152000",
              "11206313251813373425862566531143882213814555621768308101839/3456000",
              "634664354369477013177031688740014184348573357824727083211/3456000",
              "31046831317705433193629965888701246656611427824698532349/3456000",
              "82675367267277089678753574146668082841153167313647903/216000",
              "1829796164337226575263549599462921220906748815908189/128000",
              "1625398764376846255084848875042433974112958434420277/3456000",
              "1181982817266043913977670016837037711419807440111/86400",
              "203182510246478587325301286477510370473864567537/576000",
              "9085956947687574364157790104930165944990559/1125",
              "567929173056102973473487499913159977985261163/3456000",
              "3423149436703391998350417572376680677585207/1152000",
              "164890619412440900863232615352831457648231/3456000",
              "782333777622177221315993728342507609757/1152000",
              "29537059517472984014867269977589302859/3456000",
              "327467692477095052874793923153510069/3456000",
              "1591332329826841622326884288695269/1728000",
              "26943513631100693047341065107781/3456000",
              "65679385917187336297060743737/1152000",
              "615675015189196221074400577/1728000",
              "324132923115957786869401/172800",
              "7050960536839999882153/864000",
              "822597229098513479/28800",
              "5565217481840549/72000",
              "109291754263/720",
              "34648481/180",
              "355/3"
            ],
            "denominator_shifted": [
              "36145264375108800176539711559758155703532564208984375",
              "22607556124436848322341681146392534631781078828125000",
              "27366982113747700518155619305468765607785793055078125/4",
              "5337124456829196708412895339162216775273954202734375/4",
              "3014746459903306412951404831524223546499244586040625/16",
              "164203291162518049316519387686720826427596010768675/8",
              "114826789246307002337875076954997208040301848075259/64",
              "206802873513539289276681722214777901150892238679623/1600",
              "782116435402440237625921691510012153502791805911/100",
              "1935057422591611851936102869358072090624386636861/4800",
              "28620260447698049163687040165107262567156551633/1600",
              "1652921665527226560694788993734657780695661129/2400",
              "9259621236597981365840066896106205662751289/400",
              "68229103274882885553159164449842289297927/100",
              "8491108492074401028865420172872399015753/480",
              "323416936678343904872870275759361219309/800",
              "815169211077469611105707659607859829/100",
              "348064299936518925850641717914311187/2400",
              "1819429060516786303962356711047913/800",
              "6274651233632603457008372402037/200",
              "455407550204027153727500920717/1200",
              "1603038756730690685316827371/400",
              "58756594080533271860607599/1600",
              "1390437701953278037965589/4800",
              "9731994327933973641/5",
              "17576668168564409527/1600",
              "245271109396678423/4800",
              "457738457468471/2400",
              "219658007007/400",
              "457966253/400",
              "76913/50",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "52048726503336380729163349449995651211427088491766177321013/4",
              "1756659908844342949025552824990936439972684383523659454471371/200",
              "34480547196068665750236329834017133066295978695142707010203389/12000",
              "21846359025192269976041144771280778907471423850973062534168167/36000",
              "26779815919427857646228087557583873558286908524250740580869501/288000",
              "6344283948454954593296818485013621064911193912151626895551261/576000",
              "16789938437950616493482796246556673517270090868949218271037/16000",
              "10573464856386275117785781468616429210079327254349943137169/128000",
              "3154865655001089642536857357371010367228493844309625333173/576000",
              "357466874145857011234661309392929536874166804625375261411/1152000",
              "8745983088033104383209162018829226509838323260215946847/576000",
              "4141533406457673512996819034123620875222627529516803/6400",
              "6962212615756818029183228341860665968694296995234041/288000",
              "45820669057874472569029131831768150106582457615237/57600",
              "13330647016447402635817074506545532401709365984199/576000",
              "114594354554840136253373726270643674683103267627/192000",
              "174937022023310733008302216440465327768165711/12800",
              "32038409132691458945528869625872410863970803/115200",
              "193124031527822606047887136166760028323533/38400",
              "93031428679585148193163817010762065756717/1152000",
              "22070337739449832267796458453147062023/19200",
              "3333093074395239737273048789560142711/230400",
              "23095233178145597406442744202793713/144000",
              "448909813731013223851374943226227/288000",
              "506683058226799693671204963461/38400",
              "55576351606234185385535835539/576000",
              "173639608717451208458363587/288000",
              "457024495769804331190607/144000",
              "662695600754078053139/48000",
              "1159516364451564473/24000",
              "392162784032137/3000",
              "384997938089/1500",
              "1627058/5",
              "200"
            ],
            "denominator_shifted": [
              "36145264375108800176539711559758155703532564208984375",
              "22607556124436848322341681146392534631781078828125000",
              "27366982113747700518155619305468765607785793055078125/4",
              "5337124456829196708412895339162216775273954202734375/4",
              "3014746459903306412951404831524223546499244586040625/16",
              "164203291162518049316519387686720826427596010768675/8",
              "114826789246307002337875076954997208040301848075259/64",
              "206802873513539289276681722214777901150892238679623/1600",
              "782116435402440237625921691510012153502791805911/100",
              "1935057422591611851936102869358072090624386636861/4800",
              "28620260447698049163687040165107262567156551633/1600",
              "1652921665527226560694788993734657780695661129/2400",
              "9259621236597981365840066896106205662751289/400",
              "68229103274882885553159164449842289297927/100",
              "8491108492074401028865420172872399015753/480",
              "323416936678343904872870275759361219309/800",
              "815169211077469611105707659607859829/100",
              "348064299936518925850641717914311187/2400",
              "1819429060516786303962356711047913/800",
              "6274651233632603457008372402037/200",
              "455407550204027153727500920717/1200",
              "1603038756730690685316827371/400",
              "58756594080533271860607599/1600",
              "1390437701953278037965589/4800",
              "9731994327933973641/5",
              "17576668168564409527/1600",
              "245271109396678423/4800",
              "457738457468471/2400",
              "219658007007/400",
              "457966253/400",
              "76913/50",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "(6, 10)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "976757859295555101501/200",
        "234435942366129739837/240",
        "703337506239056675/8",
        "187561251123994023/40",
        "820585943436353/5",
        "945304508579801/240",
        "65644250615",
        "1500370011/2",
        "281301251/50",
        "50005/2",
        "50"
      ],
      "denominator_shifted": [
        "15618750052041675/8",
        "5623374985391671/16",
        "16871718671826253/600",
        "31496324862463/24",
        "23623687428119/600",
        "37799579941/48",
        "2100034999/200",
        "180005/2",
        "45001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3841380324",
        "463545219",
        "93123609/4",
        "622906",
        "18729/2",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "2199",
        "94",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_above_floor": {
      "r_start": 50,
      "numerator_shifted": [
        "1934516868913077335055/8",
        "585896184245574282529/10",
        "7813078926474709244437/1200",
        "87760611523661535991/200",
        "71909808316803968029/3600",
        "1164624629965560113/1800",
        "18349079968139941/1200",
        "478174932221609/1800",
        "12121886896807/3600",
        "18219867379/600",
        "18494781/100",
        "204907/300",
        "347/300"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15677771346",
        "1885415877",
        "94373309",
        "2516622",
        "37708",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "4786379805971395872848685282912837/25",
              "27590112347441763852467623455210027/400",
              "18773176698595135220657737210435359/1600",
              "1001759401283789838015364029016569/800",
              "18039079827647348913181637214751/192",
              "2526226813486655366679495830629/480",
              "547451672592413078112886311503/2400",
              "1564265394572991555169598227/200",
              "516188517166543393181112349/2400",
              "1433642834306601374924897/300",
              "412780945493832145951493/4800",
              "3000917505970414373527/2400",
              "69987219905828364271/4800",
              "107607840431635839/800",
              "144014473198049/150",
              "2046505234207/400",
              "1916785277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "97630417198339646935571296527955707/20",
              "3708728071187128271662311661653631413/2000",
              "2669138699075739127674958457586706791/8000",
              "604685744206583073176543467345197901/16000",
              "14503373708726345666046620548601579/4800",
              "347828632921303645663850754136393/1920",
              "3378879826519749704405451782313/400",
              "7523117142481026622952002154723/24000",
              "11273118306378766186991036531/1200",
              "5505103348483144886856273547/24000",
              "109967099397402145545397421/24000",
              "143765839526572374791999/1920",
              "23926720563572513683847/24000",
              "514555147282921740281/48000",
              "1100814908320271113/12000",
              "7326001648123811/12000",
              "12187489493273/4000",
              "21465415669/2000",
              "476029/20",
              "25"
            ],
            "denominator_shifted": [
              "152343896952926269205794265625/2",
              "103614576663551581815148434375/4",
              "33162859249703750474903124675/8",
              "6633723180040589765904708321/16",
              "2902719248822190314138085937/100",
              "72462530150690783316075305/48",
              "7247222983974841529739253/120",
              "45559467591949373879659/24",
              "4746287452992894675621/100",
              "7594774790133552129/8",
              "3038155668018219377/200",
              "9280812446295727/48",
              "580082342876573/300",
              "713976899197/48",
              "16999924993/200",
              "680007/2",
              "85001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "12211432021371493658807559/20",
              "19844245704253265957487966/125",
              "228611076946155444792939481/12000",
              "2794172400507813776494863/2000",
              "838254248504685073719913/12000",
              "15088467544222658073911/6000",
              "804704219697189626519/12000",
              "321872771199286669/240",
              "80465139179515029/4000",
              "1341021015673349/6000",
              "8939617551/5",
              "9751640019/1000",
              "325029/10",
              "50"
            ],
            "denominator_shifted": [
              "975781409501303645625/4",
              "234222679426302583275/4",
              "103071880645589718325/16",
              "257710553655875142497/600",
              "927855008836787647/48",
              "371175187849876259/600",
              "692911798389925/48",
              "148489874614997/600",
              "148496399761/48",
              "5500024997/200",
              "165003",
              "60001/100",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "9024261513891414974203746096670281680232",
              "782398664163049901158647097450915962089259/200",
              "647313892204376301627953633102445610696047/800",
              "84982666593105374913113874209895533062553/800",
              "1589369633231772078198484284875527235007/160",
              "16890742485505917344559247281347892215/24",
              "980751397250837879090806005442979703/25",
              "4232371854733703103660741619335395299/2400",
              "4875382574067532978944915556028279/75",
              "1192321193639154504289593288897797/600",
              "30449090102404000899727341339247/600",
              "173936507946896798315230108267/160",
              "1173562827077233756428079519/60",
              "177109344926393180125132789/600",
              "744234976942846223630183/200",
              "93358324964146333439761/2400",
              "66679229104995185013/200",
              "691181282036807237/300",
              "6011363593352791/480",
              "30938302470719/600",
              "362814992219/2400",
              "14060749/50",
              "499/2"
            ],
            "denominator_shifted": [
              "951387788814921504116454394622390625/2",
              "799356094272601390685295735739059375/4",
              "319814635076145285344136873083124675/8",
              "81036997917405000630361488494508321/16",
              "22796237255634617229022994307988281/50",
              "496139692901795417700479647149309/16",
              "165409044847368913654342902610941/100",
              "3403257904925745589910627928383/48",
              "744575429670354687284694744659/300",
              "1147357253611517289308196689/16",
              "129094044595311278594386493/75",
              "1652592656183805437724017/48",
              "11477507602589934986437/20",
              "381440557119835110277/48",
              "27247856200098273409/300",
              "13564255806914391/16",
              "1907573398220347/300",
              "1795435018477/48",
              "33249714989/200",
              "1050007/2",
              "105001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "825028518374998695970758653274224929887579414/5",
              "41078262618654997564867461296294518598766649707/500",
              "1963692552868483867748818582289439999953383043/100",
              "8997033256239617615913641841857513697515519783/3000",
              "31547032894482381714868992687134121278244420389/96000",
              "1979998364204761258428174226995527051088556409/72000",
              "526076928256642091737711214715784906409641751/288000",
              "10671669906901813798994665978388852033549987/108000",
              "3828709966347608417774684027276465651347693/864000",
              "3604113074640256928811217104891451695187/21600",
              "4598651317968653186136808902500143205617/864000",
              "5209824837562896221103267429846754091/36000",
              "969658988898907561945590104785247969/288000",
              "3626050482817002931265610170694917/54000",
              "991917566394636407340321700338247/864000",
              "40308682777798443690079219943/2400",
              "36190228044657033599306299123/172800",
              "79649030493362680575973891/36000",
              "16955209825924351241930443/864000",
              "207801137244400613813/1440",
              "186668084282627106937/216000",
              "295779232053122123/72000",
              "178970240877847/12000",
              "699281301749/18000",
              "1163903/18",
              "155/3"
            ],
            "denominator_shifted": [
              "1189234736018651880145567993277988281250",
              "547166948361121944384132554568031640625",
              "120401669712517897189233393429264140625",
              "33719105773228995525934034849481496875/2",
              "13490159433200242208471409021003853125/8",
              "2050865822352201296210296424223405813/16",
              "769202394693313654656703024611647187/100",
              "17936197993693458083286468087730595/48",
              "2242350949648292226434454012359849/150",
              "23921644181737800256277219010427/48",
              "2093405363072531195340714233267/150",
              "15835572255393987292275368119/48",
              "1979653123593246074946444097/300",
              "1786931957868325870053799/16",
              "23934130136949582612109/15",
              "919138174873265417321/48",
              "28724884666806812017/150",
              "75702529338461225/48",
              "1577203357988611/150",
              "2656428598213/48",
              "44274789989/200",
              "1265009/2",
              "115001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "17754547121720514654849784168174428585498114174",
              "230661632109966583193139995438471632889044160004/25",
              "2305212002416281659505864768787912222966928273579/1000",
              "138232683342239335161798264419745915183086477734/375",
              "677889668301631084174338171589839975232935540897/16000",
              "214644128191047181261022687463512641520255630881/57600",
              "9386096054318289289101544975408406659990427483/36000",
              "2573292782788432956294642935048739954356778599/172800",
              "30544774691042345891275360795788182138811073/43200",
              "8142032679319705844236259312343658143245329/288000",
              "69181825158242884413277563896383536577399/72000",
              "8047529929224411211716793290636732463549/288000",
              "75422376777918920526810981534093823103/108000",
              "12992246046464489177851685685706764373/864000",
              "60306193084793015284291787491795091/216000",
              "428750572871671147966573506371017/96000",
              "4420658487499871354225996451289/72000",
              "69332681494186379087687044601/96000",
              "519928214197557985092022721/72000",
              "52534912457924736218716909/864000",
              "183859426790411415393313/432000",
              "52529167078153760773/21600",
              "88432011802608833/8000",
              "461393098232657/12000",
              "69212292907/720",
              "6921764/45",
              "355/3"
            ],
            "denominator_shifted": [
              "59461736800932594007278399663899414062500",
              "28547582154074749099352195721679570312500",
              "6567250433987016803845802226031238671875",
              "963379314043242785337584264666301562500",
              "404692197376464046263653295224059321875/4",
              "32380902496002637306864409813294499225/4",
              "8204484979898710533463920621116583309/16",
              "15825338114218293229994260702501504997/600",
              "53813813188066133706237732285488179/48",
              "7973477137393098021970359310318757/200",
              "19138709996966099793909548914233/16",
              "6090284703970455613011654002481/200",
              "10557599081379985297282306965/16",
              "7309803668189603156243761319/600",
              "9190256695516910828098837/48",
              "102121770984918279353999/40",
              "459578776514058136531/16",
              "54071206501255171231/200",
              "33645927688759667/16",
              "7969081305837569/600",
              "3187726078081/48",
              "50599834989/200",
              "690005",
              "120001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "94926462054675466238285504223896443107",
              "3988002699394953273051799387643511375663/100",
              "15956306892477333742163477633387223963199/2000",
              "12130003960202823125069807650040072204561/12000",
              "1455979028580993281629090008119763465417/16000",
              "445643293986213396077320248157158340303/72000",
              "15849060047909690165329010123605762073/48000",
              "1019117891327453560208235025390022461/72000",
              "35677681628984955118873968162837041/72000",
              "257732556495271380321176396543069/18000",
              "549955313747751624879450344823/1600",
              "123767567563830552852185024629/18000",
              "1833992231768853518821599949/16000",
              "114295986993547130207905739/72000",
              "174201081289526262884801/9600",
              "12196504083960134608009/72000",
              "7624284666329749829/6000",
              "89714177860062491/12000",
              "13293377579499/400",
              "78724401007/750",
              "1049833/5",
              "200"
            ],
            "denominator_shifted": [
              "190429871191157836507242832031250",
              "72376305262366052094757484765625",
              "13029929880597674703388834453125",
              "2953917263337053854625373684375/2",
              "945392868016171301597755728125/8",
              "340388018860313862666530512439/48",
              "16548730456748511679305275781/50",
              "590148787469431313903940425/48",
              "14755273046309404165477251/40",
              "216431177389780487062063/24",
              "18037450525682609058121/100",
              "70843207944488947661/24",
              "7871964758769060627/200",
              "20347072180313395/48",
              "90838968633204/25",
              "1162775519029/48",
              "24224999993/200",
              "855009/2",
              "95001/100",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "(10, None)": {
    "aug_minus_t": {
      "r_start": 50,
      "numerator_shifted": [
        "4800",
        "96"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "pr": {
      "r_start": 50,
      "numerator_shifted": [
        "6250000020825/2",
        "1125037508747/3",
        "112506000625/6",
        "500030001",
        "7500400",
        "60002",
        "200"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "ph": {
      "r_start": 50,
      "numerator_shifted": [
        "3126250020825/2",
        "562687508747/3",
        "56265000625/6",
        "250050001",
        "3750500",
        "30002",
        "100"
      ],
      "denominator_shifted": [
        "312375000",
        "31242500",
        "1249850",
        "24999",
        "250",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 50,
      "numerator_shifted": [
        "1953515468841109370835/8",
        "32234763282077937496247/600",
        "16118026406449582190/3",
        "193421242125937405009/600",
        "618954735300762413/48",
        "108316686449993747/300",
        "346607099999917/48",
        "10315350049999/100",
        "2062972511/2",
        "343807501/50",
        "55005/2",
        "50"
      ],
      "denominator_shifted": [
        "390468751301041875/4",
        "78101562343416725/4",
        "84356999643480025/48",
        "18747374916635001/200",
        "78743699718701/24",
        "3937368740937/50",
        "62999999929/48",
        "3000059999/200",
        "112503",
        "50001/100",
        "1"
      ]
    },
    "u": {
      "r_start": 50,
      "numerator_shifted": [
        "3741880124",
        "455575215",
        "92166009/4",
        "619710",
        "18697/2",
        "75",
        "1/4"
      ],
      "denominator_shifted": [
        "15612502500",
        "1874000100",
        "93720001",
        "2499600",
        "37498",
        "300",
        "1"
      ]
    },
    "h": {
      "r_start": 50,
      "numerator_shifted": [
        "1999",
        "90",
        "1"
      ],
      "denominator_shifted": [
        "2500",
        "100",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 50,
      "numerator_shifted": [
        "75504163749/100",
        "72912498",
        "862517497/300",
        "177506/3",
        "201253/300",
        "4",
        "1/100"
      ],
      "denominator_shifted": [
        "3126250020825/4",
        "2625900037487/24",
        "164109377031/25",
        "5251200037/24",
        "437575001/100",
        "52506",
        "17501/50",
        "1"
      ]
    },
    "Hb2_above_floor": {
      "r_start": 50,
      "numerator_shifted": [
        "9972003173136802886055/8",
        "13436987585699117701843/45",
        "118081458989653473615671/3600",
        "436946000744631838983/200",
        "39309164465843739501/400",
        "5661014341819801549/1800",
        "264334465400403863/3600",
        "2268164983822817/1800",
        "56793277408927/3600",
        "84312026827/600",
        "253583143/300",
        "924931/300",
        "1547/300"
      ],
      "denominator_shifted": [
        "12202146566438841140625",
        "6345702334160182809375/2",
        "1523093600018598124675/4",
        "670209324565519724963/24",
        "34908884791056660156/25",
        "402170984512517561/8",
        "33515624157807032/25",
        "214506596789979/8",
        "20110406093437/50",
        "107256599653/24",
        "3575219997/100",
        "195010",
        "32501/50",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 50,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "nd0": {
      "r_start": 50,
      "numerator_shifted": [
        "15279770546",
        "1853535861",
        "93415709",
        "2503838",
        "37644",
        "301",
        "1"
      ],
      "denominator_shifted": [
        "312250050",
        "31235001",
        "1249700",
        "24998",
        "250",
        "1"
      ]
    },
    "nd1": {
      "r_start": 50,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "9329742556259650484946812969908599/50",
              "5393555563760009055264366929436579/80",
              "55198955787013043758405223827657981/4800",
              "2952967714834903532419953426606859/2400",
              "444174464424410721046785281058823/4800",
              "12467822376012858603254945307017/2400",
              "180487249735719310447428430117/800",
              "1549999414702965773415696843/200",
              "170778526248726540885063983/800",
              "118756525718663208462339/25",
              "410861957935730870976293/4800",
              "2990447459497440450583/2400",
              "23270890980159457893/1600",
              "107428771729066623/800",
              "143870542567457/150",
              "2045481477407/400",
              "1916465277/100",
              "45053",
              "50"
            ],
            "denominator_shifted": [
              "6093755878117050768231770625/4",
              "1950416415708690620938333275/4",
              "1170481056731454769321058325/16",
              "1365810530827283749145912499/200",
              "7103404746907355006608415/16",
              "2557615795498435914812503/120",
              "6252809584635207486569/8",
              "1675064927377734463747/75",
              "12061764239148393875/24",
              "670160008203266407/75",
              "6005099101485643/48",
              "272976112067507/200",
              "545978159281/48",
              "13999894993/200",
              "300003",
              "80001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "95200437217300577912128693575754257/20",
              "10878246099718075421769159167372615639/6000",
              "7848685322206679351713202885613405181/24000",
              "1782301185120691501955227975920694919/48000",
              "71405067096519476023534001015588791/24000",
              "2860017935845864677307219749181771/16000",
              "16701572455313516139949923555569/2000",
              "7450372997453533558811852342339/24000",
              "55910812404068463013051290559/6000",
              "5468710973801955628604138987/24000",
              "109384664110571405988095221/24000",
              "1193105482035538773266669/16000",
              "4770510741481506720667/4800",
              "34227588727416837303/3200",
              "219836810967812597/2400",
              "7319476666760099/12000",
              "12182050734873/4000",
              "21462215669/2000",
              "476029/20",
              "25"
            ],
            "denominator_shifted": [
              "152343896952926269205794265625/2",
              "103614576663551581815148434375/4",
              "33162859249703750474903124675/8",
              "6633723180040589765904708321/16",
              "2902719248822190314138085937/100",
              "72462530150690783316075305/48",
              "7247222983974841529739253/120",
              "45559467591949373879659/24",
              "4746287452992894675621/100",
              "7594774790133552129/8",
              "3038155668018219377/200",
              "9280812446295727/48",
              "580082342876573/300",
              "713976899197/48",
              "16999924993/200",
              "680007/2",
              "85001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "12211444458896535100640859/20",
              "119065567555642034140552471/750",
              "45722242282212263415699877/2400",
              "2794173596364310460486463/2000",
              "167650899952433619188341/2400",
              "5029490186943583175173/2000",
              "53646954686730825561/800",
              "8046819855145022917/6000",
              "16093028411347473/800",
              "1341021034864133/6000",
              "8939617583/5",
              "9751640019/1000",
              "325029/10",
              "50"
            ],
            "denominator_shifted": [
              "975781409501303645625/4",
              "234222679426302583275/4",
              "103071880645589718325/16",
              "257710553655875142497/600",
              "927855008836787647/48",
              "371175187849876259/600",
              "692911798389925/48",
              "148489874614997/600",
              "148496399761/48",
              "5500024997/200",
              "165003",
              "60001/100",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 50,
            "numerator_shifted": [
              "812617384745986070821345913048740169480111508/25",
              "150245097767810656128673753294965405220445817/10",
              "664479134285987692375537274808718624470709161/200",
              "93538316809532754733880576589831928250987267/200",
              "37636141873902284770690440681630138565723277/800",
              "1727146430264245040982620484745844976873479/480",
              "521732033435721386813073608464864945686599/2400",
              "6383297998256494579922553545902388979767/600",
              "6865651952183664870337972163936580369/16",
              "2309745291804972781046001551504664777/160",
              "490076754349898663058251987458914851/1200",
              "1953242464275078287364989175193199/200",
              "237530238053989586885578230733199/1200",
              "2721384146777322543313034572227/800",
              "791689576447228610634505687/16",
              "363998281948922963134314757/600",
              "7472465622835029792426019/1200",
              "42378595691206292333967/800",
              "29451357869899239063/80",
              "122863982591844989/60",
              "4248236114498083/480",
              "4263513247243/150",
              "151374953627/2400",
              "4227649/50",
              "99/2"
            ],
            "denominator_shifted": [
              "1189234736018651880145567993277988281250",
              "547166948361121944384132554568031640625",
              "120401669712517897189233393429264140625",
              "33719105773228995525934034849481496875/2",
              "13490159433200242208471409021003853125/8",
              "2050865822352201296210296424223405813/16",
              "769202394693313654656703024611647187/100",
              "17936197993693458083286468087730595/48",
              "2242350949648292226434454012359849/150",
              "23921644181737800256277219010427/48",
              "2093405363072531195340714233267/150",
              "15835572255393987292275368119/48",
              "1979653123593246074946444097/300",
              "1786931957868325870053799/16",
              "23934130136949582612109/15",
              "919138174873265417321/48",
              "28724884666806812017/150",
              "75702529338461225/48",
              "1577203357988611/150",
              "2656428598213/48",
              "44274789989/200",
              "1265009/2",
              "115001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "43547152712579955865865973536594101623222098208/5",
              "1121344753997032180779120953394030612038963503951/250",
              "14997429392734767526951486976742343416677810469613/13500",
              "1189032049805423547359641748614591320471065063639/6750",
              "1735145396613944630478761651905174909186703845313/86400",
              "56084369954663379319030685259378452267988412511/32000",
              "17526561629781674869171763659166641106443756673/144000",
              "5963703958115311996424852365538624107322536261/864000",
              "140621615891598230034670678717928989010660081/432000",
              "11173390041655981282150940307002512373249501/864000",
              "37746903346344124257031197189605639690657/86400",
              "727684711284723090325442377573046748607/57600",
              "135682082017850106461107027465983607039/432000",
              "1938248284907939769703599724389088993/288000",
              "5971117931806203626025583061598127/48000",
              "342469512512539479736265514197179/172800",
              "2345484934254084614865379338071/86400",
              "91669971778449633138971409157/288000",
              "152338310639490705866507327/48000",
              "23034655233162336516036491/864000",
              "2514405490763449472537/13500",
              "229538602762521887899/216000",
              "115806452388043333/24000",
              "201284951537923/12000",
              "251577623383/6000",
              "1208003/18",
              "155/3"
            ],
            "denominator_shifted": [
              "59461736800932594007278399663899414062500",
              "28547582154074749099352195721679570312500",
              "6567250433987016803845802226031238671875",
              "963379314043242785337584264666301562500",
              "404692197376464046263653295224059321875/4",
              "32380902496002637306864409813294499225/4",
              "8204484979898710533463920621116583309/16",
              "15825338114218293229994260702501504997/600",
              "53813813188066133706237732285488179/48",
              "7973477137393098021970359310318757/200",
              "19138709996966099793909548914233/16",
              "6090284703970455613011654002481/200",
              "10557599081379985297282306965/16",
              "7309803668189603156243761319/600",
              "9190256695516910828098837/48",
              "102121770984918279353999/40",
              "459578776514058136531/16",
              "54071206501255171231/200",
              "33645927688759667/16",
              "7969081305837569/600",
              "3187726078081/48",
              "50599834989/200",
              "690005",
              "120001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "270807479641595343124621285859155810895566523554/15",
              "31610616497117563237548523253845583744953657501456/3375",
              "63080747887272552326066263264161917972454533790721/27000",
              "5035800999953624122734137098778120638896198458687/13500",
              "3698932403308863624112049820948092028264019992383/86400",
              "649782110585723757575290078150207247442047578259/172800",
              "28377459871031114882023197301458334083806924053/108000",
              "12950976482176035720641767686659012531605089251/864000",
              "153554600905496080115511899200089855715798709/216000",
              "24533495065120554665642012644879849756124867/864000",
              "69419876689901636689493908591425513258391/72000",
              "4840937275326122958681039247209750142859/172800",
              "25185803838355992995474728777695597401/36000",
              "4335495261936247421392892792826595639/288000",
              "60335688541160374047143948325173947/216000",
              "3858638108796376568511895550519281/864000",
              "13255845036877014307671657607211/216000",
              "8313210000186645273211104371/11520",
              "519375122116654828508936881/72000",
              "52470104959951967813313389/864000",
              "183617402042112003276433/432000",
              "52460235300639581389/21600",
              "794915868261814121/72000",
              "1382733341078659/36000",
              "69158184523/720",
              "6918764/45",
              "355/3"
            ],
            "denominator_shifted": [
              "59461736800932594007278399663899414062500",
              "28547582154074749099352195721679570312500",
              "6567250433987016803845802226031238671875",
              "963379314043242785337584264666301562500",
              "404692197376464046263653295224059321875/4",
              "32380902496002637306864409813294499225/4",
              "8204484979898710533463920621116583309/16",
              "15825338114218293229994260702501504997/600",
              "53813813188066133706237732285488179/48",
              "7973477137393098021970359310318757/200",
              "19138709996966099793909548914233/16",
              "6090284703970455613011654002481/200",
              "10557599081379985297282306965/16",
              "7309803668189603156243761319/600",
              "9190256695516910828098837/48",
              "102121770984918279353999/40",
              "459578776514058136531/16",
              "54071206501255171231/200",
              "33645927688759667/16",
              "7969081305837569/600",
              "3187726078081/48",
              "50599834989/200",
              "690005",
              "120001/100",
              "1"
            ]
          },
          {
            "r_start": 50,
            "numerator_shifted": [
              "94982899304601580004920794276238324657",
              "35910977992630246874692399087996834349167/900",
              "143673750385135402739188992817146289891711/18000",
              "2426994358072222276200928577733268632293/2400",
              "2621698226890204510234456482167671867693/28800",
              "445781029135121108442009153973738138079/72000",
              "47559788550621644675508045132650241947/144000",
              "1019347490671060618721303947968561389/72000",
              "3964937083296567599149488331031769/8000",
              "257772994380490136518018777823573/18000",
              "24751158559519031688639572238011/72000",
              "123780266844649663977842217121/18000",
              "1834139602233878282558903709/16000",
              "114302977636030974928007419/72000",
              "871044494898721054667701/48000",
              "2439377288937978992933/14400",
              "7624440455565394213/6000",
              "3588610112642659/480",
              "13293455386379/400",
              "78724551007/750",
              "1049833/5",
              "200"
            ],
            "denominator_shifted": [
              "190429871191157836507242832031250",
              "72376305262366052094757484765625",
              "13029929880597674703388834453125",
              "2953917263337053854625373684375/2",
              "945392868016171301597755728125/8",
              "340388018860313862666530512439/48",
              "16548730456748511679305275781/50",
              "590148787469431313903940425/48",
              "14755273046309404165477251/40",
              "216431177389780487062063/24",
              "18037450525682609058121/100",
              "70843207944488947661/24",
              "7871964758769060627/200",
              "20347072180313395/48",
              "90838968633204/25",
              "1162775519029/48",
              "24224999993/200",
              "855009/2",
              "95001/100",
              "1"
            ]
          }
        ]
      }
    ]
  }
}


==> anc/proof-data/s4_c4_tail_verify.py <==
"""Continuum proof, z=sqrt(k)>=50. Exact rational-function coefficients."""
from fractions import Fraction as Q
from math import comb
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate
from s4_c4_rat_fast import enable
enable()

def add(a,b):
 return [(a[i] if i<len(a) else Rat([0]))+(b[i] if i<len(b) else Rat([0])) for i in range(max(len(a),len(b)))]
def mul(a,b):
 out=[Rat([0]) for _ in range(len(a)+len(b)-1)]
 for i,x in enumerate(a):
  for j,y in enumerate(b):out[i+j]=out[i+j]+x*y
 return out

def tail(alo,ahi,start=50,floor=False):
 z=Rat([0,1]);k=z*z;r=k-1;c=4;al=alo(z);au=ahi(z);g=al/k;gu=au/k
 b=d=Q(1);aug=100*z;t=4*z;young=10/k;split=Q(1,10)
 ep=b*k;de=d*k*k;ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr;Cmin=ep/k-gu/r-ll*r+U*V/pr
 u=(1-al*al/(r*r))/c-1/k+al/(k*r);h=(r-al)/k;qm=c*u/k
 Hb2=1+g+ep/k+ll*r*r-V*V/ph-young-ff*qm
 Hb3=1+g+ep/k-young-ff*qm
 checks={}
 for label,value in dict(aug_minus_t=aug-t,pr=pr,ph=ph,Cmin=Cmin,u=u,h=h,Hb3_minus_Hb2=Hb3-Hb2).items():
  checks[label]=certificate(value,start)
 if floor=='two':
  checks['Hb2_above_two']=certificate(Hb2-2,start);Hb=Rat([2])
  df=Hb-2*gu+t*(1-gu)**2;checks['fine_den']=certificate(df,start)
  dd=1/df
 elif floor:
  checks['Hb2_above_floor']=certificate(Hb2-2-1/t,start);Hb=2+1/t;dd=Rat([0])
 else:
  Hb=Hb2;checks['Hb2_below_floor']=certificate(2+1/t-Hb,start)
  df=Hb-2*gu+t*(1-gu)**2;checks['fine_den']=certificate(df,start)
  dd=(1+t*(2-Hb))/df
 checks['boundary_den']=certificate(1-dd*h,start)
 z0=au/r-c/k;vbound=dd/(1-dd*h)*(k*k/(c*c))*(z0+gu)**2
 xp=[u,(vbound-k/c)*qm];nd=[1+t*xp[0],t*xp[1]]
 checks['nd0']=certificate(nd[0],start);checks['nd1']=certificate(nd[0]+nd[1],start)
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 la=qm/young;lc=2*la;ld=4*la+ff*qm
 aa=add(mul(nd,[A0,-la]),[-x for x in xp])
 bd=add(mul([A0,-la],[D0+yy,-ld]),[-x for x in mul([C0,lc],[C0,lc])])
 mw=[D0+yy+ww*ww*A0+2*ww*C0,-ld-ww*ww*la+2*ww*lc]
 pd=add(mul(nd,bd),[-x for x in mul(xp,mw)])
 for label,poly in [('aa',aa),('det',pd)]:
  n=len(poly)-1;todo=[(Q(0),Q(1),0)];leaves=[]
  while todo:
   lo,hi,depth=todo.pop();width=hi-lo
   mon=[sum((poly[j]*comb(j,i)*lo**(j-i)*width**i for j in range(i,n+1)),Rat([0])) for i in range(n+1)]
   ber=[sum((mon[j]*Q(comb(i,j),comb(n,j)) for j in range(i+1)),Rat([0])) for i in range(n+1)]
   try:cs=[certificate(p,start) for p in ber]
   except AssertionError:
    assert depth<10,(label,lo,hi,'failed')
    mid=(lo+hi)/2;todo.extend([(lo,mid,depth+1),(mid,hi,depth+1)]);continue
   leaves.append(dict(xlo=str(lo),xhi=str(hi),coefficients=cs))
  checks[label]=leaves
 return checks

def verify_all():
 out={}
 for lo,hi in [(2,3),(3,4),(4,5),(5,6),(6,10),(10,None)]:
  print('starting tail',lo,hi,flush=True)
  out[str((lo,hi))]=tail(lambda z:lo*z,lambda z:hi*z if hi else z*z-2,floor='two' if lo==5 else lo>=6)
  print('passed tail',lo,hi,flush=True)
 Path(__file__).with_name('s4_c4_tail_certificates.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf8')
 return out
if __name__=='__main__':verify_all()


==> anc/proof-data/s4_c56_retained_bounds.py <==
"""Retain fine F inside the augmented S3 square. Exact sufficient test."""
from fractions import Fraction as Q
from pathlib import Path
import json
from s4_c78_correlated_bounds import quadratic_min,_add,_mul
from odd_contraction_bounds import sqrt_upper

def criterion(a,c,k,b=Q(3,2),d=Q(3,2),aug=Q(1000),t=Q(20),young=Q(1,100),split=Q(1),upper_a=None):
 assert a>c>=3 and k>=a+2 and b>0 and d>0 and aug>t>=0 and young>0 and split>0
 if upper_a is None:upper_a=a
 assert a<=upper_a<=k-2
 r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
 ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 if min(pr,ph)<=0:return None
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr
 if ep/k-gu/r-ll*r+U*V/pr<=0:return None
 u0=Q(1,c)-Q(1,k)-Q(a*(a-c),c*k)/r
 u=u0-k*g*g/(c*r*r);h=(r-a)/k;qm=c*u/k
 assert 0<=u<=h
 D0-=ff*qm
 Hb=min(1+g+ep/k+ll*r*r-V*V/ph,1+g+ep/k)-young-ff*qm
 if t:Hb=min(Hb,2+1/t)
 denfine=Hb-2*gu+t*(1-gu)**2
 if denfine<=0:return None
 dd=(1+t*(2-Hb))/denfine
 if not 0<=dd or dd*h>=1:return None
 lam=1+g/r;ww=1+t*(1+gu/r);yy=t*lam*lam
 L=qm/young;nd=[1-dd*h+(dd+t)*u,-(dd+t)*u];rn=[u,-u]
 det0=A0*(D0+yy)-C0*C0;mv=D0+yy+4*A0+4*C0;mw=D0+yy+ww*ww*A0+2*ww*C0
 ap=_add(_mul(nd,[A0,-L]),[-x for x in rn])
 dp=_add(_add(_mul(nd,[det0,-L*mv]),[-x*mw for x in rn]),_mul([0,L*(ww-2)**2],rn))
 am=quadratic_min(ap);dm=quadratic_min(dp)
 if min(am,dm)<=0:return None
 eta=dm/(nd[0]*(D0+yy));assert eta>0
 out=dict(eta=eta,a=a,c=c,k=k,parameters=(b,d,aug,t,young,split),u=u,h=h,Hb=Hb,
          epsilon=ep,delta=de,aug=aug,dd=dd,aa_polynomial=ap,det_polynomial=dp,
          aa_min=am,det_min=dm,upper_a=upper_a)
 out['K_nonconstant']=k*r*r*eta/2
 out['K_constant']=(a*r*r/2+2*de)/(1+aug)
 out['K']=min(out['K_nonconstant'],out['K_constant'])
 return out

def diameter(a,c,k,parameters):
 out=criterion(a,c,k,*parameters);assert out
 r=Q(k-1);root=sqrt_upper(k*r)
 drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
 out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
 return out

def theorem_bound(a,c,k):
 """All feasible a>c>=5, k>=a+2; take the minimum with earlier bounds."""
 assert a>c>=5 and k>=a+2
 r=Q(k-1);old_delta=2*k*(c-2)+4-a*(a-c)
 old_K=Q(k+2,2)+min(Q(0),r*old_delta/(2*c));options=[]
 if old_K>0:options.append(dict(a=a,c=c,k=k,K=old_K,diameter=max(3,2*int(2*k*r/old_K)),method='older distance-2 BE'))
 if k>=2000:
  p=(Q(1),Q(1),Q(1000),Q(50),Q(3,k),Q(1,20))
  out=diameter(a,c,k,p);out['method']='augmented retained fine F';options.append(out)
 else:
  data=json.loads(Path(__file__).with_name('s4_c56_retained_finite_certificates.json').read_text(encoding='utf8'))
  row=next((rr for rr in data['rows'] if rr['k']==k and rr['alo']<=a<=rr['ahi']),None)
  if row:
   p=tuple(map(Q,row['parameters']));out=diameter(a,c,k,p)
   out['method']='augmented retained fine F';options.append(out)
 if c>=7:
  from s4_c78_correlated_bounds import theorem_bound as previous_bound
  options.append(previous_bound(a,c,k))
 assert options,(a,c,k)
 return min(options,key=lambda out:out['diameter'])


==> anc/proof-data/s4_c56_retained_finite_certificates.json <==
{
  "c": 5,
  "K": 2000,
  "rows": [
    {
      "k": 15,
      "alo": 13,
      "ahi": 13,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/15",
        "1"
      ],
      "eta": "208542066974954779320923/7284513347891990881440",
      "kind": "correlated_interval"
    },
    {
      "k": 16,
      "alo": 14,
      "ahi": 14,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/16",
        "1"
      ],
      "eta": "203998430353473782175139/6845143138442796510000",
      "kind": "correlated_interval"
    },
    {
      "k": 16,
      "alo": 13,
      "ahi": 13,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/16",
        "1"
      ],
      "eta": "99746547973783665377993/7185578882884409385000",
      "kind": "correlated_interval"
    },
    {
      "k": 17,
      "alo": 14,
      "ahi": 15,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/17",
        "1"
      ],
      "eta": "4317686535874086218113978457/303121988540360871794911232",
      "kind": "correlated_interval"
    },
    {
      "k": 18,
      "alo": 16,
      "ahi": 16,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/18",
        "1"
      ],
      "eta": "4811728108158743179218587848/150476934399368692007651355",
      "kind": "correlated_interval"
    },
    {
      "k": 18,
      "alo": 15,
      "ahi": 15,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/18",
        "1"
      ],
      "eta": "1603563670056732553307555425/105908399103687850724373291",
      "kind": "correlated_interval"
    },
    {
      "k": 18,
      "alo": 14,
      "ahi": 14,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/18",
        "1"
      ],
      "eta": "51520370975408730435522064531168592483420542373484332488121/22068840850487563721834862225513098582678293116466256799225",
      "kind": "correlated_interval"
    },
    {
      "k": 19,
      "alo": 16,
      "ahi": 17,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/19",
        "1"
      ],
      "eta": "22015827868980836834853536693/1419853824927367733392031340",
      "kind": "correlated_interval"
    },
    {
      "k": 19,
      "alo": 15,
      "ahi": 15,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/19",
        "1"
      ],
      "eta": "542325996358712159046937158663721/68360217428718581539935424391280",
      "kind": "correlated_interval"
    },
    {
      "k": 19,
      "alo": 14,
      "ahi": 14,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/19",
        "1/5"
      ],
      "eta": "1471228781314632429670534709914274221748129214719/200987413493810090721251197997128140984287030400",
      "kind": "correlated_interval"
    },
    {
      "k": 20,
      "alo": 17,
      "ahi": 18,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/20",
        "1"
      ],
      "eta": "10480958842401621702073/651624033812369526850",
      "kind": "correlated_interval"
    },
    {
      "k": 20,
      "alo": 14,
      "ahi": 16,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/20",
        "1/5"
      ],
      "eta": "34183352753227165951254517224943127451859121952455231/8238894284420223336579503060752710690931503974678400",
      "kind": "correlated_interval"
    },
    {
      "k": 21,
      "alo": 15,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/21",
        "1/5"
      ],
      "eta": "4864058307315410403001613778531314081784203826442179719/1058135362279953694005778197389849725549977331220040000",
      "kind": "correlated_interval"
    },
    {
      "k": 22,
      "alo": 18,
      "ahi": 20,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/22",
        "1"
      ],
      "eta": "73890407462233711052173286/6498463505084619028067835",
      "kind": "correlated_interval"
    },
    {
      "k": 22,
      "alo": 15,
      "ahi": 17,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/22",
        "1/5"
      ],
      "eta": "7917505234293426821439504902592596184750750264045384097/2169746130094960622046216320473052309572229669263344000",
      "kind": "correlated_interval"
    },
    {
      "k": 23,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/23",
        "1"
      ],
      "eta": "1134039026807708987920547066169/95442371560568169557438428355",
      "kind": "correlated_interval"
    },
    {
      "k": 23,
      "alo": 15,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/23",
        "1/5"
      ],
      "eta": "482458385280974628212357433998935431758253850857362474151137/467479075004992767180362309952029245273144653572886915576000",
      "kind": "correlated_interval"
    },
    {
      "k": 24,
      "alo": 19,
      "ahi": 22,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/24",
        "1"
      ],
      "eta": "116964210241662565215575963/13560329870909103007926440",
      "kind": "correlated_interval"
    },
    {
      "k": 24,
      "alo": 15,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/24",
        "1/5"
      ],
      "eta": "2567339821882501141814237164155281303713551695589257279/60823633837355774815373731156207710524231158467894864000",
      "kind": "correlated_interval"
    },
    {
      "k": 25,
      "alo": 20,
      "ahi": 23,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/25",
        "1"
      ],
      "eta": "129115623702788547316289/14203442022275515622400",
      "kind": "correlated_interval"
    },
    {
      "k": 25,
      "alo": 16,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/25",
        "1/5"
      ],
      "eta": "160955844288714451563417748328371543026964403519/106306113087777156573927363033443533397614080000",
      "kind": "correlated_interval"
    },
    {
      "k": 26,
      "alo": 21,
      "ahi": 24,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/26",
        "1"
      ],
      "eta": "167320004205337290263064067/17548584210831952977034375",
      "kind": "correlated_interval"
    },
    {
      "k": 26,
      "alo": 19,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/26",
        "1/5"
      ],
      "eta": "2613950125669344869248305208244731605774296287639/416302333542261225869118607415093455166819300000",
      "kind": "correlated_interval"
    },
    {
      "k": 26,
      "alo": 16,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/26",
        "1/5"
      ],
      "eta": "7156099468949350288014621381707556208075934633440016607271/4803932661430712194503330957628780848738751783991133325000",
      "kind": "correlated_interval"
    },
    {
      "k": 27,
      "alo": 21,
      "ahi": 25,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/27",
        "1"
      ],
      "eta": "153073570252099197118292939395/21054259745017017756732326052",
      "kind": "correlated_interval"
    },
    {
      "k": 27,
      "alo": 19,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/27",
        "1/5"
      ],
      "eta": "423951548256924331780203853351097110249053548759/76837551526416428745407065226100571100779449600",
      "kind": "correlated_interval"
    },
    {
      "k": 27,
      "alo": 16,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/27",
        "1/5"
      ],
      "eta": "1306317889058682889130876730976345152258845277586595214326114788679/1441347965917160483900269469269841287034617839607157577913838457600",
      "kind": "correlated_interval"
    },
    {
      "k": 28,
      "alo": 22,
      "ahi": 26,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/28",
        "1"
      ],
      "eta": "2066153357322864427401137287/269242120920556691486353710",
      "kind": "correlated_interval"
    },
    {
      "k": 28,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/28",
        "1/5"
      ],
      "eta": "847620483528842514835780440827304758522648893454076947393774969/175237471050803410922103541583482894157216515255287432197604900",
      "kind": "correlated_interval"
    },
    {
      "k": 28,
      "alo": 16,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/28",
        "1/5"
      ],
      "eta": "53764766968090338563033912586304978405058661797093014114093559/114123480676696440575194942393943895886471037973734749986038400",
      "kind": "correlated_interval"
    },
    {
      "k": 29,
      "alo": 23,
      "ahi": 27,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/29",
        "1"
      ],
      "eta": "835989562639184398734121997123/103703204276187829504860473840",
      "kind": "correlated_interval"
    },
    {
      "k": 29,
      "alo": 20,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/29",
        "1/5"
      ],
      "eta": "107224040560377976642216795380442996832105750303831/21201026421252973792029957635086449202822693920000",
      "kind": "correlated_interval"
    },
    {
      "k": 29,
      "alo": 17,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/29",
        "1/5"
      ],
      "eta": "659510652577162047807500729096785157273003694763419048962164799/562174418971299494477375118491586819810291399657572477612865600",
      "kind": "correlated_interval"
    },
    {
      "k": 30,
      "alo": 23,
      "ahi": 28,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/30",
        "1"
      ],
      "eta": "99846862792376431611378899/15674032568314496930338825",
      "kind": "correlated_interval"
    },
    {
      "k": 30,
      "alo": 20,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/30",
        "1/5"
      ],
      "eta": "10902154055688441989700287039808383046315202113378047084551/2419059712040737322418289634338909763083097919435511995000",
      "kind": "correlated_interval"
    },
    {
      "k": 30,
      "alo": 17,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/30",
        "1/5"
      ],
      "eta": "1386849388010036930173547027576234881479519276476435941331/1786166258273244914142992375895417085364827623740914396200",
      "kind": "correlated_interval"
    },
    {
      "k": 31,
      "alo": 24,
      "ahi": 29,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/31",
        "1"
      ],
      "eta": "6648488268491901182613262327/988817318436211468131988125",
      "kind": "correlated_interval"
    },
    {
      "k": 31,
      "alo": 21,
      "ahi": 23,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/31",
        "1/5"
      ],
      "eta": "2008134593960441566543006524297970092099259220527391/426184115160794246642006720543683312607679413760000",
      "kind": "correlated_interval"
    },
    {
      "k": 31,
      "alo": 19,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/31",
        "1/5"
      ],
      "eta": "6229617897118358657534327898399474585201247856788220744619935399/2344786984213089491705968396471314089350959748472434008180960000",
      "kind": "correlated_interval"
    },
    {
      "k": 31,
      "alo": 17,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/31",
        "1/5"
      ],
      "eta": "14746305924761847462582024269337046946874479107909837076025773/17757299445026060882854226598854194421358276018619371641760000",
      "kind": "correlated_interval"
    },
    {
      "k": 32,
      "alo": 24,
      "ahi": 30,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/32",
        "1"
      ],
      "eta": "2923514116370442276680929723/539980102684083373881201442",
      "kind": "correlated_interval"
    },
    {
      "k": 32,
      "alo": 21,
      "ahi": 23,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/32",
        "1/5"
      ],
      "eta": "601225715805164310018046631953829990652959581353377845329550470239/141094111855577619986719423208147109128506977185439965616312921600",
      "kind": "correlated_interval"
    },
    {
      "k": 32,
      "alo": 19,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/32",
        "1/5"
      ],
      "eta": "52126336791457829191996484125718806626175361471223567911581596319/24004442317838064974326133459656700354933459765657643460625257600",
      "kind": "correlated_interval"
    },
    {
      "k": 32,
      "alo": 17,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/32",
        "1/5"
      ],
      "eta": "9917443233725557854965728436998480977442669268320874212376249/17680965238716557091997164736222583499206052430984414204974900",
      "kind": "correlated_interval"
    },
    {
      "k": 33,
      "alo": 25,
      "ahi": 31,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/33",
        "1"
      ],
      "eta": "283607252031351426007010356015/49427242625986471899822750976",
      "kind": "correlated_interval"
    },
    {
      "k": 33,
      "alo": 21,
      "ahi": 24,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/33",
        "1/5"
      ],
      "eta": "3214337604726080128779073420460392639346616853022282331579/924202997216381054170720160715127450324643380707302502400",
      "kind": "correlated_interval"
    },
    {
      "k": 33,
      "alo": 19,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/33",
        "1/5"
      ],
      "eta": "2035154711340373754222159063348124270396670365568283310481982357/1149818035056707053947922392143360102057608757378164434641971200",
      "kind": "correlated_interval"
    },
    {
      "k": 33,
      "alo": 17,
      "ahi": 18,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/33",
        "1/5"
      ],
      "eta": "524381674409200520826034817523464892116303566508710262645421253/1550961106927019816672790834300760762518640844116729193839411200",
      "kind": "correlated_interval"
    },
    {
      "k": 34,
      "alo": 26,
      "ahi": 32,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/34",
        "1"
      ],
      "eta": "11986428771211326676261154935783/1981043158280936824228797869490",
      "kind": "correlated_interval"
    },
    {
      "k": 34,
      "alo": 22,
      "ahi": 25,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/34",
        "1/5"
      ],
      "eta": "930916084900197796343369208267231616835727276898176952/231511899276285980111038106786381411309932736694614925",
      "kind": "correlated_interval"
    },
    {
      "k": 34,
      "alo": 18,
      "ahi": 21,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/34",
        "1/5"
      ],
      "eta": "3109913091837470829137070677115426658135183557318480937387939405511/23214533210020500147594495349431203881201611021765967033297657439400",
      "kind": "correlated_interval"
    },
    {
      "k": 35,
      "alo": 26,
      "ahi": 33,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/35",
        "1"
      ],
      "eta": "1407801282631107692343671821/282314083825328510717590780",
      "kind": "correlated_interval"
    },
    {
      "k": 35,
      "alo": 22,
      "ahi": 25,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/35",
        "1/5"
      ],
      "eta": "71757197153788370559629298362672422937902404230137187472234631/21054137390965623244315128151887723188840234423169641942604800",
      "kind": "correlated_interval"
    },
    {
      "k": 35,
      "alo": 20,
      "ahi": 21,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/35",
        "1/5"
      ],
      "eta": "1087441746780271328515412909109392742151220449935732674519/588412226028312881041453198005452662205974277242308000000",
      "kind": "correlated_interval"
    },
    {
      "k": 35,
      "alo": 18,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/35",
        "1/5"
      ],
      "eta": "61394009702187291621213331543891881970686863460338105311204439/114098149735957332342229986674289442461121659364522589382124800",
      "kind": "correlated_interval"
    },
    {
      "k": 36,
      "alo": 27,
      "ahi": 34,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/36",
        "1"
      ],
      "eta": "6715703949586014855726481981/1273185889386522967288807500",
      "kind": "correlated_interval"
    },
    {
      "k": 36,
      "alo": 23,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/36",
        "1/5"
      ],
      "eta": "9080585290897554810039570675238032944000311709/2370693751351892980807907815208746199856787500",
      "kind": "correlated_interval"
    },
    {
      "k": 36,
      "alo": 21,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/36",
        "1/5"
      ],
      "eta": "22908130609283197471105266119969978060351369896293237/10197664333466442680043159185188897406270416042400000",
      "kind": "correlated_interval"
    },
    {
      "k": 36,
      "alo": 18,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/36",
        "1/5"
      ],
      "eta": "630865149301007494152968018710632200738339392504458915239/5884222395625966523362608162894315146527008611802553200000",
      "kind": "correlated_interval"
    },
    {
      "k": 37,
      "alo": 27,
      "ahi": 35,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/37",
        "1"
      ],
      "eta": "986844958773252329056896765923/224327278656220500132262717680",
      "kind": "correlated_interval"
    },
    {
      "k": 37,
      "alo": 23,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/37",
        "1/5"
      ],
      "eta": "17018332881488282927641228260628879010863841188807153510486892293867871/5077061900298472579939312461604235763157060610413701055016267828577600",
      "kind": "correlated_interval"
    },
    {
      "k": 37,
      "alo": 21,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/37",
        "1/5"
      ],
      "eta": "27743574085864040085780358288766372107462010559634915776469365502307/14488364528528463918234251402929195321277124990871010710047809716800",
      "kind": "correlated_interval"
    },
    {
      "k": 37,
      "alo": 20,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/37",
        "1/5"
      ],
      "eta": "397860213142710230971995603837209429805556395457088073606028842551/278145007869907810052430497688997453633921614213697764188394432000",
      "kind": "correlated_interval"
    },
    {
      "k": 37,
      "alo": 18,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/37",
        "1/5"
      ],
      "eta": "100755581711762682098649718361524880646209648261879759834011991/501568496804645011760996169529627478065881405270697779426532350",
      "kind": "correlated_interval"
    },
    {
      "k": 38,
      "alo": 28,
      "ahi": 36,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/38",
        "1"
      ],
      "eta": "133415862987461999173792944348159/28595804852218699162481897851370",
      "kind": "correlated_interval"
    },
    {
      "k": 38,
      "alo": 23,
      "ahi": 27,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/38",
        "1/5"
      ],
      "eta": "414668136851902113474343804280312676171533005806275952285492984897791/148541317506037603649105631820426178168373504251047243248232593638400",
      "kind": "correlated_interval"
    },
    {
      "k": 38,
      "alo": 21,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/38",
        "1/5"
      ],
      "eta": "554189484552362250833102975550291560539420570564521771756961712600914889/340026985930970789214101096882286661385284704612038028912856638194268900",
      "kind": "correlated_interval"
    },
    {
      "k": 38,
      "alo": 20,
      "ahi": 20,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/38",
        "1/5"
      ],
      "eta": "4244115442821705929744866511867856320039122287113244922148130447398519/3530995131724202570871035559116375594876272111340597398622259245232000",
      "kind": "correlated_interval"
    },
    {
      "k": 38,
      "alo": 18,
      "ahi": 19,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/38",
        "1/5"
      ],
      "eta": "5352996596416280938757122115462501491983462623092205751881262482279/80101089313270984518933177465113606659393792745900831345569459602600",
      "kind": "correlated_interval"
    },
    {
      "k": 39,
      "alo": 29,
      "ahi": 37,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/39",
        "1"
      ],
      "eta": "4566640864082836266114211855266/927387920439533187811587743605",
      "kind": "correlated_interval"
    },
    {
      "k": 39,
      "alo": 24,
      "ahi": 28,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/39",
        "1/5"
      ],
      "eta": "2492065559494658571220057325543677176600270261676648250417581270271/760709896679135467623359252045887033006020285769436533334489817600",
      "kind": "correlated_interval"
    },
    {
      "k": 39,
      "alo": 22,
      "ahi": 23,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/39",
        "1/5"
      ],
      "eta": "253676414946740710627810994078147526946577170758655623965643222591949031/128602716727205705667850381489562729470869626481897729149192532780582400",
      "kind": "correlated_interval"
    },
    {
      "k": 39,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/39",
        "1/5"
      ],
      "eta": "280206373292243259789322981658587732534305754435853249263047437831/1531646910403059283651379366744778908413733437824749356518275649600",
      "kind": "correlated_interval"
    },
    {
      "k": 40,
      "alo": 29,
      "ahi": 38,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/40",
        "1"
      ],
      "eta": "652059336949750710381513037/156094577517293577142816680",
      "kind": "correlated_interval"
    },
    {
      "k": 40,
      "alo": 24,
      "ahi": 28,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/40",
        "1/5"
      ],
      "eta": "1093787038173338935704088790202463991555566931520956068439/388019306160089598302302919644332809280834661488767299200",
      "kind": "correlated_interval"
    },
    {
      "k": 40,
      "alo": 22,
      "ahi": 23,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/40",
        "1/5"
      ],
      "eta": "745427708935817078711514204438348973512449207764340496538031/436601682872865319188715376976059795625268735251977189206800",
      "kind": "correlated_interval"
    },
    {
      "k": 40,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/40",
        "1/5"
      ],
      "eta": "4412239751185198412231273044636474963006806356004230843/75820524040095876118978144701848348119865990405090590800",
      "kind": "correlated_interval"
    },
    {
      "k": 41,
      "alo": 30,
      "ahi": 39,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/41",
        "1"
      ],
      "eta": "90286986393430073764618221893/20437228282426491225880102400",
      "kind": "correlated_interval"
    },
    {
      "k": 41,
      "alo": 25,
      "ahi": 29,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/41",
        "1/5"
      ],
      "eta": "4319051013030206507318957746966306066582281975407434641509917879/1328529368157103179844469447414894991243338080632600901690000000",
      "kind": "correlated_interval"
    },
    {
      "k": 41,
      "alo": 22,
      "ahi": 24,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/41",
        "1/5"
      ],
      "eta": "2409460966724767306706134435989491425562856302287889902680644599/1777629575162704236364919005005170926164870472068309686754520000",
      "kind": "correlated_interval"
    },
    {
      "k": 41,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "2/5",
        "2/5",
        "1000",
        "0",
        "10/41",
        "1"
      ],
      "eta": "10451498534495387496795188931197775014783465316679/199218709302563971139609357502396461213156502400000",
      "kind": "correlated_interval"
    },
    {
      "k": 42,
      "alo": 30,
      "ahi": 40,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/42",
        "1"
      ],
      "eta": "145190664310400427182842280595939/38417232355626013603291717470730",
      "kind": "correlated_interval"
    },
    {
      "k": 42,
      "alo": 25,
      "ahi": 29,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/42",
        "1/5"
      ],
      "eta": "70195378877477633964693685190837182402298757789246481380262956633452669/24730053947040148366099986466142106622479431752354099033020318244990500",
      "kind": "correlated_interval"
    },
    {
      "k": 42,
      "alo": 22,
      "ahi": 24,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/42",
        "1/5"
      ],
      "eta": "18021192415688408002625133871307217798591314221932472992854537154730079/15651755379618438435581524840535566594010520886269750303480796907047400",
      "kind": "correlated_interval"
    },
    {
      "k": 42,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "2/5",
        "2/5",
        "1000",
        "0",
        "5/21",
        "1"
      ],
      "eta": "5725433619984568881181342287137643679023580538412397/116510537764963957053188040696428446628223672193112160",
      "kind": "correlated_interval"
    },
    {
      "k": 43,
      "alo": 31,
      "ahi": 41,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/43",
        "1"
      ],
      "eta": "472407753064582621505682520248421/117995847316489555332040046894220",
      "kind": "correlated_interval"
    },
    {
      "k": 43,
      "alo": 25,
      "ahi": 30,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/43",
        "1/5"
      ],
      "eta": "77575053828708505250599271554218324089324325618506278740438782939/32067183263002004567772697353852325302569189469803439789933492000",
      "kind": "correlated_interval"
    },
    {
      "k": 43,
      "alo": 22,
      "ahi": 24,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/43",
        "1/5"
      ],
      "eta": "31614567702716343643071209018464835126921645519381042669840231399/32521260088653663184852609552968884519898987741197542738044601600",
      "kind": "correlated_interval"
    },
    {
      "k": 43,
      "alo": 19,
      "ahi": 21,
      "parameters": [
        "2/5",
        "2/5",
        "1000",
        "0",
        "10/43",
        "1"
      ],
      "eta": "540637329924475049089233377574022185456764202191/12627374612187837515572332077749894348350383923200",
      "kind": "correlated_interval"
    },
    {
      "k": 44,
      "alo": 32,
      "ahi": 42,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/44",
        "1"
      ],
      "eta": "901406148134826382974234686993/213493020881466567554733668690",
      "kind": "correlated_interval"
    },
    {
      "k": 44,
      "alo": 26,
      "ahi": 31,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/44",
        "1/5"
      ],
      "eta": "68182382295278776319190667836909393621662295302515539867294089317913/24128219512313536512408376333945032423923402328277763267187740620800",
      "kind": "correlated_interval"
    },
    {
      "k": 44,
      "alo": 23,
      "ahi": 25,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/44",
        "1/5"
      ],
      "eta": "123510764941962986097875158311972994214273995938800933872985095928799296/97795059345539848041826722239991852435894516761323274308965279357176025",
      "kind": "correlated_interval"
    },
    {
      "k": 44,
      "alo": 20,
      "ahi": 22,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/44",
        "1/5"
      ],
      "eta": "371551270494965329408937021994125890304442362343089601509672478457418399/10893721676643858632237268763564215286262583504231949655154589522653264000",
      "kind": "correlated_interval"
    },
    {
      "k": 45,
      "alo": 32,
      "ahi": 43,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/45",
        "1"
      ],
      "eta": "2521065340001216983782062641/688805281713977730964948000",
      "kind": "correlated_interval"
    },
    {
      "k": 45,
      "alo": 26,
      "ahi": 31,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/45",
        "1/5"
      ],
      "eta": "11542956076734419006814959832683405415740678536370660414639/4652260506482914738830436086771084501023370265023692959800",
      "kind": "correlated_interval"
    },
    {
      "k": 45,
      "alo": 23,
      "ahi": 25,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/45",
        "1/5"
      ],
      "eta": "48713678586745081343860562274195785773308510131181400445711/44695454631665876585190881856063449744206017431779340904000",
      "kind": "correlated_interval"
    },
    {
      "k": 45,
      "alo": 20,
      "ahi": 22,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/15",
        "1/20"
      ],
      "eta": "87891743064548226329522720344781/259269831319181362408632678506160",
      "kind": "correlated_interval"
    },
    {
      "k": 46,
      "alo": 33,
      "ahi": 44,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/46",
        "1"
      ],
      "eta": "36022206566471183883260918/9320492510418120680424375",
      "kind": "correlated_interval"
    },
    {
      "k": 46,
      "alo": 27,
      "ahi": 32,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/46",
        "1/5"
      ],
      "eta": "2205267208920176604592420970699339166269079935758782845231/774053039251177805328950972500757966823422374018386720000",
      "kind": "correlated_interval"
    },
    {
      "k": 46,
      "alo": 24,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/46",
        "1/5"
      ],
      "eta": "2917388197313577819924166561784545322584076891365537798352190719/2144854619048618265681000059140204157553141945885144532859115000",
      "kind": "correlated_interval"
    },
    {
      "k": 46,
      "alo": 20,
      "ahi": 23,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/46",
        "1/20"
      ],
      "eta": "222929894471386332177046470842450155/1161363883557908042261512024028594634",
      "kind": "correlated_interval"
    },
    {
      "k": 47,
      "alo": 33,
      "ahi": 45,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/47",
        "1"
      ],
      "eta": "14272750374323828424452638887353437/4233166960095072344119257313337470",
      "kind": "correlated_interval"
    },
    {
      "k": 47,
      "alo": 27,
      "ahi": 32,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/47",
        "1/5"
      ],
      "eta": "18829858260213619064797770532832904212336706120491502730118911053691031/7441452182068953157959515764329288819323948333060287870759154478441600",
      "kind": "correlated_interval"
    },
    {
      "k": 47,
      "alo": 24,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/47",
        "1/5"
      ],
      "eta": "3584021885785400882735297558245555286750209476280363291672708558099014633119/3003686424572843112293539706225379449914767155975308658832079213941186585600",
      "kind": "correlated_interval"
    },
    {
      "k": 47,
      "alo": 20,
      "ahi": 23,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/47",
        "1/20"
      ],
      "eta": "15524223631707604839043851823645139015781/72209223686184679874303884607429589596714",
      "kind": "correlated_interval"
    },
    {
      "k": 48,
      "alo": 34,
      "ahi": 46,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/48",
        "1"
      ],
      "eta": "12788364573542479459835022080643/3588156800786651853127105549360",
      "kind": "correlated_interval"
    },
    {
      "k": 48,
      "alo": 27,
      "ahi": 33,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/48",
        "1/5"
      ],
      "eta": "31103748312958722365382179065483423193916847238343269293479476697731/14109155739216304437832121470833946618975569379134171024325776230400",
      "kind": "correlated_interval"
    },
    {
      "k": 48,
      "alo": 24,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/48",
        "1/5"
      ],
      "eta": "54448788803385541870596395110659837178832501150975786704422458931311/52184682475183863980660455270550568890190641775883610472415789377600",
      "kind": "correlated_interval"
    },
    {
      "k": 48,
      "alo": 20,
      "ahi": 23,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/16",
        "1/20"
      ],
      "eta": "129758341055477865536877880813537875908483/551767494745243936330489810817111379174120",
      "kind": "correlated_interval"
    },
    {
      "k": 49,
      "alo": 34,
      "ahi": 47,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/49",
        "1"
      ],
      "eta": "558535067580101486435972525132201/178617435133406187564756374906880",
      "kind": "correlated_interval"
    },
    {
      "k": 49,
      "alo": 27,
      "ahi": 33,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/49",
        "1/5"
      ],
      "eta": "31386823644075052823133479905011571782510694337490792380044058879/16109852172504055555294791965819248787279019505896172458446745600",
      "kind": "correlated_interval"
    },
    {
      "k": 49,
      "alo": 24,
      "ahi": 26,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/49",
        "1/5"
      ],
      "eta": "1533854238272155149423945634981834938626479881856693901139425279/1688498836741523205667279682738497467263351363839764698665166400",
      "kind": "correlated_interval"
    },
    {
      "k": 49,
      "alo": 20,
      "ahi": 23,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/49",
        "1/20"
      ],
      "eta": "533653814872546144133870373072207091/2109679570918384772151321512652266496",
      "kind": "correlated_interval"
    },
    {
      "k": 50,
      "alo": 35,
      "ahi": 48,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/50",
        "1"
      ],
      "eta": "1704104586224155973784358/515110592594484572888125",
      "kind": "correlated_interval"
    },
    {
      "k": 50,
      "alo": 28,
      "ahi": 34,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/50",
        "1/5"
      ],
      "eta": "116771223648144283582601174802393883366212991946659279/51288734743148361028837460176647318174524916851303000",
      "kind": "correlated_interval"
    },
    {
      "k": 50,
      "alo": 21,
      "ahi": 27,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/50",
        "1/20"
      ],
      "eta": "2396828408772740564897305442377907/22084990375418636059128204670801825",
      "kind": "correlated_interval"
    },
    {
      "k": 51,
      "alo": 36,
      "ahi": 49,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/51",
        "1"
      ],
      "eta": "920660923270304977938418678707/264131295341241931921172712500",
      "kind": "correlated_interval"
    },
    {
      "k": 51,
      "alo": 29,
      "ahi": 35,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/51",
        "1/5"
      ],
      "eta": "329787848777761530264037407376326674822557445623039/127207927937382798777943462934857021156828730400000",
      "kind": "correlated_interval"
    },
    {
      "k": 51,
      "alo": 25,
      "ahi": 28,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/51",
        "1/5"
      ],
      "eta": "2416128808519638646979198526415225102333812619742458836605646551/2597500562528965690448080240665761326458995135155294599937500000",
      "kind": "correlated_interval"
    },
    {
      "k": 51,
      "alo": 21,
      "ahi": 24,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/17",
        "1/20"
      ],
      "eta": "5564330028856141398080228811963433706488/10790397207900107042372487970770842278125",
      "kind": "correlated_interval"
    },
    {
      "k": 52,
      "alo": 36,
      "ahi": 50,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/52",
        "1"
      ],
      "eta": "5912924315799909878745110231453/1914381689588517927192505226838",
      "kind": "correlated_interval"
    },
    {
      "k": 52,
      "alo": 29,
      "ahi": 35,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/52",
        "1/5"
      ],
      "eta": "363712258304382039579145296956846061364901948687119827182448141773980259/155682196275410778026855133267631799081210239787611411001022392728107600",
      "kind": "correlated_interval"
    },
    {
      "k": 52,
      "alo": 21,
      "ahi": 28,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/52",
        "1/20"
      ],
      "eta": "243499316847975408860570936002589650211/7648008272830347952602736516976405856054",
      "kind": "correlated_interval"
    },
    {
      "k": 53,
      "alo": 37,
      "ahi": 51,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/53",
        "1"
      ],
      "eta": "68360105468959152784219242231090807/20992880973640108437429301142994160",
      "kind": "correlated_interval"
    },
    {
      "k": 53,
      "alo": 29,
      "ahi": 36,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/53",
        "1/5"
      ],
      "eta": "3667870999898742172644688803911264569229807853442372548188622732420423975839/1767683711078877754794632891872799121683001927833950808609802787911837806400",
      "kind": "correlated_interval"
    },
    {
      "k": 53,
      "alo": 21,
      "ahi": 28,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/53",
        "1/20"
      ],
      "eta": "1749862012662332037056328091477992073740416563/24844064993076411822973220181637191658730033720",
      "kind": "correlated_interval"
    },
    {
      "k": 54,
      "alo": 37,
      "ahi": 52,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/54",
        "1"
      ],
      "eta": "6691839306087730680574327445455226/2308517276935578857478790434779805",
      "kind": "correlated_interval"
    },
    {
      "k": 54,
      "alo": 29,
      "ahi": 36,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/54",
        "1/5"
      ],
      "eta": "3908865816666680552054062313875013335828585527432460552058439554217012899/2099458946770183831625484524687333602430195878313996877225254281498151400",
      "kind": "correlated_interval"
    },
    {
      "k": 54,
      "alo": 21,
      "ahi": 28,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/18",
        "1/20"
      ],
      "eta": "720683613446983384120119561379818204994405/6901340469966468832491992891721287225754162",
      "kind": "correlated_interval"
    },
    {
      "k": 55,
      "alo": 38,
      "ahi": 53,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/55",
        "1"
      ],
      "eta": "11480893315378434466635494081/3754897506593398756096210350",
      "kind": "correlated_interval"
    },
    {
      "k": 55,
      "alo": 30,
      "ahi": 37,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/55",
        "1/5"
      ],
      "eta": "42247210036743204493387866933563101885028528102806712146498633199/19671882594472080177503386108536966113226245987947890717180480000",
      "kind": "correlated_interval"
    },
    {
      "k": 55,
      "alo": 21,
      "ahi": 29,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/55",
        "1/20"
      ],
      "eta": "6179786391124606387588656253238369/555480030336799104236130237454975470",
      "kind": "correlated_interval"
    },
    {
      "k": 56,
      "alo": 39,
      "ahi": 54,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/56",
        "1"
      ],
      "eta": "8768014431435830625795704669617/2728567321005219068631899335000",
      "kind": "correlated_interval"
    },
    {
      "k": 56,
      "alo": 31,
      "ahi": 38,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/56",
        "1/5"
      ],
      "eta": "793135646233983987477656413985761756362723934871698111/333943577762335052404532687415737796004544243621960000",
      "kind": "correlated_interval"
    },
    {
      "k": 56,
      "alo": 22,
      "ahi": 30,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/56",
        "1/20"
      ],
      "eta": "10561912236660505408919597894539414201/37928770183684162465493467131566630000",
      "kind": "correlated_interval"
    },
    {
      "k": 57,
      "alo": 39,
      "ahi": 55,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/57",
        "1"
      ],
      "eta": "194809093684937913710657973134519/67547424073429549977439649503048",
      "kind": "correlated_interval"
    },
    {
      "k": 57,
      "alo": 31,
      "ahi": 38,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/57",
        "1/5"
      ],
      "eta": "234461533392182976931690972938570232498955607904682327231411205522311/106141997671595467873436826091978538325367467503196779441098535366400",
      "kind": "correlated_interval"
    },
    {
      "k": 57,
      "alo": 22,
      "ahi": 30,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/19",
        "1/20"
      ],
      "eta": "28457719472583231124195949764122059316199/94671131286699476277610369740005612408688",
      "kind": "correlated_interval"
    },
    {
      "k": 58,
      "alo": 40,
      "ahi": 56,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/58",
        "1"
      ],
      "eta": "4935735874749416829037930406665/1627844758748672059438555350663",
      "kind": "correlated_interval"
    },
    {
      "k": 58,
      "alo": 31,
      "ahi": 39,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/58",
        "1/5"
      ],
      "eta": "30366379476731412756269018297549830585762134513367834224271789627386611231/15228514064561294634726631714270996680392149900994510736385233791872665600",
      "kind": "correlated_interval"
    },
    {
      "k": 58,
      "alo": 22,
      "ahi": 30,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/58",
        "1/20"
      ],
      "eta": "397937675987490008863790776275430222539283/1243152380086543567101487959822074271949098",
      "kind": "correlated_interval"
    },
    {
      "k": 59,
      "alo": 40,
      "ahi": 57,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/59",
        "1"
      ],
      "eta": "247841773829862965046198332824337847/90732978585111532523567914927363660",
      "kind": "correlated_interval"
    },
    {
      "k": 59,
      "alo": 31,
      "ahi": 39,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/59",
        "1/5"
      ],
      "eta": "1326776483140716496121817828707437429226518848556907290871995293406241885756911/732517845494746244770396223066058006334551223261453173676154243351574431677600",
      "kind": "correlated_interval"
    },
    {
      "k": 59,
      "alo": 22,
      "ahi": 30,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/59",
        "1/20"
      ],
      "eta": "255153003107860867427938175359210407202154/756300269897125435624518556472062552287925",
      "kind": "correlated_interval"
    },
    {
      "k": 60,
      "alo": 41,
      "ahi": 58,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/60",
        "1"
      ],
      "eta": "35725967330570308671383342587/12437506799803001375265166760",
      "kind": "correlated_interval"
    },
    {
      "k": 60,
      "alo": 32,
      "ahi": 40,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/60",
        "1"
      ],
      "eta": "35089150887266201258711598588704690118106290117091553592358266791/333081987697095535708335369306782495586587447790265014187873340400",
      "kind": "correlated_interval"
    },
    {
      "k": 60,
      "alo": 22,
      "ahi": 31,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/20",
        "1/20"
      ],
      "eta": "42054674192693672236425235725437322273379/158574394928059609027846156943742429628960",
      "kind": "correlated_interval"
    },
    {
      "k": 61,
      "alo": 41,
      "ahi": 59,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/61",
        "1"
      ],
      "eta": "52006737739227416597568574956859/20027212490437371570223521630000",
      "kind": "correlated_interval"
    },
    {
      "k": 61,
      "alo": 32,
      "ahi": 40,
      "parameters": [
        "4/5",
        "6/5",
        "1000",
        "20",
        "1/61",
        "1/5"
      ],
      "eta": "7168442001075356330299796178746551013044373918833628157110314499/3798495797556544405921266313906336166413155990480724282258560000",
      "kind": "correlated_interval"
    },
    {
      "k": 61,
      "alo": 22,
      "ahi": 31,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/61",
        "1/20"
      ],
      "eta": "142253870618256098690476771547506435576261/499705816072706357904257632314115462983900",
      "kind": "correlated_interval"
    },
    {
      "k": 62,
      "alo": 42,
      "ahi": 60,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/62",
        "1"
      ],
      "eta": "3141391369913935862758273926449816/1150219159452891872909546296606985",
      "kind": "correlated_interval"
    },
    {
      "k": 62,
      "alo": 33,
      "ahi": 41,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/62",
        "1"
      ],
      "eta": "684376811834147781031811102814854371056053683599894848691958/1335509844603751625954652479954488804818630256810063010480625",
      "kind": "correlated_interval"
    },
    {
      "k": 62,
      "alo": 23,
      "ahi": 32,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/62",
        "1/20"
      ],
      "eta": "1315479119935577670496453041362825862876917875203/2632467920977417339402667229601113920065990167668",
      "kind": "correlated_interval"
    },
    {
      "k": 63,
      "alo": 43,
      "ahi": 61,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/63",
        "1"
      ],
      "eta": "1532106923361632192226456327782933/535087408698180462998812174105290",
      "kind": "correlated_interval"
    },
    {
      "k": 63,
      "alo": 33,
      "ahi": 42,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/63",
        "1"
      ],
      "eta": "95938432949240994402849489147335112220929664431065319628816271/238889551122415164584368182844221200468684720659621353454290000",
      "kind": "correlated_interval"
    },
    {
      "k": 63,
      "alo": 23,
      "ahi": 32,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/21",
        "1/20"
      ],
      "eta": "147864747688271629825212935161955798350395160/291236137334833440613577980076426484892322607",
      "kind": "correlated_interval"
    },
    {
      "k": 64,
      "alo": 43,
      "ahi": 62,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/64",
        "1"
      ],
      "eta": "1278042228800989121901467463661/490539946946714666363962968480",
      "kind": "correlated_interval"
    },
    {
      "k": 64,
      "alo": 33,
      "ahi": 42,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/64",
        "1"
      ],
      "eta": "9429555570400608900772947602828453079090226582724954139511778711/32997336881861076908214734049010711566775387748435868963428776800",
      "kind": "correlated_interval"
    },
    {
      "k": 64,
      "alo": 23,
      "ahi": 32,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/64",
        "1/20"
      ],
      "eta": "744109233913842980149510902871614959/1445735533032352012089367088109007146",
      "kind": "correlated_interval"
    },
    {
      "k": 65,
      "alo": 44,
      "ahi": 63,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/65",
        "1"
      ],
      "eta": "548742788697323219590712190901/200882315660334249684401520640",
      "kind": "correlated_interval"
    },
    {
      "k": 65,
      "alo": 34,
      "ahi": 43,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/65",
        "1"
      ],
      "eta": "19354005876040928141465260065125990318719385435172055199/46069746486274623886503394378077863180808518572022169600",
      "kind": "correlated_interval"
    },
    {
      "k": 65,
      "alo": 23,
      "ahi": 33,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/65",
        "1/20"
      ],
      "eta": "26186040202450515391900165115181315780708551/57277225256006348265744462250609902106705920",
      "kind": "correlated_interval"
    },
    {
      "k": 66,
      "alo": 44,
      "ahi": 64,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/66",
        "1"
      ],
      "eta": "790456504291180799481407939567/317075761458837511494270099375",
      "kind": "correlated_interval"
    },
    {
      "k": 66,
      "alo": 34,
      "ahi": 43,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/66",
        "1"
      ],
      "eta": "844587371622110835967088888281442872233286772999278074659/2475017210915686119127805762747244789956454797203140060000",
      "kind": "correlated_interval"
    },
    {
      "k": 66,
      "alo": 23,
      "ahi": 33,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/22",
        "1/20"
      ],
      "eta": "9473259090030196302804558268691733401117641/20320928953134787659024077458492742686970400",
      "kind": "correlated_interval"
    },
    {
      "k": 67,
      "alo": 45,
      "ahi": 65,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/67",
        "1"
      ],
      "eta": "95322617655963324415831802675942161/36468824982145687634833585836106020",
      "kind": "correlated_interval"
    },
    {
      "k": 67,
      "alo": 34,
      "ahi": 44,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/67",
        "1"
      ],
      "eta": "23328788612404568027215744569294758766570737681085198930637631/94058951812694316327150385925623457557239741962913893940060000",
      "kind": "correlated_interval"
    },
    {
      "k": 67,
      "alo": 23,
      "ahi": 33,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/67",
        "1/20"
      ],
      "eta": "28441114373159349074673581821707316297230652/59978346614776871112447926954532820810469547",
      "kind": "correlated_interval"
    },
    {
      "k": 68,
      "alo": 45,
      "ahi": 66,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/68",
        "1"
      ],
      "eta": "4567250268750455738472263961070055/1909373568032414435019426536222528",
      "kind": "correlated_interval"
    },
    {
      "k": 68,
      "alo": 34,
      "ahi": 44,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/68",
        "1"
      ],
      "eta": "19433267943054855200009915594613023514203853130521856271/108160897110802179721548363589078013461490748316982610000",
      "kind": "correlated_interval"
    },
    {
      "k": 68,
      "alo": 23,
      "ahi": 33,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/68",
        "1/20"
      ],
      "eta": "59039419333121059357861894408856862865093882153/122659960482478896457906063888877075581691108772",
      "kind": "correlated_interval"
    },
    {
      "k": 69,
      "alo": 46,
      "ahi": 67,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/69",
        "1"
      ],
      "eta": "306411759125512873461992500255531577/122181793502900825846681291893885760",
      "kind": "correlated_interval"
    },
    {
      "k": 69,
      "alo": 35,
      "ahi": 45,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/69",
        "1"
      ],
      "eta": "115455598058311798425984891525047810106569930053173264779339/426228314570954847774236913304915501918883378534009929171440",
      "kind": "correlated_interval"
    },
    {
      "k": 69,
      "alo": 24,
      "ahi": 34,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/23",
        "1/20"
      ],
      "eta": "7022977329794895911584553750113729681035/10741144091766667073811856757954567009006",
      "kind": "correlated_interval"
    },
    {
      "k": 70,
      "alo": 47,
      "ahi": 68,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/70",
        "1"
      ],
      "eta": "12267248970855922184713468541723/4678515397533708046938730180275",
      "kind": "correlated_interval"
    },
    {
      "k": 70,
      "alo": 36,
      "ahi": 46,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/70",
        "1"
      ],
      "eta": "16320165176847300337550798230660183931535383773871848/45212994996391924320329346422734250926456418068195425",
      "kind": "correlated_interval"
    },
    {
      "k": 70,
      "alo": 24,
      "ahi": 35,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/70",
        "1/20"
      ],
      "eta": "40920116919890471043222595716626284381/67423373579344000231563876155129925030",
      "kind": "correlated_interval"
    },
    {
      "k": 71,
      "alo": 47,
      "ahi": 69,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/71",
        "1"
      ],
      "eta": "212380481277339417549243096594632/88045722697374026131771999919375",
      "kind": "correlated_interval"
    },
    {
      "k": 71,
      "alo": 36,
      "ahi": 46,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/71",
        "1"
      ],
      "eta": "260695654989400202202167438349193149521776197369648417059/892709774225338909034870701286647304312407205973171315000",
      "kind": "correlated_interval"
    },
    {
      "k": 71,
      "alo": 24,
      "ahi": 35,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/71",
        "1/20"
      ],
      "eta": "22837396929220031835446908735731210799811/37491722189502694596881224137944763000850",
      "kind": "correlated_interval"
    },
    {
      "k": 72,
      "alo": 48,
      "ahi": 70,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/72",
        "1"
      ],
      "eta": "8432997872207951914672816293936533/3344026461172364452554906229165080",
      "kind": "correlated_interval"
    },
    {
      "k": 72,
      "alo": 36,
      "ahi": 47,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/72",
        "1"
      ],
      "eta": "47000788923789940090507461540491706241345436063407956189551/223214327264874316353948656838273275684655157194032815740000",
      "kind": "correlated_interval"
    },
    {
      "k": 72,
      "alo": 24,
      "ahi": 35,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/24",
        "1/20"
      ],
      "eta": "13343505785366960600427064387020624142719661009/21840934546571674365090846512247905452731152160",
      "kind": "correlated_interval"
    },
    {
      "k": 73,
      "alo": 48,
      "ahi": 71,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/73",
        "1"
      ],
      "eta": "703838269120027437541399693994143/302664533497188504684332029136640",
      "kind": "correlated_interval"
    },
    {
      "k": 73,
      "alo": 36,
      "ahi": 47,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/73",
        "1"
      ],
      "eta": "24996520559970617206333321286578756723795775623810834755071/166577034775327808903566805453543095061471138536576942080000",
      "kind": "correlated_interval"
    },
    {
      "k": 73,
      "alo": 24,
      "ahi": 35,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/73",
        "1/20"
      ],
      "eta": "729875391486309534200624333443379167141847/1191843282684900018887653682141130834840960",
      "kind": "correlated_interval"
    },
    {
      "k": 74,
      "alo": 49,
      "ahi": 72,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/74",
        "1"
      ],
      "eta": "1129826493119025934153768916232341673/464781266762058993499239293116890115",
      "kind": "correlated_interval"
    },
    {
      "k": 74,
      "alo": 37,
      "ahi": 48,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/74",
        "1"
      ],
      "eta": "3701790199331255857027628670787800895172973389150095319266871/15900419367673386107655944971929986178701319100038066194105160",
      "kind": "correlated_interval"
    },
    {
      "k": 74,
      "alo": 24,
      "ahi": 36,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/74",
        "1/20"
      ],
      "eta": "1026080773538110432903589049008417758059061957/1792440204845797802132850001197131524177659737",
      "kind": "correlated_interval"
    },
    {
      "k": 75,
      "alo": 49,
      "ahi": 73,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/75",
        "1"
      ],
      "eta": "1731824895599027107015909436667/770844009094663856318635558100",
      "kind": "correlated_interval"
    },
    {
      "k": 75,
      "alo": 37,
      "ahi": 48,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/75",
        "1"
      ],
      "eta": "598049356892751858364375500819758930804093962401749/3442883263818795470324386614194811994606761522868125",
      "kind": "correlated_interval"
    },
    {
      "k": 75,
      "alo": 24,
      "ahi": 36,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/25",
        "1/20"
      ],
      "eta": "2799626888032511755738067260314879855361/4866861218123049200850547784799869976550",
      "kind": "correlated_interval"
    },
    {
      "k": 76,
      "alo": 50,
      "ahi": 74,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/76",
        "1"
      ],
      "eta": "3335971514264189521120585183/1420708354731617512784231250",
      "kind": "correlated_interval"
    },
    {
      "k": 76,
      "alo": 25,
      "ahi": 49,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/76",
        "1/20"
      ],
      "eta": "959514610682090196608667177847137073/17204502582016661645537026208289187500",
      "kind": "correlated_interval"
    },
    {
      "k": 77,
      "alo": 51,
      "ahi": 75,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/77",
        "1"
      ],
      "eta": "5703289237230885673321634033757317/8849760730384978538402733962787136",
      "kind": "correlated_interval"
    },
    {
      "k": 77,
      "alo": 25,
      "ahi": 50,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/77",
        "1/20"
      ],
      "eta": "184017919044254691149835279163877368582759401923/29839650541255444766273418562212472214578985780344",
      "kind": "correlated_interval"
    },
    {
      "k": 78,
      "alo": 51,
      "ahi": 76,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/78",
        "1"
      ],
      "eta": "1123651365988222582507757822763567/494451302156807545500610091747315",
      "kind": "correlated_interval"
    },
    {
      "k": 78,
      "alo": 25,
      "ahi": 50,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/26",
        "1/20"
      ],
      "eta": "1210419209412740428485204444991205332957251/25932371215344060319479384056961796031345525",
      "kind": "correlated_interval"
    },
    {
      "k": 79,
      "alo": 52,
      "ahi": 77,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/79",
        "1"
      ],
      "eta": "848737007015156472837523326707923/1480994740309142376156933152065800",
      "kind": "correlated_interval"
    },
    {
      "k": 79,
      "alo": 25,
      "ahi": 51,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/79",
        "1/20"
      ],
      "eta": "142871350379811291852286174162340753387372/352094816035507106597366128922995589820839439",
      "kind": "correlated_interval"
    },
    {
      "k": 80,
      "alo": 52,
      "ahi": 78,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/80",
        "1"
      ],
      "eta": "1200906867066458119376155157/3131484859976701267964227390",
      "kind": "correlated_interval"
    },
    {
      "k": 80,
      "alo": 25,
      "ahi": 51,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/80",
        "1/20"
      ],
      "eta": "931589000151251367691661762780614876493/23788737464268288641758323638601718451920",
      "kind": "correlated_interval"
    },
    {
      "k": 81,
      "alo": 53,
      "ahi": 79,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/81",
        "1"
      ],
      "eta": "65580737593478319205947421501/128863546996859229961944360000",
      "kind": "correlated_interval"
    },
    {
      "k": 81,
      "alo": 39,
      "ahi": 52,
      "parameters": [
        "33/20",
        "21/10",
        "1000",
        "50",
        "1/81",
        "1"
      ],
      "eta": "20268632016313401455552069122757102477911238872104121181269/234316361763770779461313879908284172298991453437192151040000",
      "kind": "correlated_interval"
    },
    {
      "k": 81,
      "alo": 25,
      "ahi": 38,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/27",
        "1/20"
      ],
      "eta": "7465472469405475364826617087515558845871487/10923726094900215942017259511701282395562240",
      "kind": "correlated_interval"
    },
    {
      "k": 82,
      "alo": 53,
      "ahi": 80,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/82",
        "1"
      ],
      "eta": "11534385752979752078127604735090271/34932142764758373648165137767705110",
      "kind": "correlated_interval"
    },
    {
      "k": 82,
      "alo": 25,
      "ahi": 52,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/82",
        "1/20"
      ],
      "eta": "5801583295309361052645844728732265832910936215/175986765284385417222437298500176338534644120766",
      "kind": "correlated_interval"
    },
    {
      "k": 83,
      "alo": 54,
      "ahi": 81,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/83",
        "1"
      ],
      "eta": "219771417572822560965433062126963689/487204506199548370521965593882054840",
      "kind": "correlated_interval"
    },
    {
      "k": 83,
      "alo": 26,
      "ahi": 53,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/83",
        "1/20"
      ],
      "eta": "1317342530365617550907518947903332266494531714/4930094087850241591187366766368803639990939225",
      "kind": "correlated_interval"
    },
    {
      "k": 84,
      "alo": 55,
      "ahi": 82,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/84",
        "1"
      ],
      "eta": "8633587122777036358782458691311383/15139647324255012915665525185895100",
      "kind": "correlated_interval"
    },
    {
      "k": 84,
      "alo": 26,
      "ahi": 54,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/28",
        "1/20"
      ],
      "eta": "6896299815017480986472208103107317824947454375/30152792712182845012164681568837099238609056008",
      "kind": "correlated_interval"
    },
    {
      "k": 85,
      "alo": 55,
      "ahi": 83,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/85",
        "1"
      ],
      "eta": "4283913871279151042519873399783/10740439840233875848191536823360",
      "kind": "correlated_interval"
    },
    {
      "k": 85,
      "alo": 26,
      "ahi": 54,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/85",
        "1/20"
      ],
      "eta": "40883540107034061453093409467353060512/161524200574280864388967985021889383325",
      "kind": "correlated_interval"
    },
    {
      "k": 86,
      "alo": 56,
      "ahi": 84,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/86",
        "1"
      ],
      "eta": "11964057414380879845516089269381728/23281519599827917931704494110848125",
      "kind": "correlated_interval"
    },
    {
      "k": 86,
      "alo": 26,
      "ahi": 55,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/86",
        "1/20"
      ],
      "eta": "42579494159037899328483619901313807754582591263/196329336186805838580497300533281549105699326200",
      "kind": "correlated_interval"
    },
    {
      "k": 87,
      "alo": 56,
      "ahi": 85,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/87",
        "1"
      ],
      "eta": "7170233288942416722913668949532495/20393455695805257707410361104677576",
      "kind": "correlated_interval"
    },
    {
      "k": 87,
      "alo": 26,
      "ahi": 55,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/29",
        "1/20"
      ],
      "eta": "229074692822432109877774404458132820416189294/952176609267934454640106287349588256919722889",
      "kind": "correlated_interval"
    },
    {
      "k": 88,
      "alo": 57,
      "ahi": 86,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/88",
        "1"
      ],
      "eta": "3932654750708147480194095215719/8499067852979939583853200350490",
      "kind": "correlated_interval"
    },
    {
      "k": 88,
      "alo": 26,
      "ahi": 56,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/88",
        "1/20"
      ],
      "eta": "51748645407424176778971338541091314487087096267/250730437147946433821494822221091566558948391920",
      "kind": "correlated_interval"
    },
    {
      "k": 89,
      "alo": 57,
      "ahi": 87,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/89",
        "1"
      ],
      "eta": "1001262059994570458566689108091903/3243003259351833353641063703931400",
      "kind": "correlated_interval"
    },
    {
      "k": 89,
      "alo": 26,
      "ahi": 56,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/89",
        "1/20"
      ],
      "eta": "735302383238881746873855051535443344286471585/3205265065401676535223182823184056157992609704",
      "kind": "correlated_interval"
    },
    {
      "k": 90,
      "alo": 58,
      "ahi": 88,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/90",
        "1"
      ],
      "eta": "28573834291898897785343518741966/68657031548665505097547657223205",
      "kind": "correlated_interval"
    },
    {
      "k": 90,
      "alo": 26,
      "ahi": 57,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/30",
        "1/20"
      ],
      "eta": "445772875271066537182914306946921802767/2261977666745550192080263445082888632850",
      "kind": "correlated_interval"
    },
    {
      "k": 91,
      "alo": 59,
      "ahi": 89,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/91",
        "1"
      ],
      "eta": "2076749373057122292906116974179091/3976510292256583604635431932340000",
      "kind": "correlated_interval"
    },
    {
      "k": 91,
      "alo": 27,
      "ahi": 58,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/91",
        "1/20"
      ],
      "eta": "25579154725304284260730916651449934311096/63543579174978877539316043194693349675025",
      "kind": "correlated_interval"
    },
    {
      "k": 92,
      "alo": 59,
      "ahi": 90,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/92",
        "1"
      ],
      "eta": "3847569988208818430875621248023375/10293417302528968852178846235840516",
      "kind": "correlated_interval"
    },
    {
      "k": 92,
      "alo": 27,
      "ahi": 58,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/92",
        "1/20"
      ],
      "eta": "378651846670469345022265971704523547708071699637/909488633947699362396522804259780773531827828492",
      "kind": "correlated_interval"
    },
    {
      "k": 93,
      "alo": 60,
      "ahi": 91,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/93",
        "1"
      ],
      "eta": "98133961843712651629956277506174761/205963726285488226138570585337100960",
      "kind": "correlated_interval"
    },
    {
      "k": 93,
      "alo": 27,
      "ahi": 59,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/31",
        "1/20"
      ],
      "eta": "4367724974417172738108340180851843979273239890935/11279898467045046565025355270942006751313027199048",
      "kind": "correlated_interval"
    },
    {
      "k": 94,
      "alo": 60,
      "ahi": 92,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/94",
        "1"
      ],
      "eta": "42094723878096178559362107921896/125616567626781931157385178417025",
      "kind": "correlated_interval"
    },
    {
      "k": 94,
      "alo": 27,
      "ahi": 59,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/94",
        "1/20"
      ],
      "eta": "78080347577424215857185085267106800627419437/194774071282164309479889193884045538674564420",
      "kind": "correlated_interval"
    },
    {
      "k": 95,
      "alo": 61,
      "ahi": 93,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/95",
        "1"
      ],
      "eta": "8558543109965217175170638279003/19694617322545860166029851013280",
      "kind": "correlated_interval"
    },
    {
      "k": 95,
      "alo": 27,
      "ahi": 60,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/95",
        "1/20"
      ],
      "eta": "28976029141142087454033393429147807217190060/77640153588204449342930259438601949239447351",
      "kind": "correlated_interval"
    },
    {
      "k": 96,
      "alo": 61,
      "ahi": 94,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/96",
        "1"
      ],
      "eta": "477738405323498262036439043406253/1593791057012338090964535236850000",
      "kind": "correlated_interval"
    },
    {
      "k": 96,
      "alo": 27,
      "ahi": 60,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/32",
        "1/20"
      ],
      "eta": "226630122336781195026043197920323254214290431/586034261823098608831036720744927252847826600",
      "kind": "correlated_interval"
    },
    {
      "k": 97,
      "alo": 62,
      "ahi": 95,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/97",
        "1"
      ],
      "eta": "11965445289497579174520987159414569/30203393835279434790170868512163840",
      "kind": "correlated_interval"
    },
    {
      "k": 97,
      "alo": 27,
      "ahi": 61,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/97",
        "1/20"
      ],
      "eta": "5939189280036961522493293348102007452138259399/16480170706319618354578102226887423691450597376",
      "kind": "correlated_interval"
    },
    {
      "k": 98,
      "alo": 62,
      "ahi": 96,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/98",
        "1"
      ],
      "eta": "128389163858053195819705442842214674/480155484361925571592079495392185315",
      "kind": "correlated_interval"
    },
    {
      "k": 98,
      "alo": 27,
      "ahi": 61,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/98",
        "1/20"
      ],
      "eta": "4373760610784022410037899499963770960467532867/11703396353193749436867775497580452702242227528",
      "kind": "correlated_interval"
    },
    {
      "k": 99,
      "alo": 63,
      "ahi": 97,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/99",
        "1"
      ],
      "eta": "224605759588163628964307941550733893/622321143313379760460565889675372000",
      "kind": "correlated_interval"
    },
    {
      "k": 99,
      "alo": 28,
      "ahi": 62,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/33",
        "1/20"
      ],
      "eta": "2796943669384357433261725178819590777093/5099406448168134241767054533523735846066",
      "kind": "correlated_interval"
    },
    {
      "k": 100,
      "alo": 64,
      "ahi": 98,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/100",
        "1"
      ],
      "eta": "128881687249080538915785179/284256932234432294947307850",
      "kind": "correlated_interval"
    },
    {
      "k": 100,
      "alo": 28,
      "ahi": 63,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/100",
        "1/20"
      ],
      "eta": "167558382778535431753756677996414149736907/319413116116299022316784572746816999298448",
      "kind": "correlated_interval"
    },
    {
      "k": 101,
      "alo": 64,
      "ahi": 99,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/101",
        "1"
      ],
      "eta": "12124658946221912767835397839857/36906980312891134823031541700000",
      "kind": "correlated_interval"
    },
    {
      "k": 101,
      "alo": 28,
      "ahi": 63,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/101",
        "1/20"
      ],
      "eta": "297647369215340034647281510150922037254441207/560177803678070460013433415691134134180950000",
      "kind": "correlated_interval"
    },
    {
      "k": 102,
      "alo": 65,
      "ahi": 100,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/102",
        "1"
      ],
      "eta": "7267959365843319386028786762437393/17374266435117427347575536950950985",
      "kind": "correlated_interval"
    },
    {
      "k": 102,
      "alo": 28,
      "ahi": 64,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/34",
        "1/20"
      ],
      "eta": "32377451089786341839973318045303741690812481634616/63671496585745442558577418484514927586268319853341",
      "kind": "correlated_interval"
    },
    {
      "k": 103,
      "alo": 65,
      "ahi": 101,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/103",
        "1"
      ],
      "eta": "5159421261114296128978412165207118133/17272794014644404684156084921504163680",
      "kind": "correlated_interval"
    },
    {
      "k": 103,
      "alo": 28,
      "ahi": 64,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/103",
        "1/20"
      ],
      "eta": "1970184868373179665192175822945424172866616731/3822515867025991161763375404172574511966989286",
      "kind": "correlated_interval"
    },
    {
      "k": 104,
      "alo": 66,
      "ahi": 102,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/104",
        "1"
      ],
      "eta": "14675912511703258701595099860933557/38025567499234365371768426403854950",
      "kind": "correlated_interval"
    },
    {
      "k": 104,
      "alo": 28,
      "ahi": 65,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/104",
        "1/20"
      ],
      "eta": "954091602907332657502350494536946288811434961295/1933069546180196578238419827168459362383397657024",
      "kind": "correlated_interval"
    },
    {
      "k": 105,
      "alo": 66,
      "ahi": 103,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/105",
        "1"
      ],
      "eta": "18175688959192151822164625625299/67013313414318899083570810375680",
      "kind": "correlated_interval"
    },
    {
      "k": 105,
      "alo": 28,
      "ahi": 65,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/35",
        "1/20"
      ],
      "eta": "264925236738153715370163306892533637890111/529234991779951238778656457324705182979520",
      "kind": "correlated_interval"
    },
    {
      "k": 106,
      "alo": 67,
      "ahi": 104,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/106",
        "1"
      ],
      "eta": "912667423779037269863524300905439/2563360591130561397180059404942500",
      "kind": "correlated_interval"
    },
    {
      "k": 106,
      "alo": 28,
      "ahi": 66,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/106",
        "1/20"
      ],
      "eta": "5999406262367809776469411352757843940228/12508159488975198994799424173153628087675",
      "kind": "correlated_interval"
    },
    {
      "k": 107,
      "alo": 68,
      "ahi": 105,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/107",
        "1"
      ],
      "eta": "18624619518983498771975494726075674811/42328345705708209132915286391217021960",
      "kind": "correlated_interval"
    },
    {
      "k": 107,
      "alo": 29,
      "ahi": 67,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/107",
        "1/20"
      ],
      "eta": "35789059614322626338099235121898039744970682305924/56130479280502609906370761292563119403742387278325",
      "kind": "correlated_interval"
    },
    {
      "k": 108,
      "alo": 68,
      "ahi": 106,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/108",
        "1"
      ],
      "eta": "27581917152035372916344402352625237/83993776507710396453796270587631170",
      "kind": "correlated_interval"
    },
    {
      "k": 108,
      "alo": 29,
      "ahi": 67,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/36",
        "1/20"
      ],
      "eta": "33691763400239437168987782280661431243227392618731/52683581382171584876131081111556539950511068933900",
      "kind": "correlated_interval"
    },
    {
      "k": 109,
      "alo": 69,
      "ahi": 107,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/109",
        "1"
      ],
      "eta": "69966004975784981753541129355579/170619058110136156480027788004800",
      "kind": "correlated_interval"
    },
    {
      "k": 109,
      "alo": 29,
      "ahi": 68,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/109",
        "1/20"
      ],
      "eta": "37172006778564659679212739579170479199370122835649/59920861167020287949754312716141307010732256008872",
      "kind": "correlated_interval"
    },
    {
      "k": 110,
      "alo": 69,
      "ahi": 108,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/110",
        "1"
      ],
      "eta": "2376832421554027537946436354807/7850488043536186095232388899850",
      "kind": "correlated_interval"
    },
    {
      "k": 110,
      "alo": 29,
      "ahi": 68,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/110",
        "1/20"
      ],
      "eta": "3983771865480364403102600483442507882760042086129/6398890985315503847824588133700571288832249696410",
      "kind": "correlated_interval"
    },
    {
      "k": 111,
      "alo": 70,
      "ahi": 109,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/111",
        "1"
      ],
      "eta": "8459851098342759330731865819197597/22129453801102486934850262637230200",
      "kind": "correlated_interval"
    },
    {
      "k": 111,
      "alo": 29,
      "ahi": 69,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/37",
        "1/20"
      ],
      "eta": "88076252315194809309754955432222023856396126744/145784140239109404073040192951876006907394892175",
      "kind": "correlated_interval"
    },
    {
      "k": 112,
      "alo": 70,
      "ahi": 110,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/112",
        "1"
      ],
      "eta": "28569297486494527060107979763009441/102394491522701452508245815315663120",
      "kind": "correlated_interval"
    },
    {
      "k": 112,
      "alo": 29,
      "ahi": 69,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/112",
        "1/20"
      ],
      "eta": "141752085926538169413852028984483802673291892489/233663682259950570094690991027373053480988739200",
      "kind": "correlated_interval"
    },
    {
      "k": 113,
      "alo": 71,
      "ahi": 111,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/113",
        "1"
      ],
      "eta": "488980602428276442440209551389078983/1371718141524980945889410829364831680",
      "kind": "correlated_interval"
    },
    {
      "k": 113,
      "alo": 29,
      "ahi": 70,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/113",
        "1/20"
      ],
      "eta": "7649806853843515709481753151611145845270258447/12989441621022256554722936476426846658109733120",
      "kind": "correlated_interval"
    },
    {
      "k": 114,
      "alo": 71,
      "ahi": 112,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/114",
        "1"
      ],
      "eta": "37414720339430300742726262712242289/145599133442141115918431161380494700",
      "kind": "correlated_interval"
    },
    {
      "k": 114,
      "alo": 29,
      "ahi": 70,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/38",
        "1/20"
      ],
      "eta": "625686203983500920561416669447336416065903696828/1057510424148586526647893972353234284408615284451",
      "kind": "correlated_interval"
    },
    {
      "k": 115,
      "alo": 72,
      "ahi": 113,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/115",
        "1"
      ],
      "eta": "647746888985267831223502417079/1948355724800520868976342288520",
      "kind": "correlated_interval"
    },
    {
      "k": 115,
      "alo": 29,
      "ahi": 71,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/115",
        "1/20"
      ],
      "eta": "3107233229756910420895798128583260253456656872/5407832534388946743270976767977996064970953945",
      "kind": "correlated_interval"
    },
    {
      "k": 116,
      "alo": 73,
      "ahi": 114,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/116",
        "1"
      ],
      "eta": "41921357638132371891922821957436111/102933784631568775225436023675857500",
      "kind": "correlated_interval"
    },
    {
      "k": 116,
      "alo": 30,
      "ahi": 72,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/116",
        "1/20"
      ],
      "eta": "6640071379390558569910716469567304771023977415733/9296087396292157275781122076524580529205353696200",
      "kind": "correlated_interval"
    },
    {
      "k": 117,
      "alo": 73,
      "ahi": 115,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/117",
        "1"
      ],
      "eta": "569894315974736660430491610528052531/1837798464595361150341355713361962560",
      "kind": "correlated_interval"
    },
    {
      "k": 117,
      "alo": 30,
      "ahi": 72,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/39",
        "1/20"
      ],
      "eta": "12183714447181411186050727260356381362070358413075/17085048547357440000061558896152617461940452375213",
      "kind": "correlated_interval"
    },
    {
      "k": 118,
      "alo": 74,
      "ahi": 116,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/118",
        "1"
      ],
      "eta": "9770930920846261628669458403758828/25508353007073352401835765161890355",
      "kind": "correlated_interval"
    },
    {
      "k": 118,
      "alo": 30,
      "ahi": 73,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/118",
        "1/20"
      ],
      "eta": "264206104744106930968513306321697860526838642959683/378846679465663671996338043156807911414803181772840",
      "kind": "correlated_interval"
    },
    {
      "k": 119,
      "alo": 74,
      "ahi": 117,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/119",
        "1"
      ],
      "eta": "50648222405285269077519812177868293401/175099982456259083890767055681003937400",
      "kind": "correlated_interval"
    },
    {
      "k": 119,
      "alo": 30,
      "ahi": 73,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/119",
        "1/20"
      ],
      "eta": "6849059586279432266510201088133351251307110944887/9832176290577614131972898334805981071723380010302",
      "kind": "correlated_interval"
    },
    {
      "k": 120,
      "alo": 75,
      "ahi": 118,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/120",
        "1"
      ],
      "eta": "14000066941313352103048042803515/38842718244161149989886175943528",
      "kind": "correlated_interval"
    },
    {
      "k": 120,
      "alo": 30,
      "ahi": 74,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/40",
        "1/20"
      ],
      "eta": "172786123311513518079570195133903652359217251/253572856814910741122261552603219663228378640",
      "kind": "correlated_interval"
    },
    {
      "k": 121,
      "alo": 75,
      "ahi": 119,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/121",
        "1"
      ],
      "eta": "337199437753941139260345700283/1249774840338437750150818719000",
      "kind": "correlated_interval"
    },
    {
      "k": 121,
      "alo": 30,
      "ahi": 74,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/121",
        "1/20"
      ],
      "eta": "27328355755548604889360979102083957570093/40133417135925147949315036034121694870800",
      "kind": "correlated_interval"
    },
    {
      "k": 122,
      "alo": 76,
      "ahi": 120,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/122",
        "1"
      ],
      "eta": "456365942390625788839110918097209988/1345086485571599125462298520593861927",
      "kind": "correlated_interval"
    },
    {
      "k": 122,
      "alo": 30,
      "ahi": 75,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/122",
        "1/20"
      ],
      "eta": "22489037899133669168622812675440409283658777045367183/33754682858823381158421049909134462857637376086235654",
      "kind": "correlated_interval"
    },
    {
      "k": 123,
      "alo": 76,
      "ahi": 121,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/123",
        "1"
      ],
      "eta": "68457708017405088319777369095464866747/272033581172401981055862758099106709320",
      "kind": "correlated_interval"
    },
    {
      "k": 123,
      "alo": 30,
      "ahi": 75,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/41",
        "1/20"
      ],
      "eta": "6749972141196229750183835653735765358900525932918/10133870925883847788335403274928375818143674261645",
      "kind": "correlated_interval"
    },
    {
      "k": 124,
      "alo": 77,
      "ahi": 122,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/124",
        "1"
      ],
      "eta": "2001624016085528503113767455256326087/6264928932917487029959197968014756500",
      "kind": "correlated_interval"
    },
    {
      "k": 124,
      "alo": 30,
      "ahi": 76,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/124",
        "1/20"
      ],
      "eta": "118780587385156518819237144082772116260090227/182216931080157153562490343193356139451468544",
      "kind": "correlated_interval"
    },
    {
      "k": 125,
      "alo": 78,
      "ahi": 123,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/125",
        "1"
      ],
      "eta": "6851895761752818344046099089/17714626243792390190681126800",
      "kind": "correlated_interval"
    },
    {
      "k": 125,
      "alo": 31,
      "ahi": 77,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/125",
        "1/20"
      ],
      "eta": "58113648520007865728656602076667009617361/74789650652378708878287127592281529971000",
      "kind": "correlated_interval"
    },
    {
      "k": 126,
      "alo": 78,
      "ahi": 124,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/126",
        "1"
      ],
      "eta": "44803664430927866635482802495654696/148866591774801000912139147724296875",
      "kind": "correlated_interval"
    },
    {
      "k": 126,
      "alo": 31,
      "ahi": 77,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/42",
        "1/20"
      ],
      "eta": "148636831431210242304142140572224665227422756777769/192086935030014740145133646605936669603847554687500",
      "kind": "correlated_interval"
    },
    {
      "k": 127,
      "alo": 79,
      "ahi": 125,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/127",
        "1"
      ],
      "eta": "2229783418564240977450552798857168561/6080317318555732835272966798198670112",
      "kind": "correlated_interval"
    },
    {
      "k": 127,
      "alo": 31,
      "ahi": 78,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/127",
        "1/20"
      ],
      "eta": "213780704713144385618846170743204581217523398208/281052988660007699495425110209981876622077271267",
      "kind": "correlated_interval"
    },
    {
      "k": 128,
      "alo": 79,
      "ahi": 126,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/128",
        "1"
      ],
      "eta": "10593296554674073340448964631544149/37353566161356388555558711323766240",
      "kind": "correlated_interval"
    },
    {
      "k": 128,
      "alo": 31,
      "ahi": 78,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/128",
        "1/20"
      ],
      "eta": "720962314088415467712872681960590111311797914841/951395890097688473083805819655418398313415863840",
      "kind": "correlated_interval"
    },
    {
      "k": 129,
      "alo": 80,
      "ahi": 127,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/129",
        "1"
      ],
      "eta": "1192345826889366744031792850738711/3427533949476551738548387027353600",
      "kind": "correlated_interval"
    },
    {
      "k": 129,
      "alo": 31,
      "ahi": 79,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/43",
        "1/20"
      ],
      "eta": "7683139244651982968954739148487155361198672971225/10312488033961454886213562394773655195674736590848",
      "kind": "correlated_interval"
    },
    {
      "k": 130,
      "alo": 80,
      "ahi": 128,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/130",
        "1"
      ],
      "eta": "804329385096239393774344148371736/3009072397542050157536082298272345",
      "kind": "correlated_interval"
    },
    {
      "k": 130,
      "alo": 31,
      "ahi": 79,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/130",
        "1/20"
      ],
      "eta": "31736562399276439322333022624434241944880243737/42740847041377438139992669582286241837464786160",
      "kind": "correlated_interval"
    },
    {
      "k": 131,
      "alo": 81,
      "ahi": 129,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/131",
        "1"
      ],
      "eta": "1820507718599151692784011893495605529/5514051488399291103363172148522020000",
      "kind": "correlated_interval"
    },
    {
      "k": 131,
      "alo": 31,
      "ahi": 80,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/131",
        "1/20"
      ],
      "eta": "5197907380748846315135235873507543198946054008423752/7118990508360501583194859446508393233615835657461325",
      "kind": "correlated_interval"
    },
    {
      "k": 132,
      "alo": 81,
      "ahi": 130,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/132",
        "1"
      ],
      "eta": "2177535808799924062943205786777380249/8640827059988108188748762522821763412",
      "kind": "correlated_interval"
    },
    {
      "k": 132,
      "alo": 31,
      "ahi": 80,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/44",
        "1/20"
      ],
      "eta": "2857045995725349641660890480381095529641703750638477/3924669243911348358826751491429769309417331738861988",
      "kind": "correlated_interval"
    },
    {
      "k": 133,
      "alo": 82,
      "ahi": 131,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/133",
        "1"
      ],
      "eta": "65221283052266504987953178311940809/208045238977009913885672987620801440",
      "kind": "correlated_interval"
    },
    {
      "k": 133,
      "alo": 31,
      "ahi": 81,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/133",
        "1/20"
      ],
      "eta": "125819567692483393353471168949398412218612265887443/175741340909655939612197419599999450596877470524200",
      "kind": "correlated_interval"
    },
    {
      "k": 134,
      "alo": 83,
      "ahi": 132,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/134",
        "1"
      ],
      "eta": "38982789007112708165133930347267737517/104082567268133037838804508062225853025",
      "kind": "correlated_interval"
    },
    {
      "k": 134,
      "alo": 32,
      "ahi": 82,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/134",
        "1/20"
      ],
      "eta": "108536362444065448725665006103470260029911461077279/130883608819785030036044724659870488195007691268076",
      "kind": "correlated_interval"
    },
    {
      "k": 135,
      "alo": 83,
      "ahi": 133,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/135",
        "1"
      ],
      "eta": "3920708324598998321918565519699419/13165052083929970773342649260524640",
      "kind": "correlated_interval"
    },
    {
      "k": 135,
      "alo": 32,
      "ahi": 82,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/45",
        "1/20"
      ],
      "eta": "21175100537509835886905534995605123107568757/25678365683320408395306134025463375641537414",
      "kind": "correlated_interval"
    },
    {
      "k": 136,
      "alo": 84,
      "ahi": 134,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/136",
        "1"
      ],
      "eta": "4571990858952043081257883724969/12786733977223928530899693138750",
      "kind": "correlated_interval"
    },
    {
      "k": 136,
      "alo": 32,
      "ahi": 83,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/136",
        "1/20"
      ],
      "eta": "57405061610540591810928102973843808771252573189093/70570634317014047246916326728543856199380178175200",
      "kind": "correlated_interval"
    },
    {
      "k": 137,
      "alo": 84,
      "ahi": 135,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/137",
        "1"
      ],
      "eta": "165934262831176627621303093050348151/586260645348837701350575737734197248",
      "kind": "correlated_interval"
    },
    {
      "k": 137,
      "alo": 32,
      "ahi": 83,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/137",
        "1/20"
      ],
      "eta": "55660944210950929982497723929212327949023404078299/68786320505609097684778542003664763841357998728664",
      "kind": "correlated_interval"
    },
    {
      "k": 138,
      "alo": 85,
      "ahi": 136,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/138",
        "1"
      ],
      "eta": "105160423446628772123278274101550049493/307904320445985615885686209730404008330",
      "kind": "correlated_interval"
    },
    {
      "k": 138,
      "alo": 32,
      "ahi": 84,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/46",
        "1/20"
      ],
      "eta": "414476759973411393478352221801987422524019180149111/519199837140052646071848107854687150269571382126733",
      "kind": "correlated_interval"
    },
    {
      "k": 139,
      "alo": 85,
      "ahi": 137,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/139",
        "1"
      ],
      "eta": "244853159955173452403633294877618276559/909852787788162077192248820874140719200",
      "kind": "correlated_interval"
    },
    {
      "k": 139,
      "alo": 32,
      "ahi": 84,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/139",
        "1/20"
      ],
      "eta": "9935870309438914291372106639857755079706388273781/12507491296143029096744776824115025933256185980230",
      "kind": "correlated_interval"
    },
    {
      "k": 140,
      "alo": 86,
      "ahi": 138,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/140",
        "1"
      ],
      "eta": "973591791050830867304068883967539/2982741557655412479003636224774640",
      "kind": "correlated_interval"
    },
    {
      "k": 140,
      "alo": 32,
      "ahi": 85,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/140",
        "1/20"
      ],
      "eta": "347787465370342150633954549078512840953583633273309/443725030699174640002520973235952926170178600485560",
      "kind": "correlated_interval"
    },
    {
      "k": 141,
      "alo": 86,
      "ahi": 139,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/141",
        "1"
      ],
      "eta": "4888697575713766780887284230965197/19098097624840364131664697699210000",
      "kind": "correlated_interval"
    },
    {
      "k": 141,
      "alo": 32,
      "ahi": 85,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/47",
        "1/20"
      ],
      "eta": "3580615483492337529331075920806940840396057177/4589295164906047117240338731808187354399745300",
      "kind": "correlated_interval"
    },
    {
      "k": 142,
      "alo": 87,
      "ahi": 140,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/142",
        "1"
      ],
      "eta": "2920553753629801126469602612100086/9357308214949951613505693162167085",
      "kind": "correlated_interval"
    },
    {
      "k": 142,
      "alo": 32,
      "ahi": 86,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/142",
        "1/20"
      ],
      "eta": "58864832043277775543654088765093607157256377508476759/76460053852432312708712317465572585004387695396660306",
      "kind": "correlated_interval"
    },
    {
      "k": 143,
      "alo": 87,
      "ahi": 141,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/143",
        "1"
      ],
      "eta": "29370596908246776649599654427789672223/120578044055874328708708280855747872480",
      "kind": "correlated_interval"
    },
    {
      "k": 143,
      "alo": 32,
      "ahi": 86,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/143",
        "1/20"
      ],
      "eta": "2375531324219956757693646281960568493153889189092419/3098788253623740469604969266046724565610603959307834",
      "kind": "correlated_interval"
    },
    {
      "k": 144,
      "alo": 88,
      "ahi": 142,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/144",
        "1"
      ],
      "eta": "67875872885413183030321674102257/227313464136992101489423406046300",
      "kind": "correlated_interval"
    },
    {
      "k": 144,
      "alo": 33,
      "ahi": 87,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/48",
        "1/20"
      ],
      "eta": "51745345214837890280777935748298365460886823/59628911470540580535307288587704377187115984",
      "kind": "correlated_interval"
    },
    {
      "k": 145,
      "alo": 89,
      "ahi": 143,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/145",
        "1"
      ],
      "eta": "92733843883978050519996283108789/262507489300924483076299724437440",
      "kind": "correlated_interval"
    },
    {
      "k": 145,
      "alo": 33,
      "ahi": 88,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/145",
        "1/20"
      ],
      "eta": "22179559115426179599856795932164220319574857753/25845806187894091507519886990020199622963600000",
      "kind": "correlated_interval"
    },
    {
      "k": 146,
      "alo": 89,
      "ahi": 144,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/146",
        "1"
      ],
      "eta": "7444921910753387524496613660804006967/26048081110651839906067957517022791250",
      "kind": "correlated_interval"
    },
    {
      "k": 146,
      "alo": 33,
      "ahi": 88,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/146",
        "1/20"
      ],
      "eta": "921098177993030802810211024754325518141331275396627/1079932564430211088718299855998687658840639494227650",
      "kind": "correlated_interval"
    },
    {
      "k": 147,
      "alo": 90,
      "ahi": 145,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/147",
        "1"
      ],
      "eta": "137429162357109298167043634207762387689/404904850146125077542802292466266302680",
      "kind": "correlated_interval"
    },
    {
      "k": 147,
      "alo": 33,
      "ahi": 89,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/49",
        "1/20"
      ],
      "eta": "4369713905395947434496548583819955399153141620459724/5180377401909400798245285313127185610983780102516569",
      "kind": "correlated_interval"
    },
    {
      "k": 148,
      "alo": 90,
      "ahi": 146,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/148",
        "1"
      ],
      "eta": "12204826560762340608918222041791723/44590198261313537887066966046056180",
      "kind": "correlated_interval"
    },
    {
      "k": 148,
      "alo": 33,
      "ahi": 89,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/148",
        "1/20"
      ],
      "eta": "76452833038435598613351147296338289781870227819/91164604961507421278481276689068280981332995864",
      "kind": "correlated_interval"
    },
    {
      "k": 149,
      "alo": 91,
      "ahi": 147,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/149",
        "1"
      ],
      "eta": "92220439230294200586859424519819253623/282642962278073142321696060526379560000",
      "kind": "correlated_interval"
    },
    {
      "k": 149,
      "alo": 33,
      "ahi": 90,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/149",
        "1/20"
      ],
      "eta": "134121140978902641290538734903113845279555801509383/161701863485509238956021854508237806143191338465368",
      "kind": "correlated_interval"
    },
    {
      "k": 150,
      "alo": 91,
      "ahi": 148,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/150",
        "1"
      ],
      "eta": "62590561249594520426976877451467/238670821916288637340598154725925",
      "kind": "correlated_interval"
    },
    {
      "k": 150,
      "alo": 33,
      "ahi": 90,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/50",
        "1/20"
      ],
      "eta": "150407874080663304945207015630603351026601919519/182342618520880739872034312744133798888621402525",
      "kind": "correlated_interval"
    },
    {
      "k": 151,
      "alo": 92,
      "ahi": 149,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/151",
        "1"
      ],
      "eta": "677641459334988869149118310300217831/2159327190652294068828802498460625000",
      "kind": "correlated_interval"
    },
    {
      "k": 151,
      "alo": 33,
      "ahi": 91,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/151",
        "1/20"
      ],
      "eta": "11255798074905308323001588556781721115089834428/13795826014934882073741201812741367601568184375",
      "kind": "correlated_interval"
    },
    {
      "k": 152,
      "alo": 92,
      "ahi": 150,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/152",
        "1"
      ],
      "eta": "229767101045646864021843372832250869/914019198522249652844218062855798990",
      "kind": "correlated_interval"
    },
    {
      "k": 152,
      "alo": 33,
      "ahi": 91,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/152",
        "1/20"
      ],
      "eta": "25284643490085902855594320891222598363826665059549807/31153597659590552123909384843945314564331410623499232",
      "kind": "correlated_interval"
    },
    {
      "k": 153,
      "alo": 93,
      "ahi": 151,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/153",
        "1"
      ],
      "eta": "22750996714686930908067752312705018413/75335732656793805006316617070650241680",
      "kind": "correlated_interval"
    },
    {
      "k": 153,
      "alo": 33,
      "ahi": 92,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/51",
        "1/20"
      ],
      "eta": "228749772931976277561876185799790831503238959393455/284928384209975080527437547446237646677849296168032",
      "kind": "correlated_interval"
    },
    {
      "k": 154,
      "alo": 94,
      "ahi": 152,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/154",
        "1"
      ],
      "eta": "17048132934863193509577443595468885622/48389790598874335514203560873799800075",
      "kind": "correlated_interval"
    },
    {
      "k": 154,
      "alo": 34,
      "ahi": 93,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/154",
        "1/20"
      ],
      "eta": "8367939236985247880140676710197433126497563/9334333999200401574503389428775596428100114",
      "kind": "correlated_interval"
    },
    {
      "k": 155,
      "alo": 94,
      "ahi": 153,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/155",
        "1"
      ],
      "eta": "1015221301098765221629095230143319/3491578197198684228892427068860424",
      "kind": "correlated_interval"
    },
    {
      "k": 155,
      "alo": 34,
      "ahi": 93,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/155",
        "1/20"
      ],
      "eta": "3878687087349380812064858922630247658036152054/4355282689476069695703192748812899075656543115",
      "kind": "correlated_interval"
    },
    {
      "k": 156,
      "alo": 95,
      "ahi": 154,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/156",
        "1"
      ],
      "eta": "2604796646306651516236247764348381/7657596533902171641961516921171500",
      "kind": "correlated_interval"
    },
    {
      "k": 156,
      "alo": 34,
      "ahi": 94,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/52",
        "1/20"
      ],
      "eta": "67814129740764958538401516027892870434272923307393/76856463571185051889014796337216385455817349470800",
      "kind": "correlated_interval"
    },
    {
      "k": 157,
      "alo": 95,
      "ahi": 155,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/157",
        "1"
      ],
      "eta": "1741689819346707872055324121483612799/6218335883850720337315613136182950080",
      "kind": "correlated_interval"
    },
    {
      "k": 157,
      "alo": 34,
      "ahi": 94,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/157",
        "1/20"
      ],
      "eta": "75506182499233303940791817449933770157777940894513/86118307328696453976035800576680014248533227503035",
      "kind": "correlated_interval"
    },
    {
      "k": 158,
      "alo": 96,
      "ahi": 156,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/158",
        "1"
      ],
      "eta": "201134401091888380280454083389218497536/612101298040914032259360204417602313635",
      "kind": "correlated_interval"
    },
    {
      "k": 158,
      "alo": 34,
      "ahi": 95,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/158",
        "1/20"
      ],
      "eta": "5809486561322232265079372949814282542412155856879059923/6687389067803852380584213389943404207979171674467862500",
      "kind": "correlated_interval"
    },
    {
      "k": 159,
      "alo": 96,
      "ahi": 157,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/159",
        "1"
      ],
      "eta": "2168068907566358605091947975054029624301/8031632926046653814741736903509094586200",
      "kind": "correlated_interval"
    },
    {
      "k": 159,
      "alo": 34,
      "ahi": 95,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/53",
        "1/20"
      ],
      "eta": "41098590956388681937370660767735792251429312952974/47597966692820627366915315571396507841103423312423",
      "kind": "correlated_interval"
    },
    {
      "k": 160,
      "alo": 97,
      "ahi": 158,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/160",
        "1"
      ],
      "eta": "45940657215385891743130161294311/144654739932642082790555387098224",
      "kind": "correlated_interval"
    },
    {
      "k": 160,
      "alo": 34,
      "ahi": 96,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/160",
        "1/20"
      ],
      "eta": "1811328619858267059062759157465298649592748379/2117106615939002385417106814238600544194481560",
      "kind": "correlated_interval"
    },
    {
      "k": 161,
      "alo": 97,
      "ahi": 159,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/161",
        "1"
      ],
      "eta": "1359870621817134792424612926087513/5224489713257498099787020233360000",
      "kind": "correlated_interval"
    },
    {
      "k": 161,
      "alo": 34,
      "ahi": 96,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/161",
        "1/20"
      ],
      "eta": "39484597782323568006878859229939263800710099601/46420454273798659263509818113079072712115260800",
      "kind": "correlated_interval"
    },
    {
      "k": 162,
      "alo": 98,
      "ahi": 160,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/162",
        "1"
      ],
      "eta": "8607029540183175423300217395816662/28026637119024547743211463676081495",
      "kind": "correlated_interval"
    },
    {
      "k": 162,
      "alo": 34,
      "ahi": 97,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/54",
        "1/20"
      ],
      "eta": "203535879070607427749830656251771321238971936191261/241482480375826877190300714500989592277787442554770",
      "kind": "correlated_interval"
    },
    {
      "k": 163,
      "alo": 98,
      "ahi": 161,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/163",
        "1"
      ],
      "eta": "311490313649588421893337434947498281863/1240501396435804211814750893247346389480",
      "kind": "correlated_interval"
    },
    {
      "k": 163,
      "alo": 34,
      "ahi": 97,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/163",
        "1/20"
      ],
      "eta": "152857000134116444593719126257282645865685539025521902/182374139467503743973011679719134181767654801179006345",
      "kind": "correlated_interval"
    },
    {
      "k": 164,
      "alo": 35,
      "ahi": 162,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/164",
        "1/20"
      ],
      "eta": "185839353572623022305753711747525699/223183513083193265398309011454709500",
      "kind": "correlated_interval"
    },
    {
      "k": 165,
      "alo": 35,
      "ahi": 163,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/55",
        "1/20"
      ],
      "eta": "44580657408054533374066404251821/53720869836815458761498857000235",
      "kind": "correlated_interval"
    },
    {
      "k": 166,
      "alo": 35,
      "ahi": 164,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/166",
        "1/20"
      ],
      "eta": "32578164744490372424372742901/39388692451806392564010872940",
      "kind": "correlated_interval"
    },
    {
      "k": 167,
      "alo": 35,
      "ahi": 165,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/167",
        "1/20"
      ],
      "eta": "56886537114104214152958445493882354842789816645314892/74347369477810930209464046440922318682975105485698211",
      "kind": "correlated_interval"
    },
    {
      "k": 168,
      "alo": 35,
      "ahi": 166,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/56",
        "1/20"
      ],
      "eta": "20991595490426976063900480871736960143945891579/36526314897139199068619196754020231449507155920",
      "kind": "correlated_interval"
    },
    {
      "k": 169,
      "alo": 35,
      "ahi": 167,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/169",
        "1/20"
      ],
      "eta": "349214518599056668825450211413515959922481/918780462983853007023878165481026338289088",
      "kind": "correlated_interval"
    },
    {
      "k": 170,
      "alo": 35,
      "ahi": 168,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/170",
        "1/20"
      ],
      "eta": "300954410782207685816907239245409234783182778442163/1661184329936966575818107818330494355916601544100880",
      "kind": "correlated_interval"
    },
    {
      "k": 171,
      "alo": 103,
      "ahi": 169,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/171",
        "1"
      ],
      "eta": "27498189428594843864772449361625059851/87765399159032192292055496327236020000",
      "kind": "correlated_interval"
    },
    {
      "k": 171,
      "alo": 35,
      "ahi": 102,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/57",
        "1/20"
      ],
      "eta": "18302260390398952576286015761304139479783029256/20850436910371667521002279797728473972809204475",
      "kind": "correlated_interval"
    },
    {
      "k": 172,
      "alo": 103,
      "ahi": 170,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/172",
        "1"
      ],
      "eta": "41105637284284318647505428318807064309/157179089330214652739743334057781698940",
      "kind": "correlated_interval"
    },
    {
      "k": 172,
      "alo": 35,
      "ahi": 102,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/172",
        "1/20"
      ],
      "eta": "422059290954049154528017395105517936891588912000463065/483700679528936923389266399096014772366638604386571052",
      "kind": "correlated_interval"
    },
    {
      "k": 173,
      "alo": 104,
      "ahi": 171,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/173",
        "1"
      ],
      "eta": "33035374722224221964589797995329360743/108554153422417983162551285781568397280",
      "kind": "correlated_interval"
    },
    {
      "k": 173,
      "alo": 35,
      "ahi": 103,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/173",
        "1/20"
      ],
      "eta": "1319772330055614766406829609614403814407160390996231743/1524292822963109798063060604493445086746666272008792520",
      "kind": "correlated_interval"
    },
    {
      "k": 174,
      "alo": 104,
      "ahi": 172,
      "parameters": [
        "19/10",
        "29/10",
        "1000",
        "100",
        "1/174",
        "1"
      ],
      "eta": "20646596180527118888371034654520131824/81412179524660352007061935816286147625",
      "kind": "correlated_interval"
    },
    {
      "k": 174,
      "alo": 35,
      "ahi": 103,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/58",
        "1/20"
      ],
      "eta": "40534357042393113435031224892818821456434873375913413/47086466287707672856979451242443059742593453518840388",
      "kind": "correlated_interval"
    },
    {
      "k": 175,
      "alo": 36,
      "ahi": 173,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/175",
        "1/20"
      ],
      "eta": "3178094694029655474674652145337/3871334367712279807858502244450",
      "kind": "correlated_interval"
    },
    {
      "k": 176,
      "alo": 36,
      "ahi": 174,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/176",
        "1/20"
      ],
      "eta": "1317127966969118987334805524363749/1609243619248525193608955122381000",
      "kind": "correlated_interval"
    },
    {
      "k": 177,
      "alo": 36,
      "ahi": 175,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/59",
        "1/20"
      ],
      "eta": "81867667669604103766416946526803/100319768201071473460142819844608",
      "kind": "correlated_interval"
    },
    {
      "k": 178,
      "alo": 36,
      "ahi": 176,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/178",
        "1/20"
      ],
      "eta": "196889772368966034965897385740123146/241968161478605857109826517764461115",
      "kind": "correlated_interval"
    },
    {
      "k": 179,
      "alo": 36,
      "ahi": 177,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/179",
        "1/20"
      ],
      "eta": "28526987971187399997508633661229755/35158716834245939397322701338952934",
      "kind": "correlated_interval"
    },
    {
      "k": 180,
      "alo": 36,
      "ahi": 178,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/60",
        "1/20"
      ],
      "eta": "3264537178701663920780905558757051/4034801535552986509401382593917280",
      "kind": "correlated_interval"
    },
    {
      "k": 181,
      "alo": 36,
      "ahi": 179,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/181",
        "1/20"
      ],
      "eta": "84419598305232185357853459455/104628281045802921157494170124",
      "kind": "correlated_interval"
    },
    {
      "k": 182,
      "alo": 36,
      "ahi": 180,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/182",
        "1/20"
      ],
      "eta": "703748525480778810211180417905823105/874602465131552392692459440932356044",
      "kind": "correlated_interval"
    },
    {
      "k": 183,
      "alo": 36,
      "ahi": 181,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/61",
        "1/20"
      ],
      "eta": "215827012631411568011380224136403/268948341485970180065135646452820",
      "kind": "correlated_interval"
    },
    {
      "k": 184,
      "alo": 36,
      "ahi": 182,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/184",
        "1/20"
      ],
      "eta": "854972380892094911837250293612171/1068237559458111401262840758984208",
      "kind": "correlated_interval"
    },
    {
      "k": 185,
      "alo": 36,
      "ahi": 183,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/185",
        "1/20"
      ],
      "eta": "5846201731740601436841788819941/7323612961921078696292790944000",
      "kind": "correlated_interval"
    },
    {
      "k": 186,
      "alo": 37,
      "ahi": 184,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/62",
        "1/20"
      ],
      "eta": "15294205978351949146944682273316/18852535438467058507194642117575",
      "kind": "correlated_interval"
    },
    {
      "k": 187,
      "alo": 37,
      "ahi": 185,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/187",
        "1/20"
      ],
      "eta": "1120213849775519190547412102984928889/1384531618094358594874920029429595960",
      "kind": "correlated_interval"
    },
    {
      "k": 188,
      "alo": 37,
      "ahi": 186,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/188",
        "1/20"
      ],
      "eta": "269609519900544224420578719976544149/334102510547279992896301217342494358",
      "kind": "correlated_interval"
    },
    {
      "k": 189,
      "alo": 37,
      "ahi": 187,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/63",
        "1/20"
      ],
      "eta": "57717059476558194625186026742301/71709230281301691698607511765857",
      "kind": "correlated_interval"
    },
    {
      "k": 190,
      "alo": 37,
      "ahi": 188,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/190",
        "1/20"
      ],
      "eta": "16477227537659033551292133626927/20524161435107250541479801865650",
      "kind": "correlated_interval"
    },
    {
      "k": 191,
      "alo": 37,
      "ahi": 189,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/191",
        "1/20"
      ],
      "eta": "263452622864244371095555323346009673/328986890018361861611319190967103400",
      "kind": "correlated_interval"
    },
    {
      "k": 192,
      "alo": 37,
      "ahi": 190,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/64",
        "1/20"
      ],
      "eta": "581663747526823870727204026519253/728161131991457601179046239590720",
      "kind": "correlated_interval"
    },
    {
      "k": 193,
      "alo": 37,
      "ahi": 191,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/193",
        "1/20"
      ],
      "eta": "6183966800082510641155612623194103/7760451781495813354267485167442944",
      "kind": "correlated_interval"
    },
    {
      "k": 194,
      "alo": 37,
      "ahi": 192,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/194",
        "1/20"
      ],
      "eta": "29167564963409808108663283512316255/36691848345407322304765481563951001",
      "kind": "correlated_interval"
    },
    {
      "k": 195,
      "alo": 37,
      "ahi": 193,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/65",
        "1/20"
      ],
      "eta": "608724689816339133214996913412887/767583025107171511282060268554952",
      "kind": "correlated_interval"
    },
    {
      "k": 196,
      "alo": 37,
      "ahi": 194,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/196",
        "1/20"
      ],
      "eta": "5073690989440633160334553735979677/6412822457208147172778829625206825",
      "kind": "correlated_interval"
    },
    {
      "k": 197,
      "alo": 38,
      "ahi": 195,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/197",
        "1/20"
      ],
      "eta": "17671534236080170601895917567185675/22001839466240876772261168555025096",
      "kind": "correlated_interval"
    },
    {
      "k": 198,
      "alo": 38,
      "ahi": 196,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/66",
        "1/20"
      ],
      "eta": "312599318672213063802404206358558155/390135181919077981933878314770386864",
      "kind": "correlated_interval"
    },
    {
      "k": 199,
      "alo": 38,
      "ahi": 197,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/199",
        "1/20"
      ],
      "eta": "312338560968353895145554868827152/390733829336692340106689180521719",
      "kind": "correlated_interval"
    },
    {
      "k": 200,
      "alo": 38,
      "ahi": 198,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/200",
        "1/20"
      ],
      "eta": "109532847789022528147966218416363/137345463335396665734465109710560",
      "kind": "correlated_interval"
    },
    {
      "k": 201,
      "alo": 38,
      "ahi": 199,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/67",
        "1/20"
      ],
      "eta": "7089140061980443456916974561144277/8909728695283256089945189516260000",
      "kind": "correlated_interval"
    },
    {
      "k": 202,
      "alo": 38,
      "ahi": 200,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/202",
        "1/20"
      ],
      "eta": "1207779504878711226140857730259180761/1521409941799208462523489657244408242",
      "kind": "correlated_interval"
    },
    {
      "k": 203,
      "alo": 38,
      "ahi": 201,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/203",
        "1/20"
      ],
      "eta": "361597989570446747345988799812492146/456519351117324266551510198104124439",
      "kind": "correlated_interval"
    },
    {
      "k": 204,
      "alo": 38,
      "ahi": 202,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/68",
        "1/20"
      ],
      "eta": "6515277142691292784066384799796849/8243806940504765447899304948069072",
      "kind": "correlated_interval"
    },
    {
      "k": 205,
      "alo": 38,
      "ahi": 203,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/205",
        "1/20"
      ],
      "eta": "60650407641424561924846504514029/76909102323164174826546662009560",
      "kind": "correlated_interval"
    },
    {
      "k": 206,
      "alo": 38,
      "ahi": 204,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/206",
        "1/20"
      ],
      "eta": "2786669521588377458355815115392054693/3541328115041984474126518002903973100",
      "kind": "correlated_interval"
    },
    {
      "k": 207,
      "alo": 38,
      "ahi": 205,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/69",
        "1/20"
      ],
      "eta": "1224779898253120389453049016660978/1559779559733822974452050839866713",
      "kind": "correlated_interval"
    },
    {
      "k": 208,
      "alo": 38,
      "ahi": 206,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/208",
        "1/20"
      ],
      "eta": "16824641493442399332068128011687209/21471553632055900751484027608356488",
      "kind": "correlated_interval"
    },
    {
      "k": 209,
      "alo": 39,
      "ahi": 207,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/209",
        "1/20"
      ],
      "eta": "1932530310206584171392185373093577/2431929376660404265830638133961280",
      "kind": "correlated_interval"
    },
    {
      "k": 210,
      "alo": 39,
      "ahi": 208,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/70",
        "1/20"
      ],
      "eta": "48109165153563334883504941717934543/60671521013128607300261936500966320",
      "kind": "correlated_interval"
    },
    {
      "k": 211,
      "alo": 39,
      "ahi": 209,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/211",
        "1/20"
      ],
      "eta": "1986531928356611567987001801937/2510574979568060108467574125000",
      "kind": "correlated_interval"
    },
    {
      "k": 212,
      "alo": 39,
      "ahi": 210,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/212",
        "1/20"
      ],
      "eta": "5085444669538693145822661985046458717/6440439847127471697789065254679438420",
      "kind": "correlated_interval"
    },
    {
      "k": 213,
      "alo": 39,
      "ahi": 211,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/71",
        "1/20"
      ],
      "eta": "749696797094735107778525802608858371/951414474436249679404354917575145915",
      "kind": "correlated_interval"
    },
    {
      "k": 214,
      "alo": 39,
      "ahi": 212,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/214",
        "1/20"
      ],
      "eta": "848570336362743185118112642390368157/1079091305402520329672287161579314580",
      "kind": "correlated_interval"
    },
    {
      "k": 215,
      "alo": 39,
      "ahi": 213,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/215",
        "1/20"
      ],
      "eta": "1736130270015232754769417361054337/2212217553574246601349488598060520",
      "kind": "correlated_interval"
    },
    {
      "k": 216,
      "alo": 39,
      "ahi": 214,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/72",
        "1/20"
      ],
      "eta": "107409850369436754138339321235417021/137136772449687083480578047068488800",
      "kind": "correlated_interval"
    },
    {
      "k": 217,
      "alo": 39,
      "ahi": 215,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/217",
        "1/20"
      ],
      "eta": "253083523660647036328224433247851327/323763033076755499639219527892816560",
      "kind": "correlated_interval"
    },
    {
      "k": 218,
      "alo": 39,
      "ahi": 216,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/218",
        "1/20"
      ],
      "eta": "20695699648534981421807192712112789727/26526902233098381746905533346158752680",
      "kind": "correlated_interval"
    },
    {
      "k": 219,
      "alo": 39,
      "ahi": 217,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/73",
        "1/20"
      ],
      "eta": "5117603466563946248032367603507597507/6572123618517565278054288305447830680",
      "kind": "correlated_interval"
    },
    {
      "k": 220,
      "alo": 39,
      "ahi": 218,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/220",
        "1/20"
      ],
      "eta": "267757414320811958951106207017623/344510976829198510753057686170340",
      "kind": "correlated_interval"
    },
    {
      "k": 221,
      "alo": 40,
      "ahi": 219,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/221",
        "1/20"
      ],
      "eta": "218347928311828941056813172432073/277276818963629470613859203987300",
      "kind": "correlated_interval"
    },
    {
      "k": 222,
      "alo": 40,
      "ahi": 220,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/74",
        "1/20"
      ],
      "eta": "277724849993466094550037229727772913/353362177976618888495008798602653050",
      "kind": "correlated_interval"
    },
    {
      "k": 223,
      "alo": 40,
      "ahi": 221,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/223",
        "1/20"
      ],
      "eta": "97127363420221493481033935987617067/123816257556887182863997871907572850",
      "kind": "correlated_interval"
    },
    {
      "k": 224,
      "alo": 40,
      "ahi": 222,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/224",
        "1/20"
      ],
      "eta": "518095055078552196388179315386373353/661707940950687857336363768248489000",
      "kind": "correlated_interval"
    },
    {
      "k": 225,
      "alo": 40,
      "ahi": 223,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/75",
        "1/20"
      ],
      "eta": "2175410714275497933293684984249/2783615327288265944902106112000",
      "kind": "correlated_interval"
    },
    {
      "k": 226,
      "alo": 40,
      "ahi": 224,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/226",
        "1/20"
      ],
      "eta": "981879655143424299551848377554761/1258715723984173850146393180078125",
      "kind": "correlated_interval"
    },
    {
      "k": 227,
      "alo": 40,
      "ahi": 225,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/227",
        "1/20"
      ],
      "eta": "15333283856288122713109260285673155983/19692304606009677020069018807873009050",
      "kind": "correlated_interval"
    },
    {
      "k": 228,
      "alo": 40,
      "ahi": 226,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/76",
        "1/20"
      ],
      "eta": "14411373971259303950365849555773757649/18541694059903264958510669737220539200",
      "kind": "correlated_interval"
    },
    {
      "k": 229,
      "alo": 40,
      "ahi": 227,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/229",
        "1/20"
      ],
      "eta": "103946811088359742459147098777517/133976513188928974016680305826500",
      "kind": "correlated_interval"
    },
    {
      "k": 230,
      "alo": 40,
      "ahi": 228,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/230",
        "1/20"
      ],
      "eta": "6624325352290100984606319651726995/8553100957469389545676847743256356",
      "kind": "correlated_interval"
    },
    {
      "k": 231,
      "alo": 40,
      "ahi": 229,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/77",
        "1/20"
      ],
      "eta": "850624642707996842474025309423539/1100209654365345930564303553273250",
      "kind": "correlated_interval"
    },
    {
      "k": 232,
      "alo": 40,
      "ahi": 230,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/232",
        "1/20"
      ],
      "eta": "1283694425611767405736561472507749699/1663205586206774993700451339201550400",
      "kind": "correlated_interval"
    },
    {
      "k": 233,
      "alo": 41,
      "ahi": 231,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/233",
        "1/20"
      ],
      "eta": "86517262545081552436888018604741945921/110724093300937218616571813926226319440",
      "kind": "correlated_interval"
    },
    {
      "k": 234,
      "alo": 41,
      "ahi": 232,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/78",
        "1/20"
      ],
      "eta": "38665847238387308794270776128888131/49571331879150600639192599375544306",
      "kind": "correlated_interval"
    },
    {
      "k": 235,
      "alo": 41,
      "ahi": 233,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/235",
        "1/20"
      ],
      "eta": "1632629838916597041596628544349417/2096745908858103967694835418452600",
      "kind": "correlated_interval"
    },
    {
      "k": 236,
      "alo": 41,
      "ahi": 234,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/236",
        "1/20"
      ],
      "eta": "2035326858640904566883227080961784203/2618416384583587984510979294285441800",
      "kind": "correlated_interval"
    },
    {
      "k": 237,
      "alo": 41,
      "ahi": 235,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/79",
        "1/20"
      ],
      "eta": "596542578135501152952975428837149625/768748083108147052540539317678519739",
      "kind": "correlated_interval"
    },
    {
      "k": 238,
      "alo": 41,
      "ahi": 236,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/238",
        "1/20"
      ],
      "eta": "256856804318289084154320566058204101/331560994311501775422560409370824765",
      "kind": "correlated_interval"
    },
    {
      "k": 239,
      "alo": 41,
      "ahi": 237,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/239",
        "1/20"
      ],
      "eta": "682675009668768653517019240802423297/882689483263196009699084030511100904",
      "kind": "correlated_interval"
    },
    {
      "k": 240,
      "alo": 41,
      "ahi": 238,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/80",
        "1/20"
      ],
      "eta": "11664284502343994206154338533761/15106560342418966289757803604125",
      "kind": "correlated_interval"
    },
    {
      "k": 241,
      "alo": 41,
      "ahi": 239,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/241",
        "1/20"
      ],
      "eta": "84321680577678054845521965819393751/109383633793814481731514434155608000",
      "kind": "correlated_interval"
    },
    {
      "k": 242,
      "alo": 41,
      "ahi": 240,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/242",
        "1/20"
      ],
      "eta": "7998869000843001595174260255496255811/10392965115580733925598188451598881454",
      "kind": "correlated_interval"
    },
    {
      "k": 243,
      "alo": 41,
      "ahi": 241,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/81",
        "1/20"
      ],
      "eta": "10926706255929529810364718195224047661/14219693795481864641090967523863614040",
      "kind": "correlated_interval"
    },
    {
      "k": 244,
      "alo": 41,
      "ahi": 242,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/244",
        "1/20"
      ],
      "eta": "38373790869569561745517415487950585/50017062639861204787596419241393672",
      "kind": "correlated_interval"
    },
    {
      "k": 245,
      "alo": 41,
      "ahi": 243,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/245",
        "1/20"
      ],
      "eta": "1336384145155682920948004513329487/1744575693208963860633903570290795",
      "kind": "correlated_interval"
    },
    {
      "k": 246,
      "alo": 42,
      "ahi": 244,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/82",
        "1/20"
      ],
      "eta": "3875908283757076391845227040452137/5001783322700137253405339544838200",
      "kind": "correlated_interval"
    },
    {
      "k": 247,
      "alo": 42,
      "ahi": 245,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/247",
        "1/20"
      ],
      "eta": "53158001034138268650772867463381203/68708514598883016502921486837904745",
      "kind": "correlated_interval"
    },
    {
      "k": 248,
      "alo": 42,
      "ahi": 246,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/248",
        "1/20"
      ],
      "eta": "2975210587710386998599448256052313963/3851613879002458362475923007429863824",
      "kind": "correlated_interval"
    },
    {
      "k": 249,
      "alo": 42,
      "ahi": 247,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/83",
        "1/20"
      ],
      "eta": "4522943374688099905495937076854461/5864378322675731998960505487248544",
      "kind": "correlated_interval"
    },
    {
      "k": 250,
      "alo": 42,
      "ahi": 248,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/250",
        "1/20"
      ],
      "eta": "586035309398972353157225587217/761014964466824588170081566750",
      "kind": "correlated_interval"
    },
    {
      "k": 251,
      "alo": 42,
      "ahi": 249,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/251",
        "1/20"
      ],
      "eta": "1126557053828963077352774051840882398/1465156706029684808038386930943578125",
      "kind": "correlated_interval"
    },
    {
      "k": 252,
      "alo": 42,
      "ahi": 250,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/84",
        "1/20"
      ],
      "eta": "629457512447622104100748638744520237/819882787459492929933793346476261680",
      "kind": "correlated_interval"
    },
    {
      "k": 253,
      "alo": 42,
      "ahi": 251,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/253",
        "1/20"
      ],
      "eta": "2529278121352976597008580705179/3299358324780759343534458980184",
      "kind": "correlated_interval"
    },
    {
      "k": 254,
      "alo": 42,
      "ahi": 252,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/254",
        "1/20"
      ],
      "eta": "41927395923360031957016564087000276411/54773629511808308229315660116243672116",
      "kind": "correlated_interval"
    },
    {
      "k": 255,
      "alo": 42,
      "ahi": 253,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/85",
        "1/20"
      ],
      "eta": "9182399606252703557849487461542886/12013341739284583705632347582595315",
      "kind": "correlated_interval"
    },
    {
      "k": 256,
      "alo": 42,
      "ahi": 254,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/256",
        "1/20"
      ],
      "eta": "53616882912421207394551553056777963/70248424672202979272733676109124000",
      "kind": "correlated_interval"
    },
    {
      "k": 257,
      "alo": 42,
      "ahi": 255,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/257",
        "1/20"
      ],
      "eta": "5433055244283075302248799210307428203/7128530261200689728802476133692702720",
      "kind": "correlated_interval"
    },
    {
      "k": 258,
      "alo": 42,
      "ahi": 256,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/86",
        "1/20"
      ],
      "eta": "7105335584410353541626571643398025/9335871694460979542906886084951058",
      "kind": "correlated_interval"
    },
    {
      "k": 259,
      "alo": 43,
      "ahi": 257,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/259",
        "1/20"
      ],
      "eta": "544176157878956399941971266751229/707300350547928239993493915275432",
      "kind": "correlated_interval"
    },
    {
      "k": 260,
      "alo": 43,
      "ahi": 258,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/260",
        "1/20"
      ],
      "eta": "332720712861696103471085504258449/433084702844188359250727344970612",
      "kind": "correlated_interval"
    },
    {
      "k": 261,
      "alo": 43,
      "ahi": 259,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/87",
        "1/20"
      ],
      "eta": "59439986188877470353693417045447007/77480772316624307698927359479642325",
      "kind": "correlated_interval"
    },
    {
      "k": 262,
      "alo": 43,
      "ahi": 260,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/262",
        "1/20"
      ],
      "eta": "812672569405266662628066112859235775/1060832352017815190587939529396509524",
      "kind": "correlated_interval"
    },
    {
      "k": 263,
      "alo": 43,
      "ahi": 261,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/263",
        "1/20"
      ],
      "eta": "41264494960452915643173049654126068881/53940797934520801293882493570640043256",
      "kind": "correlated_interval"
    },
    {
      "k": 264,
      "alo": 43,
      "ahi": 262,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/88",
        "1/20"
      ],
      "eta": "43742588494826899524825732918157117/57259669510918354663708781898094992",
      "kind": "correlated_interval"
    },
    {
      "k": 265,
      "alo": 43,
      "ahi": 263,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/265",
        "1/20"
      ],
      "eta": "80780032619981771408036313787080649/105887778722634461965314900602924880",
      "kind": "correlated_interval"
    },
    {
      "k": 266,
      "alo": 43,
      "ahi": 264,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/266",
        "1/20"
      ],
      "eta": "3050827744059310636448858252069287583/4004524620072165690296820163003756192",
      "kind": "correlated_interval"
    },
    {
      "k": 267,
      "alo": 43,
      "ahi": 265,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/89",
        "1/20"
      ],
      "eta": "3174630201778825520494409890335697379/4172650240375121117878342848258022808",
      "kind": "correlated_interval"
    },
    {
      "k": 268,
      "alo": 43,
      "ahi": 266,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/268",
        "1/20"
      ],
      "eta": "554885330626432555479562652726202335/730300857956359789785706303728633428",
      "kind": "correlated_interval"
    },
    {
      "k": 269,
      "alo": 43,
      "ahi": 267,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/269",
        "1/20"
      ],
      "eta": "422940176389906019830070512421227505/557380131994444807649529388086582283",
      "kind": "correlated_interval"
    },
    {
      "k": 270,
      "alo": 43,
      "ahi": 268,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/90",
        "1/20"
      ],
      "eta": "81979150369520816920022162982047921/108179321310419887722142442007184500",
      "kind": "correlated_interval"
    },
    {
      "k": 271,
      "alo": 43,
      "ahi": 269,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/271",
        "1/20"
      ],
      "eta": "537061503902854284712458580713925603/709622795347204573350069064051854600",
      "kind": "correlated_interval"
    },
    {
      "k": 272,
      "alo": 44,
      "ahi": 270,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/272",
        "1/20"
      ],
      "eta": "63994137459725618926886065474910861369/83696573241673787638485084443195927240",
      "kind": "correlated_interval"
    },
    {
      "k": 273,
      "alo": 44,
      "ahi": 271,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/91",
        "1/20"
      ],
      "eta": "2328212599694626948270669713328052867/3049059524969456010861884867319022080",
      "kind": "correlated_interval"
    },
    {
      "k": 274,
      "alo": 44,
      "ahi": 272,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/274",
        "1/20"
      ],
      "eta": "297335562856299092653308904366692836/389906365994360377514394076766878965",
      "kind": "correlated_interval"
    },
    {
      "k": 275,
      "alo": 44,
      "ahi": 273,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/275",
        "1/20"
      ],
      "eta": "11772571032964760242650824766554939/15457864112237047961474055787946750",
      "kind": "correlated_interval"
    },
    {
      "k": 276,
      "alo": 44,
      "ahi": 274,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/92",
        "1/20"
      ],
      "eta": "539121203163032638493597098202449/708800211632386291417813202268000",
      "kind": "correlated_interval"
    },
    {
      "k": 277,
      "alo": 44,
      "ahi": 275,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/277",
        "1/20"
      ],
      "eta": "7004118457857738082521647322164767/9220294718838792192404950877429772",
      "kind": "correlated_interval"
    },
    {
      "k": 278,
      "alo": 44,
      "ahi": 276,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/278",
        "1/20"
      ],
      "eta": "26398479365105254902818603191076374258/34795159290183979743435306299896286845",
      "kind": "correlated_interval"
    },
    {
      "k": 279,
      "alo": 44,
      "ahi": 277,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/93",
        "1/20"
      ],
      "eta": "18608288513288933671702958952058993/24557814642755377863453621805211070",
      "kind": "correlated_interval"
    },
    {
      "k": 280,
      "alo": 44,
      "ahi": 278,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/280",
        "1/20"
      ],
      "eta": "164530276306629712773155190740444491/217403893681429876400777755066971120",
      "kind": "correlated_interval"
    },
    {
      "k": 281,
      "alo": 44,
      "ahi": 279,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/281",
        "1/20"
      ],
      "eta": "172940934324828871444547933107090987/228798092313589498421038088794758400",
      "kind": "correlated_interval"
    },
    {
      "k": 282,
      "alo": 44,
      "ahi": 280,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/94",
        "1/20"
      ],
      "eta": "45035317474941712602464168175538586296/59653495994898247482806664271337429415",
      "kind": "correlated_interval"
    },
    {
      "k": 283,
      "alo": 44,
      "ahi": 281,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/283",
        "1/20"
      ],
      "eta": "467385803329625648300921959000416587/619842417160706871541388411504572030",
      "kind": "correlated_interval"
    },
    {
      "k": 284,
      "alo": 44,
      "ahi": 282,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/284",
        "1/20"
      ],
      "eta": "443501131338529813043022256643913310463/588869016470294144214683455908820582520",
      "kind": "correlated_interval"
    },
    {
      "k": 285,
      "alo": 44,
      "ahi": 283,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/95",
        "1/20"
      ],
      "eta": "67102851775995490913385801414107/89202761686431199840736274191580",
      "kind": "correlated_interval"
    },
    {
      "k": 286,
      "alo": 45,
      "ahi": 284,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/286",
        "1/20"
      ],
      "eta": "145135083021694385569177370066531419/191088021154251519192558948574182750",
      "kind": "correlated_interval"
    },
    {
      "k": 287,
      "alo": 45,
      "ahi": 285,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/287",
        "1/20"
      ],
      "eta": "1280224770491131828000998875350845797597/1687612099700512607616546889203242576200",
      "kind": "correlated_interval"
    },
    {
      "k": 288,
      "alo": 45,
      "ahi": 286,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/96",
        "1/20"
      ],
      "eta": "1991371286848069311302644285038232079/2628204536142569172551606695204945200",
      "kind": "correlated_interval"
    },
    {
      "k": 289,
      "alo": 45,
      "ahi": 287,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/289",
        "1/20"
      ],
      "eta": "14211214265498657292486018805807223/18778195212099342117484742241120000",
      "kind": "correlated_interval"
    },
    {
      "k": 290,
      "alo": 45,
      "ahi": 288,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/290",
        "1/20"
      ],
      "eta": "2338403994462381394560987461486275136/3093522182118294203748019282035639535",
      "kind": "correlated_interval"
    },
    {
      "k": 291,
      "alo": 45,
      "ahi": 289,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/97",
        "1/20"
      ],
      "eta": "232687926576227800318332576946021447/308186713524565922173407055108989000",
      "kind": "correlated_interval"
    },
    {
      "k": 292,
      "alo": 45,
      "ahi": 290,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/292",
        "1/20"
      ],
      "eta": "14770661952178370776870651455368955269/19585821510095148465268987024195255650",
      "kind": "correlated_interval"
    },
    {
      "k": 293,
      "alo": 45,
      "ahi": 291,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/293",
        "1/20"
      ],
      "eta": "416563896295154684965181691389318126357/552994342409435703842782395849356970475",
      "kind": "correlated_interval"
    },
    {
      "k": 294,
      "alo": 45,
      "ahi": 292,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/98",
        "1/20"
      ],
      "eta": "77341887701354825255431740663524342551/102788982709591469997440828998831400250",
      "kind": "correlated_interval"
    },
    {
      "k": 295,
      "alo": 45,
      "ahi": 293,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/295",
        "1/20"
      ],
      "eta": "7691646292072276638328601515977319/10233858522568575796816598708162040",
      "kind": "correlated_interval"
    },
    {
      "k": 296,
      "alo": 45,
      "ahi": 294,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/296",
        "1/20"
      ],
      "eta": "18972454762331584292096263289655851/25271298233184953021871088229427100",
      "kind": "correlated_interval"
    },
    {
      "k": 297,
      "alo": 45,
      "ahi": 295,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/99",
        "1/20"
      ],
      "eta": "660197142546040207070583422445962321419/880353836970490851577629978992439596400",
      "kind": "correlated_interval"
    },
    {
      "k": 298,
      "alo": 45,
      "ahi": 296,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/298",
        "1/20"
      ],
      "eta": "1215349839212557811648117933798967893/1622408624193702610569471242738228775",
      "kind": "correlated_interval"
    },
    {
      "k": 299,
      "alo": 45,
      "ahi": 297,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/299",
        "1/20"
      ],
      "eta": "7504439232088826809498878320196482339/10028783940217608354951150539684497000",
      "kind": "correlated_interval"
    },
    {
      "k": 300,
      "alo": 46,
      "ahi": 298,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/100",
        "1/20"
      ],
      "eta": "101830007114169301301441888429763/134853697232623810333988846186800",
      "kind": "correlated_interval"
    },
    {
      "k": 301,
      "alo": 46,
      "ahi": 299,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/301",
        "1/20"
      ],
      "eta": "43907186659401427354693861739695177/58210965495927211171654692675027000",
      "kind": "correlated_interval"
    },
    {
      "k": 302,
      "alo": 46,
      "ahi": 300,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/302",
        "1/20"
      ],
      "eta": "282667879127961544413872950944694759699/375166059275638955493493474495421240948",
      "kind": "correlated_interval"
    },
    {
      "k": 303,
      "alo": 46,
      "ahi": 301,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/101",
        "1/20"
      ],
      "eta": "17915071511891234459521822144741693574/23803419304749041019849846095561088785",
      "kind": "correlated_interval"
    },
    {
      "k": 304,
      "alo": 46,
      "ahi": 302,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/304",
        "1/20"
      ],
      "eta": "5978700535467027066105157400835197911/7952381395340626861332600383372631192",
      "kind": "correlated_interval"
    },
    {
      "k": 305,
      "alo": 46,
      "ahi": 303,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/305",
        "1/20"
      ],
      "eta": "561086351299659072769396233231343933/747111859914499813042348403768743040",
      "kind": "correlated_interval"
    },
    {
      "k": 306,
      "alo": 46,
      "ahi": 304,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/102",
        "1/20"
      ],
      "eta": "99046869427193877510670774107152421/132025609371440222450980587709590302",
      "kind": "correlated_interval"
    },
    {
      "k": 307,
      "alo": 46,
      "ahi": 305,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/307",
        "1/20"
      ],
      "eta": "8470046558613481989632615503963669894/11302141688024287312858592891408995377",
      "kind": "correlated_interval"
    },
    {
      "k": 308,
      "alo": 46,
      "ahi": 306,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/308",
        "1/20"
      ],
      "eta": "6356633976798557854513370650776496512127/8490939468659485980652599474455904282680",
      "kind": "correlated_interval"
    },
    {
      "k": 309,
      "alo": 46,
      "ahi": 307,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/103",
        "1/20"
      ],
      "eta": "6259358605227728304384416842650715/8369665014456675797726688672814664",
      "kind": "correlated_interval"
    },
    {
      "k": 310,
      "alo": 46,
      "ahi": 308,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/310",
        "1/20"
      ],
      "eta": "818205202935358965566356207757089243/1095182107779879155414702678218667400",
      "kind": "correlated_interval"
    },
    {
      "k": 311,
      "alo": 46,
      "ahi": 309,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/311",
        "1/20"
      ],
      "eta": "2247846479241374291207146301812001879/3011846348091074163308508929238309400",
      "kind": "correlated_interval"
    },
    {
      "k": 312,
      "alo": 46,
      "ahi": 310,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/104",
        "1/20"
      ],
      "eta": "83264390273565193587901439062037347231/111677010170033961270945163612689047056",
      "kind": "correlated_interval"
    },
    {
      "k": 313,
      "alo": 46,
      "ahi": 311,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/313",
        "1/20"
      ],
      "eta": "7744108006163314012579034535290380699/10397058047240819732287279528791608160",
      "kind": "correlated_interval"
    },
    {
      "k": 314,
      "alo": 47,
      "ahi": 312,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/314",
        "1/20"
      ],
      "eta": "93744205534064340537767275139074380923/124781738247566840678157785284136470424",
      "kind": "correlated_interval"
    },
    {
      "k": 315,
      "alo": 47,
      "ahi": 313,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/105",
        "1/20"
      ],
      "eta": "506190895171183753157007305861880287/674474691987544792971645780792958200",
      "kind": "correlated_interval"
    },
    {
      "k": 316,
      "alo": 47,
      "ahi": 314,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/316",
        "1/20"
      ],
      "eta": "2823574255070621930762721983426363711/3766097535658379280603265385443659300",
      "kind": "correlated_interval"
    },
    {
      "k": 317,
      "alo": 47,
      "ahi": 315,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/317",
        "1/20"
      ],
      "eta": "165355922692159150552542042850445298641/220774778185196712443416522032868612865",
      "kind": "correlated_interval"
    },
    {
      "k": 318,
      "alo": 47,
      "ahi": 316,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/106",
        "1/20"
      ],
      "eta": "428420221120079922172524309401217069503/572576326310202159262631640383082383172",
      "kind": "correlated_interval"
    },
    {
      "k": 319,
      "alo": 47,
      "ahi": 317,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/319",
        "1/20"
      ],
      "eta": "22296241806848800106882721020978974261/29828075252262658142923740921492724344",
      "kind": "correlated_interval"
    },
    {
      "k": 320,
      "alo": 47,
      "ahi": 318,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/320",
        "1/20"
      ],
      "eta": "3263121336151807203923119335949673/4369717669236203543886702086077352",
      "kind": "correlated_interval"
    },
    {
      "k": 321,
      "alo": 47,
      "ahi": 319,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/107",
        "1/20"
      ],
      "eta": "1149841690560016308253312156442427301/1541279097681442050499422501219865600",
      "kind": "correlated_interval"
    },
    {
      "k": 322,
      "alo": 47,
      "ahi": 320,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/322",
        "1/20"
      ],
      "eta": "837472776656656837873888145253931579171/1123656452220347178442219518591014757040",
      "kind": "correlated_interval"
    },
    {
      "k": 323,
      "alo": 47,
      "ahi": 321,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/323",
        "1/20"
      ],
      "eta": "336061908033448407810148875485109144701/451334282911892216714537604251723354792",
      "kind": "correlated_interval"
    },
    {
      "k": 324,
      "alo": 47,
      "ahi": 322,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/108",
        "1/20"
      ],
      "eta": "86316872727080977187654514166821151/116034603396055243707873378626191116",
      "kind": "correlated_interval"
    },
    {
      "k": 325,
      "alo": 47,
      "ahi": 323,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/325",
        "1/20"
      ],
      "eta": "11312186177492508387341574627184361/15221161836330075316318181858634915",
      "kind": "correlated_interval"
    },
    {
      "k": 326,
      "alo": 47,
      "ahi": 324,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/326",
        "1/20"
      ],
      "eta": "1058811200262676771412585799782512724951/1426020936218916596016291682910718117500",
      "kind": "correlated_interval"
    },
    {
      "k": 327,
      "alo": 47,
      "ahi": 325,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/109",
        "1/20"
      ],
      "eta": "382300602320417157057689467481476467161/515365319507043634574443526466767253240",
      "kind": "correlated_interval"
    },
    {
      "k": 328,
      "alo": 47,
      "ahi": 326,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/328",
        "1/20"
      ],
      "eta": "5678526438059133844156826093868767837/7662058192075521328005632402892044016",
      "kind": "correlated_interval"
    },
    {
      "k": 329,
      "alo": 48,
      "ahi": 327,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/329",
        "1/20"
      ],
      "eta": "23918756804464506251381381213605319/32012469327723514945354959394987456",
      "kind": "correlated_interval"
    },
    {
      "k": 330,
      "alo": 48,
      "ahi": 328,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/110",
        "1/20"
      ],
      "eta": "396040275853538541288009480965111977/530553055360715706374131877674232205",
      "kind": "correlated_interval"
    },
    {
      "k": 331,
      "alo": 48,
      "ahi": 329,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/331",
        "1/20"
      ],
      "eta": "3001457225995825146830584143510810899/4024642126012367042051723968826323050",
      "kind": "correlated_interval"
    },
    {
      "k": 332,
      "alo": 48,
      "ahi": 330,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/332",
        "1/20"
      ],
      "eta": "481254591006441461479312563716362660001/645910621402377960290515006700471465992",
      "kind": "correlated_interval"
    },
    {
      "k": 333,
      "alo": 48,
      "ahi": 331,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/111",
        "1/20"
      ],
      "eta": "1302302786611547619052197693676484033/1749479111148040976735254032271211988",
      "kind": "correlated_interval"
    },
    {
      "k": 334,
      "alo": 48,
      "ahi": 332,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/334",
        "1/20"
      ],
      "eta": "26941846160828476720343243315436975529/36225988810343000318111296450268612538",
      "kind": "correlated_interval"
    },
    {
      "k": 335,
      "alo": 48,
      "ahi": 333,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/335",
        "1/20"
      ],
      "eta": "2262644848635386145798748601101609/3045105058344490114827109730783246",
      "kind": "correlated_interval"
    },
    {
      "k": 336,
      "alo": 48,
      "ahi": 334,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/112",
        "1/20"
      ],
      "eta": "1335086501770666223990307501324548011/1798395503983698998727246447725880600",
      "kind": "correlated_interval"
    },
    {
      "k": 337,
      "alo": 48,
      "ahi": 335,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/337",
        "1/20"
      ],
      "eta": "106391286900794556311896013196973/143439489880128790490367546144768",
      "kind": "correlated_interval"
    },
    {
      "k": 338,
      "alo": 48,
      "ahi": 336,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/338",
        "1/20"
      ],
      "eta": "4234108341835244647599658813055491504055/5713582316196324689851868002142196423529",
      "kind": "correlated_interval"
    },
    {
      "k": 339,
      "alo": 48,
      "ahi": 337,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/113",
        "1/20"
      ],
      "eta": "581596880674222707937650144990719959/785505915773762917958913737298114722",
      "kind": "correlated_interval"
    },
    {
      "k": 340,
      "alo": 48,
      "ahi": 338,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/340",
        "1/20"
      ],
      "eta": "193244505777143314894258525190112913/261223632595852772677935462179915760",
      "kind": "correlated_interval"
    },
    {
      "k": 341,
      "alo": 48,
      "ahi": 339,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/341",
        "1/20"
      ],
      "eta": "1481213211727580816455594213418154721/2004000767633611119796362989779031060",
      "kind": "correlated_interval"
    },
    {
      "k": 342,
      "alo": 48,
      "ahi": 340,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/114",
        "1/20"
      ],
      "eta": "1640169080537317078435847525742484404217/2220961519160198110283450312169888748488",
      "kind": "correlated_interval"
    },
    {
      "k": 343,
      "alo": 48,
      "ahi": 341,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/343",
        "1/20"
      ],
      "eta": "8617242873706579354902358910066069/11678578752722567113059104995179966",
      "kind": "correlated_interval"
    },
    {
      "k": 344,
      "alo": 49,
      "ahi": 342,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/344",
        "1/20"
      ],
      "eta": "1419234663544649660508689140660417/1908668070066004660906948392666680",
      "kind": "correlated_interval"
    },
    {
      "k": 345,
      "alo": 49,
      "ahi": 343,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/115",
        "1/20"
      ],
      "eta": "2464350279488967920752745146121641201/3317083834846333168017586631187596880",
      "kind": "correlated_interval"
    },
    {
      "k": 346,
      "alo": 49,
      "ahi": 344,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/346",
        "1/20"
      ],
      "eta": "127855616440479406729086112403767492969/172245850186809787975023715168678825650",
      "kind": "correlated_interval"
    },
    {
      "k": 347,
      "alo": 49,
      "ahi": 345,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/347",
        "1/20"
      ],
      "eta": "1193891277096693087444042328196906563993/1609777482623131846977025252648060522616",
      "kind": "correlated_interval"
    },
    {
      "k": 348,
      "alo": 49,
      "ahi": 346,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/116",
        "1/20"
      ],
      "eta": "122874579829367552576775423808998385591/165818285687459689752689169119019048640",
      "kind": "correlated_interval"
    },
    {
      "k": 349,
      "alo": 49,
      "ahi": 347,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/349",
        "1/20"
      ],
      "eta": "17844462303827058113367802046406440983/24101294518886040008444858039885698095",
      "kind": "correlated_interval"
    },
    {
      "k": 350,
      "alo": 49,
      "ahi": 348,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/350",
        "1/20"
      ],
      "eta": "1066093179002410820276651898672723074/1441105739321739069129466320199169725",
      "kind": "correlated_interval"
    },
    {
      "k": 351,
      "alo": 49,
      "ahi": 349,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/117",
        "1/20"
      ],
      "eta": "6395813569983878666840842394849401/8652817369438378890374899450809000",
      "kind": "correlated_interval"
    },
    {
      "k": 352,
      "alo": 49,
      "ahi": 350,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/352",
        "1/20"
      ],
      "eta": "79750789177179426339384356606714549/107982926928468110521506410350831530",
      "kind": "correlated_interval"
    },
    {
      "k": 353,
      "alo": 49,
      "ahi": 351,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/353",
        "1/20"
      ],
      "eta": "18576343480346061168029852731102672898201/25173061471453921958314835090471792400640",
      "kind": "correlated_interval"
    },
    {
      "k": 354,
      "alo": 49,
      "ahi": 352,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/118",
        "1/20"
      ],
      "eta": "855997814178777552590454878297426216911/1160917927054565239209785965340941027290",
      "kind": "correlated_interval"
    },
    {
      "k": 355,
      "alo": 49,
      "ahi": 353,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/355",
        "1/20"
      ],
      "eta": "1014183560864238960718498842823406581/1376562308063718657505755494226458520",
      "kind": "correlated_interval"
    },
    {
      "k": 356,
      "alo": 49,
      "ahi": 354,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/356",
        "1/20"
      ],
      "eta": "413948538030618210110483666839607949079/562307037035312509652964273344454522800",
      "kind": "correlated_interval"
    },
    {
      "k": 357,
      "alo": 49,
      "ahi": 355,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/119",
        "1/20"
      ],
      "eta": "119181969628581642208377818856009183769/162025369690804606745707118691614521015",
      "kind": "correlated_interval"
    },
    {
      "k": 358,
      "alo": 49,
      "ahi": 356,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/358",
        "1/20"
      ],
      "eta": "8646211484970467100671150979870041/11763622475010458117442180971084715",
      "kind": "correlated_interval"
    },
    {
      "k": 359,
      "alo": 50,
      "ahi": 357,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/359",
        "1/20"
      ],
      "eta": "20726787982962654145693516732571510354/27994233062423476078088352323275194125",
      "kind": "correlated_interval"
    },
    {
      "k": 360,
      "alo": 50,
      "ahi": 358,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/120",
        "1/20"
      ],
      "eta": "475131805701535949027752739977914617/642245888700929469512218567243111040",
      "kind": "correlated_interval"
    },
    {
      "k": 361,
      "alo": 50,
      "ahi": 359,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/361",
        "1/20"
      ],
      "eta": "61533509860478691632215336795678789/83242868312710609588436061736740000",
      "kind": "correlated_interval"
    },
    {
      "k": 362,
      "alo": 50,
      "ahi": 360,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/362",
        "1/20"
      ],
      "eta": "103269709312244526847227016809357403565783/139815044628739101339230207456895090546050",
      "kind": "correlated_interval"
    },
    {
      "k": 363,
      "alo": 50,
      "ahi": 361,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/121",
        "1/20"
      ],
      "eta": "371437390070992030156735735204733990954/503280010280806276067286925456780793325",
      "kind": "correlated_interval"
    },
    {
      "k": 364,
      "alo": 50,
      "ahi": 362,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/364",
        "1/20"
      ],
      "eta": "1231118528450553012605661918936852798677/1669416005597597604380284690773350016000",
      "kind": "correlated_interval"
    },
    {
      "k": 365,
      "alo": 50,
      "ahi": 363,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/365",
        "1/20"
      ],
      "eta": "409833966812320371709059415957674473/556174221129494912141680846122348680",
      "kind": "correlated_interval"
    },
    {
      "k": 366,
      "alo": 50,
      "ahi": 364,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/122",
        "1/20"
      ],
      "eta": "1006021614424341694032851211780164923/1366299778582475601659200634742207500",
      "kind": "correlated_interval"
    },
    {
      "k": 367,
      "alo": 50,
      "ahi": 365,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/367",
        "1/20"
      ],
      "eta": "213633601856269382316819671680806000778/290363239890186626066838881575091637675",
      "kind": "correlated_interval"
    },
    {
      "k": 368,
      "alo": 50,
      "ahi": 366,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/368",
        "1/20"
      ],
      "eta": "15925935185406360670071854140425822396739/21662472609127928843665659157255717382200",
      "kind": "correlated_interval"
    },
    {
      "k": 369,
      "alo": 50,
      "ahi": 367,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/123",
        "1/20"
      ],
      "eta": "30533335510634414993782314986734752347/41562914558113796026949444938703664000",
      "kind": "correlated_interval"
    },
    {
      "k": 370,
      "alo": 50,
      "ahi": 368,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/370",
        "1/20"
      ],
      "eta": "8091660815062433514302425214502362069/11022896989070879113118749768950006090",
      "kind": "correlated_interval"
    },
    {
      "k": 371,
      "alo": 50,
      "ahi": 369,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/371",
        "1/20"
      ],
      "eta": "282680269273512550950136784287393042/385369735658745122804786547952152775",
      "kind": "correlated_interval"
    },
    {
      "k": 372,
      "alo": 50,
      "ahi": 370,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/124",
        "1/20"
      ],
      "eta": "1161020275782116327471950487485205293973/1583957993245029140713790418742731391800",
      "kind": "correlated_interval"
    },
    {
      "k": 373,
      "alo": 50,
      "ahi": 371,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/373",
        "1/20"
      ],
      "eta": "37548766672881504161270515809364947671/51264770598094633795683383725043011800",
      "kind": "correlated_interval"
    },
    {
      "k": 374,
      "alo": 50,
      "ahi": 372,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/374",
        "1/20"
      ],
      "eta": "73726619321645287278899630039484754523/100731408880824501080103463446206993000",
      "kind": "correlated_interval"
    },
    {
      "k": 375,
      "alo": 51,
      "ahi": 373,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/125",
        "1/20"
      ],
      "eta": "923108638809563852761208517041/1252495782942335816003995173375",
      "kind": "correlated_interval"
    },
    {
      "k": 376,
      "alo": 51,
      "ahi": 374,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/376",
        "1/20"
      ],
      "eta": "4291019439617966397816826922571757/5826509487465435302974301691300000",
      "kind": "correlated_interval"
    },
    {
      "k": 377,
      "alo": 51,
      "ahi": 375,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/377",
        "1/20"
      ],
      "eta": "672124876772818317914176132386932254537/913314217521661205048767575984380997968",
      "kind": "correlated_interval"
    },
    {
      "k": 378,
      "alo": 51,
      "ahi": 376,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/126",
        "1/20"
      ],
      "eta": "3544514373893896580184329239993975546769/4819999993466540913076045986109169897760",
      "kind": "correlated_interval"
    },
    {
      "k": 379,
      "alo": 51,
      "ahi": 377,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/379",
        "1/20"
      ],
      "eta": "19786134426308114457186798121552924201/26925829664870017673451738553823675208",
      "kind": "correlated_interval"
    },
    {
      "k": 380,
      "alo": 51,
      "ahi": 378,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/380",
        "1/20"
      ],
      "eta": "77353690527174231359576066421397777619/105342794897265206660668347105962914420",
      "kind": "correlated_interval"
    },
    {
      "k": 381,
      "alo": 51,
      "ahi": 379,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/127",
        "1/20"
      ],
      "eta": "4761706996130695278736279978819320031/6489331531801952098077602433255473415",
      "kind": "correlated_interval"
    },
    {
      "k": 382,
      "alo": 51,
      "ahi": 380,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/382",
        "1/20"
      ],
      "eta": "1531905299084665517790103937307898499479/2089202636919235574216104125229609591788",
      "kind": "correlated_interval"
    },
    {
      "k": 383,
      "alo": 51,
      "ahi": 381,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/383",
        "1/20"
      ],
      "eta": "53459196662306139552945190192872162440981/72959240573284955396736386388357896605240",
      "kind": "correlated_interval"
    },
    {
      "k": 384,
      "alo": 51,
      "ahi": 382,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/128",
        "1/20"
      ],
      "eta": "3838308336925650786606307853044862273/5242094696314315979592045285036771312",
      "kind": "correlated_interval"
    },
    {
      "k": 385,
      "alo": 51,
      "ahi": 383,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/385",
        "1/20"
      ],
      "eta": "376235142590852421678685455972791843/514196840389589229762699291075686400",
      "kind": "correlated_interval"
    },
    {
      "k": 386,
      "alo": 51,
      "ahi": 384,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/386",
        "1/20"
      ],
      "eta": "1350126461496368299384235086671161318657/1846492174821534743102091533048824016200",
      "kind": "correlated_interval"
    },
    {
      "k": 387,
      "alo": 51,
      "ahi": 385,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/129",
        "1/20"
      ],
      "eta": "8140701687048141555580960977785100933697/11141298098584913959008243068792298046536",
      "kind": "correlated_interval"
    },
    {
      "k": 388,
      "alo": 51,
      "ahi": 386,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/388",
        "1/20"
      ],
      "eta": "333884161659344239452798406887141484259/457265753773557235976400138487356736860",
      "kind": "correlated_interval"
    },
    {
      "k": 389,
      "alo": 51,
      "ahi": 387,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/389",
        "1/20"
      ],
      "eta": "652163127916871078993038739339860043777/893770458638936480756083059445437945067",
      "kind": "correlated_interval"
    },
    {
      "k": 390,
      "alo": 51,
      "ahi": 388,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/130",
        "1/20"
      ],
      "eta": "2211894967826491191527704734975432463/3033396365324682174942778411255114500",
      "kind": "correlated_interval"
    },
    {
      "k": 391,
      "alo": 52,
      "ahi": 389,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/391",
        "1/20"
      ],
      "eta": "8864420618511624686631457725418141/12076603506686089098469375289914050",
      "kind": "correlated_interval"
    },
    {
      "k": 392,
      "alo": 52,
      "ahi": 390,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/392",
        "1/20"
      ],
      "eta": "72437831880817485959808768657231728977553/98755550276461554301246539915445361295520",
      "kind": "correlated_interval"
    },
    {
      "k": 393,
      "alo": 52,
      "ahi": 391,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/131",
        "1/20"
      ],
      "eta": "7424245041515276671167758141107879895/10128566588900484980748452767245224192",
      "kind": "correlated_interval"
    },
    {
      "k": 394,
      "alo": 52,
      "ahi": 392,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/394",
        "1/20"
      ],
      "eta": "229061166475560971644364873418909521186/312712180874097346880359191484699243061",
      "kind": "correlated_interval"
    },
    {
      "k": 395,
      "alo": 52,
      "ahi": 393,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/395",
        "1/20"
      ],
      "eta": "6388410981912492376321309858552025485/8727339215450683304089945053702099866",
      "kind": "correlated_interval"
    },
    {
      "k": 396,
      "alo": 52,
      "ahi": 394,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/132",
        "1/20"
      ],
      "eta": "104735831122118457134029913059805857001/143178572042084350925816866661460492600",
      "kind": "correlated_interval"
    },
    {
      "k": 397,
      "alo": 52,
      "ahi": 395,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/397",
        "1/20"
      ],
      "eta": "9242977661543864759110307681111257808/12644057280774873495625844652143936145",
      "kind": "correlated_interval"
    },
    {
      "k": 398,
      "alo": 52,
      "ahi": 396,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/398",
        "1/20"
      ],
      "eta": "17593757218442924255774571916588648820893/24083690878944813875965458997571485218107",
      "kind": "correlated_interval"
    },
    {
      "k": 399,
      "alo": 52,
      "ahi": 397,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/133",
        "1/20"
      ],
      "eta": "10093137533898179607525463649460154511/13825429970084179853711759173556829342",
      "kind": "correlated_interval"
    },
    {
      "k": 400,
      "alo": 52,
      "ahi": 398,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/400",
        "1/20"
      ],
      "eta": "9528274577848513634458518553886263/13060290881058354765127151559725112",
      "kind": "correlated_interval"
    },
    {
      "k": 401,
      "alo": 52,
      "ahi": 399,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/401",
        "1/20"
      ],
      "eta": "121047881117085844383215225549941543147/166027507931662964120453350930322240000",
      "kind": "correlated_interval"
    },
    {
      "k": 402,
      "alo": 52,
      "ahi": 400,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/134",
        "1/20"
      ],
      "eta": "22216383718821393609284985615983166516634/30491490514127910914635039149783832848985",
      "kind": "correlated_interval"
    },
    {
      "k": 403,
      "alo": 52,
      "ahi": 401,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/403",
        "1/20"
      ],
      "eta": "27302304733169729614237146343480956891/37496022343095424123766772339517024982",
      "kind": "correlated_interval"
    },
    {
      "k": 404,
      "alo": 52,
      "ahi": 402,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/404",
        "1/20"
      ],
      "eta": "50427368440510791260737225118092643305/69299641452453819996386805228604003712",
      "kind": "correlated_interval"
    },
    {
      "k": 405,
      "alo": 52,
      "ahi": 403,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/135",
        "1/20"
      ],
      "eta": "76355317623416307993701785547258077/104997986194961183608813008969190980",
      "kind": "correlated_interval"
    },
    {
      "k": 406,
      "alo": 52,
      "ahi": 404,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/406",
        "1/20"
      ],
      "eta": "12301021152149852864109326828514656587/16926145407869507931150282769821711000",
      "kind": "correlated_interval"
    },
    {
      "k": 407,
      "alo": 53,
      "ahi": 405,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/407",
        "1/20"
      ],
      "eta": "120268165773131998666109032144299048253/164449101829568323257818124590892071512",
      "kind": "correlated_interval"
    },
    {
      "k": 408,
      "alo": 53,
      "ahi": 406,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/136",
        "1/20"
      ],
      "eta": "168917970118381021421226357196528628735/231120303977986469517130616196105896448",
      "kind": "correlated_interval"
    },
    {
      "k": 409,
      "alo": 53,
      "ahi": 407,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/409",
        "1/20"
      ],
      "eta": "10935905761411089295037874242581841203/14972580161408697210542005237586768112",
      "kind": "correlated_interval"
    },
    {
      "k": 410,
      "alo": 53,
      "ahi": 408,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/410",
        "1/20"
      ],
      "eta": "41430884381677263584118501090629787046/56760205952573541266538645993838966171",
      "kind": "correlated_interval"
    },
    {
      "k": 411,
      "alo": 53,
      "ahi": 409,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/137",
        "1/20"
      ],
      "eta": "56537552222488698769416013845313095797/77505563170568721365995875488668954200",
      "kind": "correlated_interval"
    },
    {
      "k": 412,
      "alo": 53,
      "ahi": 410,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/412",
        "1/20"
      ],
      "eta": "765488869145781058203106619806956984619/1050047946195023941003842979749999658062",
      "kind": "correlated_interval"
    },
    {
      "k": 413,
      "alo": 53,
      "ahi": 411,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/413",
        "1/20"
      ],
      "eta": "7106439747484922801156567135529850797187/9754274611304144384543343476810750252323",
      "kind": "correlated_interval"
    },
    {
      "k": 414,
      "alo": 53,
      "ahi": 412,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/138",
        "1/20"
      ],
      "eta": "62051061733551170725853836099950127243/85224224215559741229552019784648451426",
      "kind": "correlated_interval"
    },
    {
      "k": 415,
      "alo": 53,
      "ahi": 413,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/415",
        "1/20"
      ],
      "eta": "2443504831423289247245029025739861359/3358120575624884159714235463755392280",
      "kind": "correlated_interval"
    },
    {
      "k": 416,
      "alo": 53,
      "ahi": 414,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/416",
        "1/20"
      ],
      "eta": "38980227469299042893652860677259461049/53603730561904527076678602607740633920",
      "kind": "correlated_interval"
    },
    {
      "k": 417,
      "alo": 53,
      "ahi": 415,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/139",
        "1/20"
      ],
      "eta": "3573028707738701838899037980894325833885/4916466088410913969279581588690170535168",
      "kind": "correlated_interval"
    },
    {
      "k": 418,
      "alo": 53,
      "ahi": 416,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/418",
        "1/20"
      ],
      "eta": "9233729040422844919800975174152667101/12713288774510911938425792943517830417",
      "kind": "correlated_interval"
    },
    {
      "k": 419,
      "alo": 53,
      "ahi": 417,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/419",
        "1/20"
      ],
      "eta": "13675242627040283875752498155795869049419/18839892942635337937123685998526842509352",
      "kind": "correlated_interval"
    },
    {
      "k": 420,
      "alo": 53,
      "ahi": 418,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/140",
        "1/20"
      ],
      "eta": "10443665029824384181639878534575444/14396512675713886179665219107329819",
      "kind": "correlated_interval"
    },
    {
      "k": 421,
      "alo": 53,
      "ahi": 419,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/421",
        "1/20"
      ],
      "eta": "5767759055435166735006680623569938311/7955561709345094685178949284214680825",
      "kind": "correlated_interval"
    },
    {
      "k": 422,
      "alo": 53,
      "ahi": 420,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/422",
        "1/20"
      ],
      "eta": "74914869999777720403458135649490108370437/103392620067246614822184182176071442432634",
      "kind": "correlated_interval"
    },
    {
      "k": 423,
      "alo": 53,
      "ahi": 421,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/141",
        "1/20"
      ],
      "eta": "714996996342191181076983569334487390261/987374520029292776941838730672053968488",
      "kind": "correlated_interval"
    },
    {
      "k": 424,
      "alo": 54,
      "ahi": 422,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/424",
        "1/20"
      ],
      "eta": "32954270755722636803790497645052882563/45235929161373721082367379623332493120",
      "kind": "correlated_interval"
    },
    {
      "k": 425,
      "alo": 54,
      "ahi": 423,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/425",
        "1/20"
      ],
      "eta": "1650591373162003227060063930504832429/2267113698159787000936205956863485600",
      "kind": "correlated_interval"
    },
    {
      "k": 426,
      "alo": 54,
      "ahi": 424,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/142",
        "1/20"
      ],
      "eta": "64799533809842981689965034738252616057/89056565004209521440684332286537462450",
      "kind": "correlated_interval"
    },
    {
      "k": 427,
      "alo": 54,
      "ahi": 425,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/427",
        "1/20"
      ],
      "eta": "202870651087457430219256322403258555614/278979332888840489119677121396630330725",
      "kind": "correlated_interval"
    },
    {
      "k": 428,
      "alo": 54,
      "ahi": 426,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/428",
        "1/20"
      ],
      "eta": "64502567758996056798121291628159206387531/88753808160260457982867397587805144002640",
      "kind": "correlated_interval"
    },
    {
      "k": 429,
      "alo": 54,
      "ahi": 427,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/143",
        "1/20"
      ],
      "eta": "4195602380805771170252543199666894679/5776435757916572966738008799351057160",
      "kind": "correlated_interval"
    },
    {
      "k": 430,
      "alo": 54,
      "ahi": 428,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/430",
        "1/20"
      ],
      "eta": "56803724435321837619504403021689769343/78252195016287688313098893998812099860",
      "kind": "correlated_interval"
    },
    {
      "k": 431,
      "alo": 54,
      "ahi": 429,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/431",
        "1/20"
      ],
      "eta": "617183576704604740748970398684221859858/850719999498934471723773778577071673725",
      "kind": "correlated_interval"
    },
    {
      "k": 432,
      "alo": 54,
      "ahi": 430,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/144",
        "1/20"
      ],
      "eta": "8476911947807922111358263840697772708641/11691251538389445858820137765744969580200",
      "kind": "correlated_interval"
    },
    {
      "k": 433,
      "alo": 54,
      "ahi": 431,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/433",
        "1/20"
      ],
      "eta": "2138836791574624687164349778685246073/2951552600135424755204505361574497920",
      "kind": "correlated_interval"
    },
    {
      "k": 434,
      "alo": 54,
      "ahi": 432,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/434",
        "1/20"
      ],
      "eta": "215839565012513059528128067276212294811801/298024520099155378944370808084803966194590",
      "kind": "correlated_interval"
    },
    {
      "k": 435,
      "alo": 54,
      "ahi": 433,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/145",
        "1/20"
      ],
      "eta": "2646364112447177036007568430513027842/3656092039294562249340157341735564405",
      "kind": "correlated_interval"
    },
    {
      "k": 436,
      "alo": 54,
      "ahi": 434,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/436",
        "1/20"
      ],
      "eta": "121125685829851835391690745345781128411/167436018048072142876634711130852315000",
      "kind": "correlated_interval"
    },
    {
      "k": 437,
      "alo": 54,
      "ahi": 435,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/437",
        "1/20"
      ],
      "eta": "3683483396880988046165324331162621962533/5094657786818230008650465277079143846200",
      "kind": "correlated_interval"
    },
    {
      "k": 438,
      "alo": 54,
      "ahi": 436,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/146",
        "1/20"
      ],
      "eta": "7097817307624672239678300378894398104559/9822529425406659127565766077170903934760",
      "kind": "correlated_interval"
    },
    {
      "k": 439,
      "alo": 54,
      "ahi": 437,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/439",
        "1/20"
      ],
      "eta": "36160226806537837085937680862115032907/50069177672446659573049688114968441980",
      "kind": "correlated_interval"
    },
    {
      "k": 440,
      "alo": 54,
      "ahi": 438,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/440",
        "1/20"
      ],
      "eta": "6683899993252526397752289907961215903/9259949725375343416428399296901000080",
      "kind": "correlated_interval"
    },
    {
      "k": 441,
      "alo": 55,
      "ahi": 439,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/147",
        "1/20"
      ],
      "eta": "3329197684469516537567317320938627/4585972610656114066076184131558000",
      "kind": "correlated_interval"
    },
    {
      "k": 442,
      "alo": 55,
      "ahi": 440,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/442",
        "1/20"
      ],
      "eta": "21770924813297183532457764049126989788671/30006367922707656963316547401881301890600",
      "kind": "correlated_interval"
    },
    {
      "k": 443,
      "alo": 55,
      "ahi": 441,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/443",
        "1/20"
      ],
      "eta": "54301140289989858247259296288248128152537/74883951762906985828285955761764316790600",
      "kind": "correlated_interval"
    },
    {
      "k": 444,
      "alo": 55,
      "ahi": 442,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/148",
        "1/20"
      ],
      "eta": "34949024141389147345287256951683634103/48223274542939354582590214760389986500",
      "kind": "correlated_interval"
    },
    {
      "k": 445,
      "alo": 55,
      "ahi": 443,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/445",
        "1/20"
      ],
      "eta": "263782641153287222220250685651899809/364173458568295899177266586423713665",
      "kind": "correlated_interval"
    },
    {
      "k": 446,
      "alo": 55,
      "ahi": 444,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/446",
        "1/20"
      ],
      "eta": "98512556305291499586726905209713837767/136079501429867906867371562415305007700",
      "kind": "correlated_interval"
    },
    {
      "k": 447,
      "alo": 55,
      "ahi": 445,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/149",
        "1/20"
      ],
      "eta": "44001166215356790577671772267274965496813/60813915881268853464322929072753908175800",
      "kind": "correlated_interval"
    },
    {
      "k": 448,
      "alo": 55,
      "ahi": 446,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/448",
        "1/20"
      ],
      "eta": "3609574941724031754754060952513474483/4991500691256937022173384710704220900",
      "kind": "correlated_interval"
    },
    {
      "k": 449,
      "alo": 55,
      "ahi": 447,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/449",
        "1/20"
      ],
      "eta": "2396058710574910389678445195901861751527/3315182637365813680651927154482109824000",
      "kind": "correlated_interval"
    },
    {
      "k": 450,
      "alo": 55,
      "ahi": 448,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/150",
        "1/20"
      ],
      "eta": "20452936848937933379191229163939012299/28313871961602970695174222364833908000",
      "kind": "correlated_interval"
    },
    {
      "k": 451,
      "alo": 55,
      "ahi": 449,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/451",
        "1/20"
      ],
      "eta": "549898087689730428015540469404608737/761654548932625520705343667168125000",
      "kind": "correlated_interval"
    },
    {
      "k": 452,
      "alo": 55,
      "ahi": 450,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/452",
        "1/20"
      ],
      "eta": "539130255492753680700306394873913815751/747137358139275910384954565319433557100",
      "kind": "correlated_interval"
    },
    {
      "k": 453,
      "alo": 55,
      "ahi": 451,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/151",
        "1/20"
      ],
      "eta": "1449859803368544112367982437308047279817/2010306870159320757462755000290293005475",
      "kind": "correlated_interval"
    },
    {
      "k": 454,
      "alo": 55,
      "ahi": 452,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/454",
        "1/20"
      ],
      "eta": "14317417438162497833302674406592888146141/19862290420634992067966852623424614318500",
      "kind": "correlated_interval"
    },
    {
      "k": 455,
      "alo": 55,
      "ahi": 453,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/455",
        "1/20"
      ],
      "eta": "147540340097252557766094918933863983/204787015519179337976278432125952712",
      "kind": "correlated_interval"
    },
    {
      "k": 456,
      "alo": 55,
      "ahi": 454,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/152",
        "1/20"
      ],
      "eta": "7133496811944573940520109566646559/9906490283092672120115124138787600",
      "kind": "correlated_interval"
    },
    {
      "k": 457,
      "alo": 55,
      "ahi": 455,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/457",
        "1/20"
      ],
      "eta": "58417189265052151759116337663634319248153/81167549935257111103607782287197823262800",
      "kind": "correlated_interval"
    },
    {
      "k": 458,
      "alo": 56,
      "ahi": 456,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/458",
        "1/20"
      ],
      "eta": "1087423610806229506895655181096758228037597/1502667828589883203260149649765270254444155",
      "kind": "correlated_interval"
    },
    {
      "k": 459,
      "alo": 56,
      "ahi": 457,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/153",
        "1/20"
      ],
      "eta": "69026191877241523349872014877783185449/95434961159766446139208716158810571078",
      "kind": "correlated_interval"
    },
    {
      "k": 460,
      "alo": 56,
      "ahi": 458,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/460",
        "1/20"
      ],
      "eta": "29202011741817856602420655912995439381/40395634177514635667111265316786465800",
      "kind": "correlated_interval"
    },
    {
      "k": 461,
      "alo": 56,
      "ahi": 459,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/461",
        "1/20"
      ],
      "eta": "369455482840128364721157951963132688829/511340949686319768689475189784612550900",
      "kind": "correlated_interval"
    },
    {
      "k": 462,
      "alo": 56,
      "ahi": 460,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/154",
        "1/20"
      ],
      "eta": "27011754363255014363614528619203049677861/37404752317296245894769618846308860397862",
      "kind": "correlated_interval"
    },
    {
      "k": 463,
      "alo": 56,
      "ahi": 461,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/463",
        "1/20"
      ],
      "eta": "3614418416736666967723054786267286123/5007681480266141206033750449859348770",
      "kind": "correlated_interval"
    },
    {
      "k": 464,
      "alo": 56,
      "ahi": 462,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/464",
        "1/20"
      ],
      "eta": "988216652168997559259410199498234533645/1369851446375405634092268315541798818088",
      "kind": "correlated_interval"
    },
    {
      "k": 465,
      "alo": 56,
      "ahi": 463,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/155",
        "1/20"
      ],
      "eta": "61139091996051697378778956685852699/84793407431581904619346749877350400",
      "kind": "correlated_interval"
    },
    {
      "k": 466,
      "alo": 56,
      "ahi": 464,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/466",
        "1/20"
      ],
      "eta": "2011041614905725669836261649853162821683/2790517388680856568714163666058856578375",
      "kind": "correlated_interval"
    },
    {
      "k": 467,
      "alo": 56,
      "ahi": 465,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/467",
        "1/20"
      ],
      "eta": "4983034310843558134652825835222154737241/6917941868882409937779966159725726825638",
      "kind": "correlated_interval"
    },
    {
      "k": 468,
      "alo": 56,
      "ahi": 466,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/156",
        "1/20"
      ],
      "eta": "53111713205775955619298002202980006163151/73771988358538756524640779238277767968240",
      "kind": "correlated_interval"
    },
    {
      "k": 469,
      "alo": 56,
      "ahi": 467,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/469",
        "1/20"
      ],
      "eta": "51172772024068007888347950919485252893/71114321541075962452292693453648957604",
      "kind": "correlated_interval"
    },
    {
      "k": 470,
      "alo": 56,
      "ahi": 468,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/470",
        "1/20"
      ],
      "eta": "1009280547935622082829347557553692349/1403284701719504421433367455443024040",
      "kind": "correlated_interval"
    },
    {
      "k": 471,
      "alo": 56,
      "ahi": 469,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/157",
        "1/20"
      ],
      "eta": "108081069309998078800826707087515031397/150348153857022871764773850407609203950",
      "kind": "correlated_interval"
    },
    {
      "k": 472,
      "alo": 56,
      "ahi": 470,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/472",
        "1/20"
      ],
      "eta": "17769416050377190600672955681251528547591/24730621505957674774737066411465755345136",
      "kind": "correlated_interval"
    },
    {
      "k": 473,
      "alo": 56,
      "ahi": 471,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/473",
        "1/20"
      ],
      "eta": "1604703671118389203178888047567924567783/2234441382572584494296140726743030857920",
      "kind": "correlated_interval"
    },
    {
      "k": 474,
      "alo": 56,
      "ahi": 472,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/158",
        "1/20"
      ],
      "eta": "71462436584117197358790943305755715933/99554989477477350183471385664189737447",
      "kind": "correlated_interval"
    },
    {
      "k": 475,
      "alo": 56,
      "ahi": 473,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/475",
        "1/20"
      ],
      "eta": "135245521753424794269807016042228977/188502906253562947213774861996268150",
      "kind": "correlated_interval"
    },
    {
      "k": 476,
      "alo": 57,
      "ahi": 474,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/476",
        "1/20"
      ],
      "eta": "49624036801022718264750804658661701987/68804364429669839123071332649718315000",
      "kind": "correlated_interval"
    },
    {
      "k": 477,
      "alo": 57,
      "ahi": 475,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/159",
        "1/20"
      ],
      "eta": "10953840675390190731981495510767463730987/15195144150335441327345650405958740588755",
      "kind": "correlated_interval"
    },
    {
      "k": 478,
      "alo": 57,
      "ahi": 476,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/478",
        "1/20"
      ],
      "eta": "1000152962680445467966028312875611115657/1388091788327157545040064664348992507893",
      "kind": "correlated_interval"
    },
    {
      "k": 479,
      "alo": 57,
      "ahi": 477,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/479",
        "1/20"
      ],
      "eta": "38831750618723938700511095401725725548133/53920131116099218369749672612504847003144",
      "kind": "correlated_interval"
    },
    {
      "k": 480,
      "alo": 57,
      "ahi": 478,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/160",
        "1/20"
      ],
      "eta": "8309038838542437552806979685602125669/11543189711304540067910342449315928460",
      "kind": "correlated_interval"
    },
    {
      "k": 481,
      "alo": 57,
      "ahi": 479,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/481",
        "1/20"
      ],
      "eta": "168564927061211399181568708269757480891/234289167174734392152090243692741088000",
      "kind": "correlated_interval"
    },
    {
      "k": 482,
      "alo": 57,
      "ahi": 480,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/482",
        "1/20"
      ],
      "eta": "2103301163203477735844272641495419867276641/2924793991274265183789432374471364075773690",
      "kind": "correlated_interval"
    },
    {
      "k": 483,
      "alo": 57,
      "ahi": 481,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/161",
        "1/20"
      ],
      "eta": "47998041039854630606011651440002681823703/66776714886589135415971473616449452988936",
      "kind": "correlated_interval"
    },
    {
      "k": 484,
      "alo": 57,
      "ahi": 482,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/484",
        "1/20"
      ],
      "eta": "117350644241849704101748009658857956349/163340405725402606529309277577709723256",
      "kind": "correlated_interval"
    },
    {
      "k": 485,
      "alo": 57,
      "ahi": 483,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/485",
        "1/20"
      ],
      "eta": "65067973115570362142139863858644216547/90611005642007051662285453134966002125",
      "kind": "correlated_interval"
    },
    {
      "k": 486,
      "alo": 57,
      "ahi": 484,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/162",
        "1/20"
      ],
      "eta": "15588667074864593098949796453903099191602/21718362980727717351350366840308058582775",
      "kind": "correlated_interval"
    },
    {
      "k": 487,
      "alo": 57,
      "ahi": 485,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/487",
        "1/20"
      ],
      "eta": "22228920544871760376563982889229934959277/30984167621580670482487908176735346467880",
      "kind": "correlated_interval"
    },
    {
      "k": 488,
      "alo": 57,
      "ahi": 486,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/488",
        "1/20"
      ],
      "eta": "15404269067028447537074017871931676988149/21481511667573769633054175583634968975392",
      "kind": "correlated_interval"
    },
    {
      "k": 489,
      "alo": 57,
      "ahi": 487,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/163",
        "1/20"
      ],
      "eta": "16868090473402900853455147492033717137059/23533736491433257107441669942771530694384",
      "kind": "correlated_interval"
    },
    {
      "k": 490,
      "alo": 57,
      "ahi": 488,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/490",
        "1/20"
      ],
      "eta": "633403518238679845327920775358416939/884108571990105056135107701125083050",
      "kind": "correlated_interval"
    },
    {
      "k": 491,
      "alo": 57,
      "ahi": 489,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/491",
        "1/20"
      ],
      "eta": "15235024497428401145885446845627520154683/21274893983755188154741336548467012695400",
      "kind": "correlated_interval"
    },
    {
      "k": 492,
      "alo": 57,
      "ahi": 490,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/164",
        "1/20"
      ],
      "eta": "10859473428721378087710307633071675208633/15171589808777460884649301353464264653320",
      "kind": "correlated_interval"
    },
    {
      "k": 493,
      "alo": 57,
      "ahi": 491,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/493",
        "1/20"
      ],
      "eta": "89679498039182382682938512668550473871/125346594386896995122503046542718647101",
      "kind": "correlated_interval"
    },
    {
      "k": 494,
      "alo": 58,
      "ahi": 492,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/494",
        "1/20"
      ],
      "eta": "275615359306567519914306500420695946267/383309181707744918602271162369821191964",
      "kind": "correlated_interval"
    },
    {
      "k": 495,
      "alo": 58,
      "ahi": 493,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/165",
        "1/20"
      ],
      "eta": "3303864235138119496853865856655882038/4596944706623756942999936256478431675",
      "kind": "correlated_interval"
    },
    {
      "k": 496,
      "alo": 58,
      "ahi": 494,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/496",
        "1/20"
      ],
      "eta": "25114324574802929943710542875111199757/34959791289102673482730042686386803400",
      "kind": "correlated_interval"
    },
    {
      "k": 497,
      "alo": 58,
      "ahi": 495,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/497",
        "1/20"
      ],
      "eta": "39139814254612766825173425210810197712161/54508633881441579450456952641256429907584",
      "kind": "correlated_interval"
    },
    {
      "k": 498,
      "alo": 58,
      "ahi": 496,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/166",
        "1/20"
      ],
      "eta": "20399387614258244113504480122275321577401/28422472275675862257238553255521935156186",
      "kind": "correlated_interval"
    },
    {
      "k": 499,
      "alo": 58,
      "ahi": 497,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/499",
        "1/20"
      ],
      "eta": "36628756915144768511490840887192932486/51058031594195961217452426254363524563",
      "kind": "correlated_interval"
    },
    {
      "k": 500,
      "alo": 58,
      "ahi": 498,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/500",
        "1/20"
      ],
      "eta": "6184744540469419653109732054169052953/8625014014040296695194463451224950200",
      "kind": "correlated_interval"
    },
    {
      "k": 501,
      "alo": 58,
      "ahi": 499,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/167",
        "1/20"
      ],
      "eta": "481948593194009712656985171362374035761/672409611974730159859126930241293625000",
      "kind": "correlated_interval"
    },
    {
      "k": 502,
      "alo": 58,
      "ahi": 500,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/502",
        "1/20"
      ],
      "eta": "947405530975196333961175426788337188097/1322401302326840282649215401644294546936",
      "kind": "correlated_interval"
    },
    {
      "k": 503,
      "alo": 58,
      "ahi": 501,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/503",
        "1/20"
      ],
      "eta": "11366619030675035388778452317276089585/15872737127948198791108542479984595449",
      "kind": "correlated_interval"
    },
    {
      "k": 504,
      "alo": 58,
      "ahi": 502,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/168",
        "1/20"
      ],
      "eta": "8324555511213276199788317678835431520491/11629840494834660132674975031517740951696",
      "kind": "correlated_interval"
    },
    {
      "k": 505,
      "alo": 58,
      "ahi": 503,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/505",
        "1/20"
      ],
      "eta": "290436276401176817632083586695300127/405933388973512658277349612916602080",
      "kind": "correlated_interval"
    },
    {
      "k": 506,
      "alo": 58,
      "ahi": 504,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/506",
        "1/20"
      ],
      "eta": "315294558369840693943348132958988968459243/440870084984568998579685175369102353345850",
      "kind": "correlated_interval"
    },
    {
      "k": 507,
      "alo": 58,
      "ahi": 505,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/169",
        "1/20"
      ],
      "eta": "802029726054879373564951567968358955170/1121951026526855994136159928233657785783",
      "kind": "correlated_interval"
    },
    {
      "k": 508,
      "alo": 58,
      "ahi": 506,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/508",
        "1/20"
      ],
      "eta": "92125914384332811079402323538466173991969/128929877856452623617168810046222808980656",
      "kind": "correlated_interval"
    },
    {
      "k": 509,
      "alo": 58,
      "ahi": 507,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/509",
        "1/20"
      ],
      "eta": "5314428316297868267550106298598840551375/7440732465199990853422641770159447300728",
      "kind": "correlated_interval"
    },
    {
      "k": 510,
      "alo": 58,
      "ahi": 508,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/170",
        "1/20"
      ],
      "eta": "310038189635207747986695742932742877815/434270934301545423464858265805216113316",
      "kind": "correlated_interval"
    },
    {
      "k": 511,
      "alo": 58,
      "ahi": 509,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/511",
        "1/20"
      ],
      "eta": "8506141651969124321467984031927619562/11919654875985159097407898309461198825",
      "kind": "correlated_interval"
    },
    {
      "k": 512,
      "alo": 59,
      "ahi": 510,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/512",
        "1/20"
      ],
      "eta": "205658894493856082000122561368361883099/286810513092349285874968934601847156544",
      "kind": "correlated_interval"
    },
    {
      "k": 513,
      "alo": 59,
      "ahi": 511,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/171",
        "1/20"
      ],
      "eta": "7951928304843756280002288380940206749313/11094544254883367971321265748534699294720",
      "kind": "correlated_interval"
    },
    {
      "k": 514,
      "alo": 59,
      "ahi": 512,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/514",
        "1/20"
      ],
      "eta": "71746021861830512988248181727267304087437/100143631551057043140836384448286520295480",
      "kind": "correlated_interval"
    },
    {
      "k": 515,
      "alo": 59,
      "ahi": 513,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/515",
        "1/20"
      ],
      "eta": "1134868727862464226961966615278142405081/1584742496341324024586209734292829869960",
      "kind": "correlated_interval"
    },
    {
      "k": 516,
      "alo": 59,
      "ahi": 514,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/172",
        "1/20"
      ],
      "eta": "11311305400622020919357662720061513864923/15802013881837484548746319401076945467900",
      "kind": "correlated_interval"
    },
    {
      "k": 517,
      "alo": 59,
      "ahi": 515,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/517",
        "1/20"
      ],
      "eta": "14494520153249193051148646551457566947517/20257659450574750198903249359968522895135",
      "kind": "correlated_interval"
    },
    {
      "k": 518,
      "alo": 59,
      "ahi": 516,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/518",
        "1/20"
      ],
      "eta": "10697863743577067375495309798903118737028809/14957784853724284463129980007855277687858860",
      "kind": "correlated_interval"
    },
    {
      "k": 519,
      "alo": 59,
      "ahi": 517,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/173",
        "1/20"
      ],
      "eta": "1450493170392530312058337458813978910101/2028942760174171829163906386258386778840",
      "kind": "correlated_interval"
    },
    {
      "k": 520,
      "alo": 59,
      "ahi": 518,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/520",
        "1/20"
      ],
      "eta": "124886406842233645617215399783475725959/174764114206599212116991925748722415920",
      "kind": "correlated_interval"
    },
    {
      "k": 521,
      "alo": 59,
      "ahi": 519,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/521",
        "1/20"
      ],
      "eta": "115201391839426389783533289965136963136553/161278657960004121917259273158020140606800",
      "kind": "correlated_interval"
    },
    {
      "k": 522,
      "alo": 59,
      "ahi": 520,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/174",
        "1/20"
      ],
      "eta": "4164708740196561822705846656197231028413/5832906336289314856447874677608038110720",
      "kind": "correlated_interval"
    },
    {
      "k": 523,
      "alo": 59,
      "ahi": 521,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/523",
        "1/20"
      ],
      "eta": "224080419572014670113161560059481375224931/313967420876571125102902576933136678130840",
      "kind": "correlated_interval"
    },
    {
      "k": 524,
      "alo": 59,
      "ahi": 522,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/524",
        "1/20"
      ],
      "eta": "11273143338547686199328803547733836418157/15801748093813964508606166762906940417980",
      "kind": "correlated_interval"
    },
    {
      "k": 525,
      "alo": 59,
      "ahi": 523,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/175",
        "1/20"
      ],
      "eta": "1129549806079898855146730202713345153/1583959399326406150650224345927383515",
      "kind": "correlated_interval"
    },
    {
      "k": 526,
      "alo": 59,
      "ahi": 524,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/526",
        "1/20"
      ],
      "eta": "1653513558578932603488302595241956646903/2319658793783600112132407277520196335500",
      "kind": "correlated_interval"
    },
    {
      "k": 527,
      "alo": 59,
      "ahi": 525,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/527",
        "1/20"
      ],
      "eta": "667127797453984676365421941943176512818371/936272375458258504783543574425029550065160",
      "kind": "correlated_interval"
    },
    {
      "k": 528,
      "alo": 59,
      "ahi": 526,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/176",
        "1/20"
      ],
      "eta": "1977863792369332023036639618233357569297/2776933773367034648492218740151757504780",
      "kind": "correlated_interval"
    },
    {
      "k": 529,
      "alo": 59,
      "ahi": 527,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/529",
        "1/20"
      ],
      "eta": "11116577015380056387949542981930304496579/15614041975482282695127293348977275053760",
      "kind": "correlated_interval"
    },
    {
      "k": 530,
      "alo": 59,
      "ahi": 528,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/530",
        "1/20"
      ],
      "eta": "22960621370539040134680051080474506372451/32262808691205451572192917893995195953720",
      "kind": "correlated_interval"
    },
    {
      "k": 531,
      "alo": 60,
      "ahi": 529,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/177",
        "1/20"
      ],
      "eta": "492348318436280906788917775468691872753/688644801125793783506112589440997994250",
      "kind": "correlated_interval"
    },
    {
      "k": 532,
      "alo": 60,
      "ahi": 530,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/532",
        "1/20"
      ],
      "eta": "280206642082293872346137693160796143564307/392084052744177041623351148353905075391200",
      "kind": "correlated_interval"
    },
    {
      "k": 533,
      "alo": 60,
      "ahi": 531,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/533",
        "1/20"
      ],
      "eta": "56904918909767897848298670108289540963/79657679239827760483690719873517439900",
      "kind": "correlated_interval"
    },
    {
      "k": 534,
      "alo": 60,
      "ahi": 532,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/178",
        "1/20"
      ],
      "eta": "3227054728757682687851435716823428346221/4519188056103352890121858455465218019000",
      "kind": "correlated_interval"
    },
    {
      "k": 535,
      "alo": 60,
      "ahi": 533,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/535",
        "1/20"
      ],
      "eta": "7529022564416495634733907531199087223/10547950536951341764604730343082477010",
      "kind": "correlated_interval"
    },
    {
      "k": 536,
      "alo": 60,
      "ahi": 534,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/536",
        "1/20"
      ],
      "eta": "266510425721971939434078746768901754427/373523781310346782272623948305438117360",
      "kind": "correlated_interval"
    },
    {
      "k": 537,
      "alo": 60,
      "ahi": 535,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/179",
        "1/20"
      ],
      "eta": "517633002107158330742648207259384461/725771235315441880206890696958585600",
      "kind": "correlated_interval"
    },
    {
      "k": 538,
      "alo": 60,
      "ahi": 536,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/538",
        "1/20"
      ],
      "eta": "35950491366946254983956856605332048097132/50426118693291392714782384738174331001225",
      "kind": "correlated_interval"
    },
    {
      "k": 539,
      "alo": 60,
      "ahi": 537,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/539",
        "1/20"
      ],
      "eta": "223664088286764209136376874537585005471081/313847785755057760399362055852196268364250",
      "kind": "correlated_interval"
    },
    {
      "k": 540,
      "alo": 60,
      "ahi": 538,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/180",
        "1/20"
      ],
      "eta": "698044826218885645026254868835428014447/979890188230530711976510010098526366520",
      "kind": "correlated_interval"
    },
    {
      "k": 541,
      "alo": 60,
      "ahi": 539,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/541",
        "1/20"
      ],
      "eta": "108586679338211084718301220067072083/152489917051948505086513476354477000",
      "kind": "correlated_interval"
    },
    {
      "k": 542,
      "alo": 60,
      "ahi": 540,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/542",
        "1/20"
      ],
      "eta": "4803406399279542347046807348445839899299592/6748132257298264092841022870850623522689825",
      "kind": "correlated_interval"
    },
    {
      "k": 543,
      "alo": 60,
      "ahi": 541,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/181",
        "1/20"
      ],
      "eta": "204931422080626176101714201598302083741447/288012732938080772915239617129633398953350",
      "kind": "correlated_interval"
    },
    {
      "k": 544,
      "alo": 60,
      "ahi": 542,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/544",
        "1/20"
      ],
      "eta": "1332232288691350365692789228822451164227/1873057799537697948037658253645769719000",
      "kind": "correlated_interval"
    },
    {
      "k": 545,
      "alo": 60,
      "ahi": 543,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/545",
        "1/20"
      ],
      "eta": "257795469988815008920745060722826759791/362588318945950960419180022074808616960",
      "kind": "correlated_interval"
    },
    {
      "k": 546,
      "alo": 60,
      "ahi": 544,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/182",
        "1/20"
      ],
      "eta": "375368558363722537235710170986951918648/528156880389153124705205521474501363425",
      "kind": "correlated_interval"
    },
    {
      "k": 547,
      "alo": 60,
      "ahi": 545,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/547",
        "1/20"
      ],
      "eta": "88249135146416103877291693284521368627/124217062085685298552294611282843649950",
      "kind": "correlated_interval"
    },
    {
      "k": 548,
      "alo": 60,
      "ahi": 546,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/548",
        "1/20"
      ],
      "eta": "11064349132783973127343196274300032356044661/15579791513826227997430720828674385038390800",
      "kind": "correlated_interval"
    },
    {
      "k": 549,
      "alo": 60,
      "ahi": 547,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/183",
        "1/20"
      ],
      "eta": "604415025393833419530592980469401689/851403108170099436628520548021239000",
      "kind": "correlated_interval"
    },
    {
      "k": 550,
      "alo": 61,
      "ahi": 548,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/550",
        "1/20"
      ],
      "eta": "111280804256338445750431435312097051/156065014807287724252015757852351850",
      "kind": "correlated_interval"
    },
    {
      "k": 551,
      "alo": 61,
      "ahi": 549,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/551",
        "1/20"
      ],
      "eta": "23840880249366272977280866048220531592743/33448389391244552325857399970260937547000",
      "kind": "correlated_interval"
    },
    {
      "k": 552,
      "alo": 61,
      "ahi": 550,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/184",
        "1/20"
      ],
      "eta": "605206565096606906175189796664667089429/849421803411620211872078222632601550324",
      "kind": "correlated_interval"
    },
    {
      "k": 553,
      "alo": 61,
      "ahi": 551,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/553",
        "1/20"
      ],
      "eta": "693754188018505586510436435986645230628569/974072931009423756497873806650585545169360",
      "kind": "correlated_interval"
    },
    {
      "k": 554,
      "alo": 61,
      "ahi": 552,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/554",
        "1/20"
      ],
      "eta": "5216487408554345614326298214248756950335/7327053132097370503764170213403582178339",
      "kind": "correlated_interval"
    },
    {
      "k": 555,
      "alo": 61,
      "ahi": 553,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/185",
        "1/20"
      ],
      "eta": "332178889253219254573919358025578628531/466753699851254527778314638159493640680",
      "kind": "correlated_interval"
    },
    {
      "k": 556,
      "alo": 61,
      "ahi": 554,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/556",
        "1/20"
      ],
      "eta": "49574627977081506668667994437185939529/69684953587959195343728834501684687287",
      "kind": "correlated_interval"
    },
    {
      "k": 557,
      "alo": 61,
      "ahi": 555,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/557",
        "1/20"
      ],
      "eta": "18022814607589481687051185229985637448275/25343420505132504282010119855580281782369",
      "kind": "correlated_interval"
    },
    {
      "k": 558,
      "alo": 61,
      "ahi": 556,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/186",
        "1/20"
      ],
      "eta": "50237427527358593539867731360338921970383/70669550155854675097384806066476100153270",
      "kind": "correlated_interval"
    },
    {
      "k": 559,
      "alo": 61,
      "ahi": 557,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/559",
        "1/20"
      ],
      "eta": "4553013107071148603192370367220557073993/6407157741963264999633293727771189997224",
      "kind": "correlated_interval"
    },
    {
      "k": 560,
      "alo": 61,
      "ahi": 558,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/560",
        "1/20"
      ],
      "eta": "733736034273655142888357479034110995959/1032921249233181510431453760955354936000",
      "kind": "correlated_interval"
    },
    {
      "k": 561,
      "alo": 61,
      "ahi": 559,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/187",
        "1/20"
      ],
      "eta": "4766529345692080112330282984221360850327/6712584315253062146423137039378170571200",
      "kind": "correlated_interval"
    },
    {
      "k": 562,
      "alo": 61,
      "ahi": 560,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/562",
        "1/20"
      ],
      "eta": "24383604686204698834087371877092600763592/34351427246425804204327745465525963607933",
      "kind": "correlated_interval"
    },
    {
      "k": 563,
      "alo": 61,
      "ahi": 561,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/563",
        "1/20"
      ],
      "eta": "15716173109832822364877421711506377805496247/22148909859131910810008618141457329440068680",
      "kind": "correlated_interval"
    },
    {
      "k": 564,
      "alo": 61,
      "ahi": 562,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/188",
        "1/20"
      ],
      "eta": "8932343508297121287808681321409604834827/12592991998627849375045471770442761628358",
      "kind": "correlated_interval"
    },
    {
      "k": 565,
      "alo": 61,
      "ahi": 563,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/565",
        "1/20"
      ],
      "eta": "24367338563663009386505592513391465513/34365989820918610111921023139652370605",
      "kind": "correlated_interval"
    },
    {
      "k": 566,
      "alo": 61,
      "ahi": 564,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/566",
        "1/20"
      ],
      "eta": "96145876111498252902389748208415973077653/135646303372430752487496800583327551114750",
      "kind": "correlated_interval"
    },
    {
      "k": 567,
      "alo": 61,
      "ahi": 565,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/189",
        "1/20"
      ],
      "eta": "23904298453736145733237479052359246485791/33737208426669370616483735143065622607712",
      "kind": "correlated_interval"
    },
    {
      "k": 568,
      "alo": 61,
      "ahi": 566,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/568",
        "1/20"
      ],
      "eta": "8732543710395728500247261693952157998557/12329034057772222664162115845234209990080",
      "kind": "correlated_interval"
    },
    {
      "k": 569,
      "alo": 62,
      "ahi": 567,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/569",
        "1/20"
      ],
      "eta": "45210961935502360378387118505494769411805/63561243287138539206715853398337801317792",
      "kind": "correlated_interval"
    },
    {
      "k": 570,
      "alo": 62,
      "ahi": 568,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/190",
        "1/20"
      ],
      "eta": "187900544532310722832768113810835937867/264262173731507441927319934335602039622",
      "kind": "correlated_interval"
    },
    {
      "k": 571,
      "alo": 62,
      "ahi": 569,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/571",
        "1/20"
      ],
      "eta": "2690617381265438954690463802889883734/3785441444966422011457961996162422275",
      "kind": "correlated_interval"
    },
    {
      "k": 572,
      "alo": 62,
      "ahi": 570,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/572",
        "1/20"
      ],
      "eta": "19346749831543041078219574015455339466079401/27228864536580140108174243662544994770527840",
      "kind": "correlated_interval"
    },
    {
      "k": 573,
      "alo": 62,
      "ahi": 571,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/191",
        "1/20"
      ],
      "eta": "352302364073672086549542566019975673397/496013280186847723423202416009872070872",
      "kind": "correlated_interval"
    },
    {
      "k": 574,
      "alo": 62,
      "ahi": 572,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/574",
        "1/20"
      ],
      "eta": "734077747533108336713788771413563714221/1033892410843667068335827851869442226148",
      "kind": "correlated_interval"
    },
    {
      "k": 575,
      "alo": 62,
      "ahi": 573,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/575",
        "1/20"
      ],
      "eta": "5911450488944051503971774445516035614/8328795520776323977954922202837770945",
      "kind": "correlated_interval"
    },
    {
      "k": 576,
      "alo": 62,
      "ahi": 574,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/192",
        "1/20"
      ],
      "eta": "979474797683369497959129755659452200537/1380497367000083100551345743782623572500",
      "kind": "correlated_interval"
    },
    {
      "k": 577,
      "alo": 62,
      "ahi": 575,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/577",
        "1/20"
      ],
      "eta": "21461246277655748894004688316318741371547/30258733809360982984277509962060901447680",
      "kind": "correlated_interval"
    },
    {
      "k": 578,
      "alo": 62,
      "ahi": 576,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/578",
        "1/20"
      ],
      "eta": "1263948759176973153506681716211735589460915/1782699335619712787779114130276571940838314",
      "kind": "correlated_interval"
    },
    {
      "k": 579,
      "alo": 62,
      "ahi": 577,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/193",
        "1/20"
      ],
      "eta": "6282040182683252508679121501228280645878/8863423437448247886813375452596907668977",
      "kind": "correlated_interval"
    },
    {
      "k": 580,
      "alo": 62,
      "ahi": 578,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/580",
        "1/20"
      ],
      "eta": "1370183793911231577540018762972019600153/1933887034125023269450457833757242154520",
      "kind": "correlated_interval"
    },
    {
      "k": 581,
      "alo": 62,
      "ahi": 579,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/581",
        "1/20"
      ],
      "eta": "603031079886433770260814963599797630817/851417941169858354632541335094605127000",
      "kind": "correlated_interval"
    },
    {
      "k": 582,
      "alo": 62,
      "ahi": 580,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/194",
        "1/20"
      ],
      "eta": "255729554314734097331233769391008084336693/361188731208781299952277688708472316292720",
      "kind": "correlated_interval"
    },
    {
      "k": 583,
      "alo": 62,
      "ahi": 581,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/583",
        "1/20"
      ],
      "eta": "8578099433952593070223767978053511332936/12119755605486862067766494658518437971219",
      "kind": "correlated_interval"
    },
    {
      "k": 584,
      "alo": 62,
      "ahi": 582,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/584",
        "1/20"
      ],
      "eta": "72155638388058739923858173944720769547659/101981624615040343193156639737221771385184",
      "kind": "correlated_interval"
    },
    {
      "k": 585,
      "alo": 62,
      "ahi": 583,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/195",
        "1/20"
      ],
      "eta": "13658884775855696053696006234955847233/19311460287153109099487876023328858400",
      "kind": "correlated_interval"
    },
    {
      "k": 586,
      "alo": 62,
      "ahi": 584,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/586",
        "1/20"
      ],
      "eta": "18042799619277847142346969357453293560957/25518278891184088401585155982647823091650",
      "kind": "correlated_interval"
    },
    {
      "k": 587,
      "alo": 62,
      "ahi": 585,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/587",
        "1/20"
      ],
      "eta": "1685724712434730948487570500224463327500886/2384959723765583200771393395346348194588415",
      "kind": "correlated_interval"
    },
    {
      "k": 588,
      "alo": 62,
      "ahi": 586,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/196",
        "1/20"
      ],
      "eta": "12502273955812670579539912397895841956337/17694150429159471705240765839218312232304",
      "kind": "correlated_interval"
    },
    {
      "k": 589,
      "alo": 63,
      "ahi": 587,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/589",
        "1/20"
      ],
      "eta": "2182116834537400417914419255924727695/3075759013145096410068886445009062269",
      "kind": "correlated_interval"
    },
    {
      "k": 590,
      "alo": 63,
      "ahi": 588,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/590",
        "1/20"
      ],
      "eta": "92527213168823562408702650802435447277619/130464713819610011835479094225854813357380",
      "kind": "correlated_interval"
    },
    {
      "k": 591,
      "alo": 63,
      "ahi": 589,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/197",
        "1/20"
      ],
      "eta": "13133390994226585154237691854864012375891/18524611026157776062518461606300713676360",
      "kind": "correlated_interval"
    },
    {
      "k": 592,
      "alo": 63,
      "ahi": 590,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/592",
        "1/20"
      ],
      "eta": "188928799881714642329808334959649085341/266574371526776732214535369850345946408",
      "kind": "correlated_interval"
    },
    {
      "k": 593,
      "alo": 63,
      "ahi": 591,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/593",
        "1/20"
      ],
      "eta": "440853455565693993977431607400352716213211/622245623116122087761864545346119397241536",
      "kind": "correlated_interval"
    },
    {
      "k": 594,
      "alo": 63,
      "ahi": 592,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/198",
        "1/20"
      ],
      "eta": "840918938067994186178797739646698583774307/1187321903673792816234017862904010896271808",
      "kind": "correlated_interval"
    },
    {
      "k": 595,
      "alo": 63,
      "ahi": 593,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/595",
        "1/20"
      ],
      "eta": "42433292133507032307031449295604233109/59933162564779618854938362214440189800",
      "kind": "correlated_interval"
    },
    {
      "k": 596,
      "alo": 63,
      "ahi": 594,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/596",
        "1/20"
      ],
      "eta": "54852071842131038766194182599614926369/77499518692208959297222847872198408100",
      "kind": "correlated_interval"
    },
    {
      "k": 597,
      "alo": 63,
      "ahi": 595,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/199",
        "1/20"
      ],
      "eta": "280343668671692938136936943344801663384245/396224755628507643614680006660857735551421",
      "kind": "correlated_interval"
    },
    {
      "k": 598,
      "alo": 63,
      "ahi": 596,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/598",
        "1/20"
      ],
      "eta": "509213232218679544398350923316573452179865/719937517464433838234458454704811207328564",
      "kind": "correlated_interval"
    },
    {
      "k": 599,
      "alo": 63,
      "ahi": 597,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/599",
        "1/20"
      ],
      "eta": "35117178872622224455089404844140016360607/49665911212084655436538774630580051439704",
      "kind": "correlated_interval"
    },
    {
      "k": 600,
      "alo": 63,
      "ahi": 598,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/200",
        "1/20"
      ],
      "eta": "911171191984690794083688480887323813/1289085802477157401788085733289884448",
      "kind": "correlated_interval"
    },
    {
      "k": 601,
      "alo": 63,
      "ahi": 599,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/601",
        "1/20"
      ],
      "eta": "27150167725661149207606356056394485198387/38423490628388665232852861927372603190000",
      "kind": "correlated_interval"
    },
    {
      "k": 602,
      "alo": 63,
      "ahi": 600,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/602",
        "1/20"
      ],
      "eta": "14977415385675299458510332616557356366945209/21203279107882746072985461996211867862685128",
      "kind": "correlated_interval"
    },
    {
      "k": 603,
      "alo": 63,
      "ahi": 601,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/201",
        "1/20"
      ],
      "eta": "3096384260684537475983794853168438149/4384925989446561993420124145899318056",
      "kind": "correlated_interval"
    },
    {
      "k": 604,
      "alo": 63,
      "ahi": 602,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/604",
        "1/20"
      ],
      "eta": "39701924415653548440539702077787412451/56241855966336837257056014386046603828",
      "kind": "correlated_interval"
    },
    {
      "k": 605,
      "alo": 63,
      "ahi": 603,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/605",
        "1/20"
      ],
      "eta": "7982305067296544537064091905449228131547/11311403332180441317864611503809396912055",
      "kind": "correlated_interval"
    },
    {
      "k": 606,
      "alo": 63,
      "ahi": 604,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/202",
        "1/20"
      ],
      "eta": "47266097628461743405323860027438966630647/67000402362451845083005454320102692564900",
      "kind": "correlated_interval"
    },
    {
      "k": 607,
      "alo": 63,
      "ahi": 605,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/607",
        "1/20"
      ],
      "eta": "22031429412946049202111586060773765635833/31239872561048543257437983183097919675608",
      "kind": "correlated_interval"
    },
    {
      "k": 608,
      "alo": 63,
      "ahi": 606,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/608",
        "1/20"
      ],
      "eta": "66451575818336072273703682798106929417249/94256259156576019371973783047799795919528",
      "kind": "correlated_interval"
    },
    {
      "k": 609,
      "alo": 64,
      "ahi": 607,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/203",
        "1/20"
      ],
      "eta": "118296020478493885826926814299210359511/167138522394917104508438125363542999040",
      "kind": "correlated_interval"
    },
    {
      "k": 610,
      "alo": 64,
      "ahi": 608,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/610",
        "1/20"
      ],
      "eta": "1131096635955505854495762227612555998249/1598627377183765139499171124212706199535",
      "kind": "correlated_interval"
    },
    {
      "k": 611,
      "alo": 64,
      "ahi": 609,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/611",
        "1/20"
      ],
      "eta": "2499089905440968863781141208900015058733/3533214018947847998996179680243068515750",
      "kind": "correlated_interval"
    },
    {
      "k": 612,
      "alo": 64,
      "ahi": 610,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/204",
        "1/20"
      ],
      "eta": "344062897982615233867428937301019449352087/486593000496434223402914391864029746474720",
      "kind": "correlated_interval"
    },
    {
      "k": 613,
      "alo": 64,
      "ahi": 611,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/613",
        "1/20"
      ],
      "eta": "3743089311628241525549969158739226545471/5295385449060400535010563941536730302540",
      "kind": "correlated_interval"
    },
    {
      "k": 614,
      "alo": 64,
      "ahi": 612,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/614",
        "1/20"
      ],
      "eta": "9687116832484251904718220765905494819430927/13708840592460160414409577254652437705270380",
      "kind": "correlated_interval"
    },
    {
      "k": 615,
      "alo": 64,
      "ahi": 613,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/205",
        "1/20"
      ],
      "eta": "91589452304124540006024845545213478233/129655182869600070459462393986969845230",
      "kind": "correlated_interval"
    },
    {
      "k": 616,
      "alo": 64,
      "ahi": 614,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/616",
        "1/20"
      ],
      "eta": "37408101768704187735667904719938320726671/52972169008637854423371794974537080292800",
      "kind": "correlated_interval"
    },
    {
      "k": 617,
      "alo": 64,
      "ahi": 615,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/617",
        "1/20"
      ],
      "eta": "1438723176483349889588924852260541694611/2037963618127408818703760702528588430880",
      "kind": "correlated_interval"
    },
    {
      "k": 618,
      "alo": 64,
      "ahi": 616,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/206",
        "1/20"
      ],
      "eta": "835672520921738912971829209152003649960189/1184109459871978233229095318096069205978885",
      "kind": "correlated_interval"
    },
    {
      "k": 619,
      "alo": 64,
      "ahi": 617,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/619",
        "1/20"
      ],
      "eta": "149310818170048429360291310778849534939253/211632805779797253532114964341763736808470",
      "kind": "correlated_interval"
    },
    {
      "k": 620,
      "alo": 64,
      "ahi": 618,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/620",
        "1/20"
      ],
      "eta": "87804461387666162289504993270345249158923/124492655185625982087730938206653007875640",
      "kind": "correlated_interval"
    },
    {
      "k": 621,
      "alo": 64,
      "ahi": 619,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/207",
        "1/20"
      ],
      "eta": "7285870377236786105418392608577067259/10333405416491298800881348229269611900",
      "kind": "correlated_interval"
    },
    {
      "k": 622,
      "alo": 64,
      "ahi": 620,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/622",
        "1/20"
      ],
      "eta": "1271004458779354463074380681411503587556563/1803198082140916715642285372315261713079310",
      "kind": "correlated_interval"
    },
    {
      "k": 623,
      "alo": 64,
      "ahi": 621,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/623",
        "1/20"
      ],
      "eta": "3649218410647802114307434976167158412286847/5178810386708358259336205603614467601334930",
      "kind": "correlated_interval"
    },
    {
      "k": 624,
      "alo": 64,
      "ahi": 622,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/208",
        "1/20"
      ],
      "eta": "882120956423152433917371508495057001/1252251446935795447619371505828256040",
      "kind": "correlated_interval"
    },
    {
      "k": 625,
      "alo": 64,
      "ahi": 623,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/625",
        "1/20"
      ],
      "eta": "33532431413332325513437198161007/47616904469345266339281407904000",
      "kind": "correlated_interval"
    },
    {
      "k": 626,
      "alo": 64,
      "ahi": 624,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/626",
        "1/20"
      ],
      "eta": "496828095785434564028444454376766160253499/705723270070321468901054784265447086015625",
      "kind": "correlated_interval"
    },
    {
      "k": 627,
      "alo": 64,
      "ahi": 625,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/209",
        "1/20"
      ],
      "eta": "176083137276594799319003564210188815693223/250194467808095396418406683726363946219570",
      "kind": "correlated_interval"
    },
    {
      "k": 628,
      "alo": 64,
      "ahi": 626,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/628",
        "1/20"
      ],
      "eta": "7188990997582196524891434203929384678449133/10217837476021907925764321674111418577898320",
      "kind": "correlated_interval"
    },
    {
      "k": 629,
      "alo": 65,
      "ahi": 627,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/629",
        "1/20"
      ],
      "eta": "1657232112183325764976424316360798809530627/2346599679675168764839796823398527761943375",
      "kind": "correlated_interval"
    },
    {
      "k": 630,
      "alo": 65,
      "ahi": 628,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/210",
        "1/20"
      ],
      "eta": "400920915947808427228046090013717350353/567868912242318369149887258748160295443",
      "kind": "correlated_interval"
    },
    {
      "k": 631,
      "alo": 65,
      "ahi": 629,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/631",
        "1/20"
      ],
      "eta": "27399796208092237708510941378953128621/38821283740520387629538737774433046750",
      "kind": "correlated_interval"
    },
    {
      "k": 632,
      "alo": 65,
      "ahi": 630,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/632",
        "1/20"
      ],
      "eta": "2202061935660147855124025674155416879610857/3120935109308863849860261066064959008952200",
      "kind": "correlated_interval"
    },
    {
      "k": 633,
      "alo": 65,
      "ahi": 631,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/211",
        "1/20"
      ],
      "eta": "570725000134873963194592413938062452972871/809122405622257401950282349761356439962800",
      "kind": "correlated_interval"
    },
    {
      "k": 634,
      "alo": 65,
      "ahi": 632,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/634",
        "1/20"
      ],
      "eta": "1630756819455792901153745339562785967350113/2312640521349804924990995302657686234254250",
      "kind": "correlated_interval"
    },
    {
      "k": 635,
      "alo": 65,
      "ahi": 633,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/635",
        "1/20"
      ],
      "eta": "119815321705382889798169037096124917446729/169966120263501211368338384275693168831480",
      "kind": "correlated_interval"
    },
    {
      "k": 636,
      "alo": 65,
      "ahi": 634,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/212",
        "1/20"
      ],
      "eta": "226410040257760327172580153259869844323/321274488872914889298369978479137354000",
      "kind": "correlated_interval"
    },
    {
      "k": 637,
      "alo": 65,
      "ahi": 635,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/637",
        "1/20"
      ],
      "eta": "360976773115588938924591012587566100194849/512377273376323391480483484313590774850525",
      "kind": "correlated_interval"
    },
    {
      "k": 638,
      "alo": 65,
      "ahi": 636,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/638",
        "1/20"
      ],
      "eta": "3056860658559950810801693105442244416676/4340260236448329362888477881882528193425",
      "kind": "correlated_interval"
    },
    {
      "k": 639,
      "alo": 65,
      "ahi": 637,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/213",
        "1/20"
      ],
      "eta": "300646333677427433305877403307703764697207/426997228975872506330063889457212417975000",
      "kind": "correlated_interval"
    },
    {
      "k": 640,
      "alo": 65,
      "ahi": 638,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/640",
        "1/20"
      ],
      "eta": "16432829094776576390234591048264120903/23345866236091301950004232153383677680",
      "kind": "correlated_interval"
    },
    {
      "k": 641,
      "alo": 65,
      "ahi": 639,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/641",
        "1/20"
      ],
      "eta": "13519875358247704251040070848997148529093/19213139995036408384666346913573363404800",
      "kind": "correlated_interval"
    },
    {
      "k": 642,
      "alo": 65,
      "ahi": 640,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/214",
        "1/20"
      ],
      "eta": "9578702789362286507998573300878991733370191/13616323492359986224123820605582602507080850",
      "kind": "correlated_interval"
    },
    {
      "k": 643,
      "alo": 65,
      "ahi": 641,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/643",
        "1/20"
      ],
      "eta": "9772145239584144336721375077712551463126859/13895368859353427218699392517325575808164200",
      "kind": "correlated_interval"
    },
    {
      "k": 644,
      "alo": 65,
      "ahi": 642,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/644",
        "1/20"
      ],
      "eta": "4486135582432660191709016048042088816725231/6380857844840711996329844086343436388424000",
      "kind": "correlated_interval"
    },
    {
      "k": 645,
      "alo": 65,
      "ahi": 643,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/215",
        "1/20"
      ],
      "eta": "96856181515466394029915537644660472677/137803431340122427026654238290078217495",
      "kind": "correlated_interval"
    },
    {
      "k": 646,
      "alo": 65,
      "ahi": 644,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/646",
        "1/20"
      ],
      "eta": "553297827094474810294497144268560563871/787439463392485030529503618729733131475",
      "kind": "correlated_interval"
    },
    {
      "k": 647,
      "alo": 65,
      "ahi": 645,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/647",
        "1/20"
      ],
      "eta": "3401536864949969427306532036048283686001743/4842375106533256924530886972116434182199800",
      "kind": "correlated_interval"
    },
    {
      "k": 648,
      "alo": 65,
      "ahi": 646,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/216",
        "1/20"
      ],
      "eta": "4164598003514271924682957971719155260937/5930357597632506013421277078755668277600",
      "kind": "correlated_interval"
    },
    {
      "k": 649,
      "alo": 65,
      "ahi": 647,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/649",
        "1/20"
      ],
      "eta": "20019338641650123300258500700502860091507/28515539158354712382609257445084722406000",
      "kind": "correlated_interval"
    },
    {
      "k": 650,
      "alo": 66,
      "ahi": 648,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/650",
        "1/20"
      ],
      "eta": "536579542839742852446323864012999246539/761539250523904214046594613017764471450",
      "kind": "correlated_interval"
    },
    {
      "k": 651,
      "alo": 66,
      "ahi": 649,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/217",
        "1/20"
      ],
      "eta": "17245013889433075218188300540388808313102/24482075028831399023193352617964004875875",
      "kind": "correlated_interval"
    },
    {
      "k": 652,
      "alo": 66,
      "ahi": 650,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/652",
        "1/20"
      ],
      "eta": "1772575784643234741824673568135973638663/2517187090718124975963206130160110702624",
      "kind": "correlated_interval"
    },
    {
      "k": 653,
      "alo": 66,
      "ahi": 651,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/653",
        "1/20"
      ],
      "eta": "468242483793198234980067729920702588417/665130742733872132806058828524341943880",
      "kind": "correlated_interval"
    },
    {
      "k": 654,
      "alo": 66,
      "ahi": 652,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/218",
        "1/20"
      ],
      "eta": "975687595539565518243190668788413525697399/1386347269705154451614441888305263418387596",
      "kind": "correlated_interval"
    },
    {
      "k": 655,
      "alo": 66,
      "ahi": 653,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/655",
        "1/20"
      ],
      "eta": "29613882433231056529148480853283191746/42090216279648055161755552509718712555",
      "kind": "correlated_interval"
    },
    {
      "k": 656,
      "alo": 66,
      "ahi": 654,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/656",
        "1/20"
      ],
      "eta": "228311726660176158496344571800159229619321/324592224862759765230900105719675361812680",
      "kind": "correlated_interval"
    },
    {
      "k": 657,
      "alo": 66,
      "ahi": 655,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/219",
        "1/20"
      ],
      "eta": "485048680651033107977534822362516953146611/689793078525869917744212015833360688349056",
      "kind": "correlated_interval"
    },
    {
      "k": 658,
      "alo": 66,
      "ahi": 656,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/658",
        "1/20"
      ],
      "eta": "8793230478292095480910314318658557150505517/12508496169491959338331815269322525780119130",
      "kind": "correlated_interval"
    },
    {
      "k": 659,
      "alo": 66,
      "ahi": 657,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/659",
        "1/20"
      ],
      "eta": "43231190597000201249896894453197044734822/61514359878201318494336019570321783372017",
      "kind": "correlated_interval"
    },
    {
      "k": 660,
      "alo": 66,
      "ahi": 658,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/220",
        "1/20"
      ],
      "eta": "65828558100400357837143986462922373843441/93694879716429116284285277793210847126200",
      "kind": "correlated_interval"
    },
    {
      "k": 661,
      "alo": 66,
      "ahi": 659,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/661",
        "1/20"
      ],
      "eta": "594482784897491222141448819208259003/846374434812422908046767370410039800",
      "kind": "correlated_interval"
    },
    {
      "k": 662,
      "alo": 66,
      "ahi": 660,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/662",
        "1/20"
      ],
      "eta": "7332644698556874556452718793141710298466685/10442516558537379639499750191193452112123688",
      "kind": "correlated_interval"
    },
    {
      "k": 663,
      "alo": 66,
      "ahi": 661,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/221",
        "1/20"
      ],
      "eta": "37857132927604540333273085177701696213522/53927845277800749104697563397666509548205",
      "kind": "correlated_interval"
    },
    {
      "k": 664,
      "alo": 66,
      "ahi": 662,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/664",
        "1/20"
      ],
      "eta": "528392171603781743199069854130316775471/752908297428756408491963405947279587312",
      "kind": "correlated_interval"
    },
    {
      "k": 665,
      "alo": 66,
      "ahi": 663,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/665",
        "1/20"
      ],
      "eta": "2719941795739758033411785698963229952473/3876727056450569241256670687132274748960",
      "kind": "correlated_interval"
    },
    {
      "k": 666,
      "alo": 66,
      "ahi": 664,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/222",
        "1/20"
      ],
      "eta": "528184653185599699709950112495028317962987/753027517943279467658554462050997313723250",
      "kind": "correlated_interval"
    },
    {
      "k": 667,
      "alo": 66,
      "ahi": 665,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/667",
        "1/20"
      ],
      "eta": "65438667610185484633380866746911501172766/93320814601692386839862977815915077522079",
      "kind": "correlated_interval"
    },
    {
      "k": 668,
      "alo": 66,
      "ahi": 666,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/668",
        "1/20"
      ],
      "eta": "144095026392731905768025935278467555235638797/205547226407375824193795652850804305641364080",
      "kind": "correlated_interval"
    },
    {
      "k": 669,
      "alo": 66,
      "ahi": 667,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/223",
        "1/20"
      ],
      "eta": "52356637132254985129056404665830927565/74705484406831645307560741078772798952",
      "kind": "correlated_interval"
    },
    {
      "k": 670,
      "alo": 66,
      "ahi": 668,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/670",
        "1/20"
      ],
      "eta": "9810279943995651690312133941904633781/14001669174705913576441152032177643660",
      "kind": "correlated_interval"
    },
    {
      "k": 671,
      "alo": 67,
      "ahi": 669,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/671",
        "1/20"
      ],
      "eta": "682452775004199542860600288743992492201/970632326510439192735940421937022456600",
      "kind": "correlated_interval"
    },
    {
      "k": 672,
      "alo": 67,
      "ahi": 670,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/224",
        "1/20"
      ],
      "eta": "1000252048779342379273378515157588501291/1423021762234216669517790246837255045640",
      "kind": "correlated_interval"
    },
    {
      "k": 673,
      "alo": 67,
      "ahi": 671,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/673",
        "1/20"
      ],
      "eta": "252614078722992431542468924857047846640443/359483649225741364962022419428081681812224",
      "kind": "correlated_interval"
    },
    {
      "k": 674,
      "alo": 67,
      "ahi": 672,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/674",
        "1/20"
      ],
      "eta": "2595391401403002916393095236869854444455683/3694396518747996290911976182394084444000792",
      "kind": "correlated_interval"
    },
    {
      "k": 675,
      "alo": 67,
      "ahi": 673,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/225",
        "1/20"
      ],
      "eta": "1175690633915301578211229083151756884679/1673987904310510606191490824357867216120",
      "kind": "correlated_interval"
    },
    {
      "k": 676,
      "alo": 67,
      "ahi": 674,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/676",
        "1/20"
      ],
      "eta": "41606507046376758704042533540838803284359/59256867179636816006407257218956495207500",
      "kind": "correlated_interval"
    },
    {
      "k": 677,
      "alo": 67,
      "ahi": 675,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/677",
        "1/20"
      ],
      "eta": "3066739921843192097879926784930421722398931/4368900077964662203802406125091482288330965",
      "kind": "correlated_interval"
    },
    {
      "k": 678,
      "alo": 67,
      "ahi": 676,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/226",
        "1/20"
      ],
      "eta": "7778917933870030785781798255299587536541657/11084896829287176267817927825038904733659932",
      "kind": "correlated_interval"
    },
    {
      "k": 679,
      "alo": 67,
      "ahi": 677,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/679",
        "1/20"
      ],
      "eta": "198191036109213812783323658694136810288183/282496675422758130008120332842424183072008",
      "kind": "correlated_interval"
    },
    {
      "k": 680,
      "alo": 67,
      "ahi": 678,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/680",
        "1/20"
      ],
      "eta": "305507918463909278157145786179809894833/435580311595601378162779752639174212720",
      "kind": "correlated_interval"
    },
    {
      "k": 681,
      "alo": 67,
      "ahi": 679,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/227",
        "1/20"
      ],
      "eta": "411649873710469269625595969579794079470577/587069834005999286663801474019992634098000",
      "kind": "correlated_interval"
    },
    {
      "k": 682,
      "alo": 67,
      "ahi": 680,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/682",
        "1/20"
      ],
      "eta": "1353179886854417466525927667726643364367093/1930335933136389226137138295212952256782320",
      "kind": "correlated_interval"
    },
    {
      "k": 683,
      "alo": 67,
      "ahi": 681,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/683",
        "1/20"
      ],
      "eta": "38471329089797101200198610152730910596633205/54894610773222887566719302252207155178058664",
      "kind": "correlated_interval"
    },
    {
      "k": 684,
      "alo": 67,
      "ahi": 682,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/228",
        "1/20"
      ],
      "eta": "62224632391972930289996989345519599970973/88811579936283293409578650832523193133916",
      "kind": "correlated_interval"
    },
    {
      "k": 685,
      "alo": 67,
      "ahi": 683,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/685",
        "1/20"
      ],
      "eta": "1479425508679310911030047795444068441147/2112100972098028368088424050298889908325",
      "kind": "correlated_interval"
    },
    {
      "k": 686,
      "alo": 67,
      "ahi": 684,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/686",
        "1/20"
      ],
      "eta": "16280177982464486511782625771501629529078089/23248483125168985737540549145697750120515300",
      "kind": "correlated_interval"
    },
    {
      "k": 687,
      "alo": 67,
      "ahi": 685,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/229",
        "1/20"
      ],
      "eta": "1645618846812740234386549440041439908743261/2350597179517268437058548159726908902325240",
      "kind": "correlated_interval"
    },
    {
      "k": 688,
      "alo": 67,
      "ahi": 686,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/688",
        "1/20"
      ],
      "eta": "18338606586087542897480521639608383628269/26201633242081333671827184815509777598646",
      "kind": "correlated_interval"
    },
    {
      "k": 689,
      "alo": 67,
      "ahi": 687,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/689",
        "1/20"
      ],
      "eta": "4304832281127650200904145171282683466963785/6152206802637886180259101466565778645191232",
      "kind": "correlated_interval"
    },
    {
      "k": 690,
      "alo": 67,
      "ahi": 688,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/230",
        "1/20"
      ],
      "eta": "77970367472427621733436643204491508646727/111459354160953086868187531903337846157800",
      "kind": "correlated_interval"
    },
    {
      "k": 691,
      "alo": 67,
      "ahi": 689,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/691",
        "1/20"
      ],
      "eta": "141848877603438645902009325887679660979757/202826496719729410590627411716032596018600",
      "kind": "correlated_interval"
    },
    {
      "k": 692,
      "alo": 68,
      "ahi": 690,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/692",
        "1/20"
      ],
      "eta": "6525155884934920681232530299274934581557131/9298801108926135188472609257934991051189472",
      "kind": "correlated_interval"
    },
    {
      "k": 693,
      "alo": 68,
      "ahi": 691,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/231",
        "1/20"
      ],
      "eta": "3365998694341708580682660305340227465755/4798041397321786513018885625559372665916",
      "kind": "correlated_interval"
    },
    {
      "k": 694,
      "alo": 68,
      "ahi": 692,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/694",
        "1/20"
      ],
      "eta": "25080326430203734673574002272946227525645/35759941681859525331450384559565657412204",
      "kind": "correlated_interval"
    },
    {
      "k": 695,
      "alo": 68,
      "ahi": 693,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/695",
        "1/20"
      ],
      "eta": "17245384981004117765568470682578994797/24595161134197992639541142235121190300",
      "kind": "correlated_interval"
    },
    {
      "k": 696,
      "alo": 68,
      "ahi": 694,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/232",
        "1/20"
      ],
      "eta": "109305746744454938777075734226864762474939/155931023156156782272797290089605885437200",
      "kind": "correlated_interval"
    },
    {
      "k": 697,
      "alo": 68,
      "ahi": 695,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/697",
        "1/20"
      ],
      "eta": "86985384935411518872769207050103566047789/124121830861985152581585634754563912952064",
      "kind": "correlated_interval"
    },
    {
      "k": 698,
      "alo": 68,
      "ahi": 696,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/698",
        "1/20"
      ],
      "eta": "176592764571274221096564099710988417231314/252050020370494008512003900186892187794671",
      "kind": "correlated_interval"
    },
    {
      "k": 699,
      "alo": 68,
      "ahi": 697,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/233",
        "1/20"
      ],
      "eta": "1375212042089655425975274452462351684533/1963337879377344920316220873148097282682",
      "kind": "correlated_interval"
    },
    {
      "k": 700,
      "alo": 68,
      "ahi": 698,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/700",
        "1/20"
      ],
      "eta": "1882558271595450496225862839161454441307/2688344719619318308044966142528019487960",
      "kind": "correlated_interval"
    },
    {
      "k": 701,
      "alo": 68,
      "ahi": 699,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/701",
        "1/20"
      ],
      "eta": "12644285552651600134599541058288440109/18060991022041576388535263577779438750",
      "kind": "correlated_interval"
    },
    {
      "k": 702,
      "alo": 68,
      "ahi": 700,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/234",
        "1/20"
      ],
      "eta": "145303004074318895092339563236198946046427/207602334840017264852082024867121529524533",
      "kind": "correlated_interval"
    },
    {
      "k": 703,
      "alo": 68,
      "ahi": 701,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/703",
        "1/20"
      ],
      "eta": "1106732817602936183338317736947432184843/1581650033679806061927793271291689712166",
      "kind": "correlated_interval"
    },
    {
      "k": 704,
      "alo": 68,
      "ahi": 702,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/704",
        "1/20"
      ],
      "eta": "89015846351439917708557221980146448741603/127246108164727082533177015053348360260981",
      "kind": "correlated_interval"
    },
    {
      "k": 705,
      "alo": 68,
      "ahi": 703,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/235",
        "1/20"
      ],
      "eta": "805821101100841821413484151214669072591/1152192399500293874154712187858542141440",
      "kind": "correlated_interval"
    },
    {
      "k": 706,
      "alo": 68,
      "ahi": 704,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/706",
        "1/20"
      ],
      "eta": "187574315982689928201254593611754289936818/268267797091510093213237811867121269678475",
      "kind": "correlated_interval"
    },
    {
      "k": 707,
      "alo": 68,
      "ahi": 705,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/707",
        "1/20"
      ],
      "eta": "7521348681678298864499483138016566127541771/10759678895636442457671395674921859119477798",
      "kind": "correlated_interval"
    },
    {
      "k": 708,
      "alo": 68,
      "ahi": 706,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/236",
        "1/20"
      ],
      "eta": "324201269691701561211900616372108934017797/463902094589412852867591873713759975263376",
      "kind": "correlated_interval"
    },
    {
      "k": 709,
      "alo": 68,
      "ahi": 707,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/709",
        "1/20"
      ],
      "eta": "386879625422822758585319996744397788437/553726277624697581252489094035827346676",
      "kind": "correlated_interval"
    },
    {
      "k": 710,
      "alo": 68,
      "ahi": 708,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/710",
        "1/20"
      ],
      "eta": "50829437131763201996387681287181899814953/72768236459913379202564604372673962427966",
      "kind": "correlated_interval"
    },
    {
      "k": 711,
      "alo": 68,
      "ahi": 709,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/237",
        "1/20"
      ],
      "eta": "4992043536046056612282058417722854657869/7148448798695488954845551724617118729650",
      "kind": "correlated_interval"
    },
    {
      "k": 712,
      "alo": 68,
      "ahi": 710,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/712",
        "1/20"
      ],
      "eta": "1219935305867544262943155456409017869824575/1747337385481997051812224532898359101887136",
      "kind": "correlated_interval"
    },
    {
      "k": 713,
      "alo": 68,
      "ahi": 711,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/713",
        "1/20"
      ],
      "eta": "6509701527800742987677995587602611562761/9326253027767983237877805572698362816256",
      "kind": "correlated_interval"
    },
    {
      "k": 714,
      "alo": 69,
      "ahi": 712,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/238",
        "1/20"
      ],
      "eta": "440570538925384694688704459229566724742/629145762439737119011311944052169942905",
      "kind": "correlated_interval"
    },
    {
      "k": 715,
      "alo": 69,
      "ahi": 713,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/715",
        "1/20"
      ],
      "eta": "2952969420372365880745624727107595924713/4217964540466852753926868817393624007480",
      "kind": "correlated_interval"
    },
    {
      "k": 716,
      "alo": 69,
      "ahi": 714,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/716",
        "1/20"
      ],
      "eta": "1775711290143564248708527667675951312486063/2537021253043028890768524619996533644818150",
      "kind": "correlated_interval"
    },
    {
      "k": 717,
      "alo": 69,
      "ahi": 715,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/239",
        "1/20"
      ],
      "eta": "47826812164614163554352921626950424225441/68348751148204056677737681579269615286255",
      "kind": "correlated_interval"
    },
    {
      "k": 718,
      "alo": 69,
      "ahi": 716,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/718",
        "1/20"
      ],
      "eta": "24045101368701344752084286456111859341083/34371049096622727669031325056319054714370",
      "kind": "correlated_interval"
    },
    {
      "k": 719,
      "alo": 69,
      "ahi": 717,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/719",
        "1/20"
      ],
      "eta": "37475116946499916526610678959627680931511463/53581618533894751668200778325130750080767320",
      "kind": "correlated_interval"
    },
    {
      "k": 720,
      "alo": 69,
      "ahi": 718,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/240",
        "1/20"
      ],
      "eta": "6358441689244894385779571707409859498913/9093473600411998596742659513310727244240",
      "kind": "correlated_interval"
    },
    {
      "k": 721,
      "alo": 69,
      "ahi": 719,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/721",
        "1/20"
      ],
      "eta": "5871113214645855544523296202343331348811/8398572797815676146712819779978789713600",
      "kind": "correlated_interval"
    },
    {
      "k": 722,
      "alo": 69,
      "ahi": 720,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/722",
        "1/20"
      ],
      "eta": "5647939897601813739623032327035525673601329/8081289314814522469086185024441321806509665",
      "kind": "correlated_interval"
    },
    {
      "k": 723,
      "alo": 69,
      "ahi": 721,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/241",
        "1/20"
      ],
      "eta": "134151065346231491032734977468686014689523589/191994993015114061472332314464539464299526360",
      "kind": "correlated_interval"
    },
    {
      "k": 724,
      "alo": 69,
      "ahi": 722,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/724",
        "1/20"
      ],
      "eta": "416837715044859742007866371617125184488/596715899750286415377279765462856288845",
      "kind": "correlated_interval"
    },
    {
      "k": 725,
      "alo": 69,
      "ahi": 723,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/725",
        "1/20"
      ],
      "eta": "476574063511671465095638940573009268389/682394428445087638635203822749246117525",
      "kind": "correlated_interval"
    },
    {
      "k": 726,
      "alo": 69,
      "ahi": 724,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/242",
        "1/20"
      ],
      "eta": "377295644514190670773406941383924218530909/540369673780400250023717222998583761694250",
      "kind": "correlated_interval"
    },
    {
      "k": 727,
      "alo": 69,
      "ahi": 725,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/727",
        "1/20"
      ],
      "eta": "8889625947915541015539179230844999869937/12734925640722438615864193850849578937688",
      "kind": "correlated_interval"
    },
    {
      "k": 728,
      "alo": 69,
      "ahi": 726,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/728",
        "1/20"
      ],
      "eta": "280445679146375071519284220215327067611059/401851018941901095368419712736175376402560",
      "kind": "correlated_interval"
    },
    {
      "k": 729,
      "alo": 69,
      "ahi": 727,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/243",
        "1/20"
      ],
      "eta": "2131278539992760571476635439063116376095937/3054636759253899986355463250326558280588880",
      "kind": "correlated_interval"
    },
    {
      "k": 730,
      "alo": 69,
      "ahi": 728,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/730",
        "1/20"
      ],
      "eta": "13497088419516156376696656057917529522332/19349161243014205974040108713745106461965",
      "kind": "correlated_interval"
    },
    {
      "k": 731,
      "alo": 69,
      "ahi": 729,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/731",
        "1/20"
      ],
      "eta": "2649231319292766854800682878920057229860583/3798781115002843743642966567567675476966600",
      "kind": "correlated_interval"
    },
    {
      "k": 732,
      "alo": 69,
      "ahi": 730,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/244",
        "1/20"
      ],
      "eta": "561710349596886856725107033990118813334633/805635891270201989554292230408980048877470",
      "kind": "correlated_interval"
    },
    {
      "k": 733,
      "alo": 69,
      "ahi": 731,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/733",
        "1/20"
      ],
      "eta": "2223112774837569820938171690864285983913077/3189257002665974173646556633022106573083005",
      "kind": "correlated_interval"
    },
    {
      "k": 734,
      "alo": 69,
      "ahi": 732,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/734",
        "1/20"
      ],
      "eta": "97736898381249762508031222983914021852648023/140245157529806415949151687098697524671383170",
      "kind": "correlated_interval"
    },
    {
      "k": 735,
      "alo": 69,
      "ahi": 733,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/245",
        "1/20"
      ],
      "eta": "902158970712143785705625576709345464861/1294831775031156806069538453680439485640",
      "kind": "correlated_interval"
    },
    {
      "k": 736,
      "alo": 70,
      "ahi": 734,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/736",
        "1/20"
      ],
      "eta": "1566298826261972364396284163304001643/2241008749084845455488566094226443000",
      "kind": "correlated_interval"
    },
    {
      "k": 737,
      "alo": 70,
      "ahi": 735,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/737",
        "1/20"
      ],
      "eta": "32289480070608028936773496049478046955510509/46209664712636991593116814036179254194086400",
      "kind": "correlated_interval"
    },
    {
      "k": 738,
      "alo": 70,
      "ahi": 736,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/246",
        "1/20"
      ],
      "eta": "116825836191560634431074257599157757358144653/167229600641781979813287050452363243334955150",
      "kind": "correlated_interval"
    },
    {
      "k": 739,
      "alo": 70,
      "ahi": 737,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/739",
        "1/20"
      ],
      "eta": "742983575612802975164165705426821358457482/1063789285353381872775271825352909095505625",
      "kind": "correlated_interval"
    },
    {
      "k": 740,
      "alo": 70,
      "ahi": 738,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/740",
        "1/20"
      ],
      "eta": "124418195253071539950761902043306673053221/178181288942495237119193693890783548583160",
      "kind": "correlated_interval"
    },
    {
      "k": 741,
      "alo": 70,
      "ahi": 739,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/247",
        "1/20"
      ],
      "eta": "3077015389584295448413911840213175212329/4407672579811204787057491752462407583000",
      "kind": "correlated_interval"
    },
    {
      "k": 742,
      "alo": 70,
      "ahi": 740,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/742",
        "1/20"
      ],
      "eta": "125233315532002203693916277140389288053391637/179432312588374125938971447887398742198211200",
      "kind": "correlated_interval"
    },
    {
      "k": 743,
      "alo": 70,
      "ahi": 741,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/743",
        "1/20"
      ],
      "eta": "3731474721198318455036567421257533212604/5347638724616808881778076571458196504825",
      "kind": "correlated_interval"
    },
    {
      "k": 744,
      "alo": 70,
      "ahi": 742,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/248",
        "1/20"
      ],
      "eta": "589288195706048691589511169081073733127863/844714093409619424834102318113039356912000",
      "kind": "correlated_interval"
    },
    {
      "k": 745,
      "alo": 70,
      "ahi": 743,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/745",
        "1/20"
      ],
      "eta": "2198363726218877402990470361890267573807/3151966951540424855785665756268178589920",
      "kind": "correlated_interval"
    },
    {
      "k": 746,
      "alo": 70,
      "ahi": 744,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/746",
        "1/20"
      ],
      "eta": "386486002890751453263361144525798179221473/554262695242576850906736532352919479868050",
      "kind": "correlated_interval"
    },
    {
      "k": 747,
      "alo": 70,
      "ahi": 745,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/249",
        "1/20"
      ],
      "eta": "609500234884646121181845120421835029277558/874289369548009588999783889518871250797925",
      "kind": "correlated_interval"
    },
    {
      "k": 748,
      "alo": 70,
      "ahi": 746,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/748",
        "1/20"
      ],
      "eta": "69448468070757015070577593496360592295728229/99642152633284281077883061975746943024993200",
      "kind": "correlated_interval"
    },
    {
      "k": 749,
      "alo": 70,
      "ahi": 747,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/749",
        "1/20"
      ],
      "eta": "9350981977269892973830695354305059594139/13419503016222917279627699132587101217000",
      "kind": "correlated_interval"
    },
    {
      "k": 750,
      "alo": 70,
      "ahi": 748,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/250",
        "1/20"
      ],
      "eta": "547387094468193616529083167425644667/785727982222737743057766549645262500",
      "kind": "correlated_interval"
    },
    {
      "k": 751,
      "alo": 70,
      "ahi": 749,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/751",
        "1/20"
      ],
      "eta": "3655831611375854339538830802455039057482/5248823598992732295112356706103717578125",
      "kind": "correlated_interval"
    },
    {
      "k": 752,
      "alo": 70,
      "ahi": 750,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/752",
        "1/20"
      ],
      "eta": "167351786124708750090083820844194473497222531/240327765455087865862419342630801562466876600",
      "kind": "correlated_interval"
    },
    {
      "k": 753,
      "alo": 70,
      "ahi": 751,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/251",
        "1/20"
      ],
      "eta": "4728787410045492666844177178787375992465389/6792362671048764136375338478739722053635200",
      "kind": "correlated_interval"
    },
    {
      "k": 754,
      "alo": 70,
      "ahi": 752,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/754",
        "1/20"
      ],
      "eta": "5840486127041061307436851289653487743423/8391067825230595982052271638919116117250",
      "kind": "correlated_interval"
    },
    {
      "k": 755,
      "alo": 70,
      "ahi": 753,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/755",
        "1/20"
      ],
      "eta": "1281045117055964114474621906221714710142/1840897036241235215643213833131552869767",
      "kind": "correlated_interval"
    },
    {
      "k": 756,
      "alo": 70,
      "ahi": 754,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/252",
        "1/20"
      ],
      "eta": "25481648918082078895671753537577446634051/36625968757207539624431650128934894515000",
      "kind": "correlated_interval"
    },
    {
      "k": 757,
      "alo": 70,
      "ahi": 755,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/757",
        "1/20"
      ],
      "eta": "21514074100277487095624003365485937457/30930038141029690780379644606912426200",
      "kind": "correlated_interval"
    },
    {
      "k": 758,
      "alo": 71,
      "ahi": 756,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/758",
        "1/20"
      ],
      "eta": "212489879736951497042744639646596542165889597/304565351016816581629499328627490307341476980",
      "kind": "correlated_interval"
    },
    {
      "k": 759,
      "alo": 71,
      "ahi": 757,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/253",
        "1/20"
      ],
      "eta": "105059612104664279678388392795858790365455/150617699137395559416227459401349571244068",
      "kind": "correlated_interval"
    },
    {
      "k": 760,
      "alo": 71,
      "ahi": 758,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/760",
        "1/20"
      ],
      "eta": "5698846786623623032641767055749411076613/8171933983585653579685886789232280747200",
      "kind": "correlated_interval"
    },
    {
      "k": 761,
      "alo": 71,
      "ahi": 759,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/761",
        "1/20"
      ],
      "eta": "15649256030310972920850744440290068748701041/22445480045863521730422112322194673522171600",
      "kind": "correlated_interval"
    },
    {
      "k": 762,
      "alo": 71,
      "ahi": 760,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/254",
        "1/20"
      ],
      "eta": "11789445872796566749428044331242757713536703/16913193278330545689218031336300086757371208",
      "kind": "correlated_interval"
    },
    {
      "k": 763,
      "alo": 71,
      "ahi": 761,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/763",
        "1/20"
      ],
      "eta": "89924630290526436119957966919167091083016013/129035016293391221309615512501683460123090920",
      "kind": "correlated_interval"
    },
    {
      "k": 764,
      "alo": 71,
      "ahi": 762,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/764",
        "1/20"
      ],
      "eta": "2351622973505433342824022708091536664391963/3375149396628220108556942257091220760983284",
      "kind": "correlated_interval"
    },
    {
      "k": 765,
      "alo": 71,
      "ahi": 763,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/255",
        "1/20"
      ],
      "eta": "177149153587040518925652122232891094639/254308257689410831205626985478885838695",
      "kind": "correlated_interval"
    },
    {
      "k": 766,
      "alo": 71,
      "ahi": 764,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/766",
        "1/20"
      ],
      "eta": "7566310153610599924114355606033331564451543/10864288334930991502688107067186706866872500",
      "kind": "correlated_interval"
    },
    {
      "k": 767,
      "alo": 71,
      "ahi": 765,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/767",
        "1/20"
      ],
      "eta": "86561159549450866655309376776152196463912985/124318471456927474018320376310664520590178264",
      "kind": "correlated_interval"
    },
    {
      "k": 768,
      "alo": 71,
      "ahi": 766,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/256",
        "1/20"
      ],
      "eta": "382047756554035168799846799239977319831333/548814268721388085024099105648686697218720",
      "kind": "correlated_interval"
    },
    {
      "k": 769,
      "alo": 71,
      "ahi": 767,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/769",
        "1/20"
      ],
      "eta": "221010471871429830871485607484049016158561/317552421829479502908634339022620628107264",
      "kind": "correlated_interval"
    },
    {
      "k": 770,
      "alo": 71,
      "ahi": 768,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/770",
        "1/20"
      ],
      "eta": "2912569565155938159047130684260918168851013/4185751252214978036610424135603284984313280",
      "kind": "correlated_interval"
    },
    {
      "k": 771,
      "alo": 71,
      "ahi": 769,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/257",
        "1/20"
      ],
      "eta": "195872605516132103460036365572573957271803/281556161779535087500632092652252082843800",
      "kind": "correlated_interval"
    },
    {
      "k": 772,
      "alo": 71,
      "ahi": 770,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/772",
        "1/20"
      ],
      "eta": "1493739627751038252502336401634003262274307/2147633464464229433251202694036546022022748",
      "kind": "correlated_interval"
    },
    {
      "k": 773,
      "alo": 71,
      "ahi": 771,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/773",
        "1/20"
      ],
      "eta": "119606885511485128103545045409872374737774609/172002620749501389916488187203369843854900435",
      "kind": "correlated_interval"
    },
    {
      "k": 774,
      "alo": 71,
      "ahi": 772,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/258",
        "1/20"
      ],
      "eta": "576532647283192177385567072590700550791597/829270296608975648921192763347269983894852",
      "kind": "correlated_interval"
    },
    {
      "k": 775,
      "alo": 71,
      "ahi": 773,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/775",
        "1/20"
      ],
      "eta": "8792806308129821452737900834814959838177/12650064345352312431028044492939869964600",
      "kind": "correlated_interval"
    },
    {
      "k": 776,
      "alo": 71,
      "ahi": 774,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/776",
        "1/20"
      ],
      "eta": "1005734200498484916308971657046600130135523/1447242051072071096187824584533745155994000",
      "kind": "correlated_interval"
    },
    {
      "k": 777,
      "alo": 71,
      "ahi": 775,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/259",
        "1/20"
      ],
      "eta": "11361476381020422053578312833126435305355173/16352537505975345374247172955747660015317776",
      "kind": "correlated_interval"
    },
    {
      "k": 778,
      "alo": 71,
      "ahi": 776,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/778",
        "1/20"
      ],
      "eta": "11000955939508055424216220844020060696086341/15837001001539042182591468431407884133246440",
      "kind": "correlated_interval"
    },
    {
      "k": 779,
      "alo": 71,
      "ahi": 777,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/779",
        "1/20"
      ],
      "eta": "6039487074171078498764363527790264513024023/8696298060819815154297980946677392595060536",
      "kind": "correlated_interval"
    },
    {
      "k": 780,
      "alo": 71,
      "ahi": 778,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/260",
        "1/20"
      ],
      "eta": "10612308915448074014692448806252374995509/15283956508121416783361341852688286703420",
      "kind": "correlated_interval"
    },
    {
      "k": 781,
      "alo": 72,
      "ahi": 779,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/781",
        "1/20"
      ],
      "eta": "12680380351045369226451373087685732689511/18209060018606703214344273363354618229500",
      "kind": "correlated_interval"
    },
    {
      "k": 782,
      "alo": 72,
      "ahi": 780,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/782",
        "1/20"
      ],
      "eta": "1113762883065744130777858818299687362787054221/1599709783137738842732356743588729736692140990",
      "kind": "correlated_interval"
    },
    {
      "k": 783,
      "alo": 72,
      "ahi": 781,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/261",
        "1/20"
      ],
      "eta": "4717579525721721752338944753205432139974933/6777360831794502417261257432407449441398958",
      "kind": "correlated_interval"
    },
    {
      "k": 784,
      "alo": 72,
      "ahi": 782,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/784",
        "1/20"
      ],
      "eta": "47364500858199721404333340754135021232655/68059220098275041152921597883359104592248",
      "kind": "correlated_interval"
    },
    {
      "k": 785,
      "alo": 72,
      "ahi": 783,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/785",
        "1/20"
      ],
      "eta": "1044626505318541860799568900579427757711/1501368765691357086930437890943524966400",
      "kind": "correlated_interval"
    },
    {
      "k": 786,
      "alo": 72,
      "ahi": 784,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/262",
        "1/20"
      ],
      "eta": "15857280407246705416186969789251182183638639/22795392947772956679056512251902169011174175",
      "kind": "correlated_interval"
    },
    {
      "k": 787,
      "alo": 72,
      "ahi": 785,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/787",
        "1/20"
      ],
      "eta": "799539983112636851043900464373458091894983/1149609424214423898486637983669250833738570",
      "kind": "correlated_interval"
    },
    {
      "k": 788,
      "alo": 72,
      "ahi": 786,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/788",
        "1/20"
      ],
      "eta": "245762211789241063999053828858503583395257745/353440814109830088420476879106960773583775504",
      "kind": "correlated_interval"
    },
    {
      "k": 789,
      "alo": 72,
      "ahi": 787,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/263",
        "1/20"
      ],
      "eta": "43368749901367150812898453527036334917269/62383490654975269527248724262206890399172",
      "kind": "correlated_interval"
    },
    {
      "k": 790,
      "alo": 72,
      "ahi": 788,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/790",
        "1/20"
      ],
      "eta": "75231731841721108009317015587854197510187/108239235911647549401885463863673082397000",
      "kind": "correlated_interval"
    },
    {
      "k": 791,
      "alo": 72,
      "ahi": 789,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/791",
        "1/20"
      ],
      "eta": "806476094264622363315748425873044138625439/1160555094898505632696149061347025916405450",
      "kind": "correlated_interval"
    },
    {
      "k": 792,
      "alo": 72,
      "ahi": 790,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/264",
        "1/20"
      ],
      "eta": "31226265184749987302989515934649183564445463/44945335840903730572167913145839053715606320",
      "kind": "correlated_interval"
    },
    {
      "k": 793,
      "alo": 72,
      "ahi": 791,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/793",
        "1/20"
      ],
      "eta": "2142753347822379514557884104198773560851/3084798555599635475792750567922161998464",
      "kind": "correlated_interval"
    },
    {
      "k": 794,
      "alo": 72,
      "ahi": 792,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/794",
        "1/20"
      ],
      "eta": "7741421527634464888115464727509277808184159/11147182253094984993302210851518122242911761",
      "kind": "correlated_interval"
    },
    {
      "k": 795,
      "alo": 72,
      "ahi": 793,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/265",
        "1/20"
      ],
      "eta": "18358158793015269788316473230212565854235/26440093569786665104942979496612280420482",
      "kind": "correlated_interval"
    },
    {
      "k": 796,
      "alo": 72,
      "ahi": 794,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/796",
        "1/20"
      ],
      "eta": "2073048833790245358467979907517898179625349/2986294261681457584591120419921997714673400",
      "kind": "correlated_interval"
    },
    {
      "k": 797,
      "alo": 72,
      "ahi": 795,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/797",
        "1/20"
      ],
      "eta": "11110089984130228159433243554065483399822557/16007723263288239141147981070958064019384180",
      "kind": "correlated_interval"
    },
    {
      "k": 798,
      "alo": 72,
      "ahi": 796,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/266",
        "1/20"
      ],
      "eta": "563437513877255361365512850013550941806769/811981993950354099042606378011514826274138",
      "kind": "correlated_interval"
    },
    {
      "k": 799,
      "alo": 72,
      "ahi": 797,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/799",
        "1/20"
      ],
      "eta": "555060387179260381940841115339949112707/800072323644907538114911714648838116962",
      "kind": "correlated_interval"
    },
    {
      "k": 800,
      "alo": 72,
      "ahi": 798,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/800",
        "1/20"
      ],
      "eta": "11940111737640070961877108403627515906491/17214146876497436061431570871366449287960",
      "kind": "correlated_interval"
    },
    {
      "k": 801,
      "alo": 72,
      "ahi": 799,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/267",
        "1/20"
      ],
      "eta": "11284930028565900256467878951988289184543/16272857128961494442061820235463459840000",
      "kind": "correlated_interval"
    },
    {
      "k": 802,
      "alo": 72,
      "ahi": 800,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/802",
        "1/20"
      ],
      "eta": "26100976393667342794750932377335837308229/37645169012024601003177334145230702391985",
      "kind": "correlated_interval"
    },
    {
      "k": 803,
      "alo": 72,
      "ahi": 801,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/803",
        "1/20"
      ],
      "eta": "536350955614177689957381264035103747772507/773728942788490788574352406249248942881346",
      "kind": "correlated_interval"
    },
    {
      "k": 804,
      "alo": 73,
      "ahi": 802,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/268",
        "1/20"
      ],
      "eta": "110921812456375076254294130462439771031/159561503853422922481420332792428441784",
      "kind": "correlated_interval"
    },
    {
      "k": 805,
      "alo": 73,
      "ahi": 803,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/805",
        "1/20"
      ],
      "eta": "4004193640068288492730314144032516844797/5761228341934922070499015510508317506155",
      "kind": "correlated_interval"
    },
    {
      "k": 806,
      "alo": 73,
      "ahi": 804,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/806",
        "1/20"
      ],
      "eta": "4708008285802310276730681046099976744061956/6775257668739634828141040460346775397691075",
      "kind": "correlated_interval"
    },
    {
      "k": 807,
      "alo": 73,
      "ahi": 805,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/269",
        "1/20"
      ],
      "eta": "9301638598955590262682019185016437427026047/13388637070617737411667117367894976501029304",
      "kind": "correlated_interval"
    },
    {
      "k": 808,
      "alo": 73,
      "ahi": 806,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/808",
        "1/20"
      ],
      "eta": "1181374887639928992290449040637515727323533/1700797785913441786555552063295019560957088",
      "kind": "correlated_interval"
    },
    {
      "k": 809,
      "alo": 73,
      "ahi": 807,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/809",
        "1/20"
      ],
      "eta": "4938465448398757498646078393883678612500207/7111230190348769094875330988995984752111024",
      "kind": "correlated_interval"
    },
    {
      "k": 810,
      "alo": 73,
      "ahi": 808,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/270",
        "1/20"
      ],
      "eta": "20813624362665208294969119481037507187697/29976983731690695694651477657527634227606",
      "kind": "correlated_interval"
    },
    {
      "k": 811,
      "alo": 73,
      "ahi": 809,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/811",
        "1/20"
      ],
      "eta": "7929978899199906196130564908348291792022117/11423507930476429656630923530238241055906200",
      "kind": "correlated_interval"
    },
    {
      "k": 812,
      "alo": 73,
      "ahi": 810,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/812",
        "1/20"
      ],
      "eta": "90637776626949195089382918564261573692606351/130594133982628097723996650653660264761101576",
      "kind": "correlated_interval"
    },
    {
      "k": 813,
      "alo": 73,
      "ahi": 811,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/271",
        "1/20"
      ],
      "eta": "1262224141063220701004509319073361471005/1819020586977113687555369043787215485519",
      "kind": "correlated_interval"
    },
    {
      "k": 814,
      "alo": 73,
      "ahi": 812,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/814",
        "1/20"
      ],
      "eta": "37458304829129662784598416188290964861391/53992780645489802654895529509418048215963",
      "kind": "correlated_interval"
    },
    {
      "k": 815,
      "alo": 73,
      "ahi": 813,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/815",
        "1/20"
      ],
      "eta": "1520664203039501903725451839842440088919271/2192335811204646238902123713549238248044120",
      "kind": "correlated_interval"
    },
    {
      "k": 816,
      "alo": 73,
      "ahi": 814,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/272",
        "1/20"
      ],
      "eta": "30898867042115241143382035621818764854/44555593243372134137366334765351184235",
      "kind": "correlated_interval"
    },
    {
      "k": 817,
      "alo": 73,
      "ahi": 815,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/817",
        "1/20"
      ],
      "eta": "21796935911973946340741070808520016616388677/31436977329501753279567613682318445735805248",
      "kind": "correlated_interval"
    },
    {
      "k": 818,
      "alo": 73,
      "ahi": 816,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/818",
        "1/20"
      ],
      "eta": "20977285486224278019734232933345931815080879/30260773452480191382297373669882794650933206",
      "kind": "correlated_interval"
    },
    {
      "k": 819,
      "alo": 73,
      "ahi": 817,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/273",
        "1/20"
      ],
      "eta": "2999133762708610325632928673768040843100901/4327247290627309624535226025006397319655576",
      "kind": "correlated_interval"
    },
    {
      "k": 820,
      "alo": 73,
      "ahi": 818,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/820",
        "1/20"
      ],
      "eta": "2611364875278493962386986052473404863371/3768498299806007118996292001532649107000",
      "kind": "correlated_interval"
    },
    {
      "k": 821,
      "alo": 73,
      "ahi": 819,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/821",
        "1/20"
      ],
      "eta": "417790389024021430118854984166153856859799/603036836379952010300596399872873751707835",
      "kind": "correlated_interval"
    },
    {
      "k": 822,
      "alo": 73,
      "ahi": 820,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/274",
        "1/20"
      ],
      "eta": "7858992066665978286228440790172249332525122/11345839189739857489473198796882959275917531",
      "kind": "correlated_interval"
    },
    {
      "k": 823,
      "alo": 73,
      "ahi": 821,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/823",
        "1/20"
      ],
      "eta": "142551845534852447828536984166126123756983/205838562929630749610962088355496026312576",
      "kind": "correlated_interval"
    },
    {
      "k": 824,
      "alo": 73,
      "ahi": 822,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/824",
        "1/20"
      ],
      "eta": "547331621971518880041682199746665910128175/790475307783426565713213115141162698417272",
      "kind": "correlated_interval"
    },
    {
      "k": 825,
      "alo": 73,
      "ahi": 823,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/275",
        "1/20"
      ],
      "eta": "7906709650052295806786318618430112905353/11421343132029041960199193269245508883280",
      "kind": "correlated_interval"
    },
    {
      "k": 826,
      "alo": 73,
      "ahi": 824,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/826",
        "1/20"
      ],
      "eta": "10038654521605441858337704047257333885950027/14503748711471872377945333491493069867116250",
      "kind": "correlated_interval"
    },
    {
      "k": 827,
      "alo": 74,
      "ahi": 825,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/827",
        "1/20"
      ],
      "eta": "4108013793198478500815388077952086113771562/5918988300984889543252259541268425953601815",
      "kind": "correlated_interval"
    },
    {
      "k": 828,
      "alo": 74,
      "ahi": 826,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/276",
        "1/20"
      ],
      "eta": "86538217900448852333784388136636104021434551/124712040100758309360512036157273835463570640",
      "kind": "correlated_interval"
    },
    {
      "k": 829,
      "alo": 74,
      "ahi": 827,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/829",
        "1/20"
      ],
      "eta": "1647983985347616025228078316751752469846883/2375406926924229315666841701725517735348120",
      "kind": "correlated_interval"
    },
    {
      "k": 830,
      "alo": 74,
      "ahi": 828,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/830",
        "1/20"
      ],
      "eta": "7712607315833141412674241506839722062521571/11119124561978630527715845728013527459463220",
      "kind": "correlated_interval"
    },
    {
      "k": 831,
      "alo": 74,
      "ahi": 829,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/277",
        "1/20"
      ],
      "eta": "48567805622222115773904864528940440727966/70032874234387163353938974681223522211575",
      "kind": "correlated_interval"
    },
    {
      "k": 832,
      "alo": 74,
      "ahi": 830,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/832",
        "1/20"
      ],
      "eta": "1726379758579382543351607127999718335845161/2489852663131213645120522981944054211828860",
      "kind": "correlated_interval"
    },
    {
      "k": 833,
      "alo": 74,
      "ahi": 831,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/833",
        "1/20"
      ],
      "eta": "157794079991547060364307572843542885190468717/227620626677791384090247443191669584946350080",
      "kind": "correlated_interval"
    },
    {
      "k": 834,
      "alo": 74,
      "ahi": 832,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/278",
        "1/20"
      ],
      "eta": "5426412525303421151019727402030256367768299/7829194174263373288065049878153108358252310",
      "kind": "correlated_interval"
    },
    {
      "k": 835,
      "alo": 74,
      "ahi": 833,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/835",
        "1/20"
      ],
      "eta": "9643770689798274081209664266380482344426/13916634952968639659408541995650045166165",
      "kind": "correlated_interval"
    },
    {
      "k": 836,
      "alo": 74,
      "ahi": 834,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/836",
        "1/20"
      ],
      "eta": "633347830020729634635537337159396287901577/914139561640847592343307304404339335517000",
      "kind": "correlated_interval"
    },
    {
      "k": 837,
      "alo": 74,
      "ahi": 835,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/279",
        "1/20"
      ],
      "eta": "207192494232799327830876254501468958454661/299107187635300241442526845359250948869640",
      "kind": "correlated_interval"
    },
    {
      "k": 838,
      "alo": 74,
      "ahi": 836,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/838",
        "1/20"
      ],
      "eta": "86564707147941346523334398466755311149078893/124990229361102687777072145309408167628821120",
      "kind": "correlated_interval"
    },
    {
      "k": 839,
      "alo": 74,
      "ahi": 837,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/839",
        "1/20"
      ],
      "eta": "8652985982912940918062931322383809862419018/12496354273874341741785307069685273514757445",
      "kind": "correlated_interval"
    },
    {
      "k": 840,
      "alo": 74,
      "ahi": 838,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/280",
        "1/20"
      ],
      "eta": "249931040814259665894063429263952326827069/361010150801181512177974949075592050238240",
      "kind": "correlated_interval"
    },
    {
      "k": 841,
      "alo": 74,
      "ahi": 839,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/841",
        "1/20"
      ],
      "eta": "113297707028183349679308970022526532082363/163682399503616558993095928152312807682400",
      "kind": "correlated_interval"
    },
    {
      "k": 842,
      "alo": 74,
      "ahi": 840,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/842",
        "1/20"
      ],
      "eta": "1159638995884301059319222009415063143039701327/1675656831042775097284166087917776799426014010",
      "kind": "correlated_interval"
    },
    {
      "k": 843,
      "alo": 74,
      "ahi": 841,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/281",
        "1/20"
      ],
      "eta": "6814162204978504921244907507472446304778266/9848178394566951234989453350313941592567915",
      "kind": "correlated_interval"
    },
    {
      "k": 844,
      "alo": 74,
      "ahi": 842,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/844",
        "1/20"
      ],
      "eta": "22140534122097905803411074569666454150999303/32004604575669618217130175781520385565573120",
      "kind": "correlated_interval"
    },
    {
      "k": 845,
      "alo": 74,
      "ahi": 843,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/845",
        "1/20"
      ],
      "eta": "21677627347430297754769698317466877117457/31341286148034905826225791526539114185160",
      "kind": "correlated_interval"
    },
    {
      "k": 846,
      "alo": 74,
      "ahi": 844,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/282",
        "1/20"
      ],
      "eta": "9130114291723497551236304304571769157585521/13202669250432807994387273873322191725272100",
      "kind": "correlated_interval"
    },
    {
      "k": 847,
      "alo": 74,
      "ahi": 845,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/847",
        "1/20"
      ],
      "eta": "434530246347786307160930518375952683557374/628471760685093934989749832219285356066547",
      "kind": "correlated_interval"
    },
    {
      "k": 848,
      "alo": 74,
      "ahi": 846,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/848",
        "1/20"
      ],
      "eta": "16206576334357262791424714620804675776954817/23444286995777445229311101909484882939380680",
      "kind": "correlated_interval"
    },
    {
      "k": 849,
      "alo": 74,
      "ahi": 847,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/283",
        "1/20"
      ],
      "eta": "895843269314341094818531024472379797043749/1296156811790813320193690701061922715436160",
      "kind": "correlated_interval"
    },
    {
      "k": 850,
      "alo": 74,
      "ahi": 848,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/850",
        "1/20"
      ],
      "eta": "46567351918628780368495598735703715229419/67388623247396143767718119730806008614350",
      "kind": "correlated_interval"
    },
    {
      "k": 851,
      "alo": 75,
      "ahi": 849,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/851",
        "1/20"
      ],
      "eta": "213317650258974903867591480646504999699003/307879927014273310977882481748631929375000",
      "kind": "correlated_interval"
    },
    {
      "k": 852,
      "alo": 75,
      "ahi": 850,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/284",
        "1/20"
      ],
      "eta": "62663650299520066481944272894345244402174121/90458877940424033680768806061854097479844100",
      "kind": "correlated_interval"
    },
    {
      "k": 853,
      "alo": 75,
      "ahi": 851,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/853",
        "1/20"
      ],
      "eta": "2272022924642398082486252305418191628830943/3280415873981620366730980499808037356161775",
      "kind": "correlated_interval"
    },
    {
      "k": 854,
      "alo": 75,
      "ahi": 852,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/854",
        "1/20"
      ],
      "eta": "1394992836562571610198361873573700222215213477/2014506299503224300948472352142875458077507500",
      "kind": "correlated_interval"
    },
    {
      "k": 855,
      "alo": 75,
      "ahi": 853,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/285",
        "1/20"
      ],
      "eta": "32266089585909401625529113896409839515/46604002039402474584018373616367513336",
      "kind": "correlated_interval"
    },
    {
      "k": 856,
      "alo": 75,
      "ahi": 854,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/856",
        "1/20"
      ],
      "eta": "3803229429788859360202822594900196580743/5494262395018035590088728099828773680000",
      "kind": "correlated_interval"
    },
    {
      "k": 857,
      "alo": 75,
      "ahi": 855,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/857",
        "1/20"
      ],
      "eta": "1824228489345859882848327300843553109533504697/2635820734762178929143593459016923620028597200",
      "kind": "correlated_interval"
    },
    {
      "k": 858,
      "alo": 75,
      "ahi": 856,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/286",
        "1/20"
      ],
      "eta": "2469081190844889472438004681075539449612077789/3568219341238679943583629749306344835221369200",
      "kind": "correlated_interval"
    },
    {
      "k": 859,
      "alo": 75,
      "ahi": 857,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/859",
        "1/20"
      ],
      "eta": "79340634154668517281239757526735672627021/114680914395414400170563032691225967969000",
      "kind": "correlated_interval"
    },
    {
      "k": 860,
      "alo": 75,
      "ahi": 858,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/860",
        "1/20"
      ],
      "eta": "436145062465017671292069974714423762607161/630529660445216721493294327813884415197820",
      "kind": "correlated_interval"
    },
    {
      "k": 861,
      "alo": 75,
      "ahi": 859,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/287",
        "1/20"
      ],
      "eta": "86083817115546296804686527897416711348227/124472935428084790391585323238684426829375",
      "kind": "correlated_interval"
    },
    {
      "k": 862,
      "alo": 75,
      "ahi": 860,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/862",
        "1/20"
      ],
      "eta": "41609242624804931576580265640407391566562297/60175797679186456738705037802749955976625700",
      "kind": "correlated_interval"
    },
    {
      "k": 863,
      "alo": 75,
      "ahi": 861,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/863",
        "1/20"
      ],
      "eta": "285084603163396097449883756943952779134882759/412367294306752358394241816145410189735364200",
      "kind": "correlated_interval"
    },
    {
      "k": 864,
      "alo": 75,
      "ahi": 862,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/288",
        "1/20"
      ],
      "eta": "4219911573729143506738320660723029988597679/6105088774251487261713293971036324213797000",
      "kind": "correlated_interval"
    },
    {
      "k": 865,
      "alo": 75,
      "ahi": 863,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/865",
        "1/20"
      ],
      "eta": "121833358170664681465086223617260376920363/176292082362673040614496088401952883342080",
      "kind": "correlated_interval"
    },
    {
      "k": 866,
      "alo": 75,
      "ahi": 864,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/866",
        "1/20"
      ],
      "eta": "1214102445844291195496366480698871236429177/1757112890638088124793326481688608025255000",
      "kind": "correlated_interval"
    },
    {
      "k": 867,
      "alo": 75,
      "ahi": 865,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/289",
        "1/20"
      ],
      "eta": "201710939095337960472518107684613277262748059/291978786874780824838219906173266139086117400",
      "kind": "correlated_interval"
    },
    {
      "k": 868,
      "alo": 75,
      "ahi": 866,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/868",
        "1/20"
      ],
      "eta": "2948727231384093563870173636038689321152507/4269074629204844311865403638190159198971100",
      "kind": "correlated_interval"
    },
    {
      "k": 869,
      "alo": 75,
      "ahi": 867,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/869",
        "1/20"
      ],
      "eta": "15583685012201864343777382309638242602204159/22565574090733078728777483339434591307388625",
      "kind": "correlated_interval"
    },
    {
      "k": 870,
      "alo": 75,
      "ahi": 868,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/290",
        "1/20"
      ],
      "eta": "224939847370970468860484207009877960308351/325776297182529081664279428848399496583860",
      "kind": "correlated_interval"
    },
    {
      "k": 871,
      "alo": 75,
      "ahi": 869,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/871",
        "1/20"
      ],
      "eta": "2663389498587917248986347053313306597809/3858019457987045805000821482756854079800",
      "kind": "correlated_interval"
    },
    {
      "k": 872,
      "alo": 75,
      "ahi": 870,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/872",
        "1/20"
      ],
      "eta": "3373774173711506293530677711678429021718887/4887898374608571233136596496212769190589200",
      "kind": "correlated_interval"
    },
    {
      "k": 873,
      "alo": 75,
      "ahi": 871,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/291",
        "1/20"
      ],
      "eta": "771522227395131484849114673224079775290838331/1117971708500262387537817010725488490651474800",
      "kind": "correlated_interval"
    },
    {
      "k": 874,
      "alo": 75,
      "ahi": 872,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/874",
        "1/20"
      ],
      "eta": "125339386019568040361447448605939626667/181654404203838187758438946863524592000",
      "kind": "correlated_interval"
    },
    {
      "k": 875,
      "alo": 76,
      "ahi": 873,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/875",
        "1/20"
      ],
      "eta": "2161735272230023994346469873825496417/3124976677739146041619054780832556250",
      "kind": "correlated_interval"
    },
    {
      "k": 876,
      "alo": 76,
      "ahi": 874,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/292",
        "1/20"
      ],
      "eta": "615955034879332521766135523405664108214261/890575192781540441297352019506707429775000",
      "kind": "correlated_interval"
    },
    {
      "k": 877,
      "alo": 76,
      "ahi": 875,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/877",
        "1/20"
      ],
      "eta": "53411367635828866080449399512967995472461/77238241649057659152253953052437025411674",
      "kind": "correlated_interval"
    },
    {
      "k": 878,
      "alo": 76,
      "ahi": 876,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/878",
        "1/20"
      ],
      "eta": "356794016007334720056918261562225661170080998/516051591713798924629634702578949102055475045",
      "kind": "correlated_interval"
    },
    {
      "k": 879,
      "alo": 76,
      "ahi": 877,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/293",
        "1/20"
      ],
      "eta": "201144122256661527313952090388330654842713/290977609434450855690054428508201846753514",
      "kind": "correlated_interval"
    },
    {
      "k": 880,
      "alo": 76,
      "ahi": 878,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/880",
        "1/20"
      ],
      "eta": "20782024175085189906648471547100709569953/30068829476852358769224547745253659192040",
      "kind": "correlated_interval"
    },
    {
      "k": 881,
      "alo": 76,
      "ahi": 879,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/881",
        "1/20"
      ],
      "eta": "652410755439869669321615496349654633620527/944117454186403145605382295255204527188480",
      "kind": "correlated_interval"
    },
    {
      "k": 882,
      "alo": 76,
      "ahi": 880,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/294",
        "1/20"
      ],
      "eta": "343119515074385702861119568473649197277012/496622463383645255651971244735743230673299",
      "kind": "correlated_interval"
    },
    {
      "k": 883,
      "alo": 76,
      "ahi": 881,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/883",
        "1/20"
      ],
      "eta": "394904085480542660404574003359960466786639/571673921912825019788787132877671482782310",
      "kind": "correlated_interval"
    },
    {
      "k": 884,
      "alo": 76,
      "ahi": 882,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/884",
        "1/20"
      ],
      "eta": "218108569008447215767054763952684747227086801/315794881638637602745653839131368047948157824",
      "kind": "correlated_interval"
    },
    {
      "k": 885,
      "alo": 76,
      "ahi": 883,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/295",
        "1/20"
      ],
      "eta": "137218281071528454838430828289536352479/198710001599965957275200410939560380700",
      "kind": "correlated_interval"
    },
    {
      "k": 886,
      "alo": 76,
      "ahi": 884,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/886",
        "1/20"
      ],
      "eta": "445527669304542246427673285013424880586203/645293986580756594513453348075529219865425",
      "kind": "correlated_interval"
    },
    {
      "k": 887,
      "alo": 76,
      "ahi": 885,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/887",
        "1/20"
      ],
      "eta": "4449804867837114041455565102073437832783176/6446127341255905516908424313977535764529893",
      "kind": "correlated_interval"
    },
    {
      "k": 888,
      "alo": 76,
      "ahi": 886,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/296",
        "1/20"
      ],
      "eta": "321053301138837758788826203318850813153480039/465167991491021840193953017700650924543884560",
      "kind": "correlated_interval"
    },
    {
      "k": 889,
      "alo": 76,
      "ahi": 887,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/889",
        "1/20"
      ],
      "eta": "8309651203610506727006822991312093017789/12041762040866102839373972971555030788864",
      "kind": "correlated_interval"
    },
    {
      "k": 890,
      "alo": 76,
      "ahi": 888,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/890",
        "1/20"
      ],
      "eta": "271943107557374279891257808933335179533888/394148301355062529324477570278248127805825",
      "kind": "correlated_interval"
    },
    {
      "k": 891,
      "alo": 76,
      "ahi": 889,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/297",
        "1/20"
      ],
      "eta": "304816675860300327169983807630461520932383/441869960504822597504473689127840482987750",
      "kind": "correlated_interval"
    },
    {
      "k": 892,
      "alo": 76,
      "ahi": 890,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/892",
        "1/20"
      ],
      "eta": "6479521856689139259132676927512129407684867/9394478194623157565275693776256445308242552",
      "kind": "correlated_interval"
    },
    {
      "k": 893,
      "alo": 76,
      "ahi": 891,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/893",
        "1/20"
      ],
      "eta": "11403209634987483673024563789535067784169/16536003546717996984415229601520943850260",
      "kind": "correlated_interval"
    },
    {
      "k": 894,
      "alo": 76,
      "ahi": 892,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/298",
        "1/20"
      ],
      "eta": "38795021905599312538227754159629226715398/56266900456888774435988530801142444710101",
      "kind": "correlated_interval"
    },
    {
      "k": 895,
      "alo": 76,
      "ahi": 893,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/895",
        "1/20"
      ],
      "eta": "71040062149581179402912530231333736159161/103051344872629339179616493396904170499210",
      "kind": "correlated_interval"
    },
    {
      "k": 896,
      "alo": 76,
      "ahi": 894,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/896",
        "1/20"
      ],
      "eta": "330927620244584911644418289789203468194763/480127395547722544116321037777669058454800",
      "kind": "correlated_interval"
    },
    {
      "k": 897,
      "alo": 76,
      "ahi": 895,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/299",
        "1/20"
      ],
      "eta": "46626938485230846600401219160635298436235/67660205259759823105666657294890604593152",
      "kind": "correlated_interval"
    },
    {
      "k": 898,
      "alo": 76,
      "ahi": 896,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/898",
        "1/20"
      ],
      "eta": "741673036347134271839153269537616093205644948/1076419708428550556931810665461981851338430045",
      "kind": "correlated_interval"
    },
    {
      "k": 899,
      "alo": 77,
      "ahi": 897,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/899",
        "1/20"
      ],
      "eta": "654302514833902922297913887614421088108493/947257067546413945937573302996969743165976",
      "kind": "correlated_interval"
    },
    {
      "k": 900,
      "alo": 77,
      "ahi": 898,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/300",
        "1/20"
      ],
      "eta": "541928908727598846070904307270978489/784703457096086087057931314665046858",
      "kind": "correlated_interval"
    },
    {
      "k": 901,
      "alo": 77,
      "ahi": 899,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/901",
        "1/20"
      ],
      "eta": "61599275230958529852799186731450389480503/89209813367217764467031386821479972863125",
      "kind": "correlated_interval"
    },
    {
      "k": 902,
      "alo": 77,
      "ahi": 900,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/902",
        "1/20"
      ],
      "eta": "7085809156770371546516352274542453505874339131/10263608088923782383545458029595354101073569490",
      "kind": "correlated_interval"
    },
    {
      "k": 903,
      "alo": 77,
      "ahi": 901,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/301",
        "1/20"
      ],
      "eta": "330008859141489065117536589263797559440877/478089921748126514476429359163159925474664",
      "kind": "correlated_interval"
    },
    {
      "k": 904,
      "alo": 77,
      "ahi": 902,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/904",
        "1/20"
      ],
      "eta": "52717656614550585173633600738134350400/76385912113289191451740528145272168257",
      "kind": "correlated_interval"
    },
    {
      "k": 905,
      "alo": 77,
      "ahi": 903,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/905",
        "1/20"
      ],
      "eta": "5916178265330425019254033099807300821238433/8573761674203960841851817521009948803443920",
      "kind": "correlated_interval"
    },
    {
      "k": 906,
      "alo": 77,
      "ahi": 904,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/302",
        "1/20"
      ],
      "eta": "505124702645110420499593459296712875226049/732152499910144049816556553576062368303875",
      "kind": "correlated_interval"
    },
    {
      "k": 907,
      "alo": 77,
      "ahi": 905,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/907",
        "1/20"
      ],
      "eta": "845375458553999037838779601946034167018776109/1225533443873051004714168363947731367835956760",
      "kind": "correlated_interval"
    },
    {
      "k": 908,
      "alo": 77,
      "ahi": 906,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/908",
        "1/20"
      ],
      "eta": "13780485045689910337345741067818080263919194/19980779586111739650896111876881954976614667",
      "kind": "correlated_interval"
    },
    {
      "k": 909,
      "alo": 77,
      "ahi": 907,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/303",
        "1/20"
      ],
      "eta": "1449480820702525582482916385036404408355747/2101999442089880507952559540142803963600821",
      "kind": "correlated_interval"
    },
    {
      "k": 910,
      "alo": 77,
      "ahi": 908,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/910",
        "1/20"
      ],
      "eta": "2783702243284081916933913436507218795439/4037522044273930853333545074430109154750",
      "kind": "correlated_interval"
    },
    {
      "k": 911,
      "alo": 77,
      "ahi": 909,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/911",
        "1/20"
      ],
      "eta": "9581498559480861843537419418256997793893/13899442329571460119490300781886071662600",
      "kind": "correlated_interval"
    },
    {
      "k": 912,
      "alo": 77,
      "ahi": 910,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/304",
        "1/20"
      ],
      "eta": "28355342154518818994406524550173888997381037/41140583463886169392470754184784651767234880",
      "kind": "correlated_interval"
    },
    {
      "k": 913,
      "alo": 77,
      "ahi": 911,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/913",
        "1/20"
      ],
      "eta": "92026304189690294024958345781233643698627253/133542333402910583289857196329003391398415168",
      "kind": "correlated_interval"
    },
    {
      "k": 914,
      "alo": 77,
      "ahi": 912,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/914",
        "1/20"
      ],
      "eta": "1388416013770483803590474510298378352497938/2015105679669470797979393103861336171198167",
      "kind": "correlated_interval"
    },
    {
      "k": 915,
      "alo": 77,
      "ahi": 913,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/305",
        "1/20"
      ],
      "eta": "72118563517770773709727182398251646529451/104687860300942483905646780793930914508200",
      "kind": "correlated_interval"
    },
    {
      "k": 916,
      "alo": 77,
      "ahi": 914,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/916",
        "1/20"
      ],
      "eta": "4799806182877381515956139163140856693048153/6968572283046525086282338601661324742809150",
      "kind": "correlated_interval"
    },
    {
      "k": 917,
      "alo": 77,
      "ahi": 915,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/917",
        "1/20"
      ],
      "eta": "99566738417476607294630657196870456061545337/144578945411507999774718625698585748188580705",
      "kind": "correlated_interval"
    },
    {
      "k": 918,
      "alo": 77,
      "ahi": 916,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/306",
        "1/20"
      ],
      "eta": "27413545990864157334227049175134083555545/39813142875625841821366839038824272942222",
      "kind": "correlated_interval"
    },
    {
      "k": 919,
      "alo": 77,
      "ahi": 917,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/919",
        "1/20"
      ],
      "eta": "1668726007550486979740870653312158658015147/2423910432863723504478843361419981423949032",
      "kind": "correlated_interval"
    },
    {
      "k": 920,
      "alo": 77,
      "ahi": 918,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/920",
        "1/20"
      ],
      "eta": "91381843853998898470286214377298779533501/132758259432371970979450891683013040478544",
      "kind": "correlated_interval"
    },
    {
      "k": 921,
      "alo": 77,
      "ahi": 919,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/307",
        "1/20"
      ],
      "eta": "20593113431716229893609554306019288558031401/29922202517713796239579011302695807852251600",
      "kind": "correlated_interval"
    },
    {
      "k": 922,
      "alo": 77,
      "ahi": 920,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/922",
        "1/20"
      ],
      "eta": "74581667532719581667332151692209718885832981/108386043464335615947563002415639734187763765",
      "kind": "correlated_interval"
    },
    {
      "k": 923,
      "alo": 77,
      "ahi": 921,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/923",
        "1/20"
      ],
      "eta": "146605715151262463476819674332371992246596297/213089336415576102423210690481065968447379128",
      "kind": "correlated_interval"
    },
    {
      "k": 924,
      "alo": 78,
      "ahi": 922,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/308",
        "1/20"
      ],
      "eta": "3919147844244320822374752265323396230057/5682718997746548878898122317971732045312",
      "kind": "correlated_interval"
    },
    {
      "k": 925,
      "alo": 78,
      "ahi": 923,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/925",
        "1/20"
      ],
      "eta": "11549074765583063685442622374234007699/16748751662474558633086802576955212520",
      "kind": "correlated_interval"
    },
    {
      "k": 926,
      "alo": 78,
      "ahi": 924,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/926",
        "1/20"
      ],
      "eta": "113829361844876502668421508870690105154080103/165104944891370357096067309890856743616677500",
      "kind": "correlated_interval"
    },
    {
      "k": 927,
      "alo": 78,
      "ahi": 925,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/309",
        "1/20"
      ],
      "eta": "21040474635635811317680443022360309585945454/30523311929257255228946274785880438675910389",
      "kind": "correlated_interval"
    },
    {
      "k": 928,
      "alo": 78,
      "ahi": 926,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/928",
        "1/20"
      ],
      "eta": "9482023257306183042820783416561843738740809/13757746285755925756651074847437374985407304",
      "kind": "correlated_interval"
    },
    {
      "k": 929,
      "alo": 78,
      "ahi": 927,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/929",
        "1/20"
      ],
      "eta": "25958905761814618910960523165510429513957325/37670608410118353514877261609045683836912128",
      "kind": "correlated_interval"
    },
    {
      "k": 930,
      "alo": 78,
      "ahi": 928,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/310",
        "1/20"
      ],
      "eta": "11230272937554087255169779452566402459543019/16299577703269625889478627529136875065907610",
      "kind": "correlated_interval"
    },
    {
      "k": 931,
      "alo": 78,
      "ahi": 929,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/931",
        "1/20"
      ],
      "eta": "988431718938916793538245134720215443761162/1434836183418623600776862980595559438169275",
      "kind": "correlated_interval"
    },
    {
      "k": 932,
      "alo": 78,
      "ahi": 930,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/932",
        "1/20"
      ],
      "eta": "309246551950503415146817509609197504368034633/448983038951250319817608897769626048301052472",
      "kind": "correlated_interval"
    },
    {
      "k": 933,
      "alo": 78,
      "ahi": 931,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/311",
        "1/20"
      ],
      "eta": "362900242460667086531785711210671144527305/526964753545809927818272678515639985320088",
      "kind": "correlated_interval"
    },
    {
      "k": 934,
      "alo": 78,
      "ahi": 932,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/934",
        "1/20"
      ],
      "eta": "3663047583533974031818590458342107168216571/5319930138546916276396937842358187238397184",
      "kind": "correlated_interval"
    },
    {
      "k": 935,
      "alo": 78,
      "ahi": 933,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/935",
        "1/20"
      ],
      "eta": "56404315480156066536012025435489249064804/81930306677852926952555152635705299246053",
      "kind": "correlated_interval"
    },
    {
      "k": 936,
      "alo": 78,
      "ahi": 934,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/312",
        "1/20"
      ],
      "eta": "76247962839480726625390658858921594549482483/110771794398138276398451804591856779042676800",
      "kind": "correlated_interval"
    },
    {
      "k": 937,
      "alo": 78,
      "ahi": 935,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/937",
        "1/20"
      ],
      "eta": "31765078291912821854870928380165513494931/46155068025375981657126224612360112679008",
      "kind": "correlated_interval"
    },
    {
      "k": 938,
      "alo": 78,
      "ahi": 936,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/938",
        "1/20"
      ],
      "eta": "4702350303568278418392049629483738734133288637/6833650836017916609684120652320553005765522818",
      "kind": "correlated_interval"
    },
    {
      "k": 939,
      "alo": 78,
      "ahi": 937,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/313",
        "1/20"
      ],
      "eta": "1418842001692424037228852141511250092129702/2062243791571328052007399692219709227017739",
      "kind": "correlated_interval"
    },
    {
      "k": 940,
      "alo": 78,
      "ahi": 938,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/940",
        "1/20"
      ],
      "eta": "102287739661173813045683750149654835035273/148695400685673803943742957400320832860560",
      "kind": "correlated_interval"
    },
    {
      "k": 941,
      "alo": 78,
      "ahi": 939,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/941",
        "1/20"
      ],
      "eta": "3062324803587318082440885159297293720657491/4452388110479058440971897904710065353886440",
      "kind": "correlated_interval"
    },
    {
      "k": 942,
      "alo": 78,
      "ahi": 940,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/314",
        "1/20"
      ],
      "eta": "551910094517667056899053668629209348636601805/802560410092917571823800842666384892133112972",
      "kind": "correlated_interval"
    },
    {
      "k": 943,
      "alo": 78,
      "ahi": 941,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/943",
        "1/20"
      ],
      "eta": "11992072144860292708873393377570444379246/17440988058255844727147749568425655022597",
      "kind": "correlated_interval"
    },
    {
      "k": 944,
      "alo": 78,
      "ahi": 942,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/944",
        "1/20"
      ],
      "eta": "127617857302598867049776482004846525939559031/185633170914267984483674513323309319764269848",
      "kind": "correlated_interval"
    },
    {
      "k": 945,
      "alo": 78,
      "ahi": 943,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/315",
        "1/20"
      ],
      "eta": "86246443654024869083252972293521414649363/125473623252764996922241037431440072240000",
      "kind": "correlated_interval"
    },
    {
      "k": 946,
      "alo": 78,
      "ahi": 944,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/946",
        "1/20"
      ],
      "eta": "3236766302786864371849913994517793076223/4709659635881250680729147386253216751450",
      "kind": "correlated_interval"
    },
    {
      "k": 947,
      "alo": 78,
      "ahi": 945,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/947",
        "1/20"
      ],
      "eta": "23739300935548448776380947823951596419171466/34547200938719538318286602955898581367538607",
      "kind": "correlated_interval"
    },
    {
      "k": 948,
      "alo": 78,
      "ahi": 946,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/316",
        "1/20"
      ],
      "eta": "11372085580069914275833366225753528699435679/16552044657233496083004078224902404703630392",
      "kind": "correlated_interval"
    },
    {
      "k": 949,
      "alo": 79,
      "ahi": 947,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/949",
        "1/20"
      ],
      "eta": "1218851557952504757912552853205488663951/1769895850079825452213425538466397752115",
      "kind": "correlated_interval"
    },
    {
      "k": 950,
      "alo": 79,
      "ahi": 948,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/950",
        "1/20"
      ],
      "eta": "355309153592625949783997501645240797866067/516025294392760354471257056813019027762620",
      "kind": "correlated_interval"
    },
    {
      "k": 951,
      "alo": 79,
      "ahi": 949,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/317",
        "1/20"
      ],
      "eta": "8227220506477485434292400861962535409383/11950477480937688494292209072310319099600",
      "kind": "correlated_interval"
    },
    {
      "k": 952,
      "alo": 79,
      "ahi": 950,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/952",
        "1/20"
      ],
      "eta": "13203899583811842448366072133117521010660593/19182344496149130659993483242010052440676800",
      "kind": "correlated_interval"
    },
    {
      "k": 953,
      "alo": 79,
      "ahi": 951,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/953",
        "1/20"
      ],
      "eta": "1032448907668141776604447319267142888099893903/1500151853483762954580909229199448006092150320",
      "kind": "correlated_interval"
    },
    {
      "k": 954,
      "alo": 79,
      "ahi": 952,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/318",
        "1/20"
      ],
      "eta": "651146411809650600679871899745987312725015097/946263991250479268907258955181042901250055880",
      "kind": "correlated_interval"
    },
    {
      "k": 955,
      "alo": 79,
      "ahi": 953,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/955",
        "1/20"
      ],
      "eta": "377136971295204562831598295887061277591771/548150239763940880462177853730114658850520",
      "kind": "correlated_interval"
    },
    {
      "k": 956,
      "alo": 79,
      "ahi": 954,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/956",
        "1/20"
      ],
      "eta": "301024699126650621288129800777145382006833233/437591922545408867770469445963965853263715100",
      "kind": "correlated_interval"
    },
    {
      "k": 957,
      "alo": 79,
      "ahi": 955,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/319",
        "1/20"
      ],
      "eta": "42375619466236180141570359570034783681462531/61609789102357433807921714651816765205439875",
      "kind": "correlated_interval"
    },
    {
      "k": 958,
      "alo": 79,
      "ahi": 956,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/958",
        "1/20"
      ],
      "eta": "3435946956650840402563646607305588391087552811/4996276212429469221544063432367700389010761940",
      "kind": "correlated_interval"
    },
    {
      "k": 959,
      "alo": 79,
      "ahi": 957,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/959",
        "1/20"
      ],
      "eta": "1567087905428972209912442731221152395311071329/2279079663777458101828521958747202448980702360",
      "kind": "correlated_interval"
    },
    {
      "k": 960,
      "alo": 79,
      "ahi": 958,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/320",
        "1/20"
      ],
      "eta": "393913833494974603536395217436626595381/572971960731806747464607272179004077640",
      "kind": "correlated_interval"
    },
    {
      "k": 961,
      "alo": 79,
      "ahi": 959,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/961",
        "1/20"
      ],
      "eta": "11923682414021233043089583122665313463432131/17346360157404315231438314744109931195264000",
      "kind": "correlated_interval"
    },
    {
      "k": 962,
      "alo": 79,
      "ahi": 960,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/962",
        "1/20"
      ],
      "eta": "932228894767732622102907435295336371344503531/1356394981413647843897727637570791455301830000",
      "kind": "correlated_interval"
    },
    {
      "k": 963,
      "alo": 79,
      "ahi": 961,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/321",
        "1/20"
      ],
      "eta": "1837082156048347053467763189781733466082765823/2673361454143298890122546491885009715492081720",
      "kind": "correlated_interval"
    },
    {
      "k": 964,
      "alo": 79,
      "ahi": 962,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/964",
        "1/20"
      ],
      "eta": "186180036130301285523674053589985946002678409/270973946363636964458398349099128955146426260",
      "kind": "correlated_interval"
    },
    {
      "k": 965,
      "alo": 79,
      "ahi": 963,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/965",
        "1/20"
      ],
      "eta": "3396285654690196790100664781431561658842169/4943833027371886393363929553391185188018115",
      "kind": "correlated_interval"
    },
    {
      "k": 966,
      "alo": 79,
      "ahi": 964,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/322",
        "1/20"
      ],
      "eta": "152972852124895739270453267363537482697252687/222709601540124989995210626796761532877747100",
      "kind": "correlated_interval"
    },
    {
      "k": 967,
      "alo": 79,
      "ahi": 965,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/967",
        "1/20"
      ],
      "eta": "2768299641629063146104748884139612256895023/4030904439344313085971834275684908720411080",
      "kind": "correlated_interval"
    },
    {
      "k": 968,
      "alo": 79,
      "ahi": 966,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/968",
        "1/20"
      ],
      "eta": "2209248244266259793924857810163942207762359919/3217352087946291296631433336121265569116388560",
      "kind": "correlated_interval"
    },
    {
      "k": 969,
      "alo": 79,
      "ahi": 967,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/323",
        "1/20"
      ],
      "eta": "28429480755614434693262386885630409070302611/41408309626804553619699469746870345498985840",
      "kind": "correlated_interval"
    },
    {
      "k": 970,
      "alo": 79,
      "ahi": 968,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/970",
        "1/20"
      ],
      "eta": "2632950718386235891893385442624447256039/3835532307742948939341206026339373786920",
      "kind": "correlated_interval"
    },
    {
      "k": 971,
      "alo": 79,
      "ahi": 969,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/971",
        "1/20"
      ],
      "eta": "735701761025250644011167213310507770130676161/1071886717550825952008888292591064603860398600",
      "kind": "correlated_interval"
    },
    {
      "k": 972,
      "alo": 79,
      "ahi": 970,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/324",
        "1/20"
      ],
      "eta": "207088829838858366443075628444011330066380013/301764248566053519007027900378555163372166300",
      "kind": "correlated_interval"
    },
    {
      "k": 973,
      "alo": 79,
      "ahi": 971,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/973",
        "1/20"
      ],
      "eta": "262312040639075572430120454645194153795413301/382290226076864199903591681376915501815553215",
      "kind": "correlated_interval"
    },
    {
      "k": 974,
      "alo": 80,
      "ahi": 972,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/974",
        "1/20"
      ],
      "eta": "109610138406964409957170116487838446893574717/159382600556172837927183335600047618704375250",
      "kind": "correlated_interval"
    },
    {
      "k": 975,
      "alo": 80,
      "ahi": 973,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/325",
        "1/20"
      ],
      "eta": "2273323805153103384000780667319519865997/3306103085108958597546546621768811899750",
      "kind": "correlated_interval"
    },
    {
      "k": 976,
      "alo": 80,
      "ahi": 974,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/976",
        "1/20"
      ],
      "eta": "291780644305323295218385869784392388012627/424400919984357502793350699942412268375000",
      "kind": "correlated_interval"
    },
    {
      "k": 977,
      "alo": 80,
      "ahi": 975,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/977",
        "1/20"
      ],
      "eta": "348016083289707769219982970468084559037801/506271800485830894102678318636220661849600",
      "kind": "correlated_interval"
    },
    {
      "k": 978,
      "alo": 80,
      "ahi": 976,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/326",
        "1/20"
      ],
      "eta": "748936164865601513448546719334026003117632433/1089666624934952182659428515213395963214430775",
      "kind": "correlated_interval"
    },
    {
      "k": 979,
      "alo": 80,
      "ahi": 977,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/979",
        "1/20"
      ],
      "eta": "56914321987565601264395424645691861459431343/82819895275120604201615208505867476963479250",
      "kind": "correlated_interval"
    },
    {
      "k": 980,
      "alo": 80,
      "ahi": 978,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/980",
        "1/20"
      ],
      "eta": "6643298863966610703199704911822240583346025/9668542374858750084818973525856605984240752",
      "kind": "correlated_interval"
    },
    {
      "k": 981,
      "alo": 80,
      "ahi": 979,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/327",
        "1/20"
      ],
      "eta": "278237727527691931002923453116859484973/405002008174038354709485959106427277700",
      "kind": "correlated_interval"
    },
    {
      "k": 982,
      "alo": 80,
      "ahi": 980,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/982",
        "1/20"
      ],
      "eta": "2368064743159767462707526455491524634155947831/3447454292434180367331272991915930838903440600",
      "kind": "correlated_interval"
    },
    {
      "k": 983,
      "alo": 80,
      "ahi": 981,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/983",
        "1/20"
      ],
      "eta": "337402778240213579004642003879680506006932889/491266587149252555270810419803236305309688950",
      "kind": "correlated_interval"
    },
    {
      "k": 984,
      "alo": 80,
      "ahi": 982,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/328",
        "1/20"
      ],
      "eta": "34727611639534752769292947335224896927397057/50571630865714838963202147364990257817530000",
      "kind": "correlated_interval"
    },
    {
      "k": 985,
      "alo": 80,
      "ahi": 983,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/985",
        "1/20"
      ],
      "eta": "2565564053596071853252760629280929954681/3736613843462257218755077206019226790720",
      "kind": "correlated_interval"
    },
    {
      "k": 986,
      "alo": 80,
      "ahi": 984,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/986",
        "1/20"
      ],
      "eta": "35932880995864364534858468368751811295391863/52342028836577224720931964461233659704848375",
      "kind": "correlated_interval"
    },
    {
      "k": 987,
      "alo": 80,
      "ahi": 985,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/329",
        "1/20"
      ],
      "eta": "105338730858960822603113750304932268936034679/153465089086633243700827263588771583321123650",
      "kind": "correlated_interval"
    },
    {
      "k": 988,
      "alo": 80,
      "ahi": 986,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/988",
        "1/20"
      ],
      "eta": "365902515565320946575845478230825373116411977/533150419302975512437424893930410372477780600",
      "kind": "correlated_interval"
    },
    {
      "k": 989,
      "alo": 80,
      "ahi": 987,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/989",
        "1/20"
      ],
      "eta": "36490887801575463305733035629363109323118701/53177936398803325026026962266471703700606500",
      "kind": "correlated_interval"
    },
    {
      "k": 990,
      "alo": 80,
      "ahi": 988,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/330",
        "1/20"
      ],
      "eta": "1402082081709404284992940502752686318405041/2043539451328285320593529033199059930903510",
      "kind": "correlated_interval"
    },
    {
      "k": 991,
      "alo": 80,
      "ahi": 989,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/991",
        "1/20"
      ],
      "eta": "38047301299483301439775140959308290483299/55462038459095432662740888291486395552250",
      "kind": "correlated_interval"
    },
    {
      "k": 992,
      "alo": 80,
      "ahi": 990,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/992",
        "1/20"
      ],
      "eta": "3035400400139858676259946918341557144860594153/4425376106842560158533158051975083223531045800",
      "kind": "correlated_interval"
    },
    {
      "k": 993,
      "alo": 80,
      "ahi": 991,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/331",
        "1/20"
      ],
      "eta": "2669312785002258965302020062153959903059341/3892205331882927293148744468700959763660800",
      "kind": "correlated_interval"
    },
    {
      "k": 994,
      "alo": 80,
      "ahi": 992,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/994",
        "1/20"
      ],
      "eta": "3238647415329798394845011868208670602729981/4723042694370976474065452853476870996597375",
      "kind": "correlated_interval"
    },
    {
      "k": 995,
      "alo": 80,
      "ahi": 993,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/995",
        "1/20"
      ],
      "eta": "103045963630300117160980371582045556412567/150297224194983605275804983975842372179970",
      "kind": "correlated_interval"
    },
    {
      "k": 996,
      "alo": 80,
      "ahi": 994,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/332",
        "1/20"
      ],
      "eta": "4041487315778900641304130283906606524997/5895529505923547644444789501595931106400",
      "kind": "correlated_interval"
    },
    {
      "k": 997,
      "alo": 80,
      "ahi": 995,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/997",
        "1/20"
      ],
      "eta": "22489377073124995351228412328028615635989117/32811077686568667763665985628182743497729700",
      "kind": "correlated_interval"
    },
    {
      "k": 998,
      "alo": 80,
      "ahi": 996,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/998",
        "1/20"
      ],
      "eta": "3749211565630692076545868024656585896712018673/5470718126318681014186657413954725042208952900",
      "kind": "correlated_interval"
    },
    {
      "k": 999,
      "alo": 80,
      "ahi": 997,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/333",
        "1/20"
      ],
      "eta": "82053199179105219660775539058371091287319/119746018268163102075043243861605833669250",
      "kind": "correlated_interval"
    },
    {
      "k": 1000,
      "alo": 81,
      "ahi": 998,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1000",
        "1/20"
      ],
      "eta": "24682053524133873956290203064446250019/35941103912498068687040716302706986000",
      "kind": "correlated_interval"
    },
    {
      "k": 1001,
      "alo": 81,
      "ahi": 999,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1001",
        "1/20"
      ],
      "eta": "109357953423180014285010896701191477098290453/159265850047720535728063229652969483241850000",
      "kind": "correlated_interval"
    },
    {
      "k": 1002,
      "alo": 81,
      "ahi": 1000,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/334",
        "1/20"
      ],
      "eta": "20288153869534855894264139689125659178957425/29551316712883080503030246762298697151661066",
      "kind": "correlated_interval"
    },
    {
      "k": 1003,
      "alo": 81,
      "ahi": 1001,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1003",
        "1/20"
      ],
      "eta": "6221201221544206475503687845072919456540073/9062967470853247487792537912981564591270520",
      "kind": "correlated_interval"
    },
    {
      "k": 1004,
      "alo": 81,
      "ahi": 1002,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1004",
        "1/20"
      ],
      "eta": "284137333898924572028760078514663951907761213/413986510362328733431075643913083033805243008",
      "kind": "correlated_interval"
    },
    {
      "k": 1005,
      "alo": 81,
      "ahi": 1003,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/335",
        "1/20"
      ],
      "eta": "2548064448244489164528652682206111285879/3713042020907659050195348754518308625045",
      "kind": "correlated_interval"
    },
    {
      "k": 1006,
      "alo": 81,
      "ahi": 1004,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1006",
        "1/20"
      ],
      "eta": "616960996728773041493623310069186391273136/899163322370326901024856589218926211612765",
      "kind": "correlated_interval"
    },
    {
      "k": 1007,
      "alo": 81,
      "ahi": 1005,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1007",
        "1/20"
      ],
      "eta": "2952683844321936853500774136313399616584575891/4303869469983830277207480598393117762758146744",
      "kind": "correlated_interval"
    },
    {
      "k": 1008,
      "alo": 81,
      "ahi": 1006,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/336",
        "1/20"
      ],
      "eta": "14160383548113757045415289339868831343530381/20643259986759849818303479833390317840231940",
      "kind": "correlated_interval"
    },
    {
      "k": 1009,
      "alo": 81,
      "ahi": 1007,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1009",
        "1/20"
      ],
      "eta": "356156736857376854463652044688407214583861/519284552541988355655758386816884158567232",
      "kind": "correlated_interval"
    },
    {
      "k": 1010,
      "alo": 81,
      "ahi": 1008,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1010",
        "1/20"
      ],
      "eta": "49088141943383843308405004009966332453505263/71581642830643388593619181097293928937800850",
      "kind": "correlated_interval"
    },
    {
      "k": 1011,
      "alo": 81,
      "ahi": 1009,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/337",
        "1/20"
      ],
      "eta": "414315390608594769990714640727757272958221389/604250217580267484408069184292333981649933400",
      "kind": "correlated_interval"
    },
    {
      "k": 1012,
      "alo": 81,
      "ahi": 1010,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1012",
        "1/20"
      ],
      "eta": "58281254090210618660361329577260285166682973/85011009415357035547854680708929893265818576",
      "kind": "correlated_interval"
    },
    {
      "k": 1013,
      "alo": 81,
      "ahi": 1011,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1013",
        "1/20"
      ],
      "eta": "569192998975445153854861164272639726034963977/830359626035565063491912697232915783223456605",
      "kind": "correlated_interval"
    },
    {
      "k": 1014,
      "alo": 81,
      "ahi": 1012,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/338",
        "1/20"
      ],
      "eta": "23912961098851506111904420913324015034718295/34889944434718588324244662015618388836375799",
      "kind": "correlated_interval"
    },
    {
      "k": 1015,
      "alo": 81,
      "ahi": 1013,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1015",
        "1/20"
      ],
      "eta": "931481405097799916437722714959649740467/1359255851301163781388133895211465508980",
      "kind": "correlated_interval"
    },
    {
      "k": 1016,
      "alo": 81,
      "ahi": 1014,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1016",
        "1/20"
      ],
      "eta": "5912921329095292319068475300723984065826459/8629568485435081651208584893807860890759000",
      "kind": "correlated_interval"
    },
    {
      "k": 1017,
      "alo": 81,
      "ahi": 1015,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/339",
        "1/20"
      ],
      "eta": "1117821211996653491552255930454517380902231351/1631620448512466509377178115508858937173037488",
      "kind": "correlated_interval"
    },
    {
      "k": 1018,
      "alo": 81,
      "ahi": 1016,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1018",
        "1/20"
      ],
      "eta": "139760827528298766234644776197145331263161139/204029012468206288104079262825909656511899110",
      "kind": "correlated_interval"
    },
    {
      "k": 1019,
      "alo": 81,
      "ahi": 1017,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1019",
        "1/20"
      ],
      "eta": "125069626074742808440349884534947895738063811/182607177709036157681772814756408114898990248",
      "kind": "correlated_interval"
    },
    {
      "k": 1020,
      "alo": 81,
      "ahi": 1018,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/340",
        "1/20"
      ],
      "eta": "663456926987560587275319246266638539921061/968808883836970145564606949795487598225760",
      "kind": "correlated_interval"
    },
    {
      "k": 1021,
      "alo": 81,
      "ahi": 1019,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1021",
        "1/20"
      ],
      "eta": "6532214846390806024289099092040465656870937/9539927750693981458832966172055891818548325",
      "kind": "correlated_interval"
    },
    {
      "k": 1022,
      "alo": 81,
      "ahi": 1020,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1022",
        "1/20"
      ],
      "eta": "3572161680729470818146968326226256655075262074/5217648726782138336673491582586741144642756449",
      "kind": "correlated_interval"
    },
    {
      "k": 1023,
      "alo": 81,
      "ahi": 1021,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/341",
        "1/20"
      ],
      "eta": "287099319374078229982091341072918623192576367/419406210341963294461656689562376663425085080",
      "kind": "correlated_interval"
    },
    {
      "k": 1024,
      "alo": 81,
      "ahi": 1022,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1024",
        "1/20"
      ],
      "eta": "84797936756646428713026953951089348431583/123893009825767884423852419257023634964352",
      "kind": "correlated_interval"
    },
    {
      "k": 1025,
      "alo": 81,
      "ahi": 1023,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1025",
        "1/20"
      ],
      "eta": "144765880487893631626162670627675146375421/211537038091756595899267005692337278156800",
      "kind": "correlated_interval"
    },
    {
      "k": 1026,
      "alo": 82,
      "ahi": 1024,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/342",
        "1/20"
      ],
      "eta": "22118596792669203856928950763046489140751/32251508816655276508104863184956265313750",
      "kind": "correlated_interval"
    },
    {
      "k": 1027,
      "alo": 82,
      "ahi": 1025,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1027",
        "1/20"
      ],
      "eta": "264732500864653461392596188050486138520360914/386064043985783428829592621165878995434824235",
      "kind": "correlated_interval"
    },
    {
      "k": 1028,
      "alo": 82,
      "ahi": 1026,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1028",
        "1/20"
      ],
      "eta": "1102924829413147279213647313176770467457268293/1608634928011354560485374557053819877262100872",
      "kind": "correlated_interval"
    },
    {
      "k": 1029,
      "alo": 82,
      "ahi": 1027,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/343",
        "1/20"
      ],
      "eta": "1809669167751756794831476949546166613785019/2639794467957922126607554918197127948470712",
      "kind": "correlated_interval"
    },
    {
      "k": 1030,
      "alo": 82,
      "ahi": 1028,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1030",
        "1/20"
      ],
      "eta": "670154408707294871807752148909036345523883/977698644751422294742522639938043493349120",
      "kind": "correlated_interval"
    },
    {
      "k": 1031,
      "alo": 82,
      "ahi": 1029,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1031",
        "1/20"
      ],
      "eta": "3578468882823453539929055684106454082633302/5221393771510863885033059797195474259732375",
      "kind": "correlated_interval"
    },
    {
      "k": 1032,
      "alo": 82,
      "ahi": 1030,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/344",
        "1/20"
      ],
      "eta": "2254582500666113054253749007924856849587056837/3290139120383185734011486638992471632836170080",
      "kind": "correlated_interval"
    },
    {
      "k": 1033,
      "alo": 82,
      "ahi": 1031,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1033",
        "1/20"
      ],
      "eta": "57072162144184263589085586500430131114169353/83297361708752315856791003319581636050737696",
      "kind": "correlated_interval"
    },
    {
      "k": 1034,
      "alo": 82,
      "ahi": 1032,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1034",
        "1/20"
      ],
      "eta": "3328586294605342772595032828248132585669186463/4858759390346413353998162675188195676530594882",
      "kind": "correlated_interval"
    },
    {
      "k": 1035,
      "alo": 82,
      "ahi": 1033,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/345",
        "1/20"
      ],
      "eta": "22290298108952553939152009371495781990098/32541679508747611122522056780036291543425",
      "kind": "correlated_interval"
    },
    {
      "k": 1036,
      "alo": 82,
      "ahi": 1034,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1036",
        "1/20"
      ],
      "eta": "14583256128179244993453232089087342661264061/21293005566420274120754088572162155750615200",
      "kind": "correlated_interval"
    },
    {
      "k": 1037,
      "alo": 82,
      "ahi": 1035,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1037",
        "1/20"
      ],
      "eta": "192810155085910913320637077665915855528696809/281559774599480744347760148314125569800125960",
      "kind": "correlated_interval"
    },
    {
      "k": 1038,
      "alo": 82,
      "ahi": 1036,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/346",
        "1/20"
      ],
      "eta": "92548316491917330235845556521826044512392639/135165959768666269840533728248098231762609292",
      "kind": "correlated_interval"
    },
    {
      "k": 1039,
      "alo": 82,
      "ahi": 1037,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1039",
        "1/20"
      ],
      "eta": "683254685605470560286872750916950144156962/998020350281588791357515832339820315522527",
      "kind": "correlated_interval"
    },
    {
      "k": 1040,
      "alo": 82,
      "ahi": 1038,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1040",
        "1/20"
      ],
      "eta": "17930805064382162836423073678002034113379101/26194758623189878487000298944715536381911400",
      "kind": "correlated_interval"
    },
    {
      "k": 1041,
      "alo": 82,
      "ahi": 1039,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/347",
        "1/20"
      ],
      "eta": "12607075816899914953708373284022600840638669/18419874848053135039419304295747073406595200",
      "kind": "correlated_interval"
    },
    {
      "k": 1042,
      "alo": 82,
      "ahi": 1040,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1042",
        "1/20"
      ],
      "eta": "1458741314270291680932513610555690911137002889/2131612007391461856843865412353129057731003810",
      "kind": "correlated_interval"
    },
    {
      "k": 1043,
      "alo": 82,
      "ahi": 1041,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1043",
        "1/20"
      ],
      "eta": "581521445130796613537223138508494164642000714/849871059023203873346617793510912687854304779",
      "kind": "correlated_interval"
    },
    {
      "k": 1044,
      "alo": 82,
      "ahi": 1042,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/348",
        "1/20"
      ],
      "eta": "1424025209177635228559126075530266672826817/2081432251783197599216960999183895428438264",
      "kind": "correlated_interval"
    },
    {
      "k": 1045,
      "alo": 82,
      "ahi": 1043,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1045",
        "1/20"
      ],
      "eta": "7568916638186397112703354962290610733819/11064594134912570622617924122556533876728",
      "kind": "correlated_interval"
    },
    {
      "k": 1046,
      "alo": 82,
      "ahi": 1044,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1046",
        "1/20"
      ],
      "eta": "124581698634525313930248289915187882244188921/182143234808917600849807277296211716775158600",
      "kind": "correlated_interval"
    },
    {
      "k": 1047,
      "alo": 82,
      "ahi": 1045,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/349",
        "1/20"
      ],
      "eta": "4713870002603667139648393099283842601250162/6892762234982381311691212167881096270803555",
      "kind": "correlated_interval"
    },
    {
      "k": 1048,
      "alo": 82,
      "ahi": 1046,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1048",
        "1/20"
      ],
      "eta": "183252716964198373314724428148495485160148665/267992651734699743344037409079513468030631696",
      "kind": "correlated_interval"
    },
    {
      "k": 1049,
      "alo": 82,
      "ahi": 1047,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1049",
        "1/20"
      ],
      "eta": "275219604048994802448800559776515002657875/402539465330843607186893488451297198567776",
      "kind": "correlated_interval"
    },
    {
      "k": 1050,
      "alo": 82,
      "ahi": 1048,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/350",
        "1/20"
      ],
      "eta": "721190108062664859238104295461739406944631/1054958476898045297930886436681350422418890",
      "kind": "correlated_interval"
    },
    {
      "k": 1051,
      "alo": 82,
      "ahi": 1049,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1051",
        "1/20"
      ],
      "eta": "2037080995701223291243251843783866413121686/2980233394917887878697741748320984877864375",
      "kind": "correlated_interval"
    },
    {
      "k": 1052,
      "alo": 83,
      "ahi": 1050,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1052",
        "1/20"
      ],
      "eta": "5207607420343631097477318933958337366238903799/7602889349865179591583402996221938875542187652",
      "kind": "correlated_interval"
    },
    {
      "k": 1053,
      "alo": 83,
      "ahi": 1051,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/351",
        "1/20"
      ],
      "eta": "2324398960626303742288413307058352714837425/3393972939924013346254046875248331284954429",
      "kind": "correlated_interval"
    },
    {
      "k": 1054,
      "alo": 83,
      "ahi": 1052,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1054",
        "1/20"
      ],
      "eta": "67766283116649004383060526139906969668875287/98962009864202112092142147352996540212145932",
      "kind": "correlated_interval"
    },
    {
      "k": 1055,
      "alo": 83,
      "ahi": 1053,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1055",
        "1/20"
      ],
      "eta": "2542206522640332932275071006320915780345689/3712980572472039072700322227015991194327960",
      "kind": "correlated_interval"
    },
    {
      "k": 1056,
      "alo": 83,
      "ahi": 1054,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/352",
        "1/20"
      ],
      "eta": "3797587980539777573732859234421261533389309/5547235052302483931035672744546808328919800",
      "kind": "correlated_interval"
    },
    {
      "k": 1057,
      "alo": 83,
      "ahi": 1055,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1057",
        "1/20"
      ],
      "eta": "12552417268914998577786426029041606853554925/18338036715802129330322965375722899698205952",
      "kind": "correlated_interval"
    },
    {
      "k": 1058,
      "alo": 83,
      "ahi": 1056,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1058",
        "1/20"
      ],
      "eta": "3201979788814926392399087246237824329520920421/4678435779931212645919709904740069377440585544",
      "kind": "correlated_interval"
    },
    {
      "k": 1059,
      "alo": 83,
      "ahi": 1057,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/353",
        "1/20"
      ],
      "eta": "84030820873923387869388088058503631310227485/122794008979362272054679370223573287216987688",
      "kind": "correlated_interval"
    },
    {
      "k": 1060,
      "alo": 83,
      "ahi": 1058,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1060",
        "1/20"
      ],
      "eta": "48605048024982434858470076554515811470791/71035641390969940950288152042017479931724",
      "kind": "correlated_interval"
    },
    {
      "k": 1061,
      "alo": 83,
      "ahi": 1059,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1061",
        "1/20"
      ],
      "eta": "41511752276901773923915724232354684213263003/60676737872890392013117753470048161166784925",
      "kind": "correlated_interval"
    },
    {
      "k": 1062,
      "alo": 83,
      "ahi": 1060,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/354",
        "1/20"
      ],
      "eta": "871497861972300831014778169865463241827517147/1274012192185478611508141327489906876171665524",
      "kind": "correlated_interval"
    },
    {
      "k": 1063,
      "alo": 83,
      "ahi": 1061,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1063",
        "1/20"
      ],
      "eta": "330798623307111353258318682837351754837532747/483645246812256151002945468893073437936082024",
      "kind": "correlated_interval"
    },
    {
      "k": 1064,
      "alo": 83,
      "ahi": 1062,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1064",
        "1/20"
      ],
      "eta": "6149946451070842352547804376867702829274383/8992706299165006866365347156605968755083152",
      "kind": "correlated_interval"
    },
    {
      "k": 1065,
      "alo": 83,
      "ahi": 1063,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/355",
        "1/20"
      ],
      "eta": "774645816236783553500782603215588413863327/1132864513206518176109187324846012387883440",
      "kind": "correlated_interval"
    },
    {
      "k": 1066,
      "alo": 83,
      "ahi": 1064,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1066",
        "1/20"
      ],
      "eta": "109769750523778912989395227142624625425430911/160551017223857985829885105701303675535685040",
      "kind": "correlated_interval"
    },
    {
      "k": 1067,
      "alo": 83,
      "ahi": 1065,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1067",
        "1/20"
      ],
      "eta": "1785598285140169508747961307760656868758339427/2611978570334823407687980393406161292550937112",
      "kind": "correlated_interval"
    },
    {
      "k": 1068,
      "alo": 83,
      "ahi": 1066,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/356",
        "1/20"
      ],
      "eta": "33468153221783300922379489047736812468030531/48963554418949365407425310373050338408403108",
      "kind": "correlated_interval"
    },
    {
      "k": 1069,
      "alo": 83,
      "ahi": 1067,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1069",
        "1/20"
      ],
      "eta": "115106400444050416350979670326473616331637/168420857952317951628546283838774867324059",
      "kind": "correlated_interval"
    },
    {
      "k": 1070,
      "alo": 83,
      "ahi": 1068,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1070",
        "1/20"
      ],
      "eta": "41470808466878950256081638825017062612072437/60686765790512354394587405548158004939736500",
      "kind": "correlated_interval"
    },
    {
      "k": 1071,
      "alo": 83,
      "ahi": 1069,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/357",
        "1/20"
      ],
      "eta": "28326432370696300474549341185046632467403/41457044256971589959592584683777108845000",
      "kind": "correlated_interval"
    },
    {
      "k": 1072,
      "alo": 83,
      "ahi": 1070,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1072",
        "1/20"
      ],
      "eta": "96837318725158967755981997835188315775977/141743793398297345945219834461161292420188",
      "kind": "correlated_interval"
    },
    {
      "k": 1073,
      "alo": 83,
      "ahi": 1071,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1073",
        "1/20"
      ],
      "eta": "6717842552844072570065249633350994208743840557/9834353894883960888249461708711073365670467392",
      "kind": "correlated_interval"
    },
    {
      "k": 1074,
      "alo": 83,
      "ahi": 1072,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/358",
        "1/20"
      ],
      "eta": "17267206202268564347555858590192271868749837/25280908672960061171682745222320638291242776",
      "kind": "correlated_interval"
    },
    {
      "k": 1075,
      "alo": 83,
      "ahi": 1073,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1075",
        "1/20"
      ],
      "eta": "69902079794473511179834700437994465448317/102356439830773542733500673901528100304680",
      "kind": "correlated_interval"
    },
    {
      "k": 1076,
      "alo": 83,
      "ahi": 1074,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1076",
        "1/20"
      ],
      "eta": "1392784477538465681719583322809868877117741199/2039686115495727713315828714799367747979157500",
      "kind": "correlated_interval"
    },
    {
      "k": 1077,
      "alo": 83,
      "ahi": 1075,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/359",
        "1/20"
      ],
      "eta": "65257231235130229719863710337445552954578513/95578957686263280777877762034870767143837269",
      "kind": "correlated_interval"
    },
    {
      "k": 1078,
      "alo": 83,
      "ahi": 1076,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1078",
        "1/20"
      ],
      "eta": "21564840908761507044033836164390086890458195/31588864037197535100730740643816188611532356",
      "kind": "correlated_interval"
    },
    {
      "k": 1079,
      "alo": 84,
      "ahi": 1077,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1079",
        "1/20"
      ],
      "eta": "47070050296853853128453665421613797558473/68810804380003877679301339018839777551120",
      "kind": "correlated_interval"
    },
    {
      "k": 1080,
      "alo": 84,
      "ahi": 1078,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/360",
        "1/20"
      ],
      "eta": "19519502208868700975578765577347736598707533/28538797023985074856355443184006957695557360",
      "kind": "correlated_interval"
    },
    {
      "k": 1081,
      "alo": 84,
      "ahi": 1079,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1081",
        "1/20"
      ],
      "eta": "1714725997104229310418193292474284177005667/2507358805270287122358755963854076284358400",
      "kind": "correlated_interval"
    },
    {
      "k": 1082,
      "alo": 84,
      "ahi": 1080,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1082",
        "1/20"
      ],
      "eta": "14992781812783184467657260271833909316354671566/21925963241181734757164782618752987190427955295",
      "kind": "correlated_interval"
    },
    {
      "k": 1083,
      "alo": 84,
      "ahi": 1081,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/361",
        "1/20"
      ],
      "eta": "451556367565061560945648032851812900571805689/660454671333464975580911400749093768235437010",
      "kind": "correlated_interval"
    },
    {
      "k": 1084,
      "alo": 84,
      "ahi": 1082,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1084",
        "1/20"
      ],
      "eta": "7020479610777384288094446534891359656008829/10269570735437886520293530387952402523761960",
      "kind": "correlated_interval"
    },
    {
      "k": 1085,
      "alo": 84,
      "ahi": 1083,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1085",
        "1/20"
      ],
      "eta": "60692526379195423325013437911678223302769/88792250853152787561720565355492166531835",
      "kind": "correlated_interval"
    },
    {
      "k": 1086,
      "alo": 84,
      "ahi": 1084,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/362",
        "1/20"
      ],
      "eta": "72760459679339476469731943118334405618673/106460745754108337552494665615915332719125",
      "kind": "correlated_interval"
    },
    {
      "k": 1087,
      "alo": 84,
      "ahi": 1085,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1087",
        "1/20"
      ],
      "eta": "7365913093000853351383336281462847290693115/10778907874761158885354314930267979381786742",
      "kind": "correlated_interval"
    },
    {
      "k": 1088,
      "alo": 84,
      "ahi": 1086,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1088",
        "1/20"
      ],
      "eta": "147977950569273505913271926975071409582884663/216570429214982787953838329271544111144720220",
      "kind": "correlated_interval"
    },
    {
      "k": 1089,
      "alo": 84,
      "ahi": 1087,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/363",
        "1/20"
      ],
      "eta": "84852681077599313009984742188161952865595441/124199994827640208472657326015752975870320640",
      "kind": "correlated_interval"
    },
    {
      "k": 1090,
      "alo": 84,
      "ahi": 1088,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1090",
        "1/20"
      ],
      "eta": "697800402879800332736266403845486476327058/1021506100074083482510701201541057966096305",
      "kind": "correlated_interval"
    },
    {
      "k": 1091,
      "alo": 84,
      "ahi": 1089,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1091",
        "1/20"
      ],
      "eta": "417037036745634441129617760202226719219784063/610573562327018506123682746309670009843737150",
      "kind": "correlated_interval"
    },
    {
      "k": 1092,
      "alo": 84,
      "ahi": 1090,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/364",
        "1/20"
      ],
      "eta": "5626525670181371216519694333968056504323592043/8238671303644919566857032744166923143811275440",
      "kind": "correlated_interval"
    },
    {
      "k": 1093,
      "alo": 84,
      "ahi": 1091,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1093",
        "1/20"
      ],
      "eta": "13613386732285980759597644830068765497/19935927135679902895998209582133145380",
      "kind": "correlated_interval"
    },
    {
      "k": 1094,
      "alo": 84,
      "ahi": 1092,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1094",
        "1/20"
      ],
      "eta": "8641150195208230466361378447048595410086396983/12655959461972807760757645635995091717655473470",
      "kind": "correlated_interval"
    },
    {
      "k": 1095,
      "alo": 84,
      "ahi": 1093,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/365",
        "1/20"
      ],
      "eta": "161916407310165066408538898214784649287847/237174245848889926201834467964294091244710",
      "kind": "correlated_interval"
    },
    {
      "k": 1096,
      "alo": 84,
      "ahi": 1094,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1096",
        "1/20"
      ],
      "eta": "65532887780035744192505291431483384531178819/96003928846596985187824635689292891189674400",
      "kind": "correlated_interval"
    },
    {
      "k": 1097,
      "alo": 84,
      "ahi": 1095,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1097",
        "1/20"
      ],
      "eta": "39962156038267846356642047986196018722137311/58550623693423498343495677505330651055120640",
      "kind": "correlated_interval"
    },
    {
      "k": 1098,
      "alo": 84,
      "ahi": 1096,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/366",
        "1/20"
      ],
      "eta": "494931507869601843903315876073014874672392914/725237937703344911607036553130160352016292585",
      "kind": "correlated_interval"
    },
    {
      "k": 1099,
      "alo": 84,
      "ahi": 1097,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1099",
        "1/20"
      ],
      "eta": "16970596610542509122350641640109436803844491/24870539358416958467354880745737597728031990",
      "kind": "correlated_interval"
    },
    {
      "k": 1100,
      "alo": 84,
      "ahi": 1098,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1100",
        "1/20"
      ],
      "eta": "353078071874276898305664096009688979473/517501252457496918913613350677747817400",
      "kind": "correlated_interval"
    },
    {
      "k": 1101,
      "alo": 84,
      "ahi": 1099,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/367",
        "1/20"
      ],
      "eta": "122153323203795248946025251614403850963813/179059923932358652725897396176628802332375",
      "kind": "correlated_interval"
    },
    {
      "k": 1102,
      "alo": 84,
      "ahi": 1100,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1102",
        "1/20"
      ],
      "eta": "39060806623177478596214520243331309655622227/57264655410186027097823759876897512959045345",
      "kind": "correlated_interval"
    },
    {
      "k": 1103,
      "alo": 84,
      "ahi": 1101,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1103",
        "1/20"
      ],
      "eta": "6002109596350395610966108089445056894222325027/8800383254042262237257005335366599326892232230",
      "kind": "correlated_interval"
    },
    {
      "k": 1104,
      "alo": 84,
      "ahi": 1102,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/368",
        "1/20"
      ],
      "eta": "77112580769827053111155497032475828697724307/113077190362850555821703802416834947031605080",
      "kind": "correlated_interval"
    },
    {
      "k": 1105,
      "alo": 84,
      "ahi": 1103,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1105",
        "1/20"
      ],
      "eta": "5354148968643151592337052994751129738953/7852215560425086675196116009536155522560",
      "kind": "correlated_interval"
    },
    {
      "k": 1106,
      "alo": 85,
      "ahi": 1104,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1106",
        "1/20"
      ],
      "eta": "16226549640674735012035952260690116848737/23750707399112838252449053573466510688875",
      "kind": "correlated_interval"
    },
    {
      "k": 1107,
      "alo": 85,
      "ahi": 1105,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/369",
        "1/20"
      ],
      "eta": "1600293935856691188286192085133710092759202353/2342625814086748244886777001605597999601639800",
      "kind": "correlated_interval"
    },
    {
      "k": 1108,
      "alo": 85,
      "ahi": 1106,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1108",
        "1/20"
      ],
      "eta": "33729613288919086902332538675457143797442629/49381833457476839533471022551114099854422325",
      "kind": "correlated_interval"
    },
    {
      "k": 1109,
      "alo": 85,
      "ahi": 1107,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1109",
        "1/20"
      ],
      "eta": "151751354000561596139238650826229979095328927/222198432992425656422544397029934248264037375",
      "kind": "correlated_interval"
    },
    {
      "k": 1110,
      "alo": 85,
      "ahi": 1108,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/370",
        "1/20"
      ],
      "eta": "18559351883647748154682215185678243392808501/27178386939012887419075395429507657456146370",
      "kind": "correlated_interval"
    },
    {
      "k": 1111,
      "alo": 85,
      "ahi": 1109,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1111",
        "1/20"
      ],
      "eta": "469399015892041249777011845936573647523299/687472588696783308908555080897141268809800",
      "kind": "correlated_interval"
    },
    {
      "k": 1112,
      "alo": 85,
      "ahi": 1110,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1112",
        "1/20"
      ],
      "eta": "3338947552088928817234378582019990100077069207/4890745179292964667552631356921668506439207200",
      "kind": "correlated_interval"
    },
    {
      "k": 1113,
      "alo": 85,
      "ahi": 1111,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/371",
        "1/20"
      ],
      "eta": "6005061834740032622991612110334551108481881057/8797008980772785525045587783739161974282155600",
      "kind": "correlated_interval"
    },
    {
      "k": 1114,
      "alo": 85,
      "ahi": 1112,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1114",
        "1/20"
      ],
      "eta": "173570290821128076595322128844595997418077238/254299170242761087368740943601056416247637125",
      "kind": "correlated_interval"
    },
    {
      "k": 1115,
      "alo": 85,
      "ahi": 1113,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1115",
        "1/20"
      ],
      "eta": "25284791766428961481641789868918329473004991/37049369454120491301408155857118167108157960",
      "kind": "correlated_interval"
    },
    {
      "k": 1116,
      "alo": 85,
      "ahi": 1114,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/372",
        "1/20"
      ],
      "eta": "19894451239400869928825215970627666525647/29154471929415840664108398315945578881710",
      "kind": "correlated_interval"
    },
    {
      "k": 1117,
      "alo": 85,
      "ahi": 1115,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1117",
        "1/20"
      ],
      "eta": "58233225334216128253499691914425364977143261/85348466774095872130369829042427420023136725",
      "kind": "correlated_interval"
    },
    {
      "k": 1118,
      "alo": 85,
      "ahi": 1116,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1118",
        "1/20"
      ],
      "eta": "2663218715392277445802111904199786706978447117/3903761396191498828408834698219655187999064350",
      "kind": "correlated_interval"
    },
    {
      "k": 1119,
      "alo": 85,
      "ahi": 1117,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/373",
        "1/20"
      ],
      "eta": "1287171876275270229515842068408950142543196073/1886967473124760055590717138806773978140281000",
      "kind": "correlated_interval"
    },
    {
      "k": 1120,
      "alo": 85,
      "ahi": 1118,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1120",
        "1/20"
      ],
      "eta": "325518666894499560862085856007051602039259/477260069427970695022030907034906790568640",
      "kind": "correlated_interval"
    },
    {
      "k": 1121,
      "alo": 85,
      "ahi": 1119,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1121",
        "1/20"
      ],
      "eta": "2709538225459252133582577076261807671452323/3973065305009337831579204171169408038060800",
      "kind": "correlated_interval"
    },
    {
      "k": 1122,
      "alo": 85,
      "ahi": 1120,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/374",
        "1/20"
      ],
      "eta": "951685245213968701998926034389196424821597269/1395644687183799008044393126934989520064374525",
      "kind": "correlated_interval"
    },
    {
      "k": 1123,
      "alo": 85,
      "ahi": 1121,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1123",
        "1/20"
      ],
      "eta": "46634752831399280284168573550799964502232011/68397812022379765058921771147672560668085800",
      "kind": "correlated_interval"
    },
    {
      "k": 1124,
      "alo": 85,
      "ahi": 1122,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1124",
        "1/20"
      ],
      "eta": "61348196852906342313858782037242250898905314/89988129033626208913206168040634889986454625",
      "kind": "correlated_interval"
    },
    {
      "k": 1125,
      "alo": 85,
      "ahi": 1123,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/375",
        "1/20"
      ],
      "eta": "110320613001613914352470962049672503446541/161841862243965867743404108592753399146875",
      "kind": "correlated_interval"
    },
    {
      "k": 1126,
      "alo": 85,
      "ahi": 1124,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1126",
        "1/20"
      ],
      "eta": "437612287964439104968290344948691185308691/642058176333911266730943998861737802343750",
      "kind": "correlated_interval"
    },
    {
      "k": 1127,
      "alo": 85,
      "ahi": 1125,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1127",
        "1/20"
      ],
      "eta": "31746136668439134061848523936753638385709632351/46582878089156813663940933782197040016234428600",
      "kind": "correlated_interval"
    },
    {
      "k": 1128,
      "alo": 85,
      "ahi": 1126,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/376",
        "1/20"
      ],
      "eta": "31856250529418218055959512588956117386807313/46749885272708125199805849010897147007241900",
      "kind": "correlated_interval"
    },
    {
      "k": 1129,
      "alo": 85,
      "ahi": 1127,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1129",
        "1/20"
      ],
      "eta": "206221810500874953166629040623070958632750771/302671015635325894584840747675001675743030000",
      "kind": "correlated_interval"
    },
    {
      "k": 1130,
      "alo": 85,
      "ahi": 1128,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1130",
        "1/20"
      ],
      "eta": "21025714009184236196479413191290115465746396/30862935517353294495443543212781428788885251",
      "kind": "correlated_interval"
    },
    {
      "k": 1131,
      "alo": 85,
      "ahi": 1129,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/377",
        "1/20"
      ],
      "eta": "23629772396289112984467293607406730073872773/34689349009616065256639660956312294376263000",
      "kind": "correlated_interval"
    },
    {
      "k": 1132,
      "alo": 85,
      "ahi": 1130,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1132",
        "1/20"
      ],
      "eta": "1867224517199454161904506303148174937345785037/2741467983867737649264036984766381998936007950",
      "kind": "correlated_interval"
    },
    {
      "k": 1133,
      "alo": 86,
      "ahi": 1131,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1133",
        "1/20"
      ],
      "eta": "4257506629242277028472559206144634503811833551/6238981154737654118930737116134112350931930440",
      "kind": "correlated_interval"
    },
    {
      "k": 1134,
      "alo": 86,
      "ahi": 1132,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/378",
        "1/20"
      ],
      "eta": "408290226266589094828746698054635308062802103/598381443727017024384966780952505443773611604",
      "kind": "correlated_interval"
    },
    {
      "k": 1135,
      "alo": 86,
      "ahi": 1133,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1135",
        "1/20"
      ],
      "eta": "1603083988610033872859620780064558087782/2349719897372292599726724412390859401575",
      "kind": "correlated_interval"
    },
    {
      "k": 1136,
      "alo": 86,
      "ahi": 1134,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1136",
        "1/20"
      ],
      "eta": "1409628827390577710141027963168753659707443443/2066403685280635778960711269776036106072367800",
      "kind": "correlated_interval"
    },
    {
      "k": 1137,
      "alo": 86,
      "ahi": 1135,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/379",
        "1/20"
      ],
      "eta": "28287776558742623432773051141216840481159839/41472448621229330813724107748412516097544576",
      "kind": "correlated_interval"
    },
    {
      "k": 1138,
      "alo": 86,
      "ahi": 1136,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1138",
        "1/20"
      ],
      "eta": "32043292646487839406371916392990827037789852741/46983824317556088469328645244764671436689790790",
      "kind": "correlated_interval"
    },
    {
      "k": 1139,
      "alo": 86,
      "ahi": 1137,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1139",
        "1/20"
      ],
      "eta": "364590787258017242290004661458424841337432554/534647049507165119566787986061627750447827441",
      "kind": "correlated_interval"
    },
    {
      "k": 1140,
      "alo": 86,
      "ahi": 1138,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/380",
        "1/20"
      ],
      "eta": "1748089508389263266392333334666304383586801/2563747798384096557123436565662880029640360",
      "kind": "correlated_interval"
    },
    {
      "k": 1141,
      "alo": 86,
      "ahi": 1139,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1141",
        "1/20"
      ],
      "eta": "1883474682848393781809336764410643097483147/2762621994886670440267852955995634224893000",
      "kind": "correlated_interval"
    },
    {
      "k": 1142,
      "alo": 86,
      "ahi": 1140,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1142",
        "1/20"
      ],
      "eta": "1231550286187771747857137286933976350564982177/1806607322780342368612591179437370712504407544",
      "kind": "correlated_interval"
    },
    {
      "k": 1143,
      "alo": 86,
      "ahi": 1141,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/381",
        "1/20"
      ],
      "eta": "14716084739784601585342772242170218921736009/21590054067467271969974953286183043947256710",
      "kind": "correlated_interval"
    },
    {
      "k": 1144,
      "alo": 86,
      "ahi": 1142,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1144",
        "1/20"
      ],
      "eta": "16328649175588370699435412997250906910443311/23958599976619693518648155350785517655577936",
      "kind": "correlated_interval"
    },
    {
      "k": 1145,
      "alo": 86,
      "ahi": 1143,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1145",
        "1/20"
      ],
      "eta": "15605318617964612931530552587835746487928829/22899892411750789072314753833598440230471840",
      "kind": "correlated_interval"
    },
    {
      "k": 1146,
      "alo": 86,
      "ahi": 1144,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/382",
        "1/20"
      ],
      "eta": "1402834615370870236580190813508646494782897901/2058812491750692113999643821663513427393620850",
      "kind": "correlated_interval"
    },
    {
      "k": 1147,
      "alo": 86,
      "ahi": 1145,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1147",
        "1/20"
      ],
      "eta": "221670880002842874824224935609717262277118074/325363163092172055687436010738282903137298667",
      "kind": "correlated_interval"
    },
    {
      "k": 1148,
      "alo": 86,
      "ahi": 1146,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1148",
        "1/20"
      ],
      "eta": "161405780561808814475495940218044425439511429377/236934406781745267165215301597611039121213186880",
      "kind": "correlated_interval"
    },
    {
      "k": 1149,
      "alo": 86,
      "ahi": 1147,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/383",
        "1/20"
      ],
      "eta": "215909144052608361379468903681508657463287/316978124437057641232532310487897266183304",
      "kind": "correlated_interval"
    },
    {
      "k": 1150,
      "alo": 86,
      "ahi": 1148,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1150",
        "1/20"
      ],
      "eta": "11738155375412798301417544860950306618332841/17234838353380868749091398819355199142203300",
      "kind": "correlated_interval"
    },
    {
      "k": 1151,
      "alo": 86,
      "ahi": 1149,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1151",
        "1/20"
      ],
      "eta": "5961694737325845806651038464705037085076202/8754394178716516983622353279800014257633625",
      "kind": "correlated_interval"
    },
    {
      "k": 1152,
      "alo": 86,
      "ahi": 1150,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/384",
        "1/20"
      ],
      "eta": "7104647449539272108407771998199040960326579/10433927014166266178509267049816865955566384",
      "kind": "correlated_interval"
    },
    {
      "k": 1153,
      "alo": 86,
      "ahi": 1151,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1153",
        "1/20"
      ],
      "eta": "43905582890078253220382675096983598068596959/64487242570725221332211708321305612744744960",
      "kind": "correlated_interval"
    },
    {
      "k": 1154,
      "alo": 86,
      "ahi": 1152,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1154",
        "1/20"
      ],
      "eta": "13809846952495422305053709265064085414542476725/20285775793669814175473802329517952738358685374",
      "kind": "correlated_interval"
    },
    {
      "k": 1155,
      "alo": 86,
      "ahi": 1153,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/385",
        "1/20"
      ],
      "eta": "1939568361430754496818990015544642890161082/2849419820707122363465431266377971186309085",
      "kind": "correlated_interval"
    },
    {
      "k": 1156,
      "alo": 86,
      "ahi": 1154,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1156",
        "1/20"
      ],
      "eta": "22415148190538340172448349526737358601307833/32933770666613477328990827792703054166106040",
      "kind": "correlated_interval"
    },
    {
      "k": 1157,
      "alo": 86,
      "ahi": 1155,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1157",
        "1/20"
      ],
      "eta": "1115610598794943690535275294933574437086597565/1639309161695277336725855954539935177142852984",
      "kind": "correlated_interval"
    },
    {
      "k": 1158,
      "alo": 86,
      "ahi": 1156,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/386",
        "1/20"
      ],
      "eta": "83044194192339553278779161569511742750807887/122041012204693497606114534536482858330731280",
      "kind": "correlated_interval"
    },
    {
      "k": 1159,
      "alo": 86,
      "ahi": 1157,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1159",
        "1/20"
      ],
      "eta": "12674726846758675161953766000083051287717688/18628733301398716092457207643044573545190239",
      "kind": "correlated_interval"
    },
    {
      "k": 1160,
      "alo": 86,
      "ahi": 1158,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1160",
        "1/20"
      ],
      "eta": "5091211663646345796620176018799557582252801/7483658483575429810309092778930642085144800",
      "kind": "correlated_interval"
    },
    {
      "k": 1161,
      "alo": 87,
      "ahi": 1159,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/387",
        "1/20"
      ],
      "eta": "1482096347466731761726663320029790847508107/2174521434960504656651586558102114633212400",
      "kind": "correlated_interval"
    },
    {
      "k": 1162,
      "alo": 87,
      "ahi": 1160,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1162",
        "1/20"
      ],
      "eta": "14003897370239800745034288934447075503628844651/20548730416451922375473323728299104754893883640",
      "kind": "correlated_interval"
    },
    {
      "k": 1163,
      "alo": 87,
      "ahi": 1161,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1163",
        "1/20"
      ],
      "eta": "5461721413296243507585251658704879372145781811/8015199522836661418177813937319716244944451352",
      "kind": "correlated_interval"
    },
    {
      "k": 1164,
      "alo": 87,
      "ahi": 1162,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/388",
        "1/20"
      ],
      "eta": "1288597077731339035444099604093092118539454327/1891257020223434644649990519348734483577529684",
      "kind": "correlated_interval"
    },
    {
      "k": 1165,
      "alo": 87,
      "ahi": 1163,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1165",
        "1/20"
      ],
      "eta": "1447709298829864314897464076953147224839359/2125021321868033627183389875737069838543525",
      "kind": "correlated_interval"
    },
    {
      "k": 1166,
      "alo": 87,
      "ahi": 1164,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1166",
        "1/20"
      ],
      "eta": "205313284698133170574362565428497834664270331/301402878804087980748639382540247537788181300",
      "kind": "correlated_interval"
    },
    {
      "k": 1167,
      "alo": 87,
      "ahi": 1165,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/389",
        "1/20"
      ],
      "eta": "11100534053962240885241940018782477940909064607/16297558011354264258577205303365084789660408680",
      "kind": "correlated_interval"
    },
    {
      "k": 1168,
      "alo": 87,
      "ahi": 1166,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1168",
        "1/20"
      ],
      "eta": "192451316717927108196545988327641837606609/282584128950373406577729194878148251333992",
      "kind": "correlated_interval"
    },
    {
      "k": 1169,
      "alo": 87,
      "ahi": 1167,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1169",
        "1/20"
      ],
      "eta": "4085369833171590653034555959500377670887185465/5999380065477797624984870997203469472535550016",
      "kind": "correlated_interval"
    },
    {
      "k": 1170,
      "alo": 87,
      "ahi": 1168,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/390",
        "1/20"
      ],
      "eta": "37690510339139110018724473788208246458091/55354768054278832333894571523233948188368",
      "kind": "correlated_interval"
    },
    {
      "k": 1171,
      "alo": 87,
      "ahi": 1169,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1171",
        "1/20"
      ],
      "eta": "309361613839280642469850630642092881074467529/454398995616348799775617136777459616196811400",
      "kind": "correlated_interval"
    },
    {
      "k": 1172,
      "alo": 87,
      "ahi": 1170,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1172",
        "1/20"
      ],
      "eta": "105564660674776459856647286422335210902896303913/155073402705428540801262300626771038965193396420",
      "kind": "correlated_interval"
    },
    {
      "k": 1173,
      "alo": 87,
      "ahi": 1171,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/391",
        "1/20"
      ],
      "eta": "254122777418543365191909677684290119669757483/373344775270616494213512458033069590156848603",
      "kind": "correlated_interval"
    },
    {
      "k": 1174,
      "alo": 87,
      "ahi": 1172,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1174",
        "1/20"
      ],
      "eta": "7523163220224656860450591356680785456382381/11053876178538999079529177873959598800208628",
      "kind": "correlated_interval"
    },
    {
      "k": 1175,
      "alo": 87,
      "ahi": 1173,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1175",
        "1/20"
      ],
      "eta": "1745619034091113096259382195895340269123973/2565140212669702267830873396077184984299560",
      "kind": "correlated_interval"
    },
    {
      "k": 1176,
      "alo": 87,
      "ahi": 1174,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/392",
        "1/20"
      ],
      "eta": "40853381560894223354111421283975399301427653/60039502126323340386158530866243047135540000",
      "kind": "correlated_interval"
    },
    {
      "k": 1177,
      "alo": 87,
      "ahi": 1175,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1177",
        "1/20"
      ],
      "eta": "5960093381922039227986206742189068989512783/8760108214110021338747308521442576491641520",
      "kind": "correlated_interval"
    },
    {
      "k": 1178,
      "alo": 87,
      "ahi": 1176,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1178",
        "1/20"
      ],
      "eta": "90197467864860295074081073969946117068892782285/132586098339302046971961219005234840527933399448",
      "kind": "correlated_interval"
    },
    {
      "k": 1179,
      "alo": 87,
      "ahi": 1177,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/393",
        "1/20"
      ],
      "eta": "3039648744053816263463546160117089072013197399/4468627842056552060943298961681428244129743416",
      "kind": "correlated_interval"
    },
    {
      "k": 1180,
      "alo": 87,
      "ahi": 1178,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1180",
        "1/20"
      ],
      "eta": "975571661009498981780819684208125038497617/1434356179337685287041232766916559979457980",
      "kind": "correlated_interval"
    },
    {
      "k": 1181,
      "alo": 87,
      "ahi": 1179,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1181",
        "1/20"
      ],
      "eta": "1165046754504106122169647291241470227731248587/1713121386727948882712841189909267416653465375",
      "kind": "correlated_interval"
    },
    {
      "k": 1182,
      "alo": 87,
      "ahi": 1180,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/394",
        "1/20"
      ],
      "eta": "157043686434646196936599109717364775381666609109/230946889970118921751301350147896499442170168860",
      "kind": "correlated_interval"
    },
    {
      "k": 1183,
      "alo": 87,
      "ahi": 1181,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1183",
        "1/20"
      ],
      "eta": "882028070531686645842360751151378596023591319/1297241407797878993806849423033745934367047336",
      "kind": "correlated_interval"
    },
    {
      "k": 1184,
      "alo": 87,
      "ahi": 1182,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1184",
        "1/20"
      ],
      "eta": "2687006015155952064151887058103119343739029/3952334550961071962943609585541819096554604",
      "kind": "correlated_interval"
    },
    {
      "k": 1185,
      "alo": 87,
      "ahi": 1183,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/395",
        "1/20"
      ],
      "eta": "21634689004320618444957825321126518902146049/31826016710406133707293865080193381139104000",
      "kind": "correlated_interval"
    },
    {
      "k": 1186,
      "alo": 87,
      "ahi": 1184,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1186",
        "1/20"
      ],
      "eta": "81004562964657236389483565636197264441689383/119175666155316454980359080733456142288201600",
      "kind": "correlated_interval"
    },
    {
      "k": 1187,
      "alo": 87,
      "ahi": 1185,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1187",
        "1/20"
      ],
      "eta": "35534187295572374591188016978374023689686893193/52284248846582701882944030103970364877874608520",
      "kind": "correlated_interval"
    },
    {
      "k": 1188,
      "alo": 87,
      "ahi": 1186,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/396",
        "1/20"
      ],
      "eta": "761982886511669012178742806537304551507841477/1121284943582161922014672683854754314747136804",
      "kind": "correlated_interval"
    },
    {
      "k": 1189,
      "alo": 88,
      "ahi": 1187,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1189",
        "1/20"
      ],
      "eta": "73077023880838525168385692451944109311805/107341494737273348487260180466047445053892",
      "kind": "correlated_interval"
    },
    {
      "k": 1190,
      "alo": 88,
      "ahi": 1188,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1190",
        "1/20"
      ],
      "eta": "411893349180966876802453188952379963010787357/605088008234120070963048279402597458446508540",
      "kind": "correlated_interval"
    },
    {
      "k": 1191,
      "alo": 88,
      "ahi": 1189,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/397",
        "1/20"
      ],
      "eta": "147525942125120447253836539328225712920731/216744980529064605724458958510214562186690",
      "kind": "correlated_interval"
    },
    {
      "k": 1192,
      "alo": 88,
      "ahi": 1190,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1192",
        "1/20"
      ],
      "eta": "265723561265911278115142357823425087674119451/390442879474364816055946952320354532755331328",
      "kind": "correlated_interval"
    },
    {
      "k": 1193,
      "alo": 88,
      "ahi": 1191,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1193",
        "1/20"
      ],
      "eta": "103877067750827805479751385984602562192612867/152648949922575216529951608394855825110430592",
      "kind": "correlated_interval"
    },
    {
      "k": 1194,
      "alo": 88,
      "ahi": 1192,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/398",
        "1/20"
      ],
      "eta": "1194724117381323391507866673189492951000744837/1755853883996266699681608888264943643085293683",
      "kind": "correlated_interval"
    },
    {
      "k": 1195,
      "alo": 88,
      "ahi": 1193,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1195",
        "1/20"
      ],
      "eta": "57508886322993221652978577750754097590249/84528314323621901061839525534107647323750",
      "kind": "correlated_interval"
    },
    {
      "k": 1196,
      "alo": 88,
      "ahi": 1194,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1196",
        "1/20"
      ],
      "eta": "2197401946822174821390437474962602943017686639/3230153577618222751168664208266019316000727800",
      "kind": "correlated_interval"
    },
    {
      "k": 1197,
      "alo": 88,
      "ahi": 1195,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/399",
        "1/20"
      ],
      "eta": "3707938843076442445853738579699183237288765/5451205460842727640285423277742549945529204",
      "kind": "correlated_interval"
    },
    {
      "k": 1198,
      "alo": 88,
      "ahi": 1196,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1198",
        "1/20"
      ],
      "eta": "890969553924673847870413570648926883862122955/1309993322664849062951019582582689211568796178",
      "kind": "correlated_interval"
    },
    {
      "k": 1199,
      "alo": 88,
      "ahi": 1197,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1199",
        "1/20"
      ],
      "eta": "141845181155121994045631280746593140791905547/208577252085103459852273163014361152815052354",
      "kind": "correlated_interval"
    },
    {
      "k": 1200,
      "alo": 88,
      "ahi": 1198,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/400",
        "1/20"
      ],
      "eta": "4213121667779670680257063991785026037687/6195871481791362259667901357953338694040",
      "kind": "correlated_interval"
    },
    {
      "k": 1201,
      "alo": 88,
      "ahi": 1199,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1201",
        "1/20"
      ],
      "eta": "5032142011257785104929282993668618463818897/7401116510905703605587934274902579176960000",
      "kind": "correlated_interval"
    },
    {
      "k": 1202,
      "alo": 88,
      "ahi": 1200,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1202",
        "1/20"
      ],
      "eta": "8370800010497248232329393938751441667724643211/12312810036733898532804819320302893160089560527",
      "kind": "correlated_interval"
    },
    {
      "k": 1203,
      "alo": 88,
      "ahi": 1201,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/401",
        "1/20"
      ],
      "eta": "74781751625579686444988001677397385111993613/110009860923185846463554681369129587720796222",
      "kind": "correlated_interval"
    },
    {
      "k": 1204,
      "alo": 88,
      "ahi": 1202,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1204",
        "1/20"
      ],
      "eta": "443444254456569724964664533921282434903075983/652410124820135604742996998634703555677137104",
      "kind": "correlated_interval"
    },
    {
      "k": 1205,
      "alo": 88,
      "ahi": 1203,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1205",
        "1/20"
      ],
      "eta": "540260164965026955157274775176183841981611/794932391396481241766179066234677075556540",
      "kind": "correlated_interval"
    },
    {
      "k": 1206,
      "alo": 88,
      "ahi": 1204,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/402",
        "1/20"
      ],
      "eta": "1359104385431688602695563988094591504401554101/1999979558040407874073834029061320070104919200",
      "kind": "correlated_interval"
    },
    {
      "k": 1207,
      "alo": 88,
      "ahi": 1205,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1207",
        "1/20"
      ],
      "eta": "26830168887751802764515785190011047841913671/39485855776460912076402959734235453341233006",
      "kind": "correlated_interval"
    },
    {
      "k": 1208,
      "alo": 88,
      "ahi": 1206,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1208",
        "1/20"
      ],
      "eta": "31240116218147529729853718108979177789141048811/45980755696870885046719745222843398019494888592",
      "kind": "correlated_interval"
    },
    {
      "k": 1209,
      "alo": 88,
      "ahi": 1207,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/403",
        "1/20"
      ],
      "eta": "195778541749529816126003096135433301580923/288186596823608513532715770125948826577728",
      "kind": "correlated_interval"
    },
    {
      "k": 1210,
      "alo": 88,
      "ahi": 1208,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1210",
        "1/20"
      ],
      "eta": "872848556609124036661785346771698256336117/1284969214252439627267237439438955916272431",
      "kind": "correlated_interval"
    },
    {
      "k": 1211,
      "alo": 88,
      "ahi": 1209,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1211",
        "1/20"
      ],
      "eta": "13328608546905708886242261359180446909326221/19623825982809462865126012034283123933668350",
      "kind": "correlated_interval"
    },
    {
      "k": 1212,
      "alo": 88,
      "ahi": 1210,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/404",
        "1/20"
      ],
      "eta": "1034930651135373339145223274676685018905185797/1523895116222113067158738017121450078438895768",
      "kind": "correlated_interval"
    },
    {
      "k": 1213,
      "alo": 88,
      "ahi": 1211,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1213",
        "1/20"
      ],
      "eta": "19067595128515540796457778718887944088491403/28079192710173381158249524646657346501442124",
      "kind": "correlated_interval"
    },
    {
      "k": 1214,
      "alo": 88,
      "ahi": 1212,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1214",
        "1/20"
      ],
      "eta": "1210935639925622767511029258351241429181374315/1783423710834624712819880786134404648649095214",
      "kind": "correlated_interval"
    },
    {
      "k": 1215,
      "alo": 88,
      "ahi": 1213,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/405",
        "1/20"
      ],
      "eta": "3739569301331941053933441699589517881143113/5508073813878109028110400509990663581843510",
      "kind": "correlated_interval"
    },
    {
      "k": 1216,
      "alo": 88,
      "ahi": 1214,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1216",
        "1/20"
      ],
      "eta": "337450560840283930342525750938365977718692/497087591796491657241868133837635123477695",
      "kind": "correlated_interval"
    },
    {
      "k": 1217,
      "alo": 89,
      "ahi": 1215,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1217",
        "1/20"
      ],
      "eta": "4919755518223504108967090533593167244832655107/7234404294193793506143057331928861143897000960",
      "kind": "correlated_interval"
    },
    {
      "k": 1218,
      "alo": 89,
      "ahi": 1216,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/406",
        "1/20"
      ],
      "eta": "38672067764043559395297844228847452268947134473/56872446481175157470567024869501424586180210570",
      "kind": "correlated_interval"
    },
    {
      "k": 1219,
      "alo": 89,
      "ahi": 1217,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1219",
        "1/20"
      ],
      "eta": "124074191167826746117346258890033358973998513/182486668546555786687718707321165300882536120",
      "kind": "correlated_interval"
    },
    {
      "k": 1220,
      "alo": 89,
      "ahi": 1218,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1220",
        "1/20"
      ],
      "eta": "20313621509416570008795504314030694415371751/29880105807179974779893964242592179104139080",
      "kind": "correlated_interval"
    },
    {
      "k": 1221,
      "alo": 89,
      "ahi": 1219,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/407",
        "1/20"
      ],
      "eta": "66530198105950946363878638132860592050436451/97872028017750189735553562914152962194743225",
      "kind": "correlated_interval"
    },
    {
      "k": 1222,
      "alo": 89,
      "ahi": 1220,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1222",
        "1/20"
      ],
      "eta": "4034163791486893976782435374743572739496958294/5935238916536341482389776726443596159243325105",
      "kind": "correlated_interval"
    },
    {
      "k": 1223,
      "alo": 89,
      "ahi": 1221,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1223",
        "1/20"
      ],
      "eta": "91730930671924337634629999396807982179325092413/134972501863163932728506648150306575053596623720",
      "kind": "correlated_interval"
    },
    {
      "k": 1224,
      "alo": 89,
      "ahi": 1222,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/408",
        "1/20"
      ],
      "eta": "2452449396350520322425750554397061751152097/3608895321234699364070454136253899413476880",
      "kind": "correlated_interval"
    },
    {
      "k": 1225,
      "alo": 89,
      "ahi": 1223,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1225",
        "1/20"
      ],
      "eta": "266478191414182384769218393228481770885229/392175579297097935269319947986945927927440",
      "kind": "correlated_interval"
    },
    {
      "k": 1226,
      "alo": 89,
      "ahi": 1224,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1226",
        "1/20"
      ],
      "eta": "432797584684541731592583514817161852103725217/637012948157344800610724203184632723958354750",
      "kind": "correlated_interval"
    },
    {
      "k": 1227,
      "alo": 89,
      "ahi": 1225,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/409",
        "1/20"
      ],
      "eta": "1214918988350366316025868443921802261934277687/1788361127891336181987363782961556282156454280",
      "kind": "correlated_interval"
    },
    {
      "k": 1228,
      "alo": 89,
      "ahi": 1226,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1228",
        "1/20"
      ],
      "eta": "3580926726768297411312258244581299800426243909/5271663968036323480995767251813376566549044360",
      "kind": "correlated_interval"
    },
    {
      "k": 1229,
      "alo": 89,
      "ahi": 1227,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1229",
        "1/20"
      ],
      "eta": "9770501262714320471052789391692897518582795773/14385117923200410690348459639237342584286874195",
      "kind": "correlated_interval"
    },
    {
      "k": 1230,
      "alo": 89,
      "ahi": 1228,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/410",
        "1/20"
      ],
      "eta": "285412628465105869674863773275757417475377/420256052211963665097271883408076712983015",
      "kind": "correlated_interval"
    },
    {
      "k": 1231,
      "alo": 89,
      "ahi": 1229,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1231",
        "1/20"
      ],
      "eta": "126698242217388573914332455903863605889846621/186575882755936525073952568268836239592336200",
      "kind": "correlated_interval"
    },
    {
      "k": 1232,
      "alo": 89,
      "ahi": 1230,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1232",
        "1/20"
      ],
      "eta": "126031132037486599365004020214397621222344961/185612316494147039598862752248606775126646946",
      "kind": "correlated_interval"
    },
    {
      "k": 1233,
      "alo": 89,
      "ahi": 1231,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/411",
        "1/20"
      ],
      "eta": "1078149637849130235893796177261289377903553189/1588005300310703979225976560547980208710768960",
      "kind": "correlated_interval"
    },
    {
      "k": 1234,
      "alo": 89,
      "ahi": 1232,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1234",
        "1/20"
      ],
      "eta": "1307373484189502398817529868171883693557955791/1925823340652174036252462760286279605887358990",
      "kind": "correlated_interval"
    },
    {
      "k": 1235,
      "alo": 89,
      "ahi": 1233,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1235",
        "1/20"
      ],
      "eta": "665833986342765083961493988203622164995206887/980904020864560646124632086758252231987107080",
      "kind": "correlated_interval"
    },
    {
      "k": 1236,
      "alo": 89,
      "ahi": 1234,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/412",
        "1/20"
      ],
      "eta": "467235237333587544274676363945560214362569509/688398382366169447404378132324617279320091000",
      "kind": "correlated_interval"
    },
    {
      "k": 1237,
      "alo": 89,
      "ahi": 1235,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1237",
        "1/20"
      ],
      "eta": "393443921816993677779376948832677290017284709/579736581968241443330327341061256728493581565",
      "kind": "correlated_interval"
    },
    {
      "k": 1238,
      "alo": 89,
      "ahi": 1236,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1238",
        "1/20"
      ],
      "eta": "30669270141561475324464923076012149162073983408/45195462411430279369379311254382646818285322795",
      "kind": "correlated_interval"
    },
    {
      "k": 1239,
      "alo": 89,
      "ahi": 1237,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/413",
        "1/20"
      ],
      "eta": "133908373613687366216387032661618196808684999/197352472832038633745896793661695387627107560",
      "kind": "correlated_interval"
    },
    {
      "k": 1240,
      "alo": 89,
      "ahi": 1238,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1240",
        "1/20"
      ],
      "eta": "49705199754151932898878071737361304408251/73262210880055000802208937821021731167560",
      "kind": "correlated_interval"
    },
    {
      "k": 1241,
      "alo": 89,
      "ahi": 1239,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1241",
        "1/20"
      ],
      "eta": "1265658170582043480628271776412283809436248231/1865683197678809223391552695293051718439530800",
      "kind": "correlated_interval"
    },
    {
      "k": 1242,
      "alo": 89,
      "ahi": 1240,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/414",
        "1/20"
      ],
      "eta": "122799728658725374415417170631859642392367867/181034802698172725784439844776862252654526610",
      "kind": "correlated_interval"
    },
    {
      "k": 1243,
      "alo": 89,
      "ahi": 1241,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1243",
        "1/20"
      ],
      "eta": "50252689505193758977165367414060299226822090873/74091277870508617788120650149757538296801299320",
      "kind": "correlated_interval"
    },
    {
      "k": 1244,
      "alo": 89,
      "ahi": 1242,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1244",
        "1/20"
      ],
      "eta": "52173934974864454719121399409691992200708291524128341295405291710757/79111795201721734083654431813681921736521602893365779766677257213033",
      "kind": "correlated_interval"
    },
    {
      "k": 1245,
      "alo": 89,
      "ahi": 1243,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/415",
        "1/20"
      ],
      "eta": "40992401647668393504689799342154540527722679399246902020387913/66435040807523590858544215031985824992453803079475724795558840",
      "kind": "correlated_interval"
    },
    {
      "k": 1246,
      "alo": 90,
      "ahi": 1244,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1246",
        "1/20"
      ],
      "eta": "226083426794213170569882771806194203533341/332827443693766774056464418414896825255100",
      "kind": "correlated_interval"
    },
    {
      "k": 1247,
      "alo": 90,
      "ahi": 1245,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1247",
        "1/20"
      ],
      "eta": "2108105930643385137311277313411854714587626046/3103747651336846325984335573670633263429272475",
      "kind": "correlated_interval"
    },
    {
      "k": 1248,
      "alo": 90,
      "ahi": 1246,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/416",
        "1/20"
      ],
      "eta": "509744902437545239898815071116095149780407501/750568533797007797536829534025125136338809800",
      "kind": "correlated_interval"
    },
    {
      "k": 1249,
      "alo": 90,
      "ahi": 1247,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1249",
        "1/20"
      ],
      "eta": "255065473040851444932229096300106445227137/375606017241740398912704163149337482816000",
      "kind": "correlated_interval"
    },
    {
      "k": 1250,
      "alo": 90,
      "ahi": 1248,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1250",
        "1/20"
      ],
      "eta": "1781298056778287335134630862032439528162921/2623377458744644931492487605644606742131250",
      "kind": "correlated_interval"
    },
    {
      "k": 1251,
      "alo": 90,
      "ahi": 1249,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/417",
        "1/20"
      ],
      "eta": "16404049162465276454916716950145579592388898/24161199388272045477543786875198113798828125",
      "kind": "correlated_interval"
    },
    {
      "k": 1252,
      "alo": 90,
      "ahi": 1250,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1252",
        "1/20"
      ],
      "eta": "227351406455785123239933861813230930064953597/334894664435609846186608859413471181078080200",
      "kind": "correlated_interval"
    },
    {
      "k": 1253,
      "alo": 90,
      "ahi": 1251,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1253",
        "1/20"
      ],
      "eta": "45769156644209632857797058760605181438249391/67425871229306198385587784892574241925787800",
      "kind": "correlated_interval"
    },
    {
      "k": 1254,
      "alo": 90,
      "ahi": 1252,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/418",
        "1/20"
      ],
      "eta": "9667735490578570882665165338216968334078845267/14243653744485232752024855895128746467228374000",
      "kind": "correlated_interval"
    },
    {
      "k": 1255,
      "alo": 90,
      "ahi": 1253,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1255",
        "1/20"
      ],
      "eta": "94962871342789560179872523871023104677554/139924381236538966298345550016761506206749",
      "kind": "correlated_interval"
    },
    {
      "k": 1256,
      "alo": 90,
      "ahi": 1254,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1256",
        "1/20"
      ],
      "eta": "235898860454964107361069889620978851485453/347622779620978807398748532415737637824000",
      "kind": "correlated_interval"
    },
    {
      "k": 1257,
      "alo": 90,
      "ahi": 1255,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/419",
        "1/20"
      ],
      "eta": "906251992304442046378231445328673849715711/1335592910967866509681805855865706799525600",
      "kind": "correlated_interval"
    },
    {
      "k": 1258,
      "alo": 90,
      "ahi": 1256,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1258",
        "1/20"
      ],
      "eta": "39172687441397019179124947918558644693752836921/57736594334296531210052708069154593171873066550",
      "kind": "correlated_interval"
    },
    {
      "k": 1259,
      "alo": 90,
      "ahi": 1257,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1259",
        "1/20"
      ],
      "eta": "84537532409735842534271197721448466227282578/124612022839101141264191744636449461514724875",
      "kind": "correlated_interval"
    },
    {
      "k": 1260,
      "alo": 90,
      "ahi": 1258,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/420",
        "1/20"
      ],
      "eta": "5875100633421535249892391314181492562260707/8661003052766938486578833827703430279831840",
      "kind": "correlated_interval"
    },
    {
      "k": 1261,
      "alo": 90,
      "ahi": 1259,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1261",
        "1/20"
      ],
      "eta": "246608207142725672174289534044781966283/363582381134386768812128210215249119000",
      "kind": "correlated_interval"
    },
    {
      "k": 1262,
      "alo": 90,
      "ahi": 1260,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1262",
        "1/20"
      ],
      "eta": "1101854464133746383579263911098322584431546843243/1624657728152345996585876343340173093495512374300",
      "kind": "correlated_interval"
    },
    {
      "k": 1263,
      "alo": 90,
      "ahi": 1261,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/421",
        "1/20"
      ],
      "eta": "828248272440271066276609168183462851682294358/1221350867443838716914775411595884836474814275",
      "kind": "correlated_interval"
    },
    {
      "k": 1264,
      "alo": 90,
      "ahi": 1262,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1264",
        "1/20"
      ],
      "eta": "41908819364288395264492550796996292540137730480962586982563423001/64886440541771261640435899127358406252914072343689142017325237928",
      "kind": "correlated_interval"
    },
    {
      "k": 1265,
      "alo": 90,
      "ahi": 1263,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1265",
        "1/20"
      ],
      "eta": "1701452337729902942184678888212441611926375687086327443233735314191/2817173331659821020907487861034358325318924274015468646770200837120",
      "kind": "correlated_interval"
    },
    {
      "k": 1266,
      "alo": 90,
      "ahi": 1264,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/422",
        "1/20"
      ],
      "eta": "1520023235450838602135929428919350608530293162134877215197889475437/2705434560554610604021745369660313522240331338437580369088614550950",
      "kind": "correlated_interval"
    },
    {
      "k": 1267,
      "alo": 90,
      "ahi": 1265,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1267",
        "1/20"
      ],
      "eta": "10424751958897137080481029062598859677571773643342588329259858058/20065799240839463180710226628519513168592390764077273992130979909",
      "kind": "correlated_interval"
    },
    {
      "k": 1268,
      "alo": 90,
      "ahi": 1266,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1268",
        "1/20"
      ],
      "eta": "2035374648503183816238721374431605178492194356152874372279322569617003/4266863372746609719802632829451030251636292025521280680731590821364040",
      "kind": "correlated_interval"
    },
    {
      "k": 1269,
      "alo": 90,
      "ahi": 1267,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/423",
        "1/20"
      ],
      "eta": "2884259204471311975206837622742119963272869796564401685378463307737/6640999041755800624003900979202070689739386144164513629500170426556",
      "kind": "correlated_interval"
    },
    {
      "k": 1270,
      "alo": 90,
      "ahi": 1268,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1270",
        "1/20"
      ],
      "eta": "17329235267044827452233453733651839177631549683342415978249671/44274629214527532175861133417368734474125693795295318673263960",
      "kind": "correlated_interval"
    },
    {
      "k": 1271,
      "alo": 90,
      "ahi": 1269,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1271",
        "1/20"
      ],
      "eta": "337718503314050559187398911355185595667984709548674866229308836/969635529270866212281255885590465249038042224107683670213237225",
      "kind": "correlated_interval"
    },
    {
      "k": 1272,
      "alo": 90,
      "ahi": 1270,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/424",
        "1/20"
      ],
      "eta": "724697652505000328658367672920057507666055932483852632725448042390491/2376193411125770192365255853838552184530178895460805857779924889037968",
      "kind": "correlated_interval"
    },
    {
      "k": 1273,
      "alo": 90,
      "ahi": 1271,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1273",
        "1/20"
      ],
      "eta": "5825984949364827638214272161779493360889655232588992671447929834001/22281926031216632793405134525122455096027162083228759755117522866240",
      "kind": "correlated_interval"
    },
    {
      "k": 1274,
      "alo": 90,
      "ahi": 1272,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1274",
        "1/20"
      ],
      "eta": "493549248602608317982509485165288027945757032963831089643312563301/2266632786662255158035046535694264244802714546475469901385905205298",
      "kind": "correlated_interval"
    },
    {
      "k": 1275,
      "alo": 91,
      "ahi": 1273,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/425",
        "1/20"
      ],
      "eta": "4245227597713044904220718080808126989/6256282413022380591105728138979060200",
      "kind": "correlated_interval"
    },
    {
      "k": 1276,
      "alo": 91,
      "ahi": 1274,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1276",
        "1/20"
      ],
      "eta": "282763523481470601100745185432332509015195227/416754926460983258665281323814772477394956500",
      "kind": "correlated_interval"
    },
    {
      "k": 1277,
      "alo": 91,
      "ahi": 1275,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1277",
        "1/20"
      ],
      "eta": "16066922069639825855348478136994057332101846307/23682740583503041589573500482344874323193513371",
      "kind": "correlated_interval"
    },
    {
      "k": 1278,
      "alo": 91,
      "ahi": 1276,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/426",
        "1/20"
      ],
      "eta": "48088617402657857131974499602313218334811370727/70889742048785529144799207345077178718442266780",
      "kind": "correlated_interval"
    },
    {
      "k": 1279,
      "alo": 91,
      "ahi": 1277,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1279",
        "1/20"
      ],
      "eta": "5077636883041352787855934751058766426809803/7485908278281127297545268453437992349290952",
      "kind": "correlated_interval"
    },
    {
      "k": 1280,
      "alo": 91,
      "ahi": 1278,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1280",
        "1/20"
      ],
      "eta": "8280235144014109001887358988000727471148561/12208637820228619771956282026848018393734880",
      "kind": "correlated_interval"
    },
    {
      "k": 1281,
      "alo": 91,
      "ahi": 1279,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/427",
        "1/20"
      ],
      "eta": "99129316511153547761966711818103309414744871/146173367578929660508060514293997210237255680",
      "kind": "correlated_interval"
    },
    {
      "k": 1282,
      "alo": 91,
      "ahi": 1280,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1282",
        "1/20"
      ],
      "eta": "4170420100407622617227679534244658711092093/6150174933883611137323173523003051174512888",
      "kind": "correlated_interval"
    },
    {
      "k": 1283,
      "alo": 91,
      "ahi": 1281,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1283",
        "1/20"
      ],
      "eta": "210731579218065105992266101521126444245600596209166160754918221849467608/312771065058022048558841848352231685647728654212905967886781214365020675",
      "kind": "correlated_interval"
    },
    {
      "k": 1284,
      "alo": 91,
      "ahi": 1282,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/428",
        "1/20"
      ],
      "eta": "445229632972011854161987223807368183760587865797966366705202118669305/703861652042557052290287957694139992209890114553706885904501879962388",
      "kind": "correlated_interval"
    },
    {
      "k": 1285,
      "alo": 91,
      "ahi": 1283,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1285",
        "1/20"
      ],
      "eta": "898912975469822142352740238823173395222432705121547435334278080081/1520589538202913898037032667069075065382490725524395259807791406200",
      "kind": "correlated_interval"
    },
    {
      "k": 1286,
      "alo": 91,
      "ahi": 1284,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1286",
        "1/20"
      ],
      "eta": "33307413703291506828302107833590282875194826029687423975231010792853/60605263511089783274153912774056594855368159020621214871496470818700",
      "kind": "correlated_interval"
    },
    {
      "k": 1287,
      "alo": 91,
      "ahi": 1285,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/429",
        "1/20"
      ],
      "eta": "9665657441030789852964128967329752560650547838546067336428181372196/19034092239328410738766938970645268177767935013826473792352213807683",
      "kind": "correlated_interval"
    },
    {
      "k": 1288,
      "alo": 91,
      "ahi": 1286,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1288",
        "1/20"
      ],
      "eta": "820099623607668181243986547379288276082367635570857999589843827/1760460603336502460234152358840740660137498172900284352333985520",
      "kind": "correlated_interval"
    },
    {
      "k": 1289,
      "alo": 91,
      "ahi": 1287,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1289",
        "1/20"
      ],
      "eta": "20233978290510682124626228526728392853249790109429012641031755/47756939392365399478705747512206822561931190825856753284261696",
      "kind": "correlated_interval"
    },
    {
      "k": 1290,
      "alo": 91,
      "ahi": 1288,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/430",
        "1/20"
      ],
      "eta": "493888905693654610629524969584613141789230856309741073853988048603/1295157700767739764017233091319526004382294917892330911005896960960",
      "kind": "correlated_interval"
    },
    {
      "k": 1291,
      "alo": 91,
      "ahi": 1289,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1291",
        "1/20"
      ],
      "eta": "20826359256309578505721931118479660048597096514581719023043395792292/61473254740656585326326619276129811433671831146363250199432224510675",
      "kind": "correlated_interval"
    },
    {
      "k": 1292,
      "alo": 91,
      "ahi": 1290,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1292",
        "1/20"
      ],
      "eta": "545536777479485834490285486375600629344472363062575149920741963073327/1842765683023189084704413178052579828864332150382222024005076102020628",
      "kind": "correlated_interval"
    },
    {
      "k": 1293,
      "alo": 91,
      "ahi": 1291,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/431",
        "1/20"
      ],
      "eta": "9463341147597724090734456133473501057726551186557340678529968264417/37389904396438758159178867555155266760882182205693843087278318515640",
      "kind": "correlated_interval"
    },
    {
      "k": 1294,
      "alo": 91,
      "ahi": 1292,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1294",
        "1/20"
      ],
      "eta": "893191777692741520336508915599010781767080148814567144790918343050025/4254201017381229136146499295440804849149534925460274332265614031335844",
      "kind": "correlated_interval"
    },
    {
      "k": 1295,
      "alo": 91,
      "ahi": 1293,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1295",
        "1/20"
      ],
      "eta": "5236905917114281462359905707334885078280529076221949237263610584/31432080986451920146108087244837267357596503858394806932057864885",
      "kind": "correlated_interval"
    },
    {
      "k": 1296,
      "alo": 91,
      "ahi": 1294,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/432",
        "1/20"
      ],
      "eta": "31820423380107953086689133936507536375466391194994221585409/258571494405427161202305313680024556519304249390603925372900",
      "kind": "correlated_interval"
    },
    {
      "k": 1297,
      "alo": 91,
      "ahi": 1295,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1297",
        "1/20"
      ],
      "eta": "656608054977034952939263022476454287418586127784200436842577419382089/8278976033190270394019143376772898784473214624487256642466635699799040",
      "kind": "correlated_interval"
    },
    {
      "k": 1298,
      "alo": 91,
      "ahi": 1296,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1298",
        "1/20"
      ],
      "eta": "106677040408994254589765857688818094910363781712929188625789391164784569/3017520926251569368719247911246421763089900924265380824221440675312368520",
      "kind": "correlated_interval"
    },
    {
      "k": 1299,
      "alo": 91,
      "ahi": 1297,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/433",
        "1/20"
      ],
      "eta": "12592816695644955228732099637451429203535953/16538601688307929949624518164812689858019144",
      "kind": "correlated_interval"
    },
    {
      "k": 1300,
      "alo": 91,
      "ahi": 1298,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1300",
        "1/20"
      ],
      "eta": "7387359172003739926998299530755996479951551/9702329813014341987033495926968576069731900",
      "kind": "correlated_interval"
    },
    {
      "k": 1301,
      "alo": 91,
      "ahi": 1299,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1301",
        "1/20"
      ],
      "eta": "149009066579471792318423082831065387501817187/195708817082340708412745139224089942993070000",
      "kind": "correlated_interval"
    },
    {
      "k": 1302,
      "alo": 91,
      "ahi": 1300,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/434",
        "1/20"
      ],
      "eta": "1851976403851395405488284926757038086923129973/2432450393991423364344979518163518558669604394",
      "kind": "correlated_interval"
    },
    {
      "k": 1303,
      "alo": 91,
      "ahi": 1301,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1303",
        "1/20"
      ],
      "eta": "2275536059394049159835199278759720329523863543/2988842825984598641463786812048868503724115680",
      "kind": "correlated_interval"
    },
    {
      "k": 1304,
      "alo": 92,
      "ahi": 1302,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1304",
        "1/20"
      ],
      "eta": "1719814253013300897643845127878645799443779339014467294912424064125/2776098028842620711637735241719340970397618973041824730690061089936",
      "kind": "correlated_interval"
    },
    {
      "k": 1305,
      "alo": 92,
      "ahi": 1303,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/435",
        "1/20"
      ],
      "eta": "467328568715476951118345945995697671015699234781995212070322305/807643001548645372556426886697870254310679472811461797311999296",
      "kind": "correlated_interval"
    },
    {
      "k": 1306,
      "alo": 92,
      "ahi": 1304,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1306",
        "1/20"
      ],
      "eta": "168795541527061875326723812839647625822242980160960716128921952960376/313995597897608180320145656034782015131203172802274705963344631823075",
      "kind": "correlated_interval"
    },
    {
      "k": 1307,
      "alo": 92,
      "ahi": 1305,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1307",
        "1/20"
      ],
      "eta": "83205417860836314945622691427155134192643250764957937566850091252460827/167642140220737730904071621304990545575840576113522167837160345717026094",
      "kind": "correlated_interval"
    },
    {
      "k": 1308,
      "alo": 92,
      "ahi": 1306,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/436",
        "1/20"
      ],
      "eta": "3050129608815415776373384862040091302505311400850109255074714610085685/6705125651938636230825387024924627305444145770932593918457475874145896",
      "kind": "correlated_interval"
    },
    {
      "k": 1309,
      "alo": 92,
      "ahi": 1307,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1309",
        "1/20"
      ],
      "eta": "82189934529797414409487275358304084013474432901105992189285543727/198874871401765255149484819067087505046448193359512280298604221960",
      "kind": "correlated_interval"
    },
    {
      "k": 1310,
      "alo": 92,
      "ahi": 1308,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1310",
        "1/20"
      ],
      "eta": "7716518086958905988881939388009306429360476874087120479955460946/20773233408681259215726219282869852995144785274905245360523657375",
      "kind": "correlated_interval"
    },
    {
      "k": 1311,
      "alo": 92,
      "ahi": 1309,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/437",
        "1/20"
      ],
      "eta": "2657904343792306713882967941972275477487448844070871369802032071/8067370938264490120720309123288362550001609624903371252779490150",
      "kind": "correlated_interval"
    },
    {
      "k": 1312,
      "alo": 92,
      "ahi": 1310,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1312",
        "1/20"
      ],
      "eta": "98236528928096823241848466035302012008454520162298052854331789/341965330243954336484633346464577998954448866105763234418036008",
      "kind": "correlated_interval"
    },
    {
      "k": 1313,
      "alo": 92,
      "ahi": 1311,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1313",
        "1/20"
      ],
      "eta": "276229436912791588336268973488947545230306236892214341129258106403027/1128001491451083332986364671011953800540726642221795120876959654658048",
      "kind": "correlated_interval"
    },
    {
      "k": 1314,
      "alo": 92,
      "ahi": 1312,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/438",
        "1/20"
      ],
      "eta": "116816048076373096278906598446783429452936065536092978883638240462996/577432065877539020295398884104002002918225203299543098129495712410911",
      "kind": "correlated_interval"
    },
    {
      "k": 1315,
      "alo": 92,
      "ahi": 1313,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1315",
        "1/20"
      ],
      "eta": "13987206369856699403902537278087354061210022289767525373347833061/87680165852009081904535302166763640194462390412956313767006741106",
      "kind": "correlated_interval"
    },
    {
      "k": 1316,
      "alo": 92,
      "ahi": 1314,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1316",
        "1/20"
      ],
      "eta": "2793067861236239600683598528867287206653850084501529454429959015325537/23964437616318139745409997430547788327299011717096119880449971545118800",
      "kind": "correlated_interval"
    },
    {
      "k": 1317,
      "alo": 92,
      "ahi": 1315,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/439",
        "1/20"
      ],
      "eta": "122200444583623041149529270986930502167885818176176007196857404/1665379466137302657199289187341498133804238830568276396583306763",
      "kind": "correlated_interval"
    },
    {
      "k": 1318,
      "alo": 92,
      "ahi": 1316,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1318",
        "1/20"
      ],
      "eta": "71762207424195648749701663822016530056771599206188919268793189944/2391820695934581216452786069141025786249008333540317458337456445463",
      "kind": "correlated_interval"
    },
    {
      "k": 1319,
      "alo": 92,
      "ahi": 1317,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1319",
        "1/20"
      ],
      "eta": "3364450976133248676641254887215356389374981699/4414003939576454550285292985980395656832548372",
      "kind": "correlated_interval"
    },
    {
      "k": 1320,
      "alo": 92,
      "ahi": 1318,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/440",
        "1/20"
      ],
      "eta": "1127540380524098802034197430754942486514500191/1479318148980470093527644539667579154248000560",
      "kind": "correlated_interval"
    },
    {
      "k": 1321,
      "alo": 92,
      "ahi": 1319,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1321",
        "1/20"
      ],
      "eta": "1779190970274894288351183432649825669928917843/2334333935357082501773756485101350087708672000",
      "kind": "correlated_interval"
    },
    {
      "k": 1322,
      "alo": 92,
      "ahi": 1320,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1322",
        "1/20"
      ],
      "eta": "77619981415125433278761184444058612665946394527261/101841516179732137894098135157657389867477597414160",
      "kind": "correlated_interval"
    },
    {
      "k": 1323,
      "alo": 92,
      "ahi": 1321,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/441",
        "1/20"
      ],
      "eta": "864041308128016567514389390741803070741105747/1133696221602576658983441751415471825368791156",
      "kind": "correlated_interval"
    },
    {
      "k": 1324,
      "alo": 92,
      "ahi": 1322,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1324",
        "1/20"
      ],
      "eta": "3435369628218712965672711657406578030284027/4507611772521296559356584528668972232331268",
      "kind": "correlated_interval"
    },
    {
      "k": 1325,
      "alo": 92,
      "ahi": 1323,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1325",
        "1/20"
      ],
      "eta": "799384946056012334204853916181939453053849/1048913814093416050252672315907373767992480",
      "kind": "correlated_interval"
    },
    {
      "k": 1326,
      "alo": 92,
      "ahi": 1324,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/442",
        "1/20"
      ],
      "eta": "107903669101759116346861973957667888630297359/141589427894399856229963848745172039274120000",
      "kind": "correlated_interval"
    },
    {
      "k": 1327,
      "alo": 92,
      "ahi": 1325,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1327",
        "1/20"
      ],
      "eta": "141526941644524054650316399885516913783223226211/185713929414313779179864182620594160424254020660",
      "kind": "correlated_interval"
    },
    {
      "k": 1328,
      "alo": 92,
      "ahi": 1326,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1328",
        "1/20"
      ],
      "eta": "9846987072008600621101810335503437648053756347/12921693513463632221085689845671667033300764632",
      "kind": "correlated_interval"
    },
    {
      "k": 1329,
      "alo": 92,
      "ahi": 1327,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/443",
        "1/20"
      ],
      "eta": "1924291041571674536872601349892648658527178361/2525210027639122384278417414851703934276345856",
      "kind": "correlated_interval"
    },
    {
      "k": 1330,
      "alo": 92,
      "ahi": 1328,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1330",
        "1/20"
      ],
      "eta": "710647720693474917089031301068686935078969517/932592163952106311513393280066098010936223520",
      "kind": "correlated_interval"
    },
    {
      "k": 1331,
      "alo": 92,
      "ahi": 1329,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1331",
        "1/20"
      ],
      "eta": "796696802717518344003585101824024070189700959/1045541039981415035090281998570642730942686500",
      "kind": "correlated_interval"
    },
    {
      "k": 1332,
      "alo": 92,
      "ahi": 1330,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/444",
        "1/20"
      ],
      "eta": "1585171624368543118046386412110347434777613304859/2080342704180637348075158349087345288049315274540",
      "kind": "correlated_interval"
    },
    {
      "k": 1333,
      "alo": 92,
      "ahi": 1331,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1333",
        "1/20"
      ],
      "eta": "69154431885930575809257949637791366385513215/90758887819703491055016118069991301413466816",
      "kind": "correlated_interval"
    },
    {
      "k": 1334,
      "alo": 93,
      "ahi": 1332,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1334",
        "1/20"
      ],
      "eta": "13328431950856257320118933738901764492678299735430081729143757503/68426251033126872474364775921526343364841774890909396566609898602",
      "kind": "correlated_interval"
    },
    {
      "k": 1335,
      "alo": 93,
      "ahi": 1333,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/445",
        "1/20"
      ],
      "eta": "1129344494346256591459938330849632458681382045794766664805140427/7402589447528007201622487236988353628061219083075461103704788444",
      "kind": "correlated_interval"
    },
    {
      "k": 1336,
      "alo": 93,
      "ahi": 1334,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1336",
        "1/20"
      ],
      "eta": "1637697286202222387540612014983560780118169876076641017534227/14868713840320471292899668268323003690926599831452802874848800",
      "kind": "correlated_interval"
    },
    {
      "k": 1337,
      "alo": 93,
      "ahi": 1335,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "3/1337",
        "1/20"
      ],
      "eta": "291621216251886182843415201232743228156537856104734192252744643137/4318179270537521891647699127839741490399443654074642000136333838272",
      "kind": "correlated_interval"
    },
    {
      "k": 1338,
      "alo": 93,
      "ahi": 1336,
      "parameters": [
        "1",
        "1",
        "1000",
        "20",
        "1/446",
        "1/20"
      ],
      "eta": "15054407550184748585009591353983962463998293100230142210322131203/608799822959790185228113069894674933258988855510074842840575561633",
      "kind": "correlated_interval"
    },
    {
      "k": 1339,
      "alo": 93,
      "ahi": 1337,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1339",
        "1/20"
      ],
      "eta": "33984691151949308605764190606633093241285491753/44540789299674083460115706202347615029010947728",
      "kind": "correlated_interval"
    },
    {
      "k": 1340,
      "alo": 93,
      "ahi": 1338,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1340",
        "1/20"
      ],
      "eta": "421147255450391261098599000995289539013655366/551975211529496974898232837646922025661705745",
      "kind": "correlated_interval"
    },
    {
      "k": 1341,
      "alo": 93,
      "ahi": 1339,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/447",
        "1/20"
      ],
      "eta": "16413010259971991321332963566595763927410427447/21512200021614477174810794669424454497370794000",
      "kind": "correlated_interval"
    },
    {
      "k": 1342,
      "alo": 93,
      "ahi": 1340,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1342",
        "1/20"
      ],
      "eta": "699733474848790570957552006408374636320669476631/917149623247337738046651023651946846116577112878",
      "kind": "correlated_interval"
    },
    {
      "k": 1343,
      "alo": 93,
      "ahi": 1341,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1343",
        "1/20"
      ],
      "eta": "2384551117709826203965269876550664819009598143995/3125540287629308307935776497529685234187959730008",
      "kind": "correlated_interval"
    },
    {
      "k": 1344,
      "alo": 93,
      "ahi": 1342,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/448",
        "1/20"
      ],
      "eta": "2591608069422922658241648573271638641285465/3397024503925061530922981353981651919495508",
      "kind": "correlated_interval"
    },
    {
      "k": 1345,
      "alo": 93,
      "ahi": 1343,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1345",
        "1/20"
      ],
      "eta": "17785616811798468226609998225547172096201149/23313589626410767364651729718151924049633280",
      "kind": "correlated_interval"
    },
    {
      "k": 1346,
      "alo": 93,
      "ahi": 1344,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1346",
        "1/20"
      ],
      "eta": "206706916446487650134564941651724308941451143091/270960542839624745976709200340077510585161842250",
      "kind": "correlated_interval"
    },
    {
      "k": 1347,
      "alo": 93,
      "ahi": 1345,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/449",
        "1/20"
      ],
      "eta": "550761929266722309341955343766212683923408692109/721980978265175106497987030789204040973090320096",
      "kind": "correlated_interval"
    },
    {
      "k": 1348,
      "alo": 93,
      "ahi": 1346,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1348",
        "1/20"
      ],
      "eta": "4878022171188433736520001872702297819121755019/6394644115927237218431658295265043949753106736",
      "kind": "correlated_interval"
    },
    {
      "k": 1349,
      "alo": 93,
      "ahi": 1347,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1349",
        "1/20"
      ],
      "eta": "202130916096418263102201500654425817032467666287/264981826605269380407857555346396223858531036528",
      "kind": "correlated_interval"
    },
    {
      "k": 1350,
      "alo": 93,
      "ahi": 1348,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/450",
        "1/20"
      ],
      "eta": "22914817516874783854058276572770686429041429/30040727993280971670464480694333660128424450",
      "kind": "correlated_interval"
    },
    {
      "k": 1351,
      "alo": 93,
      "ahi": 1349,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1351",
        "1/20"
      ],
      "eta": "707952668147092525988365117080084786906533/928130290675997036739749789408986496715000",
      "kind": "correlated_interval"
    },
    {
      "k": 1352,
      "alo": 93,
      "ahi": 1350,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1352",
        "1/20"
      ],
      "eta": "2600573610464119695178643294590888794709158786757/3409451509604052408494263958128788925447092978032",
      "kind": "correlated_interval"
    },
    {
      "k": 1353,
      "alo": 93,
      "ahi": 1351,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/451",
        "1/20"
      ],
      "eta": "1750439940032454851240534399883608712097696705301/2294949818352141034148604665713685784972599837952",
      "kind": "correlated_interval"
    },
    {
      "k": 1354,
      "alo": 93,
      "ahi": 1352,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1354",
        "1/20"
      ],
      "eta": "17454943219116564446122050414774896815414236923/22885215270241197728968913993955740083676614626",
      "kind": "correlated_interval"
    },
    {
      "k": 1355,
      "alo": 93,
      "ahi": 1353,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1355",
        "1/20"
      ],
      "eta": "42824067291199813945525694827972067827437113383/56148095001323192868583837202363183640188110160",
      "kind": "correlated_interval"
    },
    {
      "k": 1356,
      "alo": 93,
      "ahi": 1354,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/452",
        "1/20"
      ],
      "eta": "10008392065216723917229624426037540713573010707/13122662050617800406905648834713570096752886750",
      "kind": "correlated_interval"
    },
    {
      "k": 1357,
      "alo": 93,
      "ahi": 1355,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1357",
        "1/20"
      ],
      "eta": "202093059658273096220587316397595260511982971001/264983922686509508081334937296668639049462470832",
      "kind": "correlated_interval"
    },
    {
      "k": 1358,
      "alo": 93,
      "ahi": 1356,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1358",
        "1/20"
      ],
      "eta": "449710597709508601733639740474832205460017979757/589673633029692000713910327092743369196119710346",
      "kind": "correlated_interval"
    },
    {
      "k": 1359,
      "alo": 93,
      "ahi": 1357,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/453",
        "1/20"
      ],
      "eta": "185395403337763052236304527750843222909120406743/243101691126561576562909319084827418603259450264",
      "kind": "correlated_interval"
    },
    {
      "k": 1360,
      "alo": 93,
      "ahi": 1358,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1360",
        "1/20"
      ],
      "eta": "144978589119487590841770190310871962209369/190109267313276955408928912337041660231880",
      "kind": "correlated_interval"
    },
    {
      "k": 1361,
      "alo": 93,
      "ahi": 1359,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1361",
        "1/20"
      ],
      "eta": "1133817400405504714808526910686900595185688480399/1486801217557661153371980581822817899426747072000",
      "kind": "correlated_interval"
    },
    {
      "k": 1362,
      "alo": 93,
      "ahi": 1360,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/454",
        "1/20"
      ],
      "eta": "693746941564068151299850652867617053203701139485/909748217840054321246354030947675757988922378182",
      "kind": "correlated_interval"
    },
    {
      "k": 1363,
      "alo": 93,
      "ahi": 1361,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1363",
        "1/20"
      ],
      "eta": "168643081035531677011676515961745601762568647/221156125071861025654004309361462687633547392",
      "kind": "correlated_interval"
    },
    {
      "k": 1364,
      "alo": 94,
      "ahi": 1362,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1364",
        "1/20"
      ],
      "eta": "5288931219250858424985304355378537484203374729/6925744126180029425670785495419220498366593940",
      "kind": "correlated_interval"
    },
    {
      "k": 1365,
      "alo": 94,
      "ahi": 1363,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/455",
        "1/20"
      ],
      "eta": "37444267109152806330327666857302389645198233/49033711118885799292640578275610702932769280",
      "kind": "correlated_interval"
    },
    {
      "k": 1366,
      "alo": 94,
      "ahi": 1364,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1366",
        "1/20"
      ],
      "eta": "529227756980708549513799090308664354116721581891/693047369162093674568658567936910576969142391000",
      "kind": "correlated_interval"
    },
    {
      "k": 1367,
      "alo": 94,
      "ahi": 1365,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1367",
        "1/20"
      ],
      "eta": "46958196116978533615083990123851992291761640501/61495389397043974981623444776680096869733197740",
      "kind": "correlated_interval"
    },
    {
      "k": 1368,
      "alo": 94,
      "ahi": 1366,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/456",
        "1/20"
      ],
      "eta": "9338237291553029432685936834947381421990545287/12229448459520371077034809083025719944105015520",
      "kind": "correlated_interval"
    },
    {
      "k": 1369,
      "alo": 94,
      "ahi": 1367,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1369",
        "1/20"
      ],
      "eta": "331699630401290510277900305865382709731545483/434407923380966374935279670165027807430190080",
      "kind": "correlated_interval"
    },
    {
      "k": 1370,
      "alo": 94,
      "ahi": 1368,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1370",
        "1/20"
      ],
      "eta": "39578750209262485031580155934214533285964506221/51835295803936463778029357248675205504077516480",
      "kind": "correlated_interval"
    },
    {
      "k": 1371,
      "alo": 94,
      "ahi": 1369,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/457",
        "1/20"
      ],
      "eta": "8670893792152596637575216835037963848999989866/11356332411132998048273320118236037988141177375",
      "kind": "correlated_interval"
    },
    {
      "k": 1372,
      "alo": 94,
      "ahi": 1370,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1372",
        "1/20"
      ],
      "eta": "200076963022261670639721233487866900894258551141/262048700778567727917059010436499251680926269980",
      "kind": "correlated_interval"
    },
    {
      "k": 1373,
      "alo": 94,
      "ahi": 1371,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1373",
        "1/20"
      ],
      "eta": "7952907869342540219733414921248852854822798062067/10416493337971230061049891091111242647146064910720",
      "kind": "correlated_interval"
    },
    {
      "k": 1374,
      "alo": 94,
      "ahi": 1372,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/458",
        "1/20"
      ],
      "eta": "114182286263470131649233586864291853269855846451/149556384875218752774807255199392670188439459160",
      "kind": "correlated_interval"
    },
    {
      "k": 1375,
      "alo": 94,
      "ahi": 1373,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1375",
        "1/20"
      ],
      "eta": "11526596404482145280833365672923967600802/15097947692773592445508187700735551978775",
      "kind": "correlated_interval"
    },
    {
      "k": 1376,
      "alo": 94,
      "ahi": 1374,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1376",
        "1/20"
      ],
      "eta": "13090402347378891129440242745698042138542293209/17146694122085016693790613631351224561583125000",
      "kind": "correlated_interval"
    },
    {
      "k": 1377,
      "alo": 94,
      "ahi": 1375,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/459",
        "1/20"
      ],
      "eta": "36706833191504170563293641966008127412214260287/48082259714329431764135777094706893576373346304",
      "kind": "correlated_interval"
    },
    {
      "k": 1378,
      "alo": 94,
      "ahi": 1376,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1378",
        "1/20"
      ],
      "eta": "4940593477591232954569161793900699604215301810071/6471837280602842999701324135256996445136759642560",
      "kind": "correlated_interval"
    },
    {
      "k": 1379,
      "alo": 94,
      "ahi": 1377,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1379",
        "1/20"
      ],
      "eta": "60115349828989845387429130304082072493687895678/78748870823905892304065603890659458273842080055",
      "kind": "correlated_interval"
    },
    {
      "k": 1380,
      "alo": 94,
      "ahi": 1378,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/460",
        "1/20"
      ],
      "eta": "2416564732707654875832707404155451802109868373/3165686091124237306666978737342391471727531700",
      "kind": "correlated_interval"
    },
    {
      "k": 1381,
      "alo": 94,
      "ahi": 1379,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1381",
        "1/20"
      ],
      "eta": "38115627745874624351488753790215371725472720979/49932455223435515711294307052009742344567008000",
      "kind": "correlated_interval"
    },
    {
      "k": 1382,
      "alo": 94,
      "ahi": 1380,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1382",
        "1/20"
      ],
      "eta": "27702390693165824033652108859978554074334618708959/36291715263132389797499773363969374367814046521080",
      "kind": "correlated_interval"
    },
    {
      "k": 1383,
      "alo": 94,
      "ahi": 1381,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/461",
        "1/20"
      ],
      "eta": "60685302274386683962097088112993893439013088028/79503113344656912259603467065867542877144391055",
      "kind": "correlated_interval"
    },
    {
      "k": 1384,
      "alo": 94,
      "ahi": 1382,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1384",
        "1/20"
      ],
      "eta": "784096105229213794201341818189455270782922749253/1027259711888558327447852164102668536601391988880",
      "kind": "correlated_interval"
    },
    {
      "k": 1385,
      "alo": 94,
      "ahi": 1383,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1385",
        "1/20"
      ],
      "eta": "569868527024082246420359835670196656321078327/746613684019738147492695466467450433628837888",
      "kind": "correlated_interval"
    },
    {
      "k": 1386,
      "alo": 94,
      "ahi": 1384,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/462",
        "1/20"
      ],
      "eta": "91307000844227714124605521784653837409472212623/119628769725626909278580645190925924428586752000",
      "kind": "correlated_interval"
    },
    {
      "k": 1387,
      "alo": 94,
      "ahi": 1385,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1387",
        "1/20"
      ],
      "eta": "46540465902925311942558339872712923885316406/60977911001545316976978340967443960946676885",
      "kind": "correlated_interval"
    },
    {
      "k": 1388,
      "alo": 94,
      "ahi": 1386,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1388",
        "1/20"
      ],
      "eta": "3855957101345592412079824155713729463885772147289/5052243078266185895209841645059438387546852502140",
      "kind": "correlated_interval"
    },
    {
      "k": 1389,
      "alo": 94,
      "ahi": 1387,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/463",
        "1/20"
      ],
      "eta": "205420840304369655281350484025806031653289316543/269157660927233235344321129587676290929450084480",
      "kind": "correlated_interval"
    },
    {
      "k": 1390,
      "alo": 94,
      "ahi": 1388,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1390",
        "1/20"
      ],
      "eta": "5308144867381433238856745890647735975706212611/6955289042520318370132717051692478726121463960",
      "kind": "correlated_interval"
    },
    {
      "k": 1391,
      "alo": 94,
      "ahi": 1389,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1391",
        "1/20"
      ],
      "eta": "197034744743892441269804888009885729805329722/258181651859127410566751947363003923152313875",
      "kind": "correlated_interval"
    },
    {
      "k": 1392,
      "alo": 94,
      "ahi": 1390,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/464",
        "1/20"
      ],
      "eta": "3948725224810347280688508917401158319345337033/5174275982400514115342004143502106157426363720",
      "kind": "correlated_interval"
    },
    {
      "k": 1393,
      "alo": 94,
      "ahi": 1391,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1393",
        "1/20"
      ],
      "eta": "152311348420692182158600388722775065681335758369/199588275439009457674302276631815047312642058240",
      "kind": "correlated_interval"
    },
    {
      "k": 1394,
      "alo": 95,
      "ahi": 1392,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1394",
        "1/20"
      ],
      "eta": "31035383074121438336169017148185792983478048382599/40611144022414319388605538313811729154170681181410",
      "kind": "correlated_interval"
    },
    {
      "k": 1395,
      "alo": 95,
      "ahi": 1393,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/465",
        "1/20"
      ],
      "eta": "464084000189007706339632607941909579226041227/607288925644765943470777124060959470551086344",
      "kind": "correlated_interval"
    },
    {
      "k": 1396,
      "alo": 95,
      "ahi": 1394,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1396",
        "1/20"
      ],
      "eta": "52046851560199017005100966461498478222287489/68108897775004947246628269561679887499291700",
      "kind": "correlated_interval"
    },
    {
      "k": 1397,
      "alo": 95,
      "ahi": 1395,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1397",
        "1/20"
      ],
      "eta": "39892224772452210549434426636357792511797080131331/52204536095872936242329991755802384894479971916080",
      "kind": "correlated_interval"
    },
    {
      "k": 1398,
      "alo": 95,
      "ahi": 1396,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/466",
        "1/20"
      ],
      "eta": "17895356919016198626858788779226551019051371460639/23419138448021793459200204633760804133578347536830",
      "kind": "correlated_interval"
    },
    {
      "k": 1399,
      "alo": 95,
      "ahi": 1397,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1399",
        "1/20"
      ],
      "eta": "22577826618742473289353622518944382999140741807/29547668657562150072104953759028947471354554480",
      "kind": "correlated_interval"
    },
    {
      "k": 1400,
      "alo": 95,
      "ahi": 1398,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1400",
        "1/20"
      ],
      "eta": "18751476395343659898139775757525020000410721/24540706587260474077657781841643028090201600",
      "kind": "correlated_interval"
    },
    {
      "k": 1401,
      "alo": 95,
      "ahi": 1399,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/467",
        "1/20"
      ],
      "eta": "98135416075852867268573721626864808420404457/128436317185422883409783457364733039761600000",
      "kind": "correlated_interval"
    },
    {
      "k": 1402,
      "alo": 95,
      "ahi": 1400,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1402",
        "1/20"
      ],
      "eta": "18571638092851056802853494517783294905552787493851/24306517493320579213680627582035330711150543159730",
      "kind": "correlated_interval"
    },
    {
      "k": 1403,
      "alo": 95,
      "ahi": 1401,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1403",
        "1/20"
      ],
      "eta": "42174801622994365732090344702260103957149214957739/55199608861721470302712776769648816458658786653880",
      "kind": "correlated_interval"
    },
    {
      "k": 1404,
      "alo": 95,
      "ahi": 1402,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/468",
        "1/20"
      ],
      "eta": "315309277308716775336293284077589262568929987737/412695845347493681680410267044481110011175040780",
      "kind": "correlated_interval"
    },
    {
      "k": 1405,
      "alo": 95,
      "ahi": 1403,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1405",
        "1/20"
      ],
      "eta": "509180022205535953972824589166898953644007945/666461507440124682202892649878679480510948144",
      "kind": "correlated_interval"
    },
    {
      "k": 1406,
      "alo": 95,
      "ahi": 1404,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1406",
        "1/20"
      ],
      "eta": "55501777721293288663636276231058484175550558747/72647546065570129636784739155533361421676760750",
      "kind": "correlated_interval"
    },
    {
      "k": 1407,
      "alo": 95,
      "ahi": 1405,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/469",
        "1/20"
      ],
      "eta": "2665145480810712582029417233019839277605441/3488552697539376086800057607305343037624480",
      "kind": "correlated_interval"
    },
    {
      "k": 1408,
      "alo": 95,
      "ahi": 1406,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1408",
        "1/20"
      ],
      "eta": "19170326379392785174545697772399582997495618721/25093668602257074707649140497848063291923177520",
      "kind": "correlated_interval"
    },
    {
      "k": 1409,
      "alo": 95,
      "ahi": 1407,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1409",
        "1/20"
      ],
      "eta": "8915490882036012317940466367924609008945124857643/11670518945297991818737904216084418132741910200320",
      "kind": "correlated_interval"
    },
    {
      "k": 1410,
      "alo": 95,
      "ahi": 1408,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/470",
        "1/20"
      ],
      "eta": "2132857927996188135242056138573100430805425301/2792010609336372789652299966338253749771593526",
      "kind": "correlated_interval"
    },
    {
      "k": 1411,
      "alo": 95,
      "ahi": 1409,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1411",
        "1/20"
      ],
      "eta": "424851573050462923899030565529602866257031227/556163608976890041948220393134230610465873000",
      "kind": "correlated_interval"
    },
    {
      "k": 1412,
      "alo": 95,
      "ahi": 1410,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1412",
        "1/20"
      ],
      "eta": "45825601824376715306531382625098715080117449276551/59990666796769278017219601252828329466090634755580",
      "kind": "correlated_interval"
    },
    {
      "k": 1413,
      "alo": 95,
      "ahi": 1411,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/471",
        "1/20"
      ],
      "eta": "570972463448943676641695708054535537692242310459/747482143524483591060081275323043689773219216880",
      "kind": "correlated_interval"
    },
    {
      "k": 1414,
      "alo": 95,
      "ahi": 1412,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1414",
        "1/20"
      ],
      "eta": "197568435846869746434047498809531306343528598247/258650510173436790455914580256048834645918021630",
      "kind": "correlated_interval"
    },
    {
      "k": 1415,
      "alo": 95,
      "ahi": 1413,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1415",
        "1/20"
      ],
      "eta": "3768476021226148355076770513491873911887383829/4933687368044955082601091888496410172539035312",
      "kind": "correlated_interval"
    },
    {
      "k": 1416,
      "alo": 95,
      "ahi": 1414,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/472",
        "1/20"
      ],
      "eta": "72858267863910201716750396685966582365217343/95388227126636539817550520175977129398426000",
      "kind": "correlated_interval"
    },
    {
      "k": 1417,
      "alo": 95,
      "ahi": 1415,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1417",
        "1/20"
      ],
      "eta": "5330864452199763469978458864265766818931859940699/6979488772312700350241028655631945413326543717120",
      "kind": "correlated_interval"
    },
    {
      "k": 1418,
      "alo": 95,
      "ahi": 1416,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1418",
        "1/20"
      ],
      "eta": "193677039547102786581190107091383338232224488222771/253579488972768542029339619022649015637326184261170",
      "kind": "correlated_interval"
    },
    {
      "k": 1419,
      "alo": 95,
      "ahi": 1417,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/473",
        "1/20"
      ],
      "eta": "361959171788089800572540230983368308595649742913/473920564714734205690283056949187442281827262920",
      "kind": "correlated_interval"
    },
    {
      "k": 1420,
      "alo": 95,
      "ahi": 1418,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1420",
        "1/20"
      ],
      "eta": "1753368680810633500760783625384177020512941571/2295774199476993651242025320429526944125881492",
      "kind": "correlated_interval"
    },
    {
      "k": 1421,
      "alo": 95,
      "ahi": 1419,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1421",
        "1/20"
      ],
      "eta": "455006236583747173630370520991675512519385321/595776277177269861395422730326878325598187760",
      "kind": "correlated_interval"
    },
    {
      "k": 1422,
      "alo": 95,
      "ahi": 1420,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/474",
        "1/20"
      ],
      "eta": "7440438030355301304500098954196792649744661038037/9742586382206251651221926598927980083288418761410",
      "kind": "correlated_interval"
    },
    {
      "k": 1423,
      "alo": 95,
      "ahi": 1421,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1423",
        "1/20"
      ],
      "eta": "312860942408288369548947497935528405421546287637/409672666063057378051676565853932289063808264640",
      "kind": "correlated_interval"
    },
    {
      "k": 1424,
      "alo": 95,
      "ahi": 1422,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1424",
        "1/20"
      ],
      "eta": "127869712547318659702922261605825367924585272843/167441528278955835105698026761281782780705458520",
      "kind": "correlated_interval"
    },
    {
      "k": 1425,
      "alo": 96,
      "ahi": 1423,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/475",
        "1/20"
      ],
      "eta": "430701736757668331918318732706507977507077/563215271270494208354485005315996885196800",
      "kind": "correlated_interval"
    },
    {
      "k": 1426,
      "alo": 96,
      "ahi": 1424,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1426",
        "1/20"
      ],
      "eta": "34246967879562646875560082024946278108350851/44784766353026611495073509634045168475660000",
      "kind": "correlated_interval"
    },
    {
      "k": 1427,
      "alo": 96,
      "ahi": 1425,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1427",
        "1/20"
      ],
      "eta": "97132035039274548196941465884781058509780281/127022610653509385949787040906218400187133192",
      "kind": "correlated_interval"
    },
    {
      "k": 1428,
      "alo": 96,
      "ahi": 1426,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/476",
        "1/20"
      ],
      "eta": "240883333982163151423873624377331907498539750481/315018190900153837906671283983736869741101584260",
      "kind": "correlated_interval"
    },
    {
      "k": 1429,
      "alo": 96,
      "ahi": 1427,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1429",
        "1/20"
      ],
      "eta": "68929651423921788626023039885669100810485133/90145752403531991543274401794905765315518808",
      "kind": "correlated_interval"
    },
    {
      "k": 1430,
      "alo": 96,
      "ahi": 1428,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1430",
        "1/20"
      ],
      "eta": "69233540959377665023823091788092907124828446195/90545320211259199798049137912628020075042507264",
      "kind": "correlated_interval"
    },
    {
      "k": 1431,
      "alo": 96,
      "ahi": 1429,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/477",
        "1/20"
      ],
      "eta": "516873366094893388921885976158726626059900891/675995602737884971594697552226321357773418000",
      "kind": "correlated_interval"
    },
    {
      "k": 1432,
      "alo": 96,
      "ahi": 1430,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1432",
        "1/20"
      ],
      "eta": "21473333122228890403050273844664511375679403183/28084675080055408917526468783127063901265154784",
      "kind": "correlated_interval"
    },
    {
      "k": 1433,
      "alo": 96,
      "ahi": 1431,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1433",
        "1/20"
      ],
      "eta": "108555765331584603581454540912433451934977772959/141981916623751852155404483105639289479624659840",
      "kind": "correlated_interval"
    },
    {
      "k": 1434,
      "alo": 96,
      "ahi": 1432,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/478",
        "1/20"
      ],
      "eta": "2991264897918374446946192384306306459522102852383/3912417452810582624188783158444622352610799186032",
      "kind": "correlated_interval"
    },
    {
      "k": 1435,
      "alo": 96,
      "ahi": 1433,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1435",
        "1/20"
      ],
      "eta": "1711145180502718342341170037887462351132695/2238140349572499408211197204500450271608184",
      "kind": "correlated_interval"
    },
    {
      "k": 1436,
      "alo": 96,
      "ahi": 1434,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1436",
        "1/20"
      ],
      "eta": "4568825162568798483683676179246255935948805088227/5976062301716909116700884601147363955433001384500",
      "kind": "correlated_interval"
    },
    {
      "k": 1437,
      "alo": 96,
      "ahi": 1435,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/479",
        "1/20"
      ],
      "eta": "833750184896690354681057809961130255259743943/1090577700573043389818843565439737501305061958",
      "kind": "correlated_interval"
    },
    {
      "k": 1438,
      "alo": 96,
      "ahi": 1436,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1438",
        "1/20"
      ],
      "eta": "957228883980738448837242469623983660692594027129/1252121668095443663352196144599867941389450464240",
      "kind": "correlated_interval"
    },
    {
      "k": 1439,
      "alo": 96,
      "ahi": 1437,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1439",
        "1/20"
      ],
      "eta": "146697184103582298714644870324765235952881345157/191894511735172583500243952641881873596715237656",
      "kind": "correlated_interval"
    },
    {
      "k": 1440,
      "alo": 96,
      "ahi": 1438,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/480",
        "1/20"
      ],
      "eta": "1578946751346336865322932483101362041832968417/2065467065204549800693682405333977454417945448",
      "kind": "correlated_interval"
    },
    {
      "k": 1441,
      "alo": 96,
      "ahi": 1439,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1441",
        "1/20"
      ],
      "eta": "43219456824856218719044899285915936516763001/56537953275816938453438814628559494201344000",
      "kind": "correlated_interval"
    },
    {
      "k": 1442,
      "alo": 96,
      "ahi": 1440,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1442",
        "1/20"
      ],
      "eta": "4709472083213513996373671133589664181701489485/6160883078838888814556529622282342091685107648",
      "kind": "correlated_interval"
    },
    {
      "k": 1443,
      "alo": 96,
      "ahi": 1441,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/481",
        "1/20"
      ],
      "eta": "2534674776266266241854352154179865658122699316097/3315911408339417858753564397515707405177451518920",
      "kind": "correlated_interval"
    },
    {
      "k": 1444,
      "alo": 96,
      "ahi": 1442,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1444",
        "1/20"
      ],
      "eta": "181872020775921550983773418713440584700549631855/237933984965735105665828815154237532899987566348",
      "kind": "correlated_interval"
    },
    {
      "k": 1445,
      "alo": 96,
      "ahi": 1443,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1445",
        "1/20"
      ],
      "eta": "8149473869922078850782185452180590028398991/10661787981944107395137758148503527467766968",
      "kind": "correlated_interval"
    },
    {
      "k": 1446,
      "alo": 96,
      "ahi": 1444,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/482",
        "1/20"
      ],
      "eta": "58474678673408082581828885352458208237417880061/76502948399082458000121191010357540213108372000",
      "kind": "correlated_interval"
    },
    {
      "k": 1447,
      "alo": 96,
      "ahi": 1445,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1447",
        "1/20"
      ],
      "eta": "540623084023285695846180260948092138624419701/707318061157829115309263557208130225960903864",
      "kind": "correlated_interval"
    },
    {
      "k": 1448,
      "alo": 96,
      "ahi": 1446,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1448",
        "1/20"
      ],
      "eta": "63626427966949795686399819435046531142908602402013/83246793052275742799000451447154403397477407880080",
      "kind": "correlated_interval"
    },
    {
      "k": 1449,
      "alo": 96,
      "ahi": 1447,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/483",
        "1/20"
      ],
      "eta": "1705976374053945324911282389224859461973643/2232095460144414838986116040791151935467296",
      "kind": "correlated_interval"
    },
    {
      "k": 1450,
      "alo": 96,
      "ahi": 1448,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1450",
        "1/20"
      ],
      "eta": "5340707232292340504799417906184668164772901/6987925720813577670877386568440886604521200",
      "kind": "correlated_interval"
    },
    {
      "k": 1451,
      "alo": 96,
      "ahi": 1449,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1451",
        "1/20"
      ],
      "eta": "687993341713040648629840816987827191344102103/900209258379782850507511826329068566232235000",
      "kind": "correlated_interval"
    },
    {
      "k": 1452,
      "alo": 96,
      "ahi": 1450,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/484",
        "1/20"
      ],
      "eta": "8792883972432800543982053309026057464189420425089/11505362025192819609508984743259402459342699859628",
      "kind": "correlated_interval"
    },
    {
      "k": 1453,
      "alo": 96,
      "ahi": 1451,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1453",
        "1/20"
      ],
      "eta": "875141533263215126181463431823619436937420439/1145135617300804790199256645247881275093989940",
      "kind": "correlated_interval"
    },
    {
      "k": 1454,
      "alo": 96,
      "ahi": 1452,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1454",
        "1/20"
      ],
      "eta": "10741727719101680530653439870797084664792570701163/14056021832651833547892200213802334747232884805168",
      "kind": "correlated_interval"
    },
    {
      "k": 1455,
      "alo": 96,
      "ahi": 1453,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/485",
        "1/20"
      ],
      "eta": "1551839143201691033587670646712368773055635/2030694612487525038910672729467259912387752",
      "kind": "correlated_interval"
    },
    {
      "k": 1456,
      "alo": 97,
      "ahi": 1454,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1456",
        "1/20"
      ],
      "eta": "54974117444315819110134785871220566601577/71841365331530132238643606411531979177000",
      "kind": "correlated_interval"
    },
    {
      "k": 1457,
      "alo": 97,
      "ahi": 1455,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1457",
        "1/20"
      ],
      "eta": "9863578928674763200117412366355787947216381988057/12890239194682349249763318018161119623987462801920",
      "kind": "correlated_interval"
    },
    {
      "k": 1458,
      "alo": 97,
      "ahi": 1456,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/486",
        "1/20"
      ],
      "eta": "6192248622699138902287562127149818074210507281881/8092541817978538439262317704339762744666128642366",
      "kind": "correlated_interval"
    },
    {
      "k": 1459,
      "alo": 97,
      "ahi": 1457,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1459",
        "1/20"
      ],
      "eta": "312380628662884884215122668041872383703611836365/408254284219225296341700375247080451013029258896",
      "kind": "correlated_interval"
    },
    {
      "k": 1460,
      "alo": 97,
      "ahi": 1458,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1460",
        "1/20"
      ],
      "eta": "14182724882632347122545001649190982088139406879/18536016122980132903484567503733807360023585615",
      "kind": "correlated_interval"
    },
    {
      "k": 1461,
      "alo": 97,
      "ahi": 1459,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/487",
        "1/20"
      ],
      "eta": "317985709972118285426173022204074293024821331331/415598873597332153870724570836871439266178342000",
      "kind": "correlated_interval"
    },
    {
      "k": 1462,
      "alo": 97,
      "ahi": 1460,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1462",
        "1/20"
      ],
      "eta": "746099861023710404479985588711976218564521768583/975155175657846714808254136890430155527916880230",
      "kind": "correlated_interval"
    },
    {
      "k": 1463,
      "alo": 97,
      "ahi": 1461,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1463",
        "1/20"
      ],
      "eta": "37157548074408394834608695115717760691469773785/48566164534336079594989979469406558867599334088",
      "kind": "correlated_interval"
    },
    {
      "k": 1464,
      "alo": 97,
      "ahi": 1462,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/488",
        "1/20"
      ],
      "eta": "175385421675683468710560644368412957646851759/229239900843858522405592395777023560433270912",
      "kind": "correlated_interval"
    },
    {
      "k": 1465,
      "alo": 97,
      "ahi": 1463,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1465",
        "1/20"
      ],
      "eta": "14993196517935950238042617480739414382026237/19597509834661431208742910511593244199749120",
      "kind": "correlated_interval"
    },
    {
      "k": 1466,
      "alo": 97,
      "ahi": 1464,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1466",
        "1/20"
      ],
      "eta": "629824212969768375955435729938852026614746489559/823257928998238798578484442479071260269534978250",
      "kind": "correlated_interval"
    },
    {
      "k": 1467,
      "alo": 97,
      "ahi": 1465,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/489",
        "1/20"
      ],
      "eta": "8384075628211994505794021831477979091612878574211/10959270427903963345339848776674155378107228120160",
      "kind": "correlated_interval"
    },
    {
      "k": 1468,
      "alo": 97,
      "ahi": 1466,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1468",
        "1/20"
      ],
      "eta": "845857698600368894784738033630896001390240725353/1105690618385259301275458830744195277218626316992",
      "kind": "correlated_interval"
    },
    {
      "k": 1469,
      "alo": 97,
      "ahi": 1467,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1469",
        "1/20"
      ],
      "eta": "3072128119142829537179874375345064162954128691447/4015923938577244388693828911153805235236240054288",
      "kind": "correlated_interval"
    },
    {
      "k": 1470,
      "alo": 97,
      "ahi": 1468,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/490",
        "1/20"
      ],
      "eta": "160642181589135614441368549432782518729125459/209998194513953186551175526607332498355260390",
      "kind": "correlated_interval"
    },
    {
      "k": 1471,
      "alo": 97,
      "ahi": 1469,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1471",
        "1/20"
      ],
      "eta": "24816470589330551293551866176600524907660431121/32441861870795582775380759084163937103712399000",
      "kind": "correlated_interval"
    },
    {
      "k": 1472,
      "alo": 97,
      "ahi": 1470,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1472",
        "1/20"
      ],
      "eta": "616129961674154907941052043351579671667734239408/805467174519532277184624264239552265645602572105",
      "kind": "correlated_interval"
    },
    {
      "k": 1473,
      "alo": 97,
      "ahi": 1471,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/491",
        "1/20"
      ],
      "eta": "1768067836651437439841842919150547492033103356467/2311448276625596476144432939998514653536414081024",
      "kind": "correlated_interval"
    },
    {
      "k": 1474,
      "alo": 97,
      "ahi": 1472,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1474",
        "1/20"
      ],
      "eta": "95131469592256801945410025542926335533778267451/124371014017318574820750795072732285337566750826",
      "kind": "correlated_interval"
    },
    {
      "k": 1475,
      "alo": 97,
      "ahi": 1473,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1475",
        "1/20"
      ],
      "eta": "207301253856753669773182079814628494221683369/271023274141256054233557947567731734980666480",
      "kind": "correlated_interval"
    },
    {
      "k": 1476,
      "alo": 97,
      "ahi": 1474,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/492",
        "1/20"
      ],
      "eta": "3630787561517996347290164838342052906628765237/4746955520905559688002688873708565352178851250",
      "kind": "correlated_interval"
    },
    {
      "k": 1477,
      "alo": 97,
      "ahi": 1475,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1477",
        "1/20"
      ],
      "eta": "186880327272100013150022687905051191991758015939/244336050700247442834164505237848689189480593840",
      "kind": "correlated_interval"
    },
    {
      "k": 1478,
      "alo": 97,
      "ahi": 1476,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1478",
        "1/20"
      ],
      "eta": "9501898112016768981105665210324753727684668635799/12423499573660200365770749311070706006814984827222",
      "kind": "correlated_interval"
    },
    {
      "k": 1479,
      "alo": 97,
      "ahi": 1477,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/493",
        "1/20"
      ],
      "eta": "93194351670684681211294410232094491498166818021/121852028595155157891778224807049211215327753032",
      "kind": "correlated_interval"
    },
    {
      "k": 1480,
      "alo": 97,
      "ahi": 1478,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1480",
        "1/20"
      ],
      "eta": "7521261564924818912347690846083723920155759879/9834299549596608287518743489382331094625855440",
      "kind": "correlated_interval"
    },
    {
      "k": 1481,
      "alo": 97,
      "ahi": 1479,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1481",
        "1/20"
      ],
      "eta": "3414379251732799734232969587755609718029147148091/4464512497296401540290450325893478636907056096000",
      "kind": "correlated_interval"
    },
    {
      "k": 1482,
      "alo": 97,
      "ahi": 1480,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/494",
        "1/20"
      ],
      "eta": "38271478834138528501401043220377073937183525564469/50043427645518576984987654662945808999826308481390",
      "kind": "correlated_interval"
    },
    {
      "k": 1483,
      "alo": 97,
      "ahi": 1481,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1483",
        "1/20"
      ],
      "eta": "33866774256844240289203574590645151738163251467/44284845462517323391344655004807387072401051072",
      "kind": "correlated_interval"
    },
    {
      "k": 1484,
      "alo": 97,
      "ahi": 1482,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1484",
        "1/20"
      ],
      "eta": "35768111219410086141461589202420733427912938675/46772090379586534548551859082268737732519520488",
      "kind": "correlated_interval"
    },
    {
      "k": 1485,
      "alo": 97,
      "ahi": 1483,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/495",
        "1/20"
      ],
      "eta": "118164294280366353743860315405639781678315891/154520636035285629561684864299543285578050960",
      "kind": "correlated_interval"
    },
    {
      "k": 1486,
      "alo": 97,
      "ahi": 1484,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1486",
        "1/20"
      ],
      "eta": "1585381200286823126902837542427685105120793801469/2073210264995228611643715201079657666376511134250",
      "kind": "correlated_interval"
    },
    {
      "k": 1487,
      "alo": 98,
      "ahi": 1485,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1487",
        "1/20"
      ],
      "eta": "562952292819460163273059511423110138510408862338/735215946974744428781822676980531428722441618067",
      "kind": "correlated_interval"
    },
    {
      "k": 1488,
      "alo": 98,
      "ahi": 1486,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/496",
        "1/20"
      ],
      "eta": "1009576652230082308525356589997563253284980301025/1318537647404875606642581748799633689734061255272",
      "kind": "correlated_interval"
    },
    {
      "k": 1489,
      "alo": 98,
      "ahi": 1487,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1489",
        "1/20"
      ],
      "eta": "11315779823289759694905543250191654232561637143/14779087154022202581402224100683686364533929984",
      "kind": "correlated_interval"
    },
    {
      "k": 1490,
      "alo": 98,
      "ahi": 1488,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1490",
        "1/20"
      ],
      "eta": "591745073830685039458065116275065574145246136277/772872107479359465709830413347811335045868796640",
      "kind": "correlated_interval"
    },
    {
      "k": 1491,
      "alo": 98,
      "ahi": 1489,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/497",
        "1/20"
      ],
      "eta": "1233716931254093457069256591462878683193671986/1611381394956796893445613638382913417106183875",
      "kind": "correlated_interval"
    },
    {
      "k": 1492,
      "alo": 98,
      "ahi": 1490,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1492",
        "1/20"
      ],
      "eta": "85337289060844363953191186619276002591343363673/111463191854222675062773666511957272001708092468",
      "kind": "correlated_interval"
    },
    {
      "k": 1493,
      "alo": 98,
      "ahi": 1491,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1493",
        "1/20"
      ],
      "eta": "4745314981983482754473312511457240061088944271971/6198226848833173953276446292051358697649119890304",
      "kind": "correlated_interval"
    },
    {
      "k": 1494,
      "alo": 98,
      "ahi": 1492,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/498",
        "1/20"
      ],
      "eta": "567317712420805166909369208385287602202609919201/741034674131884866434028299762955220588617284376",
      "kind": "correlated_interval"
    },
    {
      "k": 1495,
      "alo": 98,
      "ahi": 1493,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1495",
        "1/20"
      ],
      "eta": "134125143233510168260933661847582411109852519/175199203093773697291859718701830573732630680",
      "kind": "correlated_interval"
    },
    {
      "k": 1496,
      "alo": 98,
      "ahi": 1494,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1496",
        "1/20"
      ],
      "eta": "354225695942193037596804201301864541025996616901/462713006078538075455033199142271555379875876000",
      "kind": "correlated_interval"
    },
    {
      "k": 1497,
      "alo": 98,
      "ahi": 1495,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/499",
        "1/20"
      ],
      "eta": "545893351903155045234156528297710333497894945987/713097876771968153513192039178162867971770850304",
      "kind": "correlated_interval"
    },
    {
      "k": 1498,
      "alo": 98,
      "ahi": 1496,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1498",
        "1/20"
      ],
      "eta": "419540164824093888680112365800598672753842556753/548055514643293729080380175614207182281955581696",
      "kind": "correlated_interval"
    },
    {
      "k": 1499,
      "alo": 98,
      "ahi": 1497,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1499",
        "1/20"
      ],
      "eta": "204038364175903326462359792631073173591605170/266546194538045705905429848487013637035394121",
      "kind": "correlated_interval"
    },
    {
      "k": 1500,
      "alo": 98,
      "ahi": 1498,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/500",
        "1/20"
      ],
      "eta": "1274919916649544674010433764573698268599299/1665532767891392772754427577914538268822500",
      "kind": "correlated_interval"
    },
    {
      "k": 1501,
      "alo": 98,
      "ahi": 1499,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1501",
        "1/20"
      ],
      "eta": "4521088531334668201618907454550887657250536559/5906400416162307597497490606173313413580000000",
      "kind": "correlated_interval"
    },
    {
      "k": 1502,
      "alo": 98,
      "ahi": 1500,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1502",
        "1/20"
      ],
      "eta": "4320330660620382009588184072468186849162514440385/5644252541151337400598499708155392072962893920504",
      "kind": "correlated_interval"
    },
    {
      "k": 1503,
      "alo": 98,
      "ahi": 1501,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/501",
        "1/20"
      ],
      "eta": "23957938148758222528795956500629673697980210378/31300295762907355657553850112684080263150468679",
      "kind": "correlated_interval"
    },
    {
      "k": 1504,
      "alo": 98,
      "ahi": 1502,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1504",
        "1/20"
      ],
      "eta": "694583251947079499829663160766558010931705939/907471172604383445803236057848915990190918296",
      "kind": "correlated_interval"
    },
    {
      "k": 1505,
      "alo": 98,
      "ahi": 1503,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1505",
        "1/20"
      ],
      "eta": "316693580166873005937572202017416678549818979/413768376835094466980751837357246242540462080",
      "kind": "correlated_interval"
    },
    {
      "k": 1506,
      "alo": 98,
      "ahi": 1504,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/502",
        "1/20"
      ],
      "eta": "38535184901864041046951668168415512817812302509/50348317868926866674729748363644004009393756000",
      "kind": "correlated_interval"
    },
    {
      "k": 1507,
      "alo": 98,
      "ahi": 1505,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1507",
        "1/20"
      ],
      "eta": "1633074066285685636071236885494644788052194/2133746685360680146549485358286910199709127",
      "kind": "correlated_interval"
    },
    {
      "k": 1508,
      "alo": 98,
      "ahi": 1506,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1508",
        "1/20"
      ],
      "eta": "43223399123636112312560184611474274982409984083957/56476182190598379938448121120543233508069527180052",
      "kind": "correlated_interval"
    },
    {
      "k": 1509,
      "alo": 98,
      "ahi": 1507,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/503",
        "1/20"
      ],
      "eta": "40367596798038117771177832017835685773771209749/52745901796345538850703214735064728433909840768",
      "kind": "correlated_interval"
    },
    {
      "k": 1510,
      "alo": 98,
      "ahi": 1508,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1510",
        "1/20"
      ],
      "eta": "78175270721508433437225242845748430498478372243/102149115524662748864574266316909772429857612360",
      "kind": "correlated_interval"
    },
    {
      "k": 1511,
      "alo": 98,
      "ahi": 1509,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1511",
        "1/20"
      ],
      "eta": "69301838466890611320015227544914863380293508316/90556439781062545008171316512904999517103138625",
      "kind": "correlated_interval"
    },
    {
      "k": 1512,
      "alo": 98,
      "ahi": 1510,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/504",
        "1/20"
      ],
      "eta": "13149849200083581479028731531894128257499002881/17183225956468782509414426572207879730006539344",
      "kind": "correlated_interval"
    },
    {
      "k": 1513,
      "alo": 98,
      "ahi": 1511,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1513",
        "1/20"
      ],
      "eta": "12789524639711268759642681691642027425423929155/16712739863501637138469031168037442338698686464",
      "kind": "correlated_interval"
    },
    {
      "k": 1514,
      "alo": 98,
      "ahi": 1512,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1514",
        "1/20"
      ],
      "eta": "18204066673708348852599669997441398219230871177313/23788714111994433395841286064042426514623437794304",
      "kind": "correlated_interval"
    },
    {
      "k": 1515,
      "alo": 98,
      "ahi": 1513,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/505",
        "1/20"
      ],
      "eta": "1275055016857119762477462487521658651609844882/1666252256639863129175934080189636852359651365",
      "kind": "correlated_interval"
    },
    {
      "k": 1516,
      "alo": 98,
      "ahi": 1514,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1516",
        "1/20"
      ],
      "eta": "114313351128031686886407616154392873753529778523/149388799311496832578482732747348757337254588500",
      "kind": "correlated_interval"
    },
    {
      "k": 1517,
      "alo": 98,
      "ahi": 1515,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1517",
        "1/20"
      ],
      "eta": "5836871142933769331882780714220861837560388137531/7627995316024143247212899711954708569214840308736",
      "kind": "correlated_interval"
    },
    {
      "k": 1518,
      "alo": 98,
      "ahi": 1516,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/506",
        "1/20"
      ],
      "eta": "317146055392727576245112091724950350802740686003/414475472454059557593138928758408609931644107112",
      "kind": "correlated_interval"
    },
    {
      "k": 1519,
      "alo": 99,
      "ahi": 1517,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1519",
        "1/20"
      ],
      "eta": "519899944041060617561506834642972761643240513/678590834825094651074644328375030986062126480",
      "kind": "correlated_interval"
    },
    {
      "k": 1520,
      "alo": 99,
      "ahi": 1518,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1520",
        "1/20"
      ],
      "eta": "685234534142516168918828588367004490093399653/894411000044188246191251189901305947640559560",
      "kind": "correlated_interval"
    },
    {
      "k": 1521,
      "alo": 99,
      "ahi": 1519,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/507",
        "1/20"
      ],
      "eta": "84873154584363259428305174531315080554254647607/110784214202744587256977880708721473424854976000",
      "kind": "correlated_interval"
    },
    {
      "k": 1522,
      "alo": 99,
      "ahi": 1520,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1522",
        "1/20"
      ],
      "eta": "11473776105385939147216743543720646014155618611/14976955269468921448776628701058571149095381690",
      "kind": "correlated_interval"
    },
    {
      "k": 1523,
      "alo": 99,
      "ahi": 1521,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1523",
        "1/20"
      ],
      "eta": "123025113268556099160959929250957693742200817456253/160590753923920439938515525599303824635480052159880",
      "kind": "correlated_interval"
    },
    {
      "k": 1524,
      "alo": 99,
      "ahi": 1522,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/508",
        "1/20"
      ],
      "eta": "1654371970619390175716400268754557984081114447687/2159581038717380054657448242129582372490848105820",
      "kind": "correlated_interval"
    },
    {
      "k": 1525,
      "alo": 99,
      "ahi": 1523,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1525",
        "1/20"
      ],
      "eta": "3122376497508519546515837059916289055396247/4075971772168508050341888755243154902233200",
      "kind": "correlated_interval"
    },
    {
      "k": 1526,
      "alo": 99,
      "ahi": 1524,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1526",
        "1/20"
      ],
      "eta": "23078119629746017599896278825343703387272123441/30126997541966513311079417445425941703931957250",
      "kind": "correlated_interval"
    },
    {
      "k": 1527,
      "alo": 99,
      "ahi": 1525,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/509",
        "1/20"
      ],
      "eta": "50510465011212536632416560061916706629987531889/65939600140388399071973335760865386663504685600",
      "kind": "correlated_interval"
    },
    {
      "k": 1528,
      "alo": 99,
      "ahi": 1526,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1528",
        "1/20"
      ],
      "eta": "37144899253545681057393445387268417122755354893/48492392915218906046293774635222096587401142880",
      "kind": "correlated_interval"
    },
    {
      "k": 1529,
      "alo": 99,
      "ahi": 1527,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1529",
        "1/20"
      ],
      "eta": "3699077944234636858692511937795386146114805020353/4829224317519632913206790456754477629761191329280",
      "kind": "correlated_interval"
    },
    {
      "k": 1530,
      "alo": 99,
      "ahi": 1528,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/510",
        "1/20"
      ],
      "eta": "92083342641919562145771132664119609451644749/120219361040339080042355848919857677749929134",
      "kind": "correlated_interval"
    },
    {
      "k": 1531,
      "alo": 99,
      "ahi": 1529,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1531",
        "1/20"
      ],
      "eta": "2408478401748705927610042652986439943805867337/3144455959045330690302836435953352478355899000",
      "kind": "correlated_interval"
    },
    {
      "k": 1532,
      "alo": 99,
      "ahi": 1530,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1532",
        "1/20"
      ],
      "eta": "26560910734341495955904259060377238545868607348997/34678086143230156382434407300402755704920604170700",
      "kind": "correlated_interval"
    },
    {
      "k": 1533,
      "alo": 99,
      "ahi": 1531,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/511",
        "1/20"
      ],
      "eta": "6377826495327182909947917063174962663183037244603/8327108729839460560816867802695423675999389736080",
      "kind": "correlated_interval"
    },
    {
      "k": 1534,
      "alo": 99,
      "ahi": 1532,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1534",
        "1/20"
      ],
      "eta": "571737685460696499956196262332377661821500510787/746496383895017187278522914323158119530377108670",
      "kind": "correlated_interval"
    },
    {
      "k": 1535,
      "alo": 99,
      "ahi": 1533,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1535",
        "1/20"
      ],
      "eta": "21795301253595751677022307997212157831034915267/28457916267289591278620204402581610730377027600",
      "kind": "correlated_interval"
    },
    {
      "k": 1536,
      "alo": 99,
      "ahi": 1534,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/512",
        "1/20"
      ],
      "eta": "2725738780797487984857780141582625857058977461/3559047334332805609436236849363694116158504000",
      "kind": "correlated_interval"
    },
    {
      "k": 1537,
      "alo": 99,
      "ahi": 1535,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1537",
        "1/20"
      ],
      "eta": "1026243688718030630754805239360694842949607476409/1340013945070262460188070296490328193856739737600",
      "kind": "correlated_interval"
    },
    {
      "k": 1538,
      "alo": 99,
      "ahi": 1536,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1538",
        "1/20"
      ],
      "eta": "558870752665440072066085844759533088286680212263847/729759011912725836722249272479962286535725164453570",
      "kind": "correlated_interval"
    },
    {
      "k": 1539,
      "alo": 99,
      "ahi": 1537,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/513",
        "1/20"
      ],
      "eta": "9393444706806238325886862558224552737565304625431/12265978859696754643438252793837725788244502682360",
      "kind": "correlated_interval"
    },
    {
      "k": 1540,
      "alo": 99,
      "ahi": 1538,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1540",
        "1/20"
      ],
      "eta": "281384767979617273585367045590357522783627/367440594498141760059763786044087211009020",
      "kind": "correlated_interval"
    },
    {
      "k": 1541,
      "alo": 99,
      "ahi": 1539,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1541",
        "1/20"
      ],
      "eta": "6767295219656522954793551647862281384199399653/8837122473195317535253884972345819972304298000",
      "kind": "correlated_interval"
    },
    {
      "k": 1542,
      "alo": 99,
      "ahi": 1540,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/514",
        "1/20"
      ],
      "eta": "38535848699373684115492231194822002565386254559117/50323386367530046619316898832834521135302984525450",
      "kind": "correlated_interval"
    },
    {
      "k": 1543,
      "alo": 99,
      "ahi": 1541,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1543",
        "1/20"
      ],
      "eta": "192765671212276568364187446791525754338125658533/251735104258022814691948571352112129136970334080",
      "kind": "correlated_interval"
    },
    {
      "k": 1544,
      "alo": 99,
      "ahi": 1542,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1544",
        "1/20"
      ],
      "eta": "971712432949373410325394094183562252996482963/1268998129459791351473482765841108651737514480",
      "kind": "correlated_interval"
    },
    {
      "k": 1545,
      "alo": 99,
      "ahi": 1543,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/515",
        "1/20"
      ],
      "eta": "1756471981892127244080182066978805320949753549/2293895149099929787674607555094313509325774080",
      "kind": "correlated_interval"
    },
    {
      "k": 1546,
      "alo": 99,
      "ahi": 1544,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1546",
        "1/20"
      ],
      "eta": "885644570657542961236925175015151122212674884493/1156647153803298971354676996166993913441534922750",
      "kind": "correlated_interval"
    },
    {
      "k": 1547,
      "alo": 99,
      "ahi": 1545,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1547",
        "1/20"
      ],
      "eta": "172242800921464554139853680709552104852304115413/224952891142597194579915581188195406336421347896",
      "kind": "correlated_interval"
    },
    {
      "k": 1548,
      "alo": 99,
      "ahi": 1546,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/516",
        "1/20"
      ],
      "eta": "1033892390551347675217081849049150437953915516899/1350314367917381718226807179727026656828913285540",
      "kind": "correlated_interval"
    },
    {
      "k": 1549,
      "alo": 99,
      "ahi": 1547,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1549",
        "1/20"
      ],
      "eta": "25228277033442325154857729925806251517033732909/32950056961485345972362105210500033386858552240",
      "kind": "correlated_interval"
    },
    {
      "k": 1550,
      "alo": 99,
      "ahi": 1548,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1550",
        "1/20"
      ],
      "eta": "1130432554610212022495326902260641964103159113/1476461890205425524458497253471491591147371850",
      "kind": "correlated_interval"
    },
    {
      "k": 1551,
      "alo": 100,
      "ahi": 1549,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/517",
        "1/20"
      ],
      "eta": "184931095204476225530806934881499594000897/241240656141126983641681301631538179632500",
      "kind": "correlated_interval"
    },
    {
      "k": 1552,
      "alo": 100,
      "ahi": 1550,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1552",
        "1/20"
      ],
      "eta": "2913826713383316719787110595363618945974303793359/3801138784206241497779536715749991527028926980120",
      "kind": "correlated_interval"
    },
    {
      "k": 1553,
      "alo": 100,
      "ahi": 1551,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1553",
        "1/20"
      ],
      "eta": "9916739878372184068007589098911214815587612217579/12936844334406547269088301145268737920354356551680",
      "kind": "correlated_interval"
    },
    {
      "k": 1554,
      "alo": 100,
      "ahi": 1552,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/518",
        "1/20"
      ],
      "eta": "290248109546682072257815463922379407234718826381/378650237593715803178864360304701323310842079840",
      "kind": "correlated_interval"
    },
    {
      "k": 1555,
      "alo": 100,
      "ahi": 1553,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1555",
        "1/20"
      ],
      "eta": "717071165355459061302881306450999221792932919/935492854106244323391555654187866798927545004",
      "kind": "correlated_interval"
    },
    {
      "k": 1556,
      "alo": 100,
      "ahi": 1554,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1556",
        "1/20"
      ],
      "eta": "520618037300306099835032102829662199374205788177/679214244883749556670651760624382428592757990500",
      "kind": "correlated_interval"
    },
    {
      "k": 1557,
      "alo": 100,
      "ahi": 1555,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/519",
        "1/20"
      ],
      "eta": "94939651252127926572734827294307238391214890367/123863841565605320033027479493284391519890828160",
      "kind": "correlated_interval"
    },
    {
      "k": 1558,
      "alo": 100,
      "ahi": 1556,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1558",
        "1/20"
      ],
      "eta": "73523923743715778209065390042679667099462362534679/95925684262485256238143403557543745501933205942480",
      "kind": "correlated_interval"
    },
    {
      "k": 1559,
      "alo": 100,
      "ahi": 1557,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1559",
        "1/20"
      ],
      "eta": "13718136875736517770772626117953159183607293389/17898253582948195610455194647931903654527126660",
      "kind": "correlated_interval"
    },
    {
      "k": 1560,
      "alo": 100,
      "ahi": 1558,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/520",
        "1/20"
      ],
      "eta": "1993563737765458150720675036878999855061305813/2601087273928052685294151339544818014292198304",
      "kind": "correlated_interval"
    },
    {
      "k": 1561,
      "alo": 100,
      "ahi": 1559,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1561",
        "1/20"
      ],
      "eta": "12820263934587028871316574972796482237809827/16727499192049632376717375905701828984832000",
      "kind": "correlated_interval"
    },
    {
      "k": 1562,
      "alo": 100,
      "ahi": 1560,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1562",
        "1/20"
      ],
      "eta": "684112299490219884854188072634896257865687125089989/892628360559499924591066551198404206802186815911920",
      "kind": "correlated_interval"
    },
    {
      "k": 1563,
      "alo": 100,
      "ahi": 1561,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/521",
        "1/20"
      ],
      "eta": "2395207860248667310835902417113281277115091858957/3125328704431142593252661489387669646347326980740",
      "kind": "correlated_interval"
    },
    {
      "k": 1564,
      "alo": 100,
      "ahi": 1562,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1564",
        "1/20"
      ],
      "eta": "406766881992537636384943759602764259416192821669/530771099856368356062397872028422183123294498060",
      "kind": "correlated_interval"
    },
    {
      "k": 1565,
      "alo": 100,
      "ahi": 1563,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1565",
        "1/20"
      ],
      "eta": "1753417807094235104806118018647380478697726737/2288001273386466260979381173573049979140508544",
      "kind": "correlated_interval"
    },
    {
      "k": 1566,
      "alo": 100,
      "ahi": 1564,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/522",
        "1/20"
      ],
      "eta": "13969529671326198975422468812322518043257506299/18228955307684175913186074661224647269607584000",
      "kind": "correlated_interval"
    },
    {
      "k": 1567,
      "alo": 100,
      "ahi": 1565,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1567",
        "1/20"
      ],
      "eta": "1238008042523435625065937899766811062955032986849/1615520924391220038422439282933737578668062634420",
      "kind": "correlated_interval"
    },
    {
      "k": 1568,
      "alo": 100,
      "ahi": 1566,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1568",
        "1/20"
      ],
      "eta": "48269536618050994653837310144105473364821151801/62989963372506649023486592724919897942759724520",
      "kind": "correlated_interval"
    },
    {
      "k": 1569,
      "alo": 100,
      "ahi": 1567,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/523",
        "1/20"
      ],
      "eta": "83911911170912813450214068860533968217199166113/109504236805867098940081468264672913266311659520",
      "kind": "correlated_interval"
    },
    {
      "k": 1570,
      "alo": 100,
      "ahi": 1568,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1570",
        "1/20"
      ],
      "eta": "2887982766176538186042485971695931304999562973/3768868375903825331751726889169199718478139072",
      "kind": "correlated_interval"
    },
    {
      "k": 1571,
      "alo": 100,
      "ahi": 1569,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1571",
        "1/20"
      ],
      "eta": "36854425752764185664772260758677465668944761407/48096676120757943208252730932496634177848255500",
      "kind": "correlated_interval"
    },
    {
      "k": 1572,
      "alo": 100,
      "ahi": 1570,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/524",
        "1/20"
      ],
      "eta": "41289048263985737763046950427960659478201975968413/53885176448704961441806587822577738661020579039940",
      "kind": "correlated_interval"
    },
    {
      "k": 1573,
      "alo": 100,
      "ahi": 1571,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1573",
        "1/20"
      ],
      "eta": "81311200627291099990247113893468586001775754861/106119162015775098475795888674298374736734289920",
      "kind": "correlated_interval"
    },
    {
      "k": 1574,
      "alo": 100,
      "ahi": 1572,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1574",
        "1/20"
      ],
      "eta": "30222892481094531515183409482604305451973608893503/39444680673466865843136250786475358967985072065520",
      "kind": "correlated_interval"
    },
    {
      "k": 1575,
      "alo": 100,
      "ahi": 1573,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/525",
        "1/20"
      ],
      "eta": "57583375681561544701322648671514842081939/75155107268859131593654669348310982883900",
      "kind": "correlated_interval"
    },
    {
      "k": 1576,
      "alo": 100,
      "ahi": 1574,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1576",
        "1/20"
      ],
      "eta": "54622691710675867804610463847700742227445437/71292429574376348064903040530032964694650000",
      "kind": "correlated_interval"
    },
    {
      "k": 1577,
      "alo": 100,
      "ahi": 1575,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1577",
        "1/20"
      ],
      "eta": "12101301130752640888263576880602624886862047975021/15794697211728915648009291068575379989356470497280",
      "kind": "correlated_interval"
    },
    {
      "k": 1578,
      "alo": 100,
      "ahi": 1576,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/526",
        "1/20"
      ],
      "eta": "1522189878273032086785296883019654892341801414237/1986812872313130087187634492132956304325445417040",
      "kind": "correlated_interval"
    },
    {
      "k": 1579,
      "alo": 100,
      "ahi": 1577,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1579",
        "1/20"
      ],
      "eta": "182252858010806351211185098903829122658166432559/237887356919221417256945900398842465238142785260",
      "kind": "correlated_interval"
    },
    {
      "k": 1580,
      "alo": 100,
      "ahi": 1578,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1580",
        "1/20"
      ],
      "eta": "127012868887497967316141560847012766627587003611/165788192756821143179751000475438511897425945796",
      "kind": "correlated_interval"
    },
    {
      "k": 1581,
      "alo": 100,
      "ahi": 1579,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/527",
        "1/20"
      ],
      "eta": "1111636114668021578606171236206219586313511467/1451033226193445590619816114952202688066768000",
      "kind": "correlated_interval"
    },
    {
      "k": 1582,
      "alo": 100,
      "ahi": 1580,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1582",
        "1/20"
      ],
      "eta": "1829876208646945262647327830008535666113064111019/2388609954624072227882914820728194380667636969120",
      "kind": "correlated_interval"
    },
    {
      "k": 1583,
      "alo": 101,
      "ahi": 1581,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1583",
        "1/20"
      ],
      "eta": "101820418885584181643208614210297531657276867195249/132750133366566578698116160014111096138627459436040",
      "kind": "correlated_interval"
    },
    {
      "k": 1584,
      "alo": 101,
      "ahi": 1582,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/528",
        "1/20"
      ],
      "eta": "4002282728173748476285975224318654194295912245/5218156354577132451604066107064056811886502792",
      "kind": "correlated_interval"
    },
    {
      "k": 1585,
      "alo": 101,
      "ahi": 1583,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1585",
        "1/20"
      ],
      "eta": "7360216980122742491839514540213691628036291331/9596418001618197857780091884220959534718672384",
      "kind": "correlated_interval"
    },
    {
      "k": 1586,
      "alo": 101,
      "ahi": 1584,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1586",
        "1/20"
      ],
      "eta": "33393267556064889119663872430471255471210180553889/43539822236764905528624106862563701117225034402750",
      "kind": "correlated_interval"
    },
    {
      "k": 1587,
      "alo": 101,
      "ahi": 1585,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/529",
        "1/20"
      ],
      "eta": "4676058935923788485255674953735915116323119493441/6097009691314414806286675944051264839611233770208",
      "kind": "correlated_interval"
    },
    {
      "k": 1588,
      "alo": 101,
      "ahi": 1586,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1588",
        "1/20"
      ],
      "eta": "11786132332561681455167271421407874245483746850931/15368000860630724943184369697088923260541466436560",
      "kind": "correlated_interval"
    },
    {
      "k": 1589,
      "alo": 101,
      "ahi": 1587,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1589",
        "1/20"
      ],
      "eta": "1222235440843777549822516768582188266985020042869/1593712832454592779198943915132997860063185134608",
      "kind": "correlated_interval"
    },
    {
      "k": 1590,
      "alo": 101,
      "ahi": 1588,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/530",
        "1/20"
      ],
      "eta": "10223180017069246524913907556026788288093532471/13330619068519132888200544170111527007289370662",
      "kind": "correlated_interval"
    },
    {
      "k": 1591,
      "alo": 101,
      "ahi": 1589,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1591",
        "1/20"
      ],
      "eta": "40261569899177041928271623470586258258396961411/52500580822068756083547573898708955120165869000",
      "kind": "correlated_interval"
    },
    {
      "k": 1592,
      "alo": 101,
      "ahi": 1590,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1592",
        "1/20"
      ],
      "eta": "21919311609312098827881609115542124522826134052731/28583103788230767637734937291352019455029249803136",
      "kind": "correlated_interval"
    },
    {
      "k": 1593,
      "alo": 101,
      "ahi": 1591,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/531",
        "1/20"
      ],
      "eta": "82673854100884915063006909613954619075822247091/107810165313681713069544663839067429045113960960",
      "kind": "correlated_interval"
    },
    {
      "k": 1594,
      "alo": 101,
      "ahi": 1592,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1594",
        "1/20"
      ],
      "eta": "3960797482815188300269635024930797836316700717553/5165153080657725048863667724018853863066914685398",
      "kind": "correlated_interval"
    },
    {
      "k": 1595,
      "alo": 101,
      "ahi": 1593,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1595",
        "1/20"
      ],
      "eta": "71877167701410162649076621576484000477283287311/93734728866694095542752666426356082502159894096",
      "kind": "correlated_interval"
    },
    {
      "k": 1596,
      "alo": 101,
      "ahi": 1594,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/532",
        "1/20"
      ],
      "eta": "35944631485859767286002742541732799972464335507/46876221672832091425860261318490656828638757750",
      "kind": "correlated_interval"
    },
    {
      "k": 1597,
      "alo": 101,
      "ahi": 1595,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1597",
        "1/20"
      ],
      "eta": "267017592113673230439051783844868299415983418785/348230984736066100043485373573755725173867832432",
      "kind": "correlated_interval"
    },
    {
      "k": 1598,
      "alo": 101,
      "ahi": 1596,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1598",
        "1/20"
      ],
      "eta": "1463674615701772750819664249252773294551187814453/1908890552593664025807844306008251750081367692330",
      "kind": "correlated_interval"
    },
    {
      "k": 1599,
      "alo": 101,
      "ahi": 1597,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/533",
        "1/20"
      ],
      "eta": "34376244549625221600795342504338134764133909353/44833624462394853921258331794506870089336923752",
      "kind": "correlated_interval"
    },
    {
      "k": 1600,
      "alo": 101,
      "ahi": 1598,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1600",
        "1/20"
      ],
      "eta": "27725106986243836592478366226043345499557/36159928434290228347711855895987300937964",
      "kind": "correlated_interval"
    },
    {
      "k": 1601,
      "alo": 101,
      "ahi": 1599,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1601",
        "1/20"
      ],
      "eta": "377337198642985781643617979995968436982389704207/492144736576233431021477243175092732751447040000",
      "kind": "correlated_interval"
    },
    {
      "k": 1602,
      "alo": 101,
      "ahi": 1600,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/534",
        "1/20"
      ],
      "eta": "7044599275846037703285826690675921406710612423151/9188156632480534033066781446833623714723139295794",
      "kind": "correlated_interval"
    },
    {
      "k": 1603,
      "alo": 101,
      "ahi": 1601,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1603",
        "1/20"
      ],
      "eta": "200241535519944699179761004309597028097740268429/261177112420154468201248524333115394889184496640",
      "kind": "correlated_interval"
    },
    {
      "k": 1604,
      "alo": 101,
      "ahi": 1602,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1604",
        "1/20"
      ],
      "eta": "439340955888650701198297044224197097100061237207/573048622323637308038473701848842096292257978216",
      "kind": "correlated_interval"
    },
    {
      "k": 1605,
      "alo": 101,
      "ahi": 1603,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/535",
        "1/20"
      ],
      "eta": "8661352837641432037320220452562440854946040351/11297551415150295001621268027571709280546834544",
      "kind": "correlated_interval"
    },
    {
      "k": 1606,
      "alo": 101,
      "ahi": 1604,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1606",
        "1/20"
      ],
      "eta": "4365836212192436898878521020544897772786062925249/5694752164949450197091144358023925266626737488250",
      "kind": "correlated_interval"
    },
    {
      "k": 1607,
      "alo": 101,
      "ahi": 1605,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1607",
        "1/20"
      ],
      "eta": "12378542097824646632961847385183044266734084823449/16146770108861545070702802971837374207875762530168",
      "kind": "correlated_interval"
    },
    {
      "k": 1608,
      "alo": 101,
      "ahi": 1606,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/536",
        "1/20"
      ],
      "eta": "4621820654407088726890643223968651100283730001487/6028898996197674518219807255374930483807976061520",
      "kind": "correlated_interval"
    },
    {
      "k": 1609,
      "alo": 101,
      "ahi": 1607,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1609",
        "1/20"
      ],
      "eta": "372741939899564813920051009664445566390166625625/486230184462644762876313055086485524566982998272",
      "kind": "correlated_interval"
    },
    {
      "k": 1610,
      "alo": 101,
      "ahi": 1608,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1610",
        "1/20"
      ],
      "eta": "46379598121917642452999142150162451846884407003/60501947163565608986179859918795261320058294402",
      "kind": "correlated_interval"
    },
    {
      "k": 1611,
      "alo": 101,
      "ahi": 1609,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/537",
        "1/20"
      ],
      "eta": "378801884979097305067288270044089606571867380573/494155005888302345582620031004028817602148058000",
      "kind": "correlated_interval"
    },
    {
      "k": 1612,
      "alo": 101,
      "ahi": 1610,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1612",
        "1/20"
      ],
      "eta": "715998469734226281915539060115144814268717163847/934053688047148397456144783458592979048205572651",
      "kind": "correlated_interval"
    },
    {
      "k": 1613,
      "alo": 101,
      "ahi": 1611,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1613",
        "1/20"
      ],
      "eta": "259843062385638694047704742173175606624445835065183/338984257484328804929580837611689898434815955568080",
      "kind": "correlated_interval"
    },
    {
      "k": 1614,
      "alo": 101,
      "ahi": 1612,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/538",
        "1/20"
      ],
      "eta": "4656750538374043694216409859067208340334400737993/6075192123755953233162327876767927312812943114946",
      "kind": "correlated_interval"
    },
    {
      "k": 1615,
      "alo": 101,
      "ahi": 1613,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1615",
        "1/20"
      ],
      "eta": "25103460157619757465540010698492096023690483/32750599226651884047865261615762081897751256",
      "kind": "correlated_interval"
    },
    {
      "k": 1616,
      "alo": 102,
      "ahi": 1614,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1616",
        "1/20"
      ],
      "eta": "57096102047124174321818452570991033725379671/74401560527949027724924818101951069167943000",
      "kind": "correlated_interval"
    },
    {
      "k": 1617,
      "alo": 102,
      "ahi": 1615,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/539",
        "1/20"
      ],
      "eta": "1066016208784799627913465507846814751948808970057/1389147662075655838580980247919169919996869969920",
      "kind": "correlated_interval"
    },
    {
      "k": 1618,
      "alo": 102,
      "ahi": 1616,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1618",
        "1/20"
      ],
      "eta": "66311763147196085992244481434609418612000589115/86414014085247526120949071798694296119249838272",
      "kind": "correlated_interval"
    },
    {
      "k": 1619,
      "alo": 102,
      "ahi": 1617,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1619",
        "1/20"
      ],
      "eta": "682453338221776832153594065678701742333844042038/889355810112720697685039905472316479516096039453",
      "kind": "correlated_interval"
    },
    {
      "k": 1620,
      "alo": 102,
      "ahi": 1618,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/540",
        "1/20"
      ],
      "eta": "293523426006766512680809191433106053672734135823/382520145905090960274053370004554832496795011980",
      "kind": "correlated_interval"
    },
    {
      "k": 1621,
      "alo": 102,
      "ahi": 1619,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1621",
        "1/20"
      ],
      "eta": "102737556617700880377054809109292676022687071377/133890486298250346744740880155196723263537568000",
      "kind": "correlated_interval"
    },
    {
      "k": 1622,
      "alo": 102,
      "ahi": 1620,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1622",
        "1/20"
      ],
      "eta": "1118484077073501036300472966221237645973804106057731/1457669993447716342373883346630183798399792779026360",
      "kind": "correlated_interval"
    },
    {
      "k": 1623,
      "alo": 102,
      "ahi": 1621,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/541",
        "1/20"
      ],
      "eta": "7726622061129340325813143627006517635488042649/10069965444553280910114325891079172958027074996",
      "kind": "correlated_interval"
    },
    {
      "k": 1624,
      "alo": 102,
      "ahi": 1622,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1624",
        "1/20"
      ],
      "eta": "4688758535515344204534377471507532599415139/6110898375815881997640446541819415631711328",
      "kind": "correlated_interval"
    },
    {
      "k": 1625,
      "alo": 102,
      "ahi": 1623,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1625",
        "1/20"
      ],
      "eta": "36660421309423218405807817923158677340335403/47780810164593583057686885901844932728755200",
      "kind": "correlated_interval"
    },
    {
      "k": 1626,
      "alo": 102,
      "ahi": 1624,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/542",
        "1/20"
      ],
      "eta": "68434010910659387586500383336160924340627781683/89194258021523575521132382122647841874135000000",
      "kind": "correlated_interval"
    },
    {
      "k": 1627,
      "alo": 102,
      "ahi": 1625,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1627",
        "1/20"
      ],
      "eta": "673656056643636329612198924377115794019547257002/878035240076456551380713549234113947357975770745",
      "kind": "correlated_interval"
    },
    {
      "k": 1628,
      "alo": 102,
      "ahi": 1626,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1628",
        "1/20"
      ],
      "eta": "117339982199806497528372351494084380031251398528331/152942629445394118105713513716650104134018368836452",
      "kind": "correlated_interval"
    },
    {
      "k": 1629,
      "alo": 102,
      "ahi": 1627,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/543",
        "1/20"
      ],
      "eta": "89605368643958167899430928189836472868018214075/116795296306322083182509977538832782924745369216",
      "kind": "correlated_interval"
    },
    {
      "k": 1630,
      "alo": 102,
      "ahi": 1628,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1630",
        "1/20"
      ],
      "eta": "70651926795315787537125788820155000898881294269/92092465617613152497707039093117605997970924040",
      "kind": "correlated_interval"
    },
    {
      "k": 1631,
      "alo": 102,
      "ahi": 1629,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1631",
        "1/20"
      ],
      "eta": "53650959243978439004650369380805193340608860994/69933671806448378894359526224742999810327747125",
      "kind": "correlated_interval"
    },
    {
      "k": 1632,
      "alo": 102,
      "ahi": 1630,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/544",
        "1/20"
      ],
      "eta": "25237125115089527950329873644680762436014534893547/32897087591413309925370519818258916453965794279320",
      "kind": "correlated_interval"
    },
    {
      "k": 1633,
      "alo": 102,
      "ahi": 1631,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1633",
        "1/20"
      ],
      "eta": "217340427327212836031888573971684394892135049/283313193024883164971254827348570828067233792",
      "kind": "correlated_interval"
    },
    {
      "k": 1634,
      "alo": 102,
      "ahi": 1632,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1634",
        "1/20"
      ],
      "eta": "49231833365319867543863915104956201855831138703477/64177232326715928971983426327708040989512672119936",
      "kind": "correlated_interval"
    },
    {
      "k": 1635,
      "alo": 102,
      "ahi": 1633,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/545",
        "1/20"
      ],
      "eta": "181375746102765350906009587047654314901202562/236441040126802866023970307977740098197384195",
      "kind": "correlated_interval"
    },
    {
      "k": 1636,
      "alo": 102,
      "ahi": 1634,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1636",
        "1/20"
      ],
      "eta": "926293767978509915094351135744211984476223786139/1207538668482244186820494645583876845503240295500",
      "kind": "correlated_interval"
    },
    {
      "k": 1637,
      "alo": 102,
      "ahi": 1635,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1637",
        "1/20"
      ],
      "eta": "78778485708317165406468207812287398652332748111891/102699556940418666072797255914058603484173887016960",
      "kind": "correlated_interval"
    },
    {
      "k": 1638,
      "alo": 102,
      "ahi": 1636,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/546",
        "1/20"
      ],
      "eta": "12099887113606464066877556843074849034951667011779/15774328410507026916303763928452433553676663114104",
      "kind": "correlated_interval"
    },
    {
      "k": 1639,
      "alo": 102,
      "ahi": 1637,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1639",
        "1/20"
      ],
      "eta": "7410846102184037445819027709498027661513356048/9661531049840182336564680621057556610553420297",
      "kind": "correlated_interval"
    },
    {
      "k": 1640,
      "alo": 102,
      "ahi": 1638,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1640",
        "1/20"
      ],
      "eta": "46937252575835278592155171049506564627049016707/61193374862925801397060174721631439848726311920",
      "kind": "correlated_interval"
    },
    {
      "k": 1641,
      "alo": 102,
      "ahi": 1639,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/547",
        "1/20"
      ],
      "eta": "1084191136676955824323984940080016886072937687717/1413517389833528477598605680083590482478512896000",
      "kind": "correlated_interval"
    },
    {
      "k": 1642,
      "alo": 102,
      "ahi": 1640,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1642",
        "1/20"
      ],
      "eta": "31558719297942935277341789910691108789543707577/41145582782780642900911616010865101471321381120",
      "kind": "correlated_interval"
    },
    {
      "k": 1643,
      "alo": 102,
      "ahi": 1641,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1643",
        "1/20"
      ],
      "eta": "217395599971511414782403978257374408308810390210/283441294774681855222433023352211582988818890689",
      "kind": "correlated_interval"
    },
    {
      "k": 1644,
      "alo": 102,
      "ahi": 1642,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/548",
        "1/20"
      ],
      "eta": "2960549392622433774386993585648119336000650573419/3860052327124655168240353336276725157732326601524",
      "kind": "correlated_interval"
    },
    {
      "k": 1645,
      "alo": 102,
      "ahi": 1643,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1645",
        "1/20"
      ],
      "eta": "710479317882265996554896313173589134211015247/926362167836102853237536544543497540745870720",
      "kind": "correlated_interval"
    },
    {
      "k": 1646,
      "alo": 102,
      "ahi": 1644,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1646",
        "1/20"
      ],
      "eta": "54137672581864362526549354391687762563918695817999/70589063889963645255329072161462912017629958911000",
      "kind": "correlated_interval"
    },
    {
      "k": 1647,
      "alo": 102,
      "ahi": 1645,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/549",
        "1/20"
      ],
      "eta": "3552488165181638257472213991461412572379840446734/4632110745961254475395400893338223318356969355915",
      "kind": "correlated_interval"
    },
    {
      "k": 1648,
      "alo": 102,
      "ahi": 1646,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1648",
        "1/20"
      ],
      "eta": "12360188368401494884550407412135963654593335127/16116837181582601997602208883467509807152995768",
      "kind": "correlated_interval"
    },
    {
      "k": 1649,
      "alo": 103,
      "ahi": 1647,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1649",
        "1/20"
      ],
      "eta": "15384729382440614800486275886465905836723179/20037670730723985014892215574033900642696704",
      "kind": "correlated_interval"
    },
    {
      "k": 1650,
      "alo": 103,
      "ahi": 1648,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/550",
        "1/20"
      ],
      "eta": "1988695955382850144377603450819738631967515327/2590207642157227142944551094518747874369736850",
      "kind": "correlated_interval"
    },
    {
      "k": 1651,
      "alo": 103,
      "ahi": 1649,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1651",
        "1/20"
      ],
      "eta": "4818265118327512023591492925934401872505533817/6275750648214520503048514491891220827651435000",
      "kind": "correlated_interval"
    },
    {
      "k": 1652,
      "alo": 103,
      "ahi": 1650,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1652",
        "1/20"
      ],
      "eta": "1449452748419278334458301571464933306831941016399/1887938431961893325948392135774491288270272700076",
      "kind": "correlated_interval"
    },
    {
      "k": 1653,
      "alo": 103,
      "ahi": 1651,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/551",
        "1/20"
      ],
      "eta": "7953698998547724411072444079828018484210769604319/10360045826940494082177940548045587165788727174384",
      "kind": "correlated_interval"
    },
    {
      "k": 1654,
      "alo": 103,
      "ahi": 1652,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1654",
        "1/20"
      ],
      "eta": "30684730809623079981626535329523682070362353055/39969027746109015347712315862652870056257325758",
      "kind": "correlated_interval"
    },
    {
      "k": 1655,
      "alo": 103,
      "ahi": 1653,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1655",
        "1/20"
      ],
      "eta": "72715758841401067111592881953315795064470434231/94719310946950442167099285393188613785362551120",
      "kind": "correlated_interval"
    },
    {
      "k": 1656,
      "alo": 103,
      "ahi": 1654,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/552",
        "1/20"
      ],
      "eta": "407156527270824380717180264969932754925729478381/530371398220319422488138807896918271093425664000",
      "kind": "correlated_interval"
    },
    {
      "k": 1657,
      "alo": 103,
      "ahi": 1655,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1657",
        "1/20"
      ],
      "eta": "911910481849248957418478497236767533740812135759/1187899194619297154014559441783761852576215458304",
      "kind": "correlated_interval"
    },
    {
      "k": 1658,
      "alo": 103,
      "ahi": 1656,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1658",
        "1/20"
      ],
      "eta": "27071094139153940766564520877158270448489728526845/35264835089891680252332881913711198859898267583614",
      "kind": "correlated_interval"
    },
    {
      "k": 1659,
      "alo": 103,
      "ahi": 1657,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/553",
        "1/20"
      ],
      "eta": "34027429620402156316053111523270705292347520891/44327561630582408551883788560186527429784145944",
      "kind": "correlated_interval"
    },
    {
      "k": 1660,
      "alo": 103,
      "ahi": 1658,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1660",
        "1/20"
      ],
      "eta": "67217508741922203678229847159206977638382780427/87566046397015121475203947061265138665400465540",
      "kind": "correlated_interval"
    },
    {
      "k": 1661,
      "alo": 103,
      "ahi": 1659,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1661",
        "1/20"
      ],
      "eta": "15242636426179296993121963223525004109098112458199/19857383972187122984257814062850892998120682722000",
      "kind": "correlated_interval"
    },
    {
      "k": 1662,
      "alo": 103,
      "ahi": 1660,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/554",
        "1/20"
      ],
      "eta": "1796747720586381061804927065036405661065118546313/2340764060162869442643614632919168753816669407226",
      "kind": "correlated_interval"
    },
    {
      "k": 1663,
      "alo": 103,
      "ahi": 1661,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1663",
        "1/20"
      ],
      "eta": "4300726368425724014469491237156744476022233695083/5603003929895798022318229441293547965643498798272",
      "kind": "correlated_interval"
    },
    {
      "k": 1664,
      "alo": 103,
      "ahi": 1662,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1664",
        "1/20"
      ],
      "eta": "18754697008943630851754431184641432907687300149/24434177642739735622396295562101731713704122448",
      "kind": "correlated_interval"
    },
    {
      "k": 1665,
      "alo": 103,
      "ahi": 1663,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/555",
        "1/20"
      ],
      "eta": "6353970804136458826581747699996935577435573437/8278305147520100571621990479881937775829155840",
      "kind": "correlated_interval"
    },
    {
      "k": 1666,
      "alo": 103,
      "ahi": 1664,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1666",
        "1/20"
      ],
      "eta": "402678664390272802141666091746553404081093343/524642367161126424177586584321444648290117250",
      "kind": "correlated_interval"
    },
    {
      "k": 1667,
      "alo": 103,
      "ahi": 1665,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1667",
        "1/20"
      ],
      "eta": "79865355992934554509848299583718950269073477529925/104057090057105173240706443752243187245411046660024",
      "kind": "correlated_interval"
    },
    {
      "k": 1668,
      "alo": 103,
      "ahi": 1666,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/556",
        "1/20"
      ],
      "eta": "8943281416999989428007151594095640247271586329007/11652487064132614528637715084531611950189709441724",
      "kind": "correlated_interval"
    },
    {
      "k": 1669,
      "alo": 103,
      "ahi": 1667,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1669",
        "1/20"
      ],
      "eta": "163875173652545399477429711552696343416284916369/213522363215125002182656512054815254004481968592",
      "kind": "correlated_interval"
    },
    {
      "k": 1670,
      "alo": 103,
      "ahi": 1668,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1670",
        "1/20"
      ],
      "eta": "2616045451407044348817880955286593121809734388287/3408662006918578002917511606999270285582716297390",
      "kind": "correlated_interval"
    },
    {
      "k": 1671,
      "alo": 103,
      "ahi": 1669,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/557",
        "1/20"
      ],
      "eta": "2740824713092224423570648976694991512404289903/3571316586901697080000394627838228825829478000",
      "kind": "correlated_interval"
    },
    {
      "k": 1672,
      "alo": 103,
      "ahi": 1670,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1672",
        "1/20"
      ],
      "eta": "2306432017279448885180451843586469902064271798013/3005357664904041587944036583926885660996969633584",
      "kind": "correlated_interval"
    },
    {
      "k": 1673,
      "alo": 103,
      "ahi": 1671,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1673",
        "1/20"
      ],
      "eta": "89880274847905052285396003988202656218502074477/117119253966882915310199157950361258853212902656",
      "kind": "correlated_interval"
    },
    {
      "k": 1674,
      "alo": 103,
      "ahi": 1672,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/558",
        "1/20"
      ],
      "eta": "1499203042285388367097378296771771026203286632319/1953586934840465902939735086101563436395426669914",
      "kind": "correlated_interval"
    },
    {
      "k": 1675,
      "alo": 103,
      "ahi": 1673,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1675",
        "1/20"
      ],
      "eta": "201449455428881163177237609036183761269588729/262510542373510431626709914696241117945225000",
      "kind": "correlated_interval"
    },
    {
      "k": 1676,
      "alo": 103,
      "ahi": 1674,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1676",
        "1/20"
      ],
      "eta": "62289105716361338499308216961587308472536788881/81171036962816947358879805604761455595043997500",
      "kind": "correlated_interval"
    },
    {
      "k": 1677,
      "alo": 103,
      "ahi": 1675,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/559",
        "1/20"
      ],
      "eta": "737720480350202535087448823867397042955905961423/961366906417842039264468459688131921635615555472",
      "kind": "correlated_interval"
    },
    {
      "k": 1678,
      "alo": 103,
      "ahi": 1676,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1678",
        "1/20"
      ],
      "eta": "38659487883164510433207326300517926695449687552971/50380414522020192469298173896783591021380300429886",
      "kind": "correlated_interval"
    },
    {
      "k": 1679,
      "alo": 103,
      "ahi": 1677,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1679",
        "1/20"
      ],
      "eta": "8765920636008736343156846449318386787210916502605/11423823086955067762483866573648253228093985971936",
      "kind": "correlated_interval"
    },
    {
      "k": 1680,
      "alo": 103,
      "ahi": 1678,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/560",
        "1/20"
      ],
      "eta": "4552638819266666718468216055251707400504769/5933151105800441126086099372174751353515880",
      "kind": "correlated_interval"
    },
    {
      "k": 1681,
      "alo": 103,
      "ahi": 1679,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1681",
        "1/20"
      ],
      "eta": "104122188738849204886926748965556419424838603381/135698098135049927778953079924199814375813184000",
      "kind": "correlated_interval"
    },
    {
      "k": 1682,
      "alo": 104,
      "ahi": 1680,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1682",
        "1/20"
      ],
      "eta": "18907509244546525315077217784409486244183750144823/24613851070786713419148796915485711792473015178080",
      "kind": "correlated_interval"
    },
    {
      "k": 1683,
      "alo": 104,
      "ahi": 1681,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/561",
        "1/20"
      ],
      "eta": "698350640397410545326799631721192890128858670751/909132967302591575635518645845064355139316628160",
      "kind": "correlated_interval"
    },
    {
      "k": 1684,
      "alo": 104,
      "ahi": 1682,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1684",
        "1/20"
      ],
      "eta": "6756058386709343913701582844095172602992477049407/8795405586111100388439616498690429483111624321020",
      "kind": "correlated_interval"
    },
    {
      "k": 1685,
      "alo": 104,
      "ahi": 1683,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1685",
        "1/20"
      ],
      "eta": "4595616857173182234127452104976424209072937789/5982943190385357505029740060543290148265773920",
      "kind": "correlated_interval"
    },
    {
      "k": 1686,
      "alo": 104,
      "ahi": 1684,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/562",
        "1/20"
      ],
      "eta": "8233148667963645634921013638221132393221966227151/10718785837657140460213598773450563098858738004000",
      "kind": "correlated_interval"
    },
    {
      "k": 1687,
      "alo": 104,
      "ahi": 1685,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1687",
        "1/20"
      ],
      "eta": "1653532052139874592488295628264850397149542823/2152785735396520076693876814465766183800997560",
      "kind": "correlated_interval"
    },
    {
      "k": 1688,
      "alo": 104,
      "ahi": 1686,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1688",
        "1/20"
      ],
      "eta": "67185238984536270326410133332480374355587845068429/87472309143031521372690636790735251442970479457440",
      "kind": "correlated_interval"
    },
    {
      "k": 1689,
      "alo": 104,
      "ahi": 1687,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/563",
        "1/20"
      ],
      "eta": "27426281177677390549398748797035671337011990273/35708546063762279969606569664888453223195604480",
      "kind": "correlated_interval"
    },
    {
      "k": 1690,
      "alo": 104,
      "ahi": 1688,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1690",
        "1/20"
      ],
      "eta": "67922695345944900621435347648166298004612239129/88435911350666765045848824172530509997423833040",
      "kind": "correlated_interval"
    },
    {
      "k": 1691,
      "alo": 104,
      "ahi": 1689,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1691",
        "1/20"
      ],
      "eta": "14238543794947124569634144639000784863198011313/18539063970401148669319914476657624805512048000",
      "kind": "correlated_interval"
    },
    {
      "k": 1692,
      "alo": 104,
      "ahi": 1690,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/564",
        "1/20"
      ],
      "eta": "6875354163097184877243581387973733438567302073/8952117383396826150442975204493124558192509724",
      "kind": "correlated_interval"
    },
    {
      "k": 1693,
      "alo": 104,
      "ahi": 1691,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1693",
        "1/20"
      ],
      "eta": "565629819864266534420558562261849157591399583797/736497776162168375349729145972383470736988204320",
      "kind": "correlated_interval"
    },
    {
      "k": 1694,
      "alo": 104,
      "ahi": 1692,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1694",
        "1/20"
      ],
      "eta": "8040237750380992343661457144220092443381758106479/10469271563585362536842246233062109139244066118640",
      "kind": "correlated_interval"
    },
    {
      "k": 1695,
      "alo": 104,
      "ahi": 1693,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/565",
        "1/20"
      ],
      "eta": "157540209692727749039216836874992571948166199/205138609623518761609208128525374100091718000",
      "kind": "correlated_interval"
    },
    {
      "k": 1696,
      "alo": 104,
      "ahi": 1694,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1696",
        "1/20"
      ],
      "eta": "555628481174061757232010812875084127984176296439/723517241628254178306793538663560773141267447000",
      "kind": "correlated_interval"
    },
    {
      "k": 1697,
      "alo": 104,
      "ahi": 1695,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1697",
        "1/20"
      ],
      "eta": "1574708295443711144841744363226443010453453014239/2050561886875858383629746518193123816568676024320",
      "kind": "correlated_interval"
    },
    {
      "k": 1698,
      "alo": 104,
      "ahi": 1696,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/566",
        "1/20"
      ],
      "eta": "75225911226417617293596002444320712804371745344851/97959957000178953089307397421873347425110927085760",
      "kind": "correlated_interval"
    },
    {
      "k": 1699,
      "alo": 104,
      "ahi": 1697,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1699",
        "1/20"
      ],
      "eta": "284261415885633184236729333806390497740470459539/370175259507767965782255587467086897901008795840",
      "kind": "correlated_interval"
    },
    {
      "k": 1700,
      "alo": 104,
      "ahi": 1698,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1700",
        "1/20"
      ],
      "eta": "13199200662059951708643641260360274762338299313/17188795111802177490176072989182904545923278900",
      "kind": "correlated_interval"
    },
    {
      "k": 1701,
      "alo": 104,
      "ahi": 1699,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/567",
        "1/20"
      ],
      "eta": "147632335232252166189838183373736008929339/192259409895902296752565646099291050260000",
      "kind": "correlated_interval"
    },
    {
      "k": 1702,
      "alo": 104,
      "ahi": 1700,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1702",
        "1/20"
      ],
      "eta": "10705184888548975746051248778397325045999531801/13941470464554595971547911948275432046509475840",
      "kind": "correlated_interval"
    },
    {
      "k": 1703,
      "alo": 104,
      "ahi": 1701,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1703",
        "1/20"
      ],
      "eta": "1498666843383231994880673976587936193999994911459/1951766178172081925063760378386959663019132178640",
      "kind": "correlated_interval"
    },
    {
      "k": 1704,
      "alo": 104,
      "ahi": 1702,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/568",
        "1/20"
      ],
      "eta": "69896919623703858307029442326408763247791890841/91030931531278239441056390885955419242733601360",
      "kind": "correlated_interval"
    },
    {
      "k": 1705,
      "alo": 104,
      "ahi": 1703,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1705",
        "1/20"
      ],
      "eta": "37196521060438321939377412023439597088066833/48444169798308065882491140145600138294124160",
      "kind": "correlated_interval"
    },
    {
      "k": 1706,
      "alo": 104,
      "ahi": 1704,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1706",
        "1/20"
      ],
      "eta": "86355584275085573270452109575004835317927853084661/112470298985649959172285171098268491102360863582000",
      "kind": "correlated_interval"
    },
    {
      "k": 1707,
      "alo": 104,
      "ahi": 1705,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/569",
        "1/20"
      ],
      "eta": "503559031870902532567186511104439311004073397763/655852266624540300556316077170205067258629271680",
      "kind": "correlated_interval"
    },
    {
      "k": 1708,
      "alo": 104,
      "ahi": 1706,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1708",
        "1/20"
      ],
      "eta": "2485234230378371033208827877212847278478457471831/3236913956340162234341117889956441840214860609460",
      "kind": "correlated_interval"
    },
    {
      "k": 1709,
      "alo": 104,
      "ahi": 1707,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1709",
        "1/20"
      ],
      "eta": "493012294081892218813851653820528640660722084913/642140047096315259647968746182210367730680987680",
      "kind": "correlated_interval"
    },
    {
      "k": 1710,
      "alo": 104,
      "ahi": 1708,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/570",
        "1/20"
      ],
      "eta": "8792222147313871561138746756177780328549702967/11451933572045751801763149851350919228887601360",
      "kind": "correlated_interval"
    },
    {
      "k": 1711,
      "alo": 104,
      "ahi": 1709,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1711",
        "1/20"
      ],
      "eta": "2732073356178683567739922774140190744419131647/3558612241358970037199403874002057443942358000",
      "kind": "correlated_interval"
    },
    {
      "k": 1712,
      "alo": 104,
      "ahi": 1710,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1712",
        "1/20"
      ],
      "eta": "56488989499372053155232507609214401011242535914267/73580078464998043910783480788382413692685997012440",
      "kind": "correlated_interval"
    },
    {
      "k": 1713,
      "alo": 104,
      "ahi": 1711,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/571",
        "1/20"
      ],
      "eta": "988174178181774473281590098353223163443112609053/1287176356220222655332137288841481672871577518080",
      "kind": "correlated_interval"
    },
    {
      "k": 1714,
      "alo": 104,
      "ahi": 1712,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1714",
        "1/20"
      ],
      "eta": "4634480328759962229128365023576235455176585053303/6036895956836859883964807915883356397791733653280",
      "kind": "correlated_interval"
    },
    {
      "k": 1715,
      "alo": 104,
      "ahi": 1713,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1715",
        "1/20"
      ],
      "eta": "471735454168740434490516338927200905436906507/614496260974390479893363267300475299316713920",
      "kind": "correlated_interval"
    },
    {
      "k": 1716,
      "alo": 105,
      "ahi": 1714,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/572",
        "1/20"
      ],
      "eta": "528684706193830557661530388200215367650697473/687929903419328817883419627550841933131583250",
      "kind": "correlated_interval"
    },
    {
      "k": 1717,
      "alo": 105,
      "ahi": 1715,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1717",
        "1/20"
      ],
      "eta": "2416869859120847158016529701811231428815507735297/3144916597050280802417674175046294811747102910160",
      "kind": "correlated_interval"
    },
    {
      "k": 1718,
      "alo": 105,
      "ahi": 1716,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1718",
        "1/20"
      ],
      "eta": "2367019419948116452205232816189120995142926231313421/3080109081059435636203561419065594660355735036771170",
      "kind": "correlated_interval"
    },
    {
      "k": 1719,
      "alo": 105,
      "ahi": 1717,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/573",
        "1/20"
      ],
      "eta": "4968679376461133648111824358305189509639761323019/6465671589034684742539021891155988048540978837560",
      "kind": "correlated_interval"
    },
    {
      "k": 1720,
      "alo": 105,
      "ahi": 1718,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1720",
        "1/20"
      ],
      "eta": "3560056808452864641541553524024356882546020215/4632740482864521587664845128119286841950764672",
      "kind": "correlated_interval"
    },
    {
      "k": 1721,
      "alo": 105,
      "ahi": 1719,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1721",
        "1/20"
      ],
      "eta": "10194681936875704929944243291298094976373161573/13266705369863235228506272863169553252570560000",
      "kind": "correlated_interval"
    },
    {
      "k": 1722,
      "alo": 105,
      "ahi": 1720,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/574",
        "1/20"
      ],
      "eta": "116169654921231560019566210055104587348767639945889/151178643895781672439700574905465760633533140984870",
      "kind": "correlated_interval"
    },
    {
      "k": 1723,
      "alo": 105,
      "ahi": 1721,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1723",
        "1/20"
      ],
      "eta": "66353972037909985663401762137655537862065039079/86352118625848111922066741827788346583354210880",
      "kind": "correlated_interval"
    },
    {
      "k": 1724,
      "alo": 105,
      "ahi": 1722,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1724",
        "1/20"
      ],
      "eta": "12382995698402452889022116246832650310831739878143/16115363401459856461854170699783686231684948675720",
      "kind": "correlated_interval"
    },
    {
      "k": 1725,
      "alo": 105,
      "ahi": 1723,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/575",
        "1/20"
      ],
      "eta": "887221822516732407759418342875275751239250803/1154662042690989459489372511266602752739384400",
      "kind": "correlated_interval"
    },
    {
      "k": 1726,
      "alo": 105,
      "ahi": 1724,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1726",
        "1/20"
      ],
      "eta": "220721345612169733253520282418272094987583621/287260085596682370425357193090535915996106250",
      "kind": "correlated_interval"
    },
    {
      "k": 1727,
      "alo": 105,
      "ahi": 1725,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1727",
        "1/20"
      ],
      "eta": "316641009731142284801578443307015751949957194415863/412103565587366474845195710377949741414631146914440",
      "kind": "correlated_interval"
    },
    {
      "k": 1728,
      "alo": 105,
      "ahi": 1726,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/576",
        "1/20"
      ],
      "eta": "3323221635009940946336108092451699659957546621367/4325205638191105985122621117487724983344654638390",
      "kind": "correlated_interval"
    },
    {
      "k": 1729,
      "alo": 105,
      "ahi": 1727,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1729",
        "1/20"
      ],
      "eta": "680283950832599331133559096126759404602931645271/885413024773753481020136785187281273052848496640",
      "kind": "correlated_interval"
    },
    {
      "k": 1730,
      "alo": 105,
      "ahi": 1728,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1730",
        "1/20"
      ],
      "eta": "18173804994492798960823732381590511591327091/23654281217975333626673877421375838783403418",
      "kind": "correlated_interval"
    },
    {
      "k": 1731,
      "alo": 105,
      "ahi": 1729,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/577",
        "1/20"
      ],
      "eta": "69609437612837360587146328610728023577821839447/90602506305130945731829014204800027980662985200",
      "kind": "correlated_interval"
    },
    {
      "k": 1732,
      "alo": 105,
      "ahi": 1730,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1732",
        "1/20"
      ],
      "eta": "3043978101213130872119095934312626474614012803726/3962066756540146320081401056043333501562505927305",
      "kind": "correlated_interval"
    },
    {
      "k": 1733,
      "alo": 105,
      "ahi": 1731,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1733",
        "1/20"
      ],
      "eta": "662444162817924672399653357871384738538729340604859/862258937714506647109286631283197096436623948876080",
      "kind": "correlated_interval"
    },
    {
      "k": 1734,
      "alo": 105,
      "ahi": 1732,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/578",
        "1/20"
      ],
      "eta": "19775507362446637237494063049646395145024762126971/25740928469201141388144952044470042750676150136190",
      "kind": "correlated_interval"
    },
    {
      "k": 1735,
      "alo": 105,
      "ahi": 1733,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1735",
        "1/20"
      ],
      "eta": "221378475754873040113183351951341899534072507/288164246828665061543500905836723370264109464",
      "kind": "correlated_interval"
    },
    {
      "k": 1736,
      "alo": 105,
      "ahi": 1734,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1736",
        "1/20"
      ],
      "eta": "77426928251124469784341432550201016266161659533/100787076234955022706838900168572013003664086000",
      "kind": "correlated_interval"
    },
    {
      "k": 1737,
      "alo": 105,
      "ahi": 1735,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/579",
        "1/20"
      ],
      "eta": "4643327214538363029953521521581816729151797757473/6044358347365471290527240261803012675855571831040",
      "kind": "correlated_interval"
    },
    {
      "k": 1738,
      "alo": 105,
      "ahi": 1736,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1738",
        "1/20"
      ],
      "eta": "101879670693069436227061717104666352344400023488383/132622291958701000954552588016869823991502695864810",
      "kind": "correlated_interval"
    },
    {
      "k": 1739,
      "alo": 105,
      "ahi": 1737,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1739",
        "1/20"
      ],
      "eta": "138568375091030161769639261619154146939423284998667/180385318134273593071147494566261101461633553048480",
      "kind": "correlated_interval"
    },
    {
      "k": 1740,
      "alo": 105,
      "ahi": 1738,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/580",
        "1/20"
      ],
      "eta": "1959387003481663968010021386374375499538637833/2550734964893453269234693300674950885925606192",
      "kind": "correlated_interval"
    },
    {
      "k": 1741,
      "alo": 105,
      "ahi": 1739,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1741",
        "1/20"
      ],
      "eta": "41674502915598014313302779828415999480966107141/54252977094288399346982100003512094055194294000",
      "kind": "correlated_interval"
    },
    {
      "k": 1742,
      "alo": 105,
      "ahi": 1740,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1742",
        "1/20"
      ],
      "eta": "2834075811217683053734663468675400111539510430781109/3689543440306888939142345950927308101349320603511770",
      "kind": "correlated_interval"
    },
    {
      "k": 1743,
      "alo": 105,
      "ahi": 1741,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/581",
        "1/20"
      ],
      "eta": "5665214260536306153878347139915690844165009845299/7375398774036701014133736916319882520156284313480",
      "kind": "correlated_interval"
    },
    {
      "k": 1744,
      "alo": 105,
      "ahi": 1742,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1744",
        "1/20"
      ],
      "eta": "3019868978798359000646033000015982667312081367/3931563139333472741494830978216304461096865080",
      "kind": "correlated_interval"
    },
    {
      "k": 1745,
      "alo": 105,
      "ahi": 1743,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1745",
        "1/20"
      ],
      "eta": "231847356581514764308284081111182269984507795475/301847284610239134227107537247221813054754518528",
      "kind": "correlated_interval"
    },
    {
      "k": 1746,
      "alo": 105,
      "ahi": 1744,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/582",
        "1/20"
      ],
      "eta": "12457495917857299855089823508145866358699110443/16218991025561390134600285350352388591718826170",
      "kind": "correlated_interval"
    },
    {
      "k": 1747,
      "alo": 105,
      "ahi": 1745,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1747",
        "1/20"
      ],
      "eta": "27236187733194353249255150786037294290439504066943/35460702792641624817625697646068732333112027727440",
      "kind": "correlated_interval"
    },
    {
      "k": 1748,
      "alo": 105,
      "ahi": 1746,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1748",
        "1/20"
      ],
      "eta": "185215056640832650453074316974297345239118024010711/241148870642510205395636140743280684694041570320170",
      "kind": "correlated_interval"
    },
    {
      "k": 1749,
      "alo": 105,
      "ahi": 1747,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/583",
        "1/20"
      ],
      "eta": "1976514031792104907774043258429222138604591931/2573456039329594344821203931848145335151856240",
      "kind": "correlated_interval"
    },
    {
      "k": 1750,
      "alo": 106,
      "ahi": 1748,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1750",
        "1/20"
      ],
      "eta": "2292349117574300169030581239660329733799/2981506180034248775320588907445105237000",
      "kind": "correlated_interval"
    },
    {
      "k": 1751,
      "alo": 106,
      "ahi": 1749,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1751",
        "1/20"
      ],
      "eta": "13146852838923875328967490180200080149005067/17099562364162225818460636710869503165000000",
      "kind": "correlated_interval"
    },
    {
      "k": 1752,
      "alo": 106,
      "ahi": 1750,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/584",
        "1/20"
      ],
      "eta": "16976692007919216986369570740709964589335165427595/22081292342462193554891641015409193336103025100128",
      "kind": "correlated_interval"
    },
    {
      "k": 1753,
      "alo": 106,
      "ahi": 1751,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1753",
        "1/20"
      ],
      "eta": "1018029797921682920017478101096433730406070640363/1324158936884295623077879616690872358757954759680",
      "kind": "correlated_interval"
    },
    {
      "k": 1754,
      "alo": 106,
      "ahi": 1752,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1754",
        "1/20"
      ],
      "eta": "124055820145598986490909615427762752010601519484329/161363372593308981648207862702903978076537104446848",
      "kind": "correlated_interval"
    },
    {
      "k": 1755,
      "alo": 106,
      "ahi": 1753,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/585",
        "1/20"
      ],
      "eta": "1735792069635053987908658552655907290462483382/2257842763177843322681121143952020701627728849",
      "kind": "correlated_interval"
    },
    {
      "k": 1756,
      "alo": 106,
      "ahi": 1754,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1756",
        "1/20"
      ],
      "eta": "6994697243033987316437580407992418403223040354927/9098568649190220568059243562239168714547954408500",
      "kind": "correlated_interval"
    },
    {
      "k": 1757,
      "alo": 106,
      "ahi": 1755,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1757",
        "1/20"
      ],
      "eta": "5662429636917201445125915400386793870590348976541/7365718513918749290534842716019171227961913949184",
      "kind": "correlated_interval"
    },
    {
      "k": 1758,
      "alo": 106,
      "ahi": 1756,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/586",
        "1/20"
      ],
      "eta": "202015255415822005467487986629724636587485641779/262787434758119144735795461390642526867866133640",
      "kind": "correlated_interval"
    },
    {
      "k": 1759,
      "alo": 106,
      "ahi": 1757,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1759",
        "1/20"
      ],
      "eta": "111740787268128716931941038849295041713434886058/145358445098331956880277746488852319467840716533",
      "kind": "correlated_interval"
    },
    {
      "k": 1760,
      "alo": 106,
      "ahi": 1758,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1760",
        "1/20"
      ],
      "eta": "487513371878003667150001742292594862103945429/634195522839677048303855465845232533304552488",
      "kind": "correlated_interval"
    },
    {
      "k": 1761,
      "alo": 106,
      "ahi": 1759,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/587",
        "1/20"
      ],
      "eta": "907209999070254861284264905916325619930405532551/1180191682667396658870791625898830340012758016000",
      "kind": "correlated_interval"
    },
    {
      "k": 1762,
      "alo": 106,
      "ahi": 1760,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1762",
        "1/20"
      ],
      "eta": "24371199361848264258734467846213717132170048362267/31705141082790317331281395335328986973210703127904",
      "kind": "correlated_interval"
    },
    {
      "k": 1763,
      "alo": 106,
      "ahi": 1761,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1763",
        "1/20"
      ],
      "eta": "51788010936173047728737068886128701653104859340478/67373648990701318936116808252217580001750208252255",
      "kind": "correlated_interval"
    },
    {
      "k": 1764,
      "alo": 106,
      "ahi": 1762,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/588",
        "1/20"
      ],
      "eta": "1059974408259550139140437085753698711772880205631/1378999960550948841597004198214502846780991383804",
      "kind": "correlated_interval"
    },
    {
      "k": 1765,
      "alo": 106,
      "ahi": 1763,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1765",
        "1/20"
      ],
      "eta": "1067800955297237210728765344641898380517722381/1389207754065217685469565508042543554474217088",
      "kind": "correlated_interval"
    },
    {
      "k": 1766,
      "alo": 106,
      "ahi": 1764,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1766",
        "1/20"
      ],
      "eta": "135535784493668858999975388963821657814651554146579/176335141999186839900034262877909779028232227641000",
      "kind": "correlated_interval"
    },
    {
      "k": 1767,
      "alo": 106,
      "ahi": 1765,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/589",
        "1/20"
      ],
      "eta": "42328686065547077858406224923543825280652496232/55071597512285582463274817859793530976981074711",
      "kind": "correlated_interval"
    },
    {
      "k": 1768,
      "alo": 106,
      "ahi": 1766,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1768",
        "1/20"
      ],
      "eta": "5027113976508402985637398019904659089731716192123/6540630156401120080196177177931395484665694906480",
      "kind": "correlated_interval"
    },
    {
      "k": 1769,
      "alo": 106,
      "ahi": 1767,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1769",
        "1/20"
      ],
      "eta": "455773397359904164310345768023184666774380233661/593004230267061817083183361032951755029870051328",
      "kind": "correlated_interval"
    },
    {
      "k": 1770,
      "alo": 106,
      "ahi": 1768,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/590",
        "1/20"
      ],
      "eta": "124066911684418079989026300852543898185147522125/161425720523340655452970255396300139012009010176",
      "kind": "correlated_interval"
    },
    {
      "k": 1771,
      "alo": 106,
      "ahi": 1769,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1771",
        "1/20"
      ],
      "eta": "11623873169080204253491975536089426235484569926/15124309362262377199619124543708099642634470125",
      "kind": "correlated_interval"
    },
    {
      "k": 1772,
      "alo": 106,
      "ahi": 1770,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1772",
        "1/20"
      ],
      "eta": "7226348907055467483488153900853128373438164996311/9402677239565694426727960498956700155719956914596",
      "kind": "correlated_interval"
    },
    {
      "k": 1773,
      "alo": 106,
      "ahi": 1771,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/591",
        "1/20"
      ],
      "eta": "24770403684140778899902806804675515451375922274063/32230985413296812832802567519904699392063599617280",
      "kind": "correlated_interval"
    },
    {
      "k": 1774,
      "alo": 106,
      "ahi": 1772,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1774",
        "1/20"
      ],
      "eta": "456271979130560901030046818677993211684832048445/593707014178913957235714243802486604169872031096",
      "kind": "correlated_interval"
    },
    {
      "k": 1775,
      "alo": 106,
      "ahi": 1773,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1775",
        "1/20"
      ],
      "eta": "361952317718111494773846416521674788663402182/470985579603848184645910622536819779350532875",
      "kind": "correlated_interval"
    },
    {
      "k": 1776,
      "alo": 106,
      "ahi": 1774,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/592",
        "1/20"
      ],
      "eta": "81024072413598794193457995772594248652736555231/105433389400082970543218081038935370489768395000",
      "kind": "correlated_interval"
    },
    {
      "k": 1777,
      "alo": 106,
      "ahi": 1775,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1777",
        "1/20"
      ],
      "eta": "5101143319010516748062298561697971210480777619795/6638033848719711104685612743789024582613508012032",
      "kind": "correlated_interval"
    },
    {
      "k": 1778,
      "alo": 106,
      "ahi": 1776,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1778",
        "1/20"
      ],
      "eta": "528534869487376424747086421833802478406177576312291/687786114571430813180518122165266612062130007601760",
      "kind": "correlated_interval"
    },
    {
      "k": 1779,
      "alo": 106,
      "ahi": 1777,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/593",
        "1/20"
      ],
      "eta": "1945931010380791965058474358533197282171534118/2532299125816515911453507802941490961293923911",
      "kind": "correlated_interval"
    },
    {
      "k": 1780,
      "alo": 106,
      "ahi": 1778,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1780",
        "1/20"
      ],
      "eta": "22246715687817203661039089797080767146753816443/28950846226148025382892350315784143227738127676",
      "kind": "correlated_interval"
    },
    {
      "k": 1781,
      "alo": 106,
      "ahi": 1779,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1781",
        "1/20"
      ],
      "eta": "1350572794680481848404716943950464017880780746833/1757604404760553580273055011555263504926141104000",
      "kind": "correlated_interval"
    },
    {
      "k": 1782,
      "alo": 106,
      "ahi": 1780,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/594",
        "1/20"
      ],
      "eta": "84650219351328005977497002057009351607984250147903/110163819528473541009073948001009777308609133629512",
      "kind": "correlated_interval"
    },
    {
      "k": 1783,
      "alo": 106,
      "ahi": 1781,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1783",
        "1/20"
      ],
      "eta": "832704548008762511704938239440878885013612861469/1083701267460810597442567230903113233484276418165",
      "kind": "correlated_interval"
    },
    {
      "k": 1784,
      "alo": 107,
      "ahi": 1782,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1784",
        "1/20"
      ],
      "eta": "4836238469413567904781112473358899739065667518377/6287461334398274389573138030993773116432478848768",
      "kind": "correlated_interval"
    },
    {
      "k": 1785,
      "alo": 107,
      "ahi": 1783,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/595",
        "1/20"
      ],
      "eta": "186047763579941839846203175993718439137808953/241880099360039895752275916786841427811028480",
      "kind": "correlated_interval"
    },
    {
      "k": 1786,
      "alo": 107,
      "ahi": 1784,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1786",
        "1/20"
      ],
      "eta": "5815808229139944628029247530642007270974545375333/7561253722174940517975898198690084878075389574750",
      "kind": "correlated_interval"
    },
    {
      "k": 1787,
      "alo": 107,
      "ahi": 1785,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1787",
        "1/20"
      ],
      "eta": "2738432847232078816447783735989643100160666825139/3560359590311657811679333432551103855973750248840",
      "kind": "correlated_interval"
    },
    {
      "k": 1788,
      "alo": 107,
      "ahi": 1786,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/596",
        "1/20"
      ],
      "eta": "7376140998182196914965880823932445125176217433371/9590229417280263702346541792017460358024254230548",
      "kind": "correlated_interval"
    },
    {
      "k": 1789,
      "alo": 107,
      "ahi": 1787,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1789",
        "1/20"
      ],
      "eta": "4457921183739224277557905280033997859301029273639/5796157475641487849743703444785755264543594170064",
      "kind": "correlated_interval"
    },
    {
      "k": 1790,
      "alo": 107,
      "ahi": 1788,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1790",
        "1/20"
      ],
      "eta": "6466139207921276772617549399470516959120241640443/8407382944354390670891398207959298644630609389230",
      "kind": "correlated_interval"
    },
    {
      "k": 1791,
      "alo": 107,
      "ahi": 1789,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/597",
        "1/20"
      ],
      "eta": "753840955365232134132120232036943517703690405301/980174684094349834683225843223948826458160538000",
      "kind": "correlated_interval"
    },
    {
      "k": 1792,
      "alo": 107,
      "ahi": 1790,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1792",
        "1/20"
      ],
      "eta": "72639291655173115432959555071384226804625436317/94450293560506723198180838055599084205928895520",
      "kind": "correlated_interval"
    },
    {
      "k": 1793,
      "alo": 107,
      "ahi": 1791,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1793",
        "1/20"
      ],
      "eta": "206507147438362416973611230567399718150040913503571/268518828031329041625335534508934816356492518752256",
      "kind": "correlated_interval"
    },
    {
      "k": 1794,
      "alo": 107,
      "ahi": 1792,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/598",
        "1/20"
      ],
      "eta": "1680865866946257299693087334238824372004961795149/2185650126144441675681210460903473389652784588278",
      "kind": "correlated_interval"
    },
    {
      "k": 1795,
      "alo": 107,
      "ahi": 1793,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1795",
        "1/20"
      ],
      "eta": "20693057676164303977010822380698823382781291417/26907922387779782535673693544953760872103572520",
      "kind": "correlated_interval"
    },
    {
      "k": 1796,
      "alo": 107,
      "ahi": 1794,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1796",
        "1/20"
      ],
      "eta": "42207476601194894943640510047770878077309015650401/54884888414550438162107673363959886631121885516500",
      "kind": "correlated_interval"
    },
    {
      "k": 1797,
      "alo": 107,
      "ahi": 1795,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/599",
        "1/20"
      ],
      "eta": "13121465138376687752826145747063307543699415236659/17062930129357831591556690818929044071068093853040",
      "kind": "correlated_interval"
    },
    {
      "k": 1798,
      "alo": 107,
      "ahi": 1796,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1798",
        "1/20"
      ],
      "eta": "95159256945555542351190581629781884457714939288615/123745721775508739459029688022534841683548855346846",
      "kind": "correlated_interval"
    },
    {
      "k": 1799,
      "alo": 107,
      "ahi": 1797,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1799",
        "1/20"
      ],
      "eta": "330917944546174438595928984267510730047788705/430335648269653689932811503955701382591741728",
      "kind": "correlated_interval"
    },
    {
      "k": 1800,
      "alo": 107,
      "ahi": 1798,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/600",
        "1/20"
      ],
      "eta": "67749079887336087469338984015472244350873/88104531682960406739825488053369106177952",
      "kind": "correlated_interval"
    },
    {
      "k": 1801,
      "alo": 107,
      "ahi": 1799,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1801",
        "1/20"
      ],
      "eta": "194481938142804532418560695130666800114528332051/252919284724572854604045678375824306962222560000",
      "kind": "correlated_interval"
    },
    {
      "k": 1802,
      "alo": 107,
      "ahi": 1800,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1802",
        "1/20"
      ],
      "eta": "4407487347578922179940836585057624830025649952828591/5731938947751505234594319794858089083411091193987210",
      "kind": "correlated_interval"
    },
    {
      "k": 1803,
      "alo": 107,
      "ahi": 1801,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/601",
        "1/20"
      ],
      "eta": "24663012500161542583527912006439378438488356382211/32074832775766945916981281893714303416803999903464",
      "kind": "correlated_interval"
    },
    {
      "k": 1804,
      "alo": 107,
      "ahi": 1802,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1804",
        "1/20"
      ],
      "eta": "87161980640554731593517395567579267478777369973/113358254433689618901411166431884353278837489564",
      "kind": "correlated_interval"
    },
    {
      "k": 1805,
      "alo": 107,
      "ahi": 1803,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1805",
        "1/20"
      ],
      "eta": "163770571510777292616053145177486874158495429917/212995138402844917748724164337281521200293382320",
      "kind": "correlated_interval"
    },
    {
      "k": 1806,
      "alo": 107,
      "ahi": 1804,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/602",
        "1/20"
      ],
      "eta": "7218342498742812609957152173424456582014031027/9388129323119520260577863268754340931870420750",
      "kind": "correlated_interval"
    },
    {
      "k": 1807,
      "alo": 107,
      "ahi": 1805,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1807",
        "1/20"
      ],
      "eta": "63456936451009153673616285985145652425397223757453/82533149482165629443082421990953188563340249461680",
      "kind": "correlated_interval"
    },
    {
      "k": 1808,
      "alo": 107,
      "ahi": 1806,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1808",
        "1/20"
      ],
      "eta": "28761435349159518880652804506065911150260874976031/37408267581202086799732200627814835913885115118392",
      "kind": "correlated_interval"
    },
    {
      "k": 1809,
      "alo": 107,
      "ahi": 1807,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/603",
        "1/20"
      ],
      "eta": "572219618085245511785432473296578229963862367791/744264822064334690812491730366697465732120477184",
      "kind": "correlated_interval"
    },
    {
      "k": 1810,
      "alo": 107,
      "ahi": 1808,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1810",
        "1/20"
      ],
      "eta": "829928624221234576307928484156676334832345168967/1079476488455243069374786736492284613076904541970",
      "kind": "correlated_interval"
    },
    {
      "k": 1811,
      "alo": 107,
      "ahi": 1809,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1811",
        "1/20"
      ],
      "eta": "47019398124184101922927778713434873828417925639549/61158551368658713525576634527659497755967056513000",
      "kind": "correlated_interval"
    },
    {
      "k": 1812,
      "alo": 107,
      "ahi": 1810,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/604",
        "1/20"
      ],
      "eta": "131548726659288508548483095138085342695216257500881/171109624825991300241669835257675003766546251409860",
      "kind": "correlated_interval"
    },
    {
      "k": 1813,
      "alo": 107,
      "ahi": 1811,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1813",
        "1/20"
      ],
      "eta": "180264282327375939815014409025449433500724341869/234479633222317590755609067196663643043110947152",
      "kind": "correlated_interval"
    },
    {
      "k": 1814,
      "alo": 107,
      "ahi": 1812,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1814",
        "1/20"
      ],
      "eta": "192162297162300749382035980024454760075219515389459/249960429103227163056516575887834472733340054360294",
      "kind": "correlated_interval"
    },
    {
      "k": 1815,
      "alo": 107,
      "ahi": 1813,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/605",
        "1/20"
      ],
      "eta": "4480138044442146230001676089899994735733498021/5827765914736525318295648966074181990762350560",
      "kind": "correlated_interval"
    },
    {
      "k": 1816,
      "alo": 107,
      "ahi": 1814,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1816",
        "1/20"
      ],
      "eta": "61531177613889659630053853189991135338899643677/80041190437277369642651623211969724096981636000",
      "kind": "correlated_interval"
    },
    {
      "k": 1817,
      "alo": 107,
      "ahi": 1815,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1817",
        "1/20"
      ],
      "eta": "1227054838390133723970268122849848761243528750845379/1596209457071673251640191503503697454203332029578240",
      "kind": "correlated_interval"
    },
    {
      "k": 1818,
      "alo": 107,
      "ahi": 1816,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/606",
        "1/20"
      ],
      "eta": "1927251751543803335489410811682497893603582947203/2507101618508021920857555958882365801738568848498",
      "kind": "correlated_interval"
    },
    {
      "k": 1819,
      "alo": 108,
      "ahi": 1817,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1819",
        "1/20"
      ],
      "eta": "79368890168580328891412871906243788107255237/103143883928977104204096138779022864942662364",
      "kind": "correlated_interval"
    },
    {
      "k": 1820,
      "alo": 108,
      "ahi": 1818,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1820",
        "1/20"
      ],
      "eta": "573639692018266577790610517273065611135123451733/745487303574635730808138235082505109628201269260",
      "kind": "correlated_interval"
    },
    {
      "k": 1821,
      "alo": 108,
      "ahi": 1819,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/607",
        "1/20"
      ],
      "eta": "263294920429245894314832451610600848853598197713/342177467382512377202382165123108666532940628000",
      "kind": "correlated_interval"
    },
    {
      "k": 1822,
      "alo": 108,
      "ahi": 1820,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1822",
        "1/20"
      ],
      "eta": "37714183590207271611902243724133149218152997956493/49014151956684334389512508237187697560852134040608",
      "kind": "correlated_interval"
    },
    {
      "k": 1823,
      "alo": 108,
      "ahi": 1821,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1823",
        "1/20"
      ],
      "eta": "16024392741877324036097782758917744505054842602181/20826016265581416395550481311689802216262411920796",
      "kind": "correlated_interval"
    },
    {
      "k": 1824,
      "alo": 108,
      "ahi": 1822,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/608",
        "1/20"
      ],
      "eta": "286913144068454578035177250007781979324664427367/372891851892815588432135922090315140157047213976",
      "kind": "correlated_interval"
    },
    {
      "k": 1825,
      "alo": 108,
      "ahi": 1823,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1825",
        "1/20"
      ],
      "eta": "2027800773070003907792478614110587381611051/2635515321491164311848548126174150987776000",
      "kind": "correlated_interval"
    },
    {
      "k": 1826,
      "alo": 108,
      "ahi": 1824,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1826",
        "1/20"
      ],
      "eta": "1676295777663756482785704228361213047332838554861/2178706403299739653872354035256704393622971752000",
      "kind": "correlated_interval"
    },
    {
      "k": 1827,
      "alo": 108,
      "ahi": 1825,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/609",
        "1/20"
      ],
      "eta": "1570173817495853442026176601815351650230050670039/2040814698003179870162549130106088296468167654228",
      "kind": "correlated_interval"
    },
    {
      "k": 1828,
      "alo": 108,
      "ahi": 1826,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1828",
        "1/20"
      ],
      "eta": "2186580091548534204136010972950351766480426141515/2842032244555346435414353370077980278557606326684",
      "kind": "correlated_interval"
    },
    {
      "k": 1829,
      "alo": 108,
      "ahi": 1827,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1829",
        "1/20"
      ],
      "eta": "1672263304717349816923033999823730437653328739371/2173581986736289216105058137580657172628625171776",
      "kind": "correlated_interval"
    },
    {
      "k": 1830,
      "alo": 108,
      "ahi": 1828,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/610",
        "1/20"
      ],
      "eta": "2874317000361153577952717208841965359118152338429/3736059384592711236766252551157149071272003036080",
      "kind": "correlated_interval"
    },
    {
      "k": 1831,
      "alo": 108,
      "ahi": 1829,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1831",
        "1/20"
      ],
      "eta": "62820561613066948898248413039671694642383003279/81656102796310211790171542801046398142510208500",
      "kind": "correlated_interval"
    },
    {
      "k": 1832,
      "alo": 108,
      "ahi": 1830,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1832",
        "1/20"
      ],
      "eta": "273315026277006024919404161628409164937232027035025/355269606822499653369255155284551499200943821482704",
      "kind": "correlated_interval"
    },
    {
      "k": 1833,
      "alo": 108,
      "ahi": 1831,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/611",
        "1/20"
      ],
      "eta": "1911513158961167579202730898973496482558498861341/2484731907601809467129519707544881703968698261504",
      "kind": "correlated_interval"
    },
    {
      "k": 1834,
      "alo": 108,
      "ahi": 1832,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1834",
        "1/20"
      ],
      "eta": "1173390510916352798162733479475026480214218557705/1525290274715536019225048088784913864813969853264",
      "kind": "correlated_interval"
    },
    {
      "k": 1835,
      "alo": 108,
      "ahi": 1833,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1835",
        "1/20"
      ],
      "eta": "279181942829572130545725382081259805470896903961/362915005194060670253024973315971608086207870220",
      "kind": "correlated_interval"
    },
    {
      "k": 1836,
      "alo": 108,
      "ahi": 1834,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/612",
        "1/20"
      ],
      "eta": "2205202163117850150277378050392371113023994278213/2866643363699650561254068333728650526078151461500",
      "kind": "correlated_interval"
    },
    {
      "k": 1837,
      "alo": 108,
      "ahi": 1835,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1837",
        "1/20"
      ],
      "eta": "505754144802408923744882984956813773020188799/657464562945229328775114246391610556664220232",
      "kind": "correlated_interval"
    },
    {
      "k": 1838,
      "alo": 108,
      "ahi": 1836,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1838",
        "1/20"
      ],
      "eta": "359489375338249546981446008836666588668991975819/467333148237699439520790920031215527256145521408",
      "kind": "correlated_interval"
    },
    {
      "k": 1839,
      "alo": 108,
      "ahi": 1837,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/613",
        "1/20"
      ],
      "eta": "1196606005752713707338935537321840113745686414033/1555604964567005977545528314674792346330829780972",
      "kind": "correlated_interval"
    },
    {
      "k": 1840,
      "alo": 108,
      "ahi": 1838,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1840",
        "1/20"
      ],
      "eta": "42847280957742488516010392644361839012518984197/55703054485309619698523840296549791966632000040",
      "kind": "correlated_interval"
    },
    {
      "k": 1841,
      "alo": 108,
      "ahi": 1839,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1841",
        "1/20"
      ],
      "eta": "520118109631265161873750508354811181497168355837/676184646896485923740337392198551814293996544000",
      "kind": "correlated_interval"
    },
    {
      "k": 1842,
      "alo": 108,
      "ahi": 1840,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/614",
        "1/20"
      ],
      "eta": "43455778629929176768629470943999057634831000394447/56496096163382421639965343772288294681866729216608",
      "kind": "correlated_interval"
    },
    {
      "k": 1843,
      "alo": 108,
      "ahi": 1841,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1843",
        "1/20"
      ],
      "eta": "1367594072030391162993749195399046602814920658277/1778016032472937680903304076813517058077603196476",
      "kind": "correlated_interval"
    },
    {
      "k": 1844,
      "alo": 108,
      "ahi": 1842,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1844",
        "1/20"
      ],
      "eta": "6262898174034760613704377064916630945649627405947/8142567353314652679515775766537102030412645070124",
      "kind": "correlated_interval"
    },
    {
      "k": 1845,
      "alo": 108,
      "ahi": 1843,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/615",
        "1/20"
      ],
      "eta": "24965718147264969545831050509877396180611539383/32459184480622781576951720299875328213213229760",
      "kind": "correlated_interval"
    },
    {
      "k": 1846,
      "alo": 108,
      "ahi": 1844,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1846",
        "1/20"
      ],
      "eta": "993261775771423724986837699878629047163284761133/1291411894337895549194960216512450819244529258000",
      "kind": "correlated_interval"
    },
    {
      "k": 1847,
      "alo": 108,
      "ahi": 1845,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1847",
        "1/20"
      ],
      "eta": "66864367277489635318276529397204169859868449821/86936730570044914581972494185767348365720745116",
      "kind": "correlated_interval"
    },
    {
      "k": 1848,
      "alo": 108,
      "ahi": 1846,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/616",
        "1/20"
      ],
      "eta": "14570188644672769639808173913731992875427157025471/18944416370454935861812479100243783693652398214016",
      "kind": "correlated_interval"
    },
    {
      "k": 1849,
      "alo": 108,
      "ahi": 1847,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1849",
        "1/20"
      ],
      "eta": "28530571938901082948163419926639264666429306163/37096591786500843026080761490765563938667393024",
      "kind": "correlated_interval"
    },
    {
      "k": 1850,
      "alo": 108,
      "ahi": 1848,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1850",
        "1/20"
      ],
      "eta": "79436906041603208387452777231741598640666396713/103288820485888435910535191495002337486355300400",
      "kind": "correlated_interval"
    },
    {
      "k": 1851,
      "alo": 108,
      "ahi": 1849,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/617",
        "1/20"
      ],
      "eta": "34720528550357667744888455843187684237589467973/45146571591670999513202092441225295271877777500",
      "kind": "correlated_interval"
    },
    {
      "k": 1852,
      "alo": 108,
      "ahi": 1850,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1852",
        "1/20"
      ],
      "eta": "23309873269463295167952168720030757430562510848317/30309990307604960006824520138878929625117256333004",
      "kind": "correlated_interval"
    },
    {
      "k": 1853,
      "alo": 108,
      "ahi": 1851,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1853",
        "1/20"
      ],
      "eta": "2672154068119119040530802074635970923728781965/3474679911413625187990125078746522908631171168",
      "kind": "correlated_interval"
    },
    {
      "k": 1854,
      "alo": 109,
      "ahi": 1852,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/618",
        "1/20"
      ],
      "eta": "3983044188426455337656674222899652377532195407/5174142082766516069974269050112816152534083870",
      "kind": "correlated_interval"
    },
    {
      "k": 1855,
      "alo": 109,
      "ahi": 1853,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1855",
        "1/20"
      ],
      "eta": "4084707657023094244616882692052274179026551893/5306301455087894726613045198784502275794294120",
      "kind": "correlated_interval"
    },
    {
      "k": 1856,
      "alo": 109,
      "ahi": 1854,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1856",
        "1/20"
      ],
      "eta": "2024554988389029914496543930001283792695391887337/2630075504303923311682955918531317157674219106500",
      "kind": "correlated_interval"
    },
    {
      "k": 1857,
      "alo": 109,
      "ahi": 1855,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/619",
        "1/20"
      ],
      "eta": "12081536882983156172003206714741142102792370893497/15695259827263215794307858520268205034128881377280",
      "kind": "correlated_interval"
    },
    {
      "k": 1858,
      "alo": 109,
      "ahi": 1856,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1858",
        "1/20"
      ],
      "eta": "4268861701351563740593831896068243641359018355963/5545824003898923649961284905566784216969420516730",
      "kind": "correlated_interval"
    },
    {
      "k": 1859,
      "alo": 109,
      "ahi": 1857,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1859",
        "1/20"
      ],
      "eta": "30071920152692730593780631873546086437727428798207/39068147287594321566309397278944419932902705229920",
      "kind": "correlated_interval"
    },
    {
      "k": 1860,
      "alo": 109,
      "ahi": 1858,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/620",
        "1/20"
      ],
      "eta": "29609619990679358225378212291017618130502880559/38468223940137837948689735517962925660013903360",
      "kind": "correlated_interval"
    },
    {
      "k": 1861,
      "alo": 109,
      "ahi": 1859,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1861",
        "1/20"
      ],
      "eta": "7454229018029874094456754269886549751317533984819/9684554889081992369307675074940895847683018926000",
      "kind": "correlated_interval"
    },
    {
      "k": 1862,
      "alo": 109,
      "ahi": 1860,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1862",
        "1/20"
      ],
      "eta": "38604280359922165408294328885810012582014411078135/50155667228836807815536269558888762747820652594614",
      "kind": "correlated_interval"
    },
    {
      "k": 1863,
      "alo": 109,
      "ahi": 1861,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/621",
        "1/20"
      ],
      "eta": "828824941783102748992327802682610044131925020269/1076849392606182370086238778950667150862776258040",
      "kind": "correlated_interval"
    },
    {
      "k": 1864,
      "alo": 109,
      "ahi": 1862,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1864",
        "1/20"
      ],
      "eta": "19029294686966682957989124258511781833811007204341/24724210818076749956776273116830311144488269301360",
      "kind": "correlated_interval"
    },
    {
      "k": 1865,
      "alo": 109,
      "ahi": 1863,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1865",
        "1/20"
      ],
      "eta": "29045910575417412256409367879823246256326823957/37739167846779490257998083259786448530533131520",
      "kind": "correlated_interval"
    },
    {
      "k": 1866,
      "alo": 109,
      "ahi": 1864,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/622",
        "1/20"
      ],
      "eta": "10291214752780521450811292524692735845418381913987/13371543100877939303586171625608164019346256663250",
      "kind": "correlated_interval"
    },
    {
      "k": 1867,
      "alo": 109,
      "ahi": 1865,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1867",
        "1/20"
      ],
      "eta": "12953789813616065184684934659007470967924941053393/16831362901830120458288439835005249498360795296880",
      "kind": "correlated_interval"
    },
    {
      "k": 1868,
      "alo": 109,
      "ahi": 1866,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1868",
        "1/20"
      ],
      "eta": "440239701110872399775718975032229462096064768802467/572030492634479770978882002668165264626753547854370",
      "kind": "correlated_interval"
    },
    {
      "k": 1869,
      "alo": 109,
      "ahi": 1867,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/623",
        "1/20"
      ],
      "eta": "5629315837824333963807914586593097491665532791133/7314642657397483659363211341197084436342126208880",
      "kind": "correlated_interval"
    },
    {
      "k": 1870,
      "alo": 109,
      "ahi": 1868,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1870",
        "1/20"
      ],
      "eta": "1215073950478311136499146101228437793895701349/1578874894320792277118819072789420538219609210",
      "kind": "correlated_interval"
    },
    {
      "k": 1871,
      "alo": 109,
      "ahi": 1869,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1871",
        "1/20"
      ],
      "eta": "35960464541703720309760666870764179299158523298117/46728065187096726239438426030544488797729413301000",
      "kind": "correlated_interval"
    },
    {
      "k": 1872,
      "alo": 109,
      "ahi": 1870,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/624",
        "1/20"
      ],
      "eta": "3352846693179568631406230247801563509081127782369/4356860807779471255080423654608854874549911072520",
      "kind": "correlated_interval"
    },
    {
      "k": 1873,
      "alo": 109,
      "ahi": 1871,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1873",
        "1/20"
      ],
      "eta": "202570174833718611051063337001127101449834944490847/263234593673042560715774927405489275919296195960320",
      "kind": "correlated_interval"
    },
    {
      "k": 1874,
      "alo": 109,
      "ahi": 1872,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1874",
        "1/20"
      ],
      "eta": "11749163377165520297543001721037317699551048578449/15267989751666709670579272847675674351363257560990",
      "kind": "correlated_interval"
    },
    {
      "k": 1875,
      "alo": 109,
      "ahi": 1873,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/625",
        "1/20"
      ],
      "eta": "7010847487698808371662924717319257562746103/9110723793394766481171405458243358226376000",
      "kind": "correlated_interval"
    },
    {
      "k": 1876,
      "alo": 109,
      "ahi": 1874,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1876",
        "1/20"
      ],
      "eta": "7878948680757666128298060043027203190925981977/10239012266744513767178826833678781196828125000",
      "kind": "correlated_interval"
    },
    {
      "k": 1877,
      "alo": 109,
      "ahi": 1875,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1877",
        "1/20"
      ],
      "eta": "19729707669180368662592045081698162673971750566917/25639990483011882623569834438823778232389486033040",
      "kind": "correlated_interval"
    },
    {
      "k": 1878,
      "alo": 109,
      "ahi": 1876,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/626",
        "1/20"
      ],
      "eta": "838811375058541145968616759657688108391943344281793/1090106489309207986735682383750403981734115300845930",
      "kind": "correlated_interval"
    },
    {
      "k": 1879,
      "alo": 109,
      "ahi": 1877,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1879",
        "1/20"
      ],
      "eta": "1319730699700520312655598954442890073919635489227/1715131110213728070055235785416939717653256025320",
      "kind": "correlated_interval"
    },
    {
      "k": 1880,
      "alo": 109,
      "ahi": 1878,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1880",
        "1/20"
      ],
      "eta": "306173209285743758473321079538114726834191739499/397911572492601159158113854316753461895738201760",
      "kind": "correlated_interval"
    },
    {
      "k": 1881,
      "alo": 109,
      "ahi": 1879,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/627",
        "1/20"
      ],
      "eta": "259506685022213976062435290383558744470133272067/337268125438027047251950042807462302678077824000",
      "kind": "correlated_interval"
    },
    {
      "k": 1882,
      "alo": 109,
      "ahi": 1880,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1882",
        "1/20"
      ],
      "eta": "9076848823177736501430355781239118709269448259951/11796935458951095022244139103833147948746598195690",
      "kind": "correlated_interval"
    },
    {
      "k": 1883,
      "alo": 109,
      "ahi": 1881,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1883",
        "1/20"
      ],
      "eta": "279085850468760034012421277041018294042254609373269/362726478027340640807139663541399417134435138860240",
      "kind": "correlated_interval"
    },
    {
      "k": 1884,
      "alo": 109,
      "ahi": 1882,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/628",
        "1/20"
      ],
      "eta": "95863118282915849719034412817009390662700406708/124594915182893719050215554234828504378671232855",
      "kind": "correlated_interval"
    },
    {
      "k": 1885,
      "alo": 109,
      "ahi": 1883,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1885",
        "1/20"
      ],
      "eta": "181977158923248523835753319855846158946042049/236522772374860454706484142843357630951640560",
      "kind": "correlated_interval"
    },
    {
      "k": 1886,
      "alo": 109,
      "ahi": 1884,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1886",
        "1/20"
      ],
      "eta": "319102530154636074652162125611724313008110402810329/414756908617952575128785162687541851990940433087250",
      "kind": "correlated_interval"
    },
    {
      "k": 1887,
      "alo": 109,
      "ahi": 1885,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/629",
        "1/20"
      ],
      "eta": "4462580482210620051079390715612144369342406913907/5800383794611577108637460279035953809762859653784",
      "kind": "correlated_interval"
    },
    {
      "k": 1888,
      "alo": 109,
      "ahi": 1886,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1888",
        "1/20"
      ],
      "eta": "28083602212895015755867251331900767480735123340679/36503184769076866749085177454235438093195891047640",
      "kind": "correlated_interval"
    },
    {
      "k": 1889,
      "alo": 110,
      "ahi": 1887,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1889",
        "1/20"
      ],
      "eta": "101893069337873967566285222707340139828005086537763/132312930895671948402691724357692451937453834936320",
      "kind": "correlated_interval"
    },
    {
      "k": 1890,
      "alo": 110,
      "ahi": 1888,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/630",
        "1/20"
      ],
      "eta": "220579711395997380803508314559378336204955635/286438085143933334344393922439340990554465856",
      "kind": "correlated_interval"
    },
    {
      "k": 1891,
      "alo": 110,
      "ahi": 1889,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1891",
        "1/20"
      ],
      "eta": "4591210140392420455585802905928276634248492042/5962108951805770310489311455842908105242914625",
      "kind": "correlated_interval"
    },
    {
      "k": 1892,
      "alo": 110,
      "ahi": 1890,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1892",
        "1/20"
      ],
      "eta": "4160541396150490387361155567786489426261819429828097/5402939580956966898634589271364057360505195835785060",
      "kind": "correlated_interval"
    },
    {
      "k": 1893,
      "alo": 110,
      "ahi": 1891,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/631",
        "1/20"
      ],
      "eta": "480851062435393419070385905518107639898949912979/624450987635660014577750387512909132361717710080",
      "kind": "correlated_interval"
    },
    {
      "k": 1894,
      "alo": 110,
      "ahi": 1892,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1894",
        "1/20"
      ],
      "eta": "187466193708456847032786431019324451458499399008871/243454742353183438444566349653441152981241444501240",
      "kind": "correlated_interval"
    },
    {
      "k": 1895,
      "alo": 110,
      "ahi": 1893,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1895",
        "1/20"
      ],
      "eta": "10617467904895166930538074337371074479274943972/13788712651485134626943385802191336289806622547",
      "kind": "correlated_interval"
    },
    {
      "k": 1896,
      "alo": 110,
      "ahi": 1894,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/632",
        "1/20"
      ],
      "eta": "126701301641074682937550715587632784194259992771/164547510168825018840660859558436226564069398000",
      "kind": "correlated_interval"
    },
    {
      "k": 1897,
      "alo": 110,
      "ahi": 1895,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1897",
        "1/20"
      ],
      "eta": "21410349948506519383790638935440644152663665487/27806188706376609333733818606549602924899727360",
      "kind": "correlated_interval"
    },
    {
      "k": 1898,
      "alo": 110,
      "ahi": 1896,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1898",
        "1/20"
      ],
      "eta": "8670177291409601061819684187468557611966629248025801/11260382068066931669551597524265419639381156708958720",
      "kind": "correlated_interval"
    },
    {
      "k": 1899,
      "alo": 110,
      "ahi": 1897,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/633",
        "1/20"
      ],
      "eta": "202075405028465148390873696352516444664910476182/262449676443623060739900830595005647818219328305",
      "kind": "correlated_interval"
    },
    {
      "k": 1900,
      "alo": 110,
      "ahi": 1898,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1900",
        "1/20"
      ],
      "eta": "6250321249462887155975560968899385692903318479/8117874739472999432427509319864561594435660900",
      "kind": "correlated_interval"
    },
    {
      "k": 1901,
      "alo": 110,
      "ahi": 1899,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1901",
        "1/20"
      ],
      "eta": "1863105211676430663810146616625758823126178041/2419829666196911132987460733070214432924400000",
      "kind": "correlated_interval"
    },
    {
      "k": 1902,
      "alo": 110,
      "ahi": 1900,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/634",
        "1/20"
      ],
      "eta": "990040687615162452448248459371513494320074533570271/1285901953323830441854909629017975152594106961226680",
      "kind": "correlated_interval"
    },
    {
      "k": 1903,
      "alo": 110,
      "ahi": 1901,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1903",
        "1/20"
      ],
      "eta": "7787643892308571669145073606228844200592621694878/10115055759873404002547471198834959175891821110885",
      "kind": "correlated_interval"
    },
    {
      "k": 1904,
      "alo": 110,
      "ahi": 1902,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1904",
        "1/20"
      ],
      "eta": "182235211989439813626255050867095996269921587/236701965737226696140292874755897628376099480",
      "kind": "correlated_interval"
    },
    {
      "k": 1905,
      "alo": 110,
      "ahi": 1903,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/635",
        "1/20"
      ],
      "eta": "6736683874500874292991874635754485489645792553/8750303065677168153276392574469326574472882176",
      "kind": "correlated_interval"
    },
    {
      "k": 1906,
      "alo": 110,
      "ahi": 1904,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1906",
        "1/20"
      ],
      "eta": "28558863455729358326516910842249909489719504501/37095838552935688514132376369739433268004976000",
      "kind": "correlated_interval"
    },
    {
      "k": 1907,
      "alo": 110,
      "ahi": 1905,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1907",
        "1/20"
      ],
      "eta": "144050625784648015575182789074205528000670338857666/187114203478325504953433073880073884865369348749705",
      "kind": "correlated_interval"
    },
    {
      "k": 1908,
      "alo": 110,
      "ahi": 1906,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/636",
        "1/20"
      ],
      "eta": "171892386316721165102007192848110810339362699948559/223282952996698453959834643883459289115845875225580",
      "kind": "correlated_interval"
    },
    {
      "k": 1909,
      "alo": 110,
      "ahi": 1907,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1909",
        "1/20"
      ],
      "eta": "12979908758901699117090669506543558937387582819743/16860788239832257341100883484728431310630947269120",
      "kind": "correlated_interval"
    },
    {
      "k": 1910,
      "alo": 110,
      "ahi": 1908,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1910",
        "1/20"
      ],
      "eta": "3010969176434477371049165118536255754288718396583/3911288393558477390640753309514569175224002578232",
      "kind": "correlated_interval"
    },
    {
      "k": 1911,
      "alo": 110,
      "ahi": 1909,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/637",
        "1/20"
      ],
      "eta": "13426054808940295819799120625582949487227751/17440913497478856898687392616102617592946175",
      "kind": "correlated_interval"
    },
    {
      "k": 1912,
      "alo": 110,
      "ahi": 1910,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1912",
        "1/20"
      ],
      "eta": "264943705867102301355003123936529241935973779636019/344176876688164420596458356465587901283469153793920",
      "kind": "correlated_interval"
    },
    {
      "k": 1913,
      "alo": 110,
      "ahi": 1911,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1913",
        "1/20"
      ],
      "eta": "600183026055432121395032278821195804176411285296351/779684766428845653740587224640994399052823508024320",
      "kind": "correlated_interval"
    },
    {
      "k": 1914,
      "alo": 110,
      "ahi": 1912,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/638",
        "1/20"
      ],
      "eta": "71616975028431148085826146759978029085924022168119/93037612801350707279336890813119868912539303156160",
      "kind": "correlated_interval"
    },
    {
      "k": 1915,
      "alo": 110,
      "ahi": 1913,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1915",
        "1/20"
      ],
      "eta": "513708949365787129969779467239227325423190/667370414219299480234620076963073477371061",
      "kind": "correlated_interval"
    },
    {
      "k": 1916,
      "alo": 110,
      "ahi": 1914,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1916",
        "1/20"
      ],
      "eta": "82528438630883542051223743622192713770544442401/107216263252194622546769630189746113808370231500",
      "kind": "correlated_interval"
    },
    {
      "k": 1917,
      "alo": 110,
      "ahi": 1915,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/639",
        "1/20"
      ],
      "eta": "7613313327764406020345094398580116154838998300739/9890948708023225323632716986232555222394524302720",
      "kind": "correlated_interval"
    },
    {
      "k": 1918,
      "alo": 110,
      "ahi": 1916,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1918",
        "1/20"
      ],
      "eta": "22525790798228482010093296000493190115979447356231/29265199425836034270626720216164760359110329640120",
      "kind": "correlated_interval"
    },
    {
      "k": 1919,
      "alo": 110,
      "ahi": 1917,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1919",
        "1/20"
      ],
      "eta": "15627052336836206165980653467287112591249427192298/20302788537263226531822310506349160352401554666495",
      "kind": "correlated_interval"
    },
    {
      "k": 1920,
      "alo": 110,
      "ahi": 1918,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/640",
        "1/20"
      ],
      "eta": "588840686926262063277359661885244622508513641/765039054517464105730757098895383456674439536",
      "kind": "correlated_interval"
    },
    {
      "k": 1921,
      "alo": 110,
      "ahi": 1919,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1921",
        "1/20"
      ],
      "eta": "112638476891047573831749837528528514523963294567/146345618044225965220092212791409254381142016000",
      "kind": "correlated_interval"
    },
    {
      "k": 1922,
      "alo": 110,
      "ahi": 1920,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1922",
        "1/20"
      ],
      "eta": "10206177455080347709848412219141998742561919586238429/13260601227607222791163446955876670656390003976173120",
      "kind": "correlated_interval"
    },
    {
      "k": 1923,
      "alo": 110,
      "ahi": 1921,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/641",
        "1/20"
      ],
      "eta": "312966672820786067761591097818285658545373806818/406635533880007434581189887900162104216183076085",
      "kind": "correlated_interval"
    },
    {
      "k": 1924,
      "alo": 110,
      "ahi": 1922,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1924",
        "1/20"
      ],
      "eta": "207105073570350471241956074205768181445125604679/269094668831965989846580186617454861230495594460",
      "kind": "correlated_interval"
    },
    {
      "k": 1925,
      "alo": 111,
      "ahi": 1923,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1925",
        "1/20"
      ],
      "eta": "497280010719742809441725946202630189350047/645512567443188831935503747558465534634800",
      "kind": "correlated_interval"
    },
    {
      "k": 1926,
      "alo": 111,
      "ahi": 1924,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/642",
        "1/20"
      ],
      "eta": "799610965053101279591596819800409433547099959867/1037982014283073164678924321969329896137201963750",
      "kind": "correlated_interval"
    },
    {
      "k": 1927,
      "alo": 111,
      "ahi": 1925,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1927",
        "1/20"
      ],
      "eta": "4891592719210594419840332843342423809262708965439/6349927288095892746071957455694158941952276253904",
      "kind": "correlated_interval"
    },
    {
      "k": 1928,
      "alo": 111,
      "ahi": 1926,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1928",
        "1/20"
      ],
      "eta": "664826825830664292403577243357765244641022346791367/863046826359309403727486467956105946568198771029520",
      "kind": "correlated_interval"
    },
    {
      "k": 1929,
      "alo": 111,
      "ahi": 1927,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/643",
        "1/20"
      ],
      "eta": "35696877552831211961036387413389371104072743860761/46340786941862356631796137869114052313352413606144",
      "kind": "correlated_interval"
    },
    {
      "k": 1930,
      "alo": 111,
      "ahi": 1928,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1930",
        "1/20"
      ],
      "eta": "525839108645962700028784057631251726729526263/682642614169012846174559763244689371412066954",
      "kind": "correlated_interval"
    },
    {
      "k": 1931,
      "alo": 111,
      "ahi": 1929,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1931",
        "1/20"
      ],
      "eta": "108540768956054059952680793335967498724803921514079/140909648611829021365139155980174819523337250347000",
      "kind": "correlated_interval"
    },
    {
      "k": 1932,
      "alo": 111,
      "ahi": 1930,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/644",
        "1/20"
      ],
      "eta": "9315177057487743556088296288867650680618914255/12093340049771062702403179748724589981635623844",
      "kind": "correlated_interval"
    },
    {
      "k": 1933,
      "alo": 111,
      "ahi": 1931,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1933",
        "1/20"
      ],
      "eta": "27507480591067590298727899999942642888272356563/35711925459512959818184048251667860910831033680",
      "kind": "correlated_interval"
    },
    {
      "k": 1934,
      "alo": 111,
      "ahi": 1932,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1934",
        "1/20"
      ],
      "eta": "23315788839214154064133973095858719836629316561893/30270518001696784196853819720334624719618988273634",
      "kind": "correlated_interval"
    },
    {
      "k": 1935,
      "alo": 111,
      "ahi": 1933,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/645",
        "1/20"
      ],
      "eta": "148660777348938558780869431383199081311762328187/193007157466308344957862728126416737511203741696",
      "kind": "correlated_interval"
    },
    {
      "k": 1936,
      "alo": 111,
      "ahi": 1934,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1936",
        "1/20"
      ],
      "eta": "13675170685905406362766844033725900324232620657/17754851101183547449138158836942796223549557000",
      "kind": "correlated_interval"
    },
    {
      "k": 1937,
      "alo": 111,
      "ahi": 1935,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1937",
        "1/20"
      ],
      "eta": "565003386456404708630475736448831684031012895069523/733571720955073904186030681968464461830709614392832",
      "kind": "correlated_interval"
    },
    {
      "k": 1938,
      "alo": 111,
      "ahi": 1936,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/646",
        "1/20"
      ],
      "eta": "3792007947421523559770343042440944464928016699806609/4923432726749142541272545421681164521798999297514190",
      "kind": "correlated_interval"
    },
    {
      "k": 1939,
      "alo": 111,
      "ahi": 1937,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1939",
        "1/20"
      ],
      "eta": "506223720800757167717658919943721213592625765/657277079372175546257832700637677373253662712",
      "kind": "correlated_interval"
    },
    {
      "k": 1940,
      "alo": 111,
      "ahi": 1938,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1940",
        "1/20"
      ],
      "eta": "131764025015685359547810754224494623756422654893/171084263178773405744910903829931775762370626628",
      "kind": "correlated_interval"
    },
    {
      "k": 1941,
      "alo": 111,
      "ahi": 1939,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/647",
        "1/20"
      ],
      "eta": "12896366436116763713074276045402171235049625859539/16745101260011431649627390544914900068294494606000",
      "kind": "correlated_interval"
    },
    {
      "k": 1942,
      "alo": 111,
      "ahi": 1940,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1942",
        "1/20"
      ],
      "eta": "86552493478429587197187263712033411922323121674497/112384699290213054889565561744207934266340298522914",
      "kind": "correlated_interval"
    },
    {
      "k": 1943,
      "alo": 111,
      "ahi": 1941,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1943",
        "1/20"
      ],
      "eta": "183795709218501340017089432004377945585690954544853/238654787402297782125378059312889623956836857536880",
      "kind": "correlated_interval"
    },
    {
      "k": 1944,
      "alo": 111,
      "ahi": 1942,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/648",
        "1/20"
      ],
      "eta": "9868124031321355523719876668767887835485293185717/12813758896818952813718555990164802101505978270304",
      "kind": "correlated_interval"
    },
    {
      "k": 1945,
      "alo": 111,
      "ahi": 1943,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1945",
        "1/20"
      ],
      "eta": "35321658401124030652777018134214173618786901277/45865928424910697908343902332424025491109557248",
      "kind": "correlated_interval"
    },
    {
      "k": 1946,
      "alo": 111,
      "ahi": 1944,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1946",
        "1/20"
      ],
      "eta": "9796621037152561145493549273768825626285757237739/12721331025209916713528076332443645457672951779250",
      "kind": "correlated_interval"
    },
    {
      "k": 1947,
      "alo": 111,
      "ahi": 1945,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/649",
        "1/20"
      ],
      "eta": "28764654272274555166191555972170475579532609550699/37352745934985990721746493458790634178008070119992",
      "kind": "correlated_interval"
    },
    {
      "k": 1948,
      "alo": 111,
      "ahi": 1946,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1948",
        "1/20"
      ],
      "eta": "4170762884970221606847552706200752724916179892927/5416091512908943141209811296204313734587991244020",
      "kind": "correlated_interval"
    },
    {
      "k": 1949,
      "alo": 111,
      "ahi": 1947,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1949",
        "1/20"
      ],
      "eta": "24486465820373176033353111151411749330454108647851/31798285698650874974055493415924780873021404012816",
      "kind": "correlated_interval"
    },
    {
      "k": 1950,
      "alo": 111,
      "ahi": 1948,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/650",
        "1/20"
      ],
      "eta": "5842973689666747363989002333107751026508857593/7587848045618883253088704513694401781728177850",
      "kind": "correlated_interval"
    },
    {
      "k": 1951,
      "alo": 111,
      "ahi": 1949,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1951",
        "1/20"
      ],
      "eta": "4837160450632286591760847339058191522895329931/6281773458793815789693146294979780046309020000",
      "kind": "correlated_interval"
    },
    {
      "k": 1952,
      "alo": 111,
      "ahi": 1950,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1952",
        "1/20"
      ],
      "eta": "304934510409509169359205246074073367660419343549/396009336537630191412775111105288399627700128034",
      "kind": "correlated_interval"
    },
    {
      "k": 1953,
      "alo": 111,
      "ahi": 1951,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/651",
        "1/20"
      ],
      "eta": "1125441144044467457941766512152551630480426819951/1461600539046018871938133582679348912003039938560",
      "kind": "correlated_interval"
    },
    {
      "k": 1954,
      "alo": 111,
      "ahi": 1952,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1954",
        "1/20"
      ],
      "eta": "2678783529811073244245127251824908333454747622983/3478969116748365925619717011126875374307035859762",
      "kind": "correlated_interval"
    },
    {
      "k": 1955,
      "alo": 111,
      "ahi": 1953,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1955",
        "1/20"
      ],
      "eta": "53648806695676696630358486372027053384166210303/69675493764454061023715122561217289213835265224",
      "kind": "correlated_interval"
    },
    {
      "k": 1956,
      "alo": 111,
      "ahi": 1954,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/652",
        "1/20"
      ],
      "eta": "1858905739748293540607263397672375223099100017851/2414261898570859079957172255734885588243678995500",
      "kind": "correlated_interval"
    },
    {
      "k": 1957,
      "alo": 111,
      "ahi": 1955,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1957",
        "1/20"
      ],
      "eta": "885584989216400789501204535463303494367685453495/1150175918383877638305064475275390255227906044208",
      "kind": "correlated_interval"
    },
    {
      "k": 1958,
      "alo": 111,
      "ahi": 1956,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1958",
        "1/20"
      ],
      "eta": "684091218053809464695677647513678393182794972790173/888495104131885700438962927931901334523128138311530",
      "kind": "correlated_interval"
    },
    {
      "k": 1959,
      "alo": 111,
      "ahi": 1957,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/653",
        "1/20"
      ],
      "eta": "3634490154806422375915308867020963683266100152623/4720538118051753189348077377365872846482528972944",
      "kind": "correlated_interval"
    },
    {
      "k": 1960,
      "alo": 111,
      "ahi": 1958,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1960",
        "1/20"
      ],
      "eta": "199109997778070576329124901285305489803471241/258611632784529515370508385141224427685133008",
      "kind": "correlated_interval"
    },
    {
      "k": 1961,
      "alo": 112,
      "ahi": 1959,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1961",
        "1/20"
      ],
      "eta": "21158195322008337162986329067777364154399205987/27455678518723990575398484536416159486454464000",
      "kind": "correlated_interval"
    },
    {
      "k": 1962,
      "alo": 112,
      "ahi": 1960,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/654",
        "1/20"
      ],
      "eta": "1484280235212786341291836392736248727080964402808389/1926090524662842079609379779461132430645539333609840",
      "kind": "correlated_interval"
    },
    {
      "k": 1963,
      "alo": 112,
      "ahi": 1961,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1963",
        "1/20"
      ],
      "eta": "3112769418608811967689441234979823294936654802803/4039382325544472244159033820491574873458091222056",
      "kind": "correlated_interval"
    },
    {
      "k": 1964,
      "alo": 112,
      "ahi": 1962,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1964",
        "1/20"
      ],
      "eta": "270726969016381767064359366567477301097955550121351/351323125984639237222180725453132693241809699805492",
      "kind": "correlated_interval"
    },
    {
      "k": 1965,
      "alo": 112,
      "ahi": 1963,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/655",
        "1/20"
      ],
      "eta": "9462554757010795075692833795915273208017964137/12279786569423881187016118094631050512519243920",
      "kind": "correlated_interval"
    },
    {
      "k": 1966,
      "alo": 112,
      "ahi": 1964,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1966",
        "1/20"
      ],
      "eta": "60961591767318897022292441512038831319532157116179/79112643236721612274683324744898408886914439622000",
      "kind": "correlated_interval"
    },
    {
      "k": 1967,
      "alo": 112,
      "ahi": 1965,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1967",
        "1/20"
      ],
      "eta": "2801783567472648515459295530830027574028095939267/3636062606377017895084368466735924023367939038520",
      "kind": "correlated_interval"
    },
    {
      "k": 1968,
      "alo": 112,
      "ahi": 1966,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/656",
        "1/20"
      ],
      "eta": "41468480013665671681721997262466276359344357889/53817317366320853380218899121922078358887764232",
      "kind": "correlated_interval"
    },
    {
      "k": 1969,
      "alo": 112,
      "ahi": 1967,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1969",
        "1/20"
      ],
      "eta": "15180686066329815469529714164794536343142350935/19701644403557808096295620720369997561804320768",
      "kind": "correlated_interval"
    },
    {
      "k": 1970,
      "alo": 112,
      "ahi": 1968,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1970",
        "1/20"
      ],
      "eta": "22532841754931174195013596213885892022546924334953/29243825260233592644633226769941216607840486298080",
      "kind": "correlated_interval"
    },
    {
      "k": 1971,
      "alo": 112,
      "ahi": 1969,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/657",
        "1/20"
      ],
      "eta": "1968902271647131413740812108662847952483416781063/2555344737115248337439895134400824417990715237000",
      "kind": "correlated_interval"
    },
    {
      "k": 1972,
      "alo": 112,
      "ahi": 1970,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1972",
        "1/20"
      ],
      "eta": "337489575042559344674669253945447769430875973293/438018862984687264454949075138461912031222650580",
      "kind": "correlated_interval"
    },
    {
      "k": 1973,
      "alo": 112,
      "ahi": 1971,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1973",
        "1/20"
      ],
      "eta": "590622649559181088892326131889972041228599851451/766566172070405319273257618716463974368589721776",
      "kind": "correlated_interval"
    },
    {
      "k": 1974,
      "alo": 112,
      "ahi": 1972,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/658",
        "1/20"
      ],
      "eta": "1836028624779417757407779950546402232248166971093/2383011237213805468812994657086881596223509338624",
      "kind": "correlated_interval"
    },
    {
      "k": 1975,
      "alo": 112,
      "ahi": 1973,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1975",
        "1/20"
      ],
      "eta": "2481388021925658129724965341946804400951/3220686122883749049313115569030966520040",
      "kind": "correlated_interval"
    },
    {
      "k": 1976,
      "alo": 112,
      "ahi": 1974,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1976",
        "1/20"
      ],
      "eta": "5860010117040925551320060861885179600138325372767/7606049593367847014934307905784056411599209520000",
      "kind": "correlated_interval"
    },
    {
      "k": 1977,
      "alo": 112,
      "ahi": 1975,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/659",
        "1/20"
      ],
      "eta": "168431892361252725221176270654571305924830562763/218621147697817227253501865088215146278053665280",
      "kind": "correlated_interval"
    },
    {
      "k": 1978,
      "alo": 112,
      "ahi": 1976,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1978",
        "1/20"
      ],
      "eta": "1303790923206739115732550965394536420646727168045/1692321369087148676260276133814682165054144238352",
      "kind": "correlated_interval"
    },
    {
      "k": 1979,
      "alo": 112,
      "ahi": 1977,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1979",
        "1/20"
      ],
      "eta": "18676700530815894184890319060373975671226701686641/24242760559369645974341910219931227149584547161144",
      "kind": "correlated_interval"
    },
    {
      "k": 1980,
      "alo": 112,
      "ahi": 1978,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/660",
        "1/20"
      ],
      "eta": "1336858188299062011583193781834737257775060413931/1735298844342231092045376500819894847914891883060",
      "kind": "correlated_interval"
    },
    {
      "k": 1981,
      "alo": 112,
      "ahi": 1979,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1981",
        "1/20"
      ],
      "eta": "12515331965110861655962293129789570360748431061/16245695897145538819270794279274010395715586000",
      "kind": "correlated_interval"
    },
    {
      "k": 1982,
      "alo": 112,
      "ahi": 1980,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1982",
        "1/20"
      ],
      "eta": "310980337233014137567966573978017539529199565219899/403678735927449647924844281652807148022852631567440",
      "kind": "correlated_interval"
    },
    {
      "k": 1983,
      "alo": 112,
      "ahi": 1981,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/661",
        "1/20"
      ],
      "eta": "5325739893497625654438558150441400916780567625301/6913371273795839804324982321184984681592893332744",
      "kind": "correlated_interval"
    },
    {
      "k": 1984,
      "alo": 112,
      "ahi": 1982,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1984",
        "1/20"
      ],
      "eta": "536070555731830062622318247401961653931321994593/695887214007899847934019301006673177825013720298",
      "kind": "correlated_interval"
    },
    {
      "k": 1985,
      "alo": 112,
      "ahi": 1983,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1985",
        "1/20"
      ],
      "eta": "24281473797311666607241564814168953239525652147/31520921795753281038514965660117032004610949120",
      "kind": "correlated_interval"
    },
    {
      "k": 1986,
      "alo": 112,
      "ahi": 1984,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/662",
        "1/20"
      ],
      "eta": "69520302028215604588235105353966926347139763598929/90249014455637847526074340398329206088927024608000",
      "kind": "correlated_interval"
    },
    {
      "k": 1987,
      "alo": 112,
      "ahi": 1985,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1987",
        "1/20"
      ],
      "eta": "2877304383743443649569418226070971199986566166433/3735283465265531759032919290311019486220212311480",
      "kind": "correlated_interval"
    },
    {
      "k": 1988,
      "alo": 112,
      "ahi": 1986,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1988",
        "1/20"
      ],
      "eta": "226396736378534464351940785621103069515045914640423/293910328982813640119504660862457838342568340799756",
      "kind": "correlated_interval"
    },
    {
      "k": 1989,
      "alo": 112,
      "ahi": 1987,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/663",
        "1/20"
      ],
      "eta": "73399617859021278410307796707013172165528561/95289577935694333736140771679238112783331472",
      "kind": "correlated_interval"
    },
    {
      "k": 1990,
      "alo": 112,
      "ahi": 1988,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1990",
        "1/20"
      ],
      "eta": "951464901838423305844881689894591606146240499909/1235239819433975569237959083370215700508311313440",
      "kind": "correlated_interval"
    },
    {
      "k": 1991,
      "alo": 112,
      "ahi": 1989,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1991",
        "1/20"
      ],
      "eta": "5050316831848517824664486408134095611173724957027/6556680633148726486367169226887111435226991671000",
      "kind": "correlated_interval"
    },
    {
      "k": 1992,
      "alo": 112,
      "ahi": 1990,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/664",
        "1/20"
      ],
      "eta": "23781713000965721043688805701274136513732060947939/30875601240555084108685679602088688090099841053840",
      "kind": "correlated_interval"
    },
    {
      "k": 1993,
      "alo": 112,
      "ahi": 1991,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1993",
        "1/20"
      ],
      "eta": "710633993902759779807084600313567432148612742691/922624835309346576973393352592871525043877385728",
      "kind": "correlated_interval"
    },
    {
      "k": 1994,
      "alo": 112,
      "ahi": 1992,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1994",
        "1/20"
      ],
      "eta": "34694660987148898634724397166320656952262583904615/45045215800675587436089760437533228644688175924368",
      "kind": "correlated_interval"
    },
    {
      "k": 1995,
      "alo": 112,
      "ahi": 1993,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/665",
        "1/20"
      ],
      "eta": "13164734511837493232892184587683970842963822723/17092476015397768697775521972482046699928538280",
      "kind": "correlated_interval"
    },
    {
      "k": 1996,
      "alo": 112,
      "ahi": 1994,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1996",
        "1/20"
      ],
      "eta": "39851570186197456854576276983143720022288084413/51742231012180313962831145696179196048647489500",
      "kind": "correlated_interval"
    },
    {
      "k": 1997,
      "alo": 113,
      "ahi": 1995,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1997",
        "1/20"
      ],
      "eta": "840967351827956026771494926373825035009377738205435/1090903296316035191987536017469983416572156767847184",
      "kind": "correlated_interval"
    },
    {
      "k": 1998,
      "alo": 113,
      "ahi": 1996,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "1/666",
        "1/20"
      ],
      "eta": "17914275277748436424005971874312061708429487649565/23238786445014543411717282546901792480546456999146",
      "kind": "correlated_interval"
    },
    {
      "k": 1999,
      "alo": 113,
      "ahi": 1997,
      "parameters": [
        "1",
        "1",
        "1000",
        "50",
        "3/1999",
        "1/20"
      ],
      "eta": "126216983863092420050433740802364904464718739079/163734075253593152544141263416949639332979112648",
      "kind": "correlated_interval"
    }
  ],
  "all_old_degrees": 7,
  "learned": [
    [
      "learned",
      "19/10",
      "29/10",
      "1000",
      "100",
      "1",
      "1"
    ],
    [
      "learned",
      "33/20",
      "21/10",
      "1000",
      "50",
      "1",
      "1"
    ],
    [
      "learned",
      "4/5",
      "6/5",
      "1000",
      "20",
      "1",
      "1/5"
    ]
  ]
}


==> anc/proof-data/s4_c56_retained_finite_verify.py <==
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path
import json
from s4_c56_retained_bounds import criterion
from s4_c56_retained_search import search

def finite(K=2000,c=5):
 rows=[];allold=0;learned=[]
 for k in range(c+3,K):
  lo=(c+isqrt(c*c+4*(2*k*(c-2)+4)))//2+1
  if lo>k-2:allold+=1;continue
  base=[(Q(bb,20),Q(bb,20),Q(1000),Q(tt),Q(yy,k),Q(1,ss)) for bb,tt,yy,ss in ((20,20,3,20),(20,50,3,20),(19,50,3,20),(6,0,10,1),(7,0,10,1),(8,0,10,1))]
  todo=[(lo,k-2)]
  while todo:
   a,b=todo.pop();found=None
   for pp in learned+base:
    # Learned Young numbers are scaled as yy/k to stay comparable across k.
    if pp[0]=='learned':pp=tuple(Q(x) for x in pp[1:]);pp=pp[:4]+(pp[4]/k,pp[5])
    oo=criterion(a,c,k,*pp,upper_a=b)
    if oo:found=(pp,oo);break
   if not found and a==b:
    score,pp=search(a,c,k,True)
    if score>0:
     oo=criterion(a,c,k,*pp);found=pp,oo
     learned.append(('learned',)+tuple(map(str,pp[:4]+(pp[4]*k,pp[5]))))
     print('new parameters',k,a,learned[-1],flush=True)
   if found:
    pp,oo=found;rows.append(dict(k=k,alo=a,ahi=b,parameters=list(map(str,pp)),eta=str(oo['eta']),kind='correlated_interval'))
   else:
    assert a<b,(c,k,a,'uncovered')
    mid=(a+b)//2;todo.extend([(a,mid),(mid+1,b)])
  if k%200==0:print('verified through',k,'rows',len(rows),flush=True)
 return dict(c=c,K=K,rows=rows,all_old_degrees=allold,learned=learned)
if __name__=='__main__':
 f=finite();Path(__file__).with_name('s4_c56_retained_finite_certificates.json').write_text(json.dumps(f,indent=2)+'\n',encoding='utf8');print('passed',len(f['rows']),flush=True)


==> anc/proof-data/s4_c56_retained_search.py <==
"""Floating proposal search only; exact acceptance remains separate."""
import numpy as np
from fractions import Fraction as Q
from s4_c56_retained_bounds import criterion

def qmin(p0,p1,p2):
 v=np.minimum(p0,p0+p1+p2)
 with np.errstate(divide='ignore',invalid='ignore'):
  vv=p0-p1*p1/(4*p2)
 return np.where((p2>0)&(p1<0)&(p1>-2*p2),np.minimum(v,vv),v)

def search(a,c,k,fast=False):
 grid=np.arange(1,61)/20
 b=grid[:,None];d=grid[None,:];r=k-1.;g=a/k
 ep=b*k;de=d*k*k;den=r+ep*k+de
 u=1/c-1/k-a*(a-c)/(c*k*r)-k*g*g/(c*r*r);h=(r-a)/k
 best=(-1e99,None)
 for aug in ((1000,) if fast else (10,100,1000,10000)):
  ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
  U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r
  V=(1+ep)/k+ll*k*r
  for t in (0,1,2,5,10,20,50,100):
   if t>=aug:continue
   for split in ((1,) if t==0 else (.01,.05,.2,1)):
    fac=aug*t/(aug-t);ff=fac*(1+split);qm=c*u/k;pl=fac*(1+1/split)/(k*k)
    pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
    A=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
    D=1+g+ep/k+2*g/r+ll*r*r-V*V/pr-ff*qm
    C=ep/k-g/r-ll*r+U*V/pr
    HH=np.minimum(1+g+ep/k+ll*r*r-V*V/ph,1+g+ep/k)-ff*qm
    for yy in (1,3,5,10,20,50,100,200):
     young=yy/k
     H=HH-young
     if t:H=np.minimum(H,2+1/t)
     with np.errstate(divide='ignore',invalid='ignore'):
      denfine=H-2*g+t*(1-g)**2
      dd=(1+t*(2-H))/denfine
      lam=1+g/r;ww=1+t*lam;zz=t*lam*lam
      L=c*u/(k*young);n0=1-dd*h+(dd+t)*u;n1=-(dd+t)*u
      de0=A*(D+zz)-C*C;mv=D+zz+4*A+4*C;mw=D+zz+ww*ww*A+2*ww*C
      am=qmin(n0*A-u,n1*A-n0*L+u,-n1*L)
      dm=qmin(n0*de0-u*mw,n1*de0-n0*L*mv+u*mw+L*u*(ww-2)**2,-n1*L*mv-L*u*(ww-2)**2)
      eta=dm/(n0*(D+zz))
     valid=(pr>0)&(ph>0)&(C>0)&(denfine>0)&(dd>=-1e-11)&(dd*h<1)&(am>0)&(D+zz>0)
     eta=np.where(valid,eta,-1e99)
     ij=np.unravel_index(np.argmax(eta),eta.shape);value=eta[ij]
     if value>best[0]:best=(float(value),(Q(int(ij[0])+1,20),Q(int(ij[1])+1,20),Q(aug),Q(t),Q(yy,k),Q(str(split))))
 if best[0]>0:
  out=criterion(a,c,k,*best[1]);assert out,(a,c,k,best)
 return best

if __name__=='__main__':
 for c in (5,6):
  for a,k in ((30,100),(50,200),(75,500),(100,1000),(150,1000),(200,1000),(1000,10000),(2000,10000)):
   print(c,a,k,search(a,c,k,True),flush=True)


==> anc/proof-data/s4_c56_retained_tail_certificates.json <==
{
  "small_ratio": {
    "pr": {
      "r_start": 2000,
      "numerator_shifted": [
        "304228033983000/19",
        "456380054981/19",
        "12011001",
        "2002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "ph": {
      "r_start": 2000,
      "numerator_shifted": [
        "152304033983000/19",
        "228456054981/19",
        "6012001",
        "1002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "305216588829485846581500/19019",
        "3052774838930757926913/76076",
        "3489581647340866717/86944",
        "12215972783073461/608608",
        "80384278999/16016",
        "502"
      ],
      "denominator_shifted": [
        "608151839932017000000/19019",
        "1520607683856027500/19019",
        "233974733216463/2926",
        "760531922981/19019",
        "20016999/2002",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1594401993",
        "2394401",
        "5993/5",
        "1/5"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1993",
        "1"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 2000,
      "numerator_shifted": [
        "90011317827000/3173",
        "920185904981/19038",
        "591113981/19038",
        "9001/1002",
        "1/1002"
      ],
      "denominator_shifted": [
        "152304033983000000/9519",
        "304608071972500/9519",
        "456912092981/19038",
        "8016001/1002",
        "1"
      ]
    },
    "Hb2_below_floor": {
      "r_start": 2000,
      "numerator_shifted": [
        "1106293767942486500639375000/180861",
        "3559863226310733270334625/180861",
        "4872580445350562034691/180861",
        "367200076384831517239/18086100",
        "164219086318873333/18086100",
        "2287601138131/951900",
        "330492293/951900",
        "263/12525"
      ],
      "denominator_shifted": [
        "1217214144200203966000000000/9519",
        "1420286149416177976000000/3173",
        "2130733693332164984500/3173",
        "3551730266581464327/6346",
        "1776118853291019/6346",
        "532911771327/6346",
        "14025997/1002",
        "1"
      ]
    },
    "fine_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "353015254824549449479256250000/60287",
        "3707502709707268852330742875/180861",
        "178000538428233893179342573/5787552",
        "1186939423054470830428199/46300416",
        "593604183651550016555/46300416",
        "9374819119988741/2436864",
        "1562823139919/2436864",
        "2938301/64128"
      ],
      "denominator_shifted": [
        "1217214144200203966000000000/9519",
        "1420286149416177976000000/3173",
        "2130733693332164984500/3173",
        "3551730266581464327/6346",
        "1776118853291019/6346",
        "532911771327/6346",
        "14025997/1002",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "13526564075599682809848076000000000/55827719",
        "1032191503998617236182840367200000/1060726661",
        "1813630791523477376738043428800/1060726661",
        "1820919957774124776436677964/1060726661",
        "2285253234784022566589975/2121453322",
        "917739319348212746075/2121453322",
        "12123342548232501/111655438",
        "1738731983663/111655438",
        "2870973/2938301"
      ],
      "denominator_shifted": [
        "271115715705253977200068800000000000/1060726661",
        "1084678551537687814796704576000000/1060726661",
        "99924455487810608343846088000/55827719",
        "1898941576767406403145569292/1060726661",
        "2374147790357570863538199/2121453322",
        "949847310211122174555/2121453322",
        "12500465399826741/111655438",
        "1786134015919/111655438",
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "258740283082855465385885053518697000493192086620120000000000000/2881994337937",
              "164735463171612377710378022222074263227927429954638400000000/261999485267",
              "453249545395126538205352295848370510505916862113168600000/221691872149",
              "82532733968845417900388802827471613033385413827686474100/20173960365559",
              "20643512352888665343410772367992026641217968860558267/3667992793738",
              "113596124899645989433404613702690706718629803583470/20173960365559",
              "1704793950701096084560780630973960221277807173607/403479207311180",
              "48732742862328659923317578611618140858934766/20173960365559",
              "426624505346078751311517772687008947778767/403479207311180",
              "7113958390655709337719854677812488389/20173960365559",
              "374605696655250263933496259326783/4247149550644",
              "85180119108987934424730952852/5308936938305",
              "64077126592193989993721/31933455268",
              "43150321902325886163/279417733595",
              "16230002932837/2941239301"
            ],
            "denominator_shifted": [
              "29963105741811913868845315074680440528766400000000000000000/1833996396869",
              "2307627406179218751694520443474541540005682208000000000000/20173960365559",
              "681937345314699349189600098535266466401840376000000000/1833996396869",
              "194878763550381601824411943680255427514170592000000/261999485267",
              "1876088466107460877638078123913994547246787826000/1833996396869",
              "20641156803699728807631621281621768931022241476/20173960365559",
              "61936020358568877863635373956331028384061507/80695841462236",
              "17699591206049656783182630545108208183851/40347920731118",
              "1408207204457522505844162835289138915/7335985587476",
              "1291117993347000392662272730117262/20173960365559",
              "67967334728029578588844576715/4247149550644",
              "882871294247899238236027/303367825046",
              "4280712879710940173/11764957204",
              "1564422982556381/55883546719",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "983511977443391567075953764881381869763388234274788000000000000/20173960365559",
              "6889073335495119745658537458252257785073715139888888800000000/20173960365559",
              "67212232691003413798271161000514666026980715215296757550000/60521881096677",
              "44837330286306026454304464832547183854980330226198108350/20173960365559",
              "8813062918467852789704850222347701672171786093494306/2881994337937",
              "26456377336883832434329076360157729287016903058510/8645983013811",
              "132367819663910379349166637423259475580441238883/57639886758740",
              "26490748526992999314391574490946322405898831/20173960365559",
              "53525630112624716447626233399465553063663/93110586302580",
              "19341227241766091939139243376799414761/100869801827795",
              "1018618590830261138834915266570689/21235747753220",
              "138992423706660927223252094137/15926810814915",
              "1220020187737524781158491/1117670934380",
              "4695417277823047499/55883546719",
              "44158353804417/14706196505"
            ],
            "denominator_shifted": [
              "29963105741811913868845315074680440528766400000000000000000/1833996396869",
              "2307627406179218751694520443474541540005682208000000000000/20173960365559",
              "681937345314699349189600098535266466401840376000000000/1833996396869",
              "194878763550381601824411943680255427514170592000000/261999485267",
              "1876088466107460877638078123913994547246787826000/1833996396869",
              "20641156803699728807631621281621768931022241476/20173960365559",
              "61936020358568877863635373956331028384061507/80695841462236",
              "17699591206049656783182630545108208183851/40347920731118",
              "1408207204457522505844162835289138915/7335985587476",
              "1291117993347000392662272730117262/20173960365559",
              "67967334728029578588844576715/4247149550644",
              "882871294247899238236027/303367825046",
              "4280712879710940173/11764957204",
              "1564422982556381/55883546719",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "1179971975759421371337272453855268950030111210082000000000000/151683912523",
              "1101180080553294450652637830026684574943250932091170800000000/20173960365559",
              "10762103002267238670549766324983555069939223924479744800000/60521881096677",
              "21575384451667277217073018664044709515732554167542502800/60521881096677",
              "29736501889341672847639756746039612645574841516421194/60521881096677",
              "327547559847278372021550463926354168593347913450/665075616447",
              "89631395028541801243808107400218530001087621069/242087524386708",
              "12834605556136594114425035404786308845798666/60521881096677",
              "22513253771358739807405099916336181503065/242087524386708",
              "268642033510479337632557696325349403/8645983013811",
              "14172049352821909196442388297303/1820206950276",
              "237883336913915372302128160/167650640157",
              "119217761323917231515291/670602560628",
              "176765921828901871/12896203089",
              "206163887565/420177043"
            ],
            "denominator_shifted": [
              "29963105741811913868845315074680440528766400000000000000000/1833996396869",
              "2307627406179218751694520443474541540005682208000000000000/20173960365559",
              "681937345314699349189600098535266466401840376000000000/1833996396869",
              "194878763550381601824411943680255427514170592000000/261999485267",
              "1876088466107460877638078123913994547246787826000/1833996396869",
              "20641156803699728807631621281621768931022241476/20173960365559",
              "61936020358568877863635373956331028384061507/80695841462236",
              "17699591206049656783182630545108208183851/40347920731118",
              "1408207204457522505844162835289138915/7335985587476",
              "1291117993347000392662272730117262/20173960365559",
              "67967334728029578588844576715/4247149550644",
              "882871294247899238236027/303367825046",
              "4280712879710940173/11764957204",
              "1564422982556381/55883546719",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "1389847086064684901370501480497108818267060005932864863661447569798648000000000000000/383305246945621",
              "14038831154960025828448857719219083529553864586878054331155476950467490960000000000/383305246945621",
              "67351252798981686123339794062587466427955650806704525101385547988658790620000000/383305246945621",
              "204054451582685824887707384224202667995676314759788723702841356867558006570000/383305246945621",
              "875735543566806716527447104555186943031780231455647663591595672050284827375/766610493891242",
              "22636565499561926657802717180731930779780979725237095317056254592953117825/12265767902259872",
              "20776664473982790910718384958503421776689957155895253116179024795835795/8920558474370816",
              "164800900121392877132492925806479544282806543276347041683178490774003/70090102298627840",
              "1689561150064560620423953938132961457224960378217784375537945471/876126278732848",
              "63666970719904449114065596280708292787522291886089918028967685/49063071609039488",
              "88353472446220857865375088481359684818065257960263905170029/122657679022598720",
              "921125704643251063421869903161068105519735633508290699/2787674523240880",
              "30673831164526841710295204885329704238315224473074281/245315358045197440",
              "1360463758010575718533346338150923658899169261887/35045051149313920",
              "4804200928330713273154692868266367119741332431/490630716090394880",
              "3924521653413465215586715780205798704221/1986359174455040",
              "5623588817627169312697413601319255/18057810676864",
              "2511389601415243275035855547205/67954392810304",
              "47975031459687106325451933/15444180184160",
              "36859078873586346875/223534186876",
              "17468101807957/4201770430"
            ],
            "denominator_shifted": [
              "1913806365440462245259605377452661565646182887215990265600000000000000000000000/1833996396869",
              "210569671606630916231043299391778170495435132587677566594432000000000000000000/20173960365559",
              "1000448083855129548293909832459964124676622881338643224199776000000000000000/20173960365559",
              "22571960686480378092585397774607484535166952489783467875136000000000000/151683912523",
              "6380944431576116728267020127759841200337048552555303584570816000000000/20173960365559",
              "928361987225134730712027967907327258258011558958021426258712000000/1833996396869",
              "1824009451635441632355502504046875277504863327626560044841570000/2881994337937",
              "1161014124935863573451077890685031795997658500378895128907316/1833996396869",
              "3193561240679868527117274234486729268154822817873400022607/6207372420172",
              "13842112837103971738656275673687766250624118074052064549/40347920731118",
              "2175715253555884722130309688314548277296246658114669/11527977351748",
              "1731101122265938609186999484698740479945619898719/20173960365559",
              "1298639780434414977693731845325215976136828241/40347920731118",
              "28548434224832430621072177472196240607949/2881994337937",
              "99943674774534606077736189613075955631/40347920731118",
              "9996783268728742245516844403012384/20173960365559",
              "328921031328521928896825032741/4247149550644",
              "2764710230069158026236409/303367825046",
              "169803928295783330447/223534186876",
              "2234802008997505/55883546719",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "2166836498343042882989890950070615279059237171983251804952446603227666100000000000000/383305246945621",
              "65413945708902561027683641378908130546711388940723813456153189257466266830000000000/1149915740836863",
              "312658390274429951379439231259587588720204041254429011470295154388065493185000000/1149915740836863",
              "943801931546247753951758453618318019706088809061527809268464113347274243510000/1149915740836863",
              "16143693061290165951939209367266519854001149827513868693925776780593738984175/9199325926694904",
              "207907308740451336702871341800509414670976322895622553167034383605137610609/73594607413559232",
              "21789105406268275489639071208468325250579340721579150192275888136035115/6132883951129936",
              "956561725410611838594565649616562120925971779650194274516896314358543/267616754231124480",
              "245736923176090383520324173506798566506483385292450751579132130535/84108122758353408",
              "82403016530050800539644707400262539331937442477712771860726123/42054061379176704",
              "1595704669272291332425067958586753822768023823738543492807519/1471892148271184640",
              "17371771849438183186294644040685470837719788083893253657/35045051149313920",
              "137607887131526719134258227109620285297239164401688503/735946074135592320",
              "85177297111229927298533017582826026791111663634927/1471892148271184640",
              "1647554611243626771539979307615613837709709303/113222472943937280",
              "151172639111294259024985114211543942946287/51645338535831040",
              "71269728794278752511215938640195063557/154936015607493120",
              "11095557316494424304584376809249/203863178430912",
              "9298876244195311601925794023/2038631784309120",
              "1619019539635710103621/6706025606280",
              "267783420073376/44118589515"
            ],
            "denominator_shifted": [
              "1913806365440462245259605377452661565646182887215990265600000000000000000000000/1833996396869",
              "210569671606630916231043299391778170495435132587677566594432000000000000000000/20173960365559",
              "1000448083855129548293909832459964124676622881338643224199776000000000000000/20173960365559",
              "22571960686480378092585397774607484535166952489783467875136000000000000/151683912523",
              "6380944431576116728267020127759841200337048552555303584570816000000000/20173960365559",
              "928361987225134730712027967907327258258011558958021426258712000000/1833996396869",
              "1824009451635441632355502504046875277504863327626560044841570000/2881994337937",
              "1161014124935863573451077890685031795997658500378895128907316/1833996396869",
              "3193561240679868527117274234486729268154822817873400022607/6207372420172",
              "13842112837103971738656275673687766250624118074052064549/40347920731118",
              "2175715253555884722130309688314548277296246658114669/11527977351748",
              "1731101122265938609186999484698740479945619898719/20173960365559",
              "1298639780434414977693731845325215976136828241/40347920731118",
              "28548434224832430621072177472196240607949/2881994337937",
              "99943674774534606077736189613075955631/40347920731118",
              "9996783268728742245516844403012384/20173960365559",
              "328921031328521928896825032741/4247149550644",
              "2764710230069158026236409/303367825046",
              "169803928295783330447/223534186876",
              "2234802008997505/55883546719",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "16836251252940570285018712375688049039475668583283459072327677900000000000000/2881994337937",
              "4659688278615164409644490979825398265813130174419736149163979320060000000000/88455056987451",
              "257944859333185857427908601167591348444160604955210857213760002214760000000/1149915740836863",
              "689178407726977476107602865104460279795795663744736031629560931526060000/1149915740836863",
              "1294694538026213758864790932220813293004006679213559638958567224588700/1149915740836863",
              "1816051110818231786701122277717895563777042644911902121360945301262/1149915740836863",
              "7884628221817676429570571831302773890367610404161641071181299691/4599662963347452",
              "2257057259292407167699634203674151143177099168723882760563079/1533220987782484",
              "1166015422981595106728367857420011770860632151268829103341/1149915740836863",
              "865359638671631823601144799074737113680305277643560659/1533220987782484",
              "292613853708208510384698010871963766754758628637903/1149915740836863",
              "213213659762297441225719821261826526454106942847/2299831481673726",
              "31152509701953700461551576582064291876299194/1149915740836863",
              "758170580606303496828547480558183008521/121043762193354",
              "1298017616318930160970643518464545/1158313513812",
              "173394648063832223322639054271/1158313513812",
              "14929084097943028459115949/1061787387661",
              "555680362205274434395/670602560628",
              "19378993788267/840354086"
            ],
            "denominator_shifted": [
              "478930402029544598527278991534952460133564252665600000000000000000000000/1833996396869",
              "47424229970456865220256607518880508589382546171522432000000000000000000/20173960365559",
              "201595990093825804988418132701316985224678936508167776000000000000000/20173960365559",
              "537704012820897155118305926841372068640512288863297088000000000000/20173960365559",
              "1008410107561120254253093254868234188301654950830010816000000000/20173960365559",
              "1412075281419155327090792741837659071498630347253805832000000/20173960365559",
              "1530074461636317952504625221963891346969348659881514990000/20173960365559",
              "1311772042913238712091806888508299442190369125209864476/20173960365559",
              "189902220165986017662393351430028887414757626864721/4247149550644",
              "501237678262990847304254930868040347505352275648/20173960365559",
              "225605026184659931844176796163814013240220542/20173960365559",
              "7459606589794450510300530290789391865105/1833996396869",
              "47876006751032951423531878680940319777/40347920731118",
              "5525331347708168451048731875565265/20173960365559",
              "1581104557635695974879553/32321311",
              "6926923499428879550378107/1061787387661",
              "136744703070767279115/223534186876",
              "2011379589214943/55883546719",
              "1"
            ]
          }
        ]
      }
    ]
  },
  "large_ratio": {
    "pr": {
      "r_start": 2000,
      "numerator_shifted": [
        "304228033983000/19",
        "456380054981/19",
        "12011001",
        "2002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "ph": {
      "r_start": 2000,
      "numerator_shifted": [
        "152304033983000/19",
        "228456054981/19",
        "6012001",
        "1002"
      ],
      "denominator_shifted": [
        "7996000000",
        "11996000",
        "5999",
        "1"
      ]
    },
    "Cmin": {
      "r_start": 2000,
      "numerator_shifted": [
        "305216303919932021502000/19019",
        "1526386279451754124981/38038",
        "1043534597006039/26",
        "54535572410783/2717",
        "5024016499/1001",
        "502"
      ],
      "denominator_shifted": [
        "608151839932017000000/19019",
        "1520607683856027500/19019",
        "233974733216463/2926",
        "760531922981/19019",
        "20016999/2002",
        "1"
      ]
    },
    "u": {
      "r_start": 2000,
      "numerator_shifted": [
        "1588404274",
        "190822171/80",
        "47759/40",
        "51/256"
      ],
      "denominator_shifted": [
        "7992002000",
        "11992001",
        "5998",
        "1"
      ]
    },
    "h": {
      "r_start": 2000,
      "numerator_shifted": [
        "1874",
        "15/16"
      ],
      "denominator_shifted": [
        "2000",
        "1"
      ]
    },
    "Hb3_minus_Hb2": {
      "r_start": 2000,
      "numerator_shifted": [
        "90011317827000/3173",
        "920185904981/19038",
        "591113981/19038",
        "9001/1002",
        "1/1002"
      ],
      "denominator_shifted": [
        "152304033983000000/9519",
        "304608071972500/9519",
        "456912092981/19038",
        "8016001/1002",
        "1"
      ]
    },
    "Hb2_above_floor": {
      "r_start": 2000,
      "numerator_shifted": [
        "272164698671634855463250000/180861",
        "2597944740588754536902375/361722",
        "39472177081591256175497/2893776",
        "248710043737416245561/18086100",
        "9335960656164000113/1157510400",
        "169111728363341/60921600",
        "5299150583/10153600",
        "8317/200400"
      ],
      "denominator_shifted": [
        "1217214144200203966000000000/9519",
        "1420286149416177976000000/3173",
        "2130733693332164984500/3173",
        "3551730266581464327/6346",
        "1776118853291019/6346",
        "532911771327/6346",
        "14025997/1002",
        "1"
      ]
    },
    "boundary_den": {
      "r_start": 2000,
      "numerator_shifted": [
        "1"
      ],
      "denominator_shifted": [
        "1"
      ]
    },
    "aa": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "4855493452264085719583714787873300000/1729",
              "240457628018561538882298164669508775/19019",
              "1099741123447365075454358296927935/43472",
              "89853550866606287400059490875269/3043040",
              "15410558597787886429263597779/695552",
              "539617887687744341887742083/48688640",
              "179955438508290705790039/48688640",
              "38579631033121263223/48688640",
              "253930190100549/2562560",
              "1411372561/256256"
            ],
            "denominator_shifted": [
              "9715841091359679096339966000000000/19019",
              "3364016870025831152068456000000/1463",
              "1136185869420372937828895500/247",
              "204185776192722235448654981/38038",
              "21882518043940188381585/5434",
              "38303982098620179924/19019",
              "12771186533850519/19019",
              "5474734155133/38038",
              "36026993/2002",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "29129330035147985741404945812459900000/19019",
              "786838303823904888236398820461927075/114114",
              "50379828572024287189794306479201887/3651648",
              "784031323991986063817071993681977/48688640",
              "117656482502615913175592319051/9737728",
              "7062497103132092015383755191/1168527360",
              "3140269500095486535016699/1558036480",
              "769384137879388150007/1780613120",
              "106343282378194991/1968046080",
              "197018683089/65601536"
            ],
            "denominator_shifted": [
              "9715841091359679096339966000000000/19019",
              "3364016870025831152068456000000/1463",
              "1136185869420372937828895500/247",
              "204185776192722235448654981/38038",
              "21882518043940188381585/5434",
              "38303982098620179924/19019",
              "12771186533850519/19019",
              "5474734155133/38038",
              "36026993/2002",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "610637287645976271157734000/19019",
              "21986594572058432530561549/228228",
              "219902474794286010977209/1825824",
              "293252014366490052613/3651648",
              "879902214654159365/29213184",
              "9263667514169/1537536",
              "128683427/256256"
            ],
            "denominator_shifted": [
              "1215695528024101983000000/19019",
              "191991926313695577500/1001",
              "9121516759808278981/38038",
              "6082278159892057/38038",
              "2281329484981/38038",
              "24018997/2002",
              "1"
            ]
          }
        ]
      }
    ],
    "det": [
      {
        "xlo": "0",
        "xhi": "1",
        "coefficients": [
          {
            "r_start": 2000,
            "numerator_shifted": [
              "13865460941791099104237026097749752591938656435000000/361361",
              "90654632618987475915322546201708714880724278561250/361361",
              "42084915669509046213694789355560830558068372875/55594",
              "2017698100295068296438615874626124241594163575/1445444",
              "1298786096314525983629226088924498791232278895/740067328",
              "5878117930252891911475492530580179327887193/3700336640",
              "9008323067118912107152999498794156569289/8457912320",
              "31708371597172749746663511077881229349/59205386240",
              "23915763634733860155685473705032479/118410772480",
              "351612614551881822541759489413/6232145920",
              "191943621216479506114765619/16915824640",
              "881526167972409133831/566558720",
              "406270696355783709/3116072960",
              "2953365135/585728"
            ],
            "denominator_shifted": [
              "155298042867657476114614401903864000000000000000/19019",
              "144241391712280887473873093555368000000000000/2717",
              "432832397927367622318227622011356000000000/2717",
              "5556071610011395655780244687699704000000/19019",
              "6946826363513480156963062123254915500/19019",
              "962108806590604534467906057034537/2926",
              "8340361477810457049064777368133/38038",
              "4171223549189006725878408639/38038",
              "1564599972295144180512437/38038",
              "434719778098173288905/38038",
              "86965695418715639/38038",
              "11861923647437/38038",
              "52038989/2002",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "59541974938817544314217925457090612727163406615000000/1084083",
              "129242177347950146712357973626548738326071482568125/361361",
              "37289319204200464940358275685040810265100953430125/34690656",
              "52181078849884851693197210729226575845556869325/26430976",
              "1995974165658119029764238518955288635867838981/807346176",
              "158366798652313880195700992587841814149383805/71046463488",
              "44070143482792407538436124280600787188111/29602693120",
              "706392477673948998968068332853028243399/947286179840",
              "3184483427344826465152269851438538841/11367434158080",
              "7089338138173403521907995232430913/90939473264640",
              "236734989037822768666448636997/15156578877440",
              "10212580525735836726223477/4786288066560",
              "4684448721707828101/26298286080",
              "654897668003/95420416"
            ],
            "denominator_shifted": [
              "155298042867657476114614401903864000000000000000/19019",
              "144241391712280887473873093555368000000000000/2717",
              "432832397927367622318227622011356000000000/2717",
              "5556071610011395655780244687699704000000/19019",
              "6946826363513480156963062123254915500/19019",
              "962108806590604534467906057034537/2926",
              "8340361477810457049064777368133/38038",
              "4171223549189006725878408639/38038",
              "1564599972295144180512437/38038",
              "434719778098173288905/38038",
              "86965695418715639/38038",
              "11861923647437/38038",
              "52038989/2002",
              "1"
            ]
          },
          {
            "r_start": 2000,
            "numerator_shifted": [
              "2379954900747206591934380629592778690500000/98553",
              "37408124387322285829966484370662804153375/309738",
              "3143024285833584046041128276192352909635/11563552",
              "201201022763889937997722659517365879085/555050496",
              "1408739374737186131951739493301869075/4440403968",
              "153716893760225269655200293691757/807346176",
              "5637614453815639415829244360007/71046463488",
              "805563220916985914761205305/35523231744",
              "15903017994358761237827/3739287552",
              "883708953666096769/1869643776",
              "96920709131/4100096"
            ],
            "denominator_shifted": [
              "19431682182719358192679932000000000000/19019",
              "13882897101718755578588546000000000/2717",
              "218704843201073237402539835000000/19019",
              "22436314472160842435498456500/1463",
              "510541028807884872790844981/38038",
              "306393554702062038367095/38038",
              "9120907880903031132/2717",
              "2606560098426217/2717",
              "6843759889133/38038",
              "40030993/2002",
              "1"
            ]
          }
        ]
      }
    ]
  }
}


==> anc/proof-data/s4_c56_retained_tail_verify.py <==
"""Exact rational-function tail certificate for the retained-fine-F test."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_degree_free_verify import Rat,certificate

def tail(c,alo,ahi,b,d,aug,t,young,split=Q(1),start=2000,floor=False):
 k=Rat([0,1]);r=k-1;al=alo(k);au=ahi(k);g=al/k;gu=au/k
 ep=b*k;de=d*k*k;ll=aug*ep/(k*k*r);mm=aug*de/(k*k);yy=young(k)
 fac=aug*t/(aug-t);ff=fac*(1+split);pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr
 C0=ep/k-g/r-ll*r+U*V/pr;Cmin=ep/k-gu/r-ll*r+U*V/pr
 u0=Q(1,c)-1/k-al*(al-c)/(c*k*r);u=u0-k*g*g/(c*r*r);h=(r-al)/k;qm=c*u/k
 D0-=ff*qm
 Hb2=1+g+ep/k+ll*r*r-V*V/ph-yy-ff*qm
 Hb3=1+g+ep/k-yy-ff*qm
 checks={name:certificate(f,start) for name,f in dict(pr=pr,ph=ph,Cmin=Cmin,u=u,h=h,Hb3_minus_Hb2=Hb3-Hb2).items()}
 if floor:
  checks['Hb2_above_floor']=certificate(Hb2-2-1/t,start);Hb=Rat([2+1/t]);dd=Rat([0])
 else:
  Hb=Hb2;checks['Hb2_below_floor']=certificate(2+1/t-Hb,start)
  df=Hb-2*gu+t*(1-gu)**2;checks['fine_den']=certificate(df,start)
  dd=(1+t*(2-Hb))/df
 checks['boundary_den']=certificate(1-dd*h,start)
 lam=1+g/r;ww=1+t*(1+gu/r);zz=t*lam*lam;loss=qm/yy
 n0=1-dd*h+(dd+t)*u;n1=-(dd+t)*u
 det0=A0*(D0+zz)-C0*C0;mv=D0+zz+4*A0+4*C0;mw=D0+zz+ww*ww*A0+2*ww*C0
 aa=[n0*A0-u,n1*A0-n0*loss+u,-n1*loss]
 pp=[n0*det0-u*mw,n1*det0-n0*loss*mv+u*mw+loss*u*(ww-2)**2,-n1*loss*mv-loss*u*(ww-2)**2]
 for label,poly in [('aa',aa),('det',pp)]:
  todo=[(Q(0),Q(1),0)];leaves=[]
  while todo:
   lo,hi,depth=todo.pop();p0=poly[0]+lo*poly[1]+lo*lo*poly[2];p1=p0+(hi-lo)*(poly[1]+2*lo*poly[2])/2;p2=poly[0]+hi*poly[1]+hi*hi*poly[2]
   try:cs=[certificate(p,start) for p in (p0,p1,p2)]
   except AssertionError:
    assert depth<8,(label,lo,hi,'failed')
    mid=(lo+hi)/2;todo.extend([(lo,mid,depth+1),(mid,hi,depth+1)]);continue
   leaves.append(dict(xlo=str(lo),xhi=str(hi),coefficients=cs))
  checks[label]=leaves
 return checks

def verify_all():
 p=(Q(1),Q(1),Q(1000),Q(50),lambda k:3/k,Q(1,20))
 checks={
  'small_ratio':tail(5,lambda k:6,lambda k:k/16,*p,start=2000),
  'large_ratio':tail(5,lambda k:k/16,lambda k:k-2,*p,start=2000,floor=True),
 }
 Path(__file__).with_name('s4_c56_retained_tail_certificates.json').write_text(json.dumps(checks,indent=2)+'\n',encoding='utf8')
 print('all c=5 tail regions passed',len(checks),flush=True)
 return checks

if __name__=='__main__':verify_all()


==> anc/proof-data/s4_c78_correlated_bounds.py <==
"""Correlated F/N augmented Gamma1 test, exact rational arithmetic."""
from fractions import Fraction as Q
from pathlib import Path
import json
from odd_contraction_bounds import sqrt_upper


def quadratic_min(p):
 p=list(p)+[Q(0)]*(3-len(p));v=min(p[0],sum(p))
 if p[2]>0 and -2*p[2]<p[1]<0:v=min(v,p[0]-p[1]*p[1]/(4*p[2]))
 return v

def _add(p,q):
 n=max(len(p),len(q));return [(p[i] if i<len(p) else 0)+(q[i] if i<len(q) else 0) for i in range(n)]
def _mul(p,q):
 o=[Q(0)]*(len(p)+len(q)-1)
 for i,x in enumerate(p):
  for j,y in enumerate(q):o[i+j]+=x*y
 return o

def criterion(a,c,k,b=Q(3,10),d=Q(3,10),aug=Q(1000),t=Q(0),young=Q(1,10),split=Q(1),upper_a=None):
 assert a>c>=3 and k>=a+2 and b>0 and d>0 and aug>t>=0 and young>0 and split>0
 if upper_a is None:upper_a=a
 assert a<=upper_a<=k-2
 r=Q(k-1);g=Q(a,k);gu=Q(upper_a,k);ep=b*k;de=d*k*k
 ll=aug*ep/(k*k*r);mm=aug*de/(k*k)
 fac=aug*t/(aug-t);zl=fac*(1+split)*gu*gu;pl=fac*(1+1/split)/(k*k)
 den=r+ep*k+de;pr=den/(k*r)+ll*k*k+mm-pl;ph=den/(k*r)+ll*k*k-pl
 if min(pr,ph)<=0:return None
 U=-(1-ep-2*de)/(k*r)+ll*k+mm*k/r;V=(1+ep)/k+ll*k*r
 A0=1+ep*(k*r+r+2)/(k*r*r)+2*de/(r*r)+ll+mm*k*k/(r*r)-U*U/pr
 D0=1+g+ep/k+2*g/r+ll*r*r-V*V/pr-zl
 C0=ep/k-g/r-ll*r+U*V/pr
 H2=1-gu+ep/k+ll*r*r-V*V/ph-zl;H3=1-gu+ep/k-zl
 if ep/k-gu/r-ll*r+U*V/pr<=0:return None
 u0=Q(1,c)-Q(1,k)-Q(a*(a-c),c*k)*1/r
 u=u0-k*g*g/(c*r*r);h=(r-a)/k
 assert 0<=u<=h
 H=min(H2,H3)-young
 if t:H=min(H,2+1/t)
 if H+t<=0:return None
 dd=(1+t)**2/(H+t)-t
 if not 0<=dd or dd*h>=1:return None
 qm=c*u/k;L=qm/young
 nd=[1-dd*h+(dd+t)*u,-(dd+t)*u];rn=[u,-u]
 det0=A0*(D0+t)-C0*C0
 mv=D0+t+4*A0+4*C0
 mw=D0+t+(1+t)**2*A0+2*(1+t)*C0
 ap=_add(_mul(nd,[A0,-L]),[-x for x in rn])
 dp=_add(_add(_mul(nd,[det0,-L*mv]),[-x*mw for x in rn]),_mul([0,L*(t-1)**2],rn))
 am=quadratic_min(ap);dm=quadratic_min(dp)
 if min(am,dm)<=0:return None
 eta=dm/(nd[0]*(D0+t))
 assert eta>0
 out=dict(eta=eta,a=a,c=c,k=k,parameters=(b,d,aug,t,young,split),u=u,h=h,H=H,
          epsilon=ep,delta=de,aug=aug,dd=dd,aa_polynomial=ap,det_polynomial=dp,
          aa_min=am,det_min=dm,upper_a=upper_a)
 out['K_nonconstant']=k*r*r*eta/2
 out['K_constant']=(a*r*r/2+2*de)/(1+aug)
 out['K']=min(out['K_nonconstant'],out['K_constant'])
 return out

def diameter(a,c,k,parameters):
 out=criterion(a,c,k,*parameters);assert out
 r=Q(k-1);root=sqrt_upper(k*r)
 drift=r*r+2*r*root+out['epsilon']*(r+root)+out['delta']
 out['diameter']=max(3,int(2*k*sqrt_upper(1+out['aug'])*drift/out['K']))
 return out

if __name__=='__main__':
 for k,a in ((100,36),(200,49),(500,100),(1000,200)):
  out=criterion(a,7,k,Q(3,10),Q(3,10),Q(1000),Q(0),Q(10,k))
  print(k,a,None if not out else float(out['eta']))

def theorem_bound(a,c,k):
 """All feasible k, a>c>=7. Keeps the old distance-2 bound when stronger."""
 assert a>c>=7 and k>=a+2
 from s4_augmented_bounds import diameter as olddiameter
 r=Q(k-1);old_delta=2*k*(c-2)+4-a*(a-c)
 old_K=Q(k+2,2)+min(Q(0),r*old_delta/(2*c));options=[]
 if old_K>0:options.append(dict(a=a,c=c,k=k,K=old_K,diameter=max(3,2*int(2*k*r/old_K)),method='older distance-2 BE'))
 if k>=2000:
  if 16*a<=k:p=(Q(29,20),Q(29,20),Q(1000),Q(20),Q(1,100),Q(1));old=False
  elif 20*a<=3*k:p=(Q(8,5),Q(8,5),Q(1000),Q(15),Q(1,100),Q(1,20));old=False
  elif 5*a<=k:p=(Q(3,10),Q(3,10),Q(1000),Q(0),Q(10,k),Q(1));old=False
  else:p=(Q(7,20),Q(7,20),Q(1000),Q(0),Q(1,20));old=True
  out=olddiameter(a,c,k,p) if old else diameter(a,c,k,p)
  out['method']='augmented with old compression' if old else 'augmented correlated F/N'
  options.append(out)
 else:
  data=json.loads(Path(__file__).with_name('s4_c78_finite_certificates.json').read_text(encoding='utf8'))
  row=next((rr for rr in data['rows'] if rr['k']==k and rr['alo']<=a<=rr['ahi']),None)
  if row:
   p=tuple(map(Q,row['parameters']));old=row['kind']=='old_plain_monotone'
   out=olddiameter(a,c,k,p) if old else diameter(a,c,k,p)
   out['method']='augmented with old compression' if old else 'augmented correlated F/N'
   options.append(out)
 if c>=9:
  from s4_augmented_bounds import theorem_bound as previous_bound
  options.append(previous_bound(a,c,k))
 assert options,(a,c,k)
 return min(options,key=lambda out:out['diameter'])


==> anc/rank3/README.txt <==
Rank-3 certificate supplement
=============================

This directory accompanies Section 6.3, "Rank-3 graphs are S-graphs", in the paper (the LaTeX label is sec:rank3). All local rank-3 graphs are finite and connected; the ambient graph is not assumed finite. Its local parameters may vary.

Run from any directory:
    python path/to/local-intersections-certificates-20261027/rank3/verify_all.py
or run the combined certificate check (no manuscript file is required):
    python path/to/local-intersections-certificates-20261027/validate.py

Python 3 and its standard library suffice. Do not use -O: the verifiers use assertions. No external graph package or network connection is needed.

Correspondence with the paper
-----------------------------
Theorem thm:rank3-s establishes that every rank-3 graph is an S-graph, where S denotes the script S used in the manuscript. The historical prefix "phi" in one data filename refers to the same property.

The proof uses Lemma lem:rank3-known (the Weetman--Brouwer conditions), Lemma lem:rank3-spectral-one, Lemma lem:rank3-spectral-two, and Lemma lem:rank3-matching. Lemmas lem:rank3-structural and lem:rank3-families treat the infinite families. Lemma lem:rank3-finite uses the two finite checks in this directory. Theorem cor:soicher is repeated and proved at the end of Section 6.3 under its introduction number.

The two spectral tests in verify_sporadic.py are, in the paper's notation:
  S1: mu^2 > r^2 s;
  S2: n <= mu or F(mu+1) > 0,
where n=v-k-1, t=k-lambda-1, h=r(s-1), sigma^2=min(mu*t,(r+s)^2/4), L=mu^2/k-sigma^2/n, and F(a)=mu^2*a-(r+h*a/n)*(sigma^2+L*a). The code names L "ell" and uses exact rational arithmetic. The strict inequality in S1 is intentional.

1. The 53 additional rows and their complements
------------------------------------------------
sporadic_parameters.json transcribes Table 2 of:
  J. Bamberg, M. Giudici, J. Lansdown and G. F. Royle,
  Separating rank 3 graphs, European J. Combin. 112 (2023), 103732,
  arXiv:2211.02326v2.

verify_sporadic.py checks all 106 orientations. Codes B, D and M denote v<=195, v<=2k+1 and mu>=lambda, respectively. Codes S1 and S2 denote the spectral tests above. Four original rows use structural arguments:
  15 (H): the folded halved ten-cube, with the explicit matching proof;
  16 (G): the actual bilinear forms graph H_2(2,4);
  25 (G): the actual OA(27,4) graph from four affine parallel classes;
  37 (C): the rank-3 graph on 2401 vertices, checked below.
These graph identifications are literature inputs, not deductions from parameter agreement. The full arithmetic output is sporadic_exact_audit.txt.

2. The graph on 2401 vertices
-----------------------------
The graph is the Cayley graph on F_7^4 with connection set specified by 40 projective points and their six nonzero scalar multiples. The model is from T. Jenrich, arXiv:2005.12025v5, Section 5, and the p3to7 data in SRG2401E.PAS in that article's source package. The cited model is the classified rank-3 graph, rather than an unspecified SRG with those parameters.

Vertices have zero-based lexicographic IDs:
  id(x1,x2,x3,x4)=343*x1+49*x2+7*x3+x4.
Projective indices are one-based in the lexicographically sorted list of nonzero vectors whose first nonzero coordinate is 1.

phi_2401_matching_certificate.json gives the 40 indices, a=(0,0,1,2) (vertex 9), and all 220 matching pairs between the exclusive neighbour sets of 0 and a. verify_matching_2401.py reconstructs the connection set, checks all 2400 nonzero translates' common-neighbour counts, verifies coverage and uniqueness on both sides, and checks adjacency of every matching pair. The matching lemma and the cited rank-3 action then give the S property.

3. Scope and integrity
----------------------
The classification, standard geometric models and Weetman--Brouwer results are cited mathematical inputs. These programs verify the finite arithmetic and the explicit matching; they do not independently prove rank 3 from SRG parameters. The infinite-family arguments, including the half-spin coordinate identification, are retained in the paper.

verification_output.txt records the fresh combined run. manifest.json records SHA-256 hashes for the accompanying files. The main supplement validator checks this manifest and runs both rank-3 verifiers.


==> anc/rank3/manifest.json <==
[
  {
    "file": "phi_2401_matching_certificate.json",
    "sha256": "939e3e5cd69f1d02ef70e6199de3d03d855284249f8417e47be3df17758e302e"
  },
  {
    "file": "README.txt",
    "sha256": "5b088d816435a06d02334698c01f1911957b33996a80593f24c934f6d368108d"
  },
  {
    "file": "sporadic_exact_audit.txt",
    "sha256": "d0df5cc2a775e7a7054656a53f6f3d6c7746cbbb97a9d5a6a22552e7226ad7f0"
  },
  {
    "file": "sporadic_parameters.json",
    "sha256": "ad1b3cc9e5d19c09df4369931a05b8cd7001fc5b3e725d30f1e968c46cacdba9"
  },
  {
    "file": "verification_output.txt",
    "sha256": "09c44d4d38ef631eb823d1db636d771fb83d6c7a36f72e1fe253fc83a72c7bc0"
  },
  {
    "file": "verify_all.py",
    "sha256": "4b7865c97394308b4b2c401d1b945fd35a27999d3ed79cc07b36ce55dd742a89"
  },
  {
    "file": "verify_matching_2401.py",
    "sha256": "8b33e11957fb3b3c04da1324efbf0d69ae82215de0e341dc55c0d947391bd09d"
  },
  {
    "file": "verify_sporadic.py",
    "sha256": "97d87505b6bbc2faccabe441b3bd378e377eb592eec98665de8667ab0e51f21f"
  }
]


==> anc/rank3/phi_2401_matching_certificate.json <==
{
  "q": 7,
  "projective_indices": [
    1,
    316,
    9,
    52,
    2,
    3,
    5,
    19,
    16,
    17,
    49,
    45,
    44,
    58,
    297,
    285,
    383,
    107,
    150,
    199,
    236,
    205,
    261,
    262,
    264,
    117,
    114,
    115,
    213,
    215,
    212,
    272,
    269,
    271,
    147,
    142,
    143,
    228,
    229,
    226
  ],
  "a": 9,
  "pairs": [
    [
      11,
      2247
    ],
    [
      12,
      1657
    ],
    [
      13,
      2365
    ],
    [
      17,
      2296
    ],
    [
      19,
      2230
    ],
    [
      22,
      2366
    ],
    [
      25,
      2028
    ],
    [
      30,
      2398
    ],
    [
      37,
      2218
    ],
    [
      41,
      20
    ],
    [
      44,
      5
    ],
    [
      45,
      1992
    ],
    [
      52,
      1645
    ],
    [
      58,
      2044
    ],
    [
      65,
      49
    ],
    [
      66,
      2052
    ],
    [
      68,
      1960
    ],
    [
      91,
      2286
    ],
    [
      93,
      557
    ],
    [
      94,
      1697
    ],
    [
      107,
      135
    ],
    [
      120,
      1772
    ],
    [
      123,
      122
    ],
    [
      128,
      1311
    ],
    [
      130,
      114
    ],
    [
      131,
      196
    ],
    [
      144,
      85
    ],
    [
      156,
      1799
    ],
    [
      163,
      48
    ],
    [
      164,
      1807
    ],
    [
      166,
      264
    ],
    [
      177,
      2199
    ],
    [
      179,
      155
    ],
    [
      180,
      2368
    ],
    [
      187,
      147
    ],
    [
      197,
      1996
    ],
    [
      198,
      1498
    ],
    [
      202,
      1502
    ],
    [
      205,
      40
    ],
    [
      230,
      59
    ],
    [
      231,
      84
    ],
    [
      233,
      668
    ],
    [
      237,
      119
    ],
    [
      254,
      221
    ],
    [
      266,
      1295
    ],
    [
      282,
      112
    ],
    [
      286,
      2036
    ],
    [
      287,
      168
    ],
    [
      289,
      118
    ],
    [
      290,
      1319
    ],
    [
      295,
      1948
    ],
    [
      296,
      751
    ],
    [
      300,
      1600
    ],
    [
      303,
      765
    ],
    [
      309,
      154
    ],
    [
      316,
      2282
    ],
    [
      317,
      294
    ],
    [
      319,
      1979
    ],
    [
      352,
      1197
    ],
    [
      395,
      1200
    ],
    [
      401,
      402
    ],
    [
      408,
      2400
    ],
    [
      409,
      399
    ],
    [
      411,
      1127
    ],
    [
      434,
      2394
    ],
    [
      436,
      281
    ],
    [
      437,
      1650
    ],
    [
      444,
      2132
    ],
    [
      499,
      427
    ],
    [
      506,
      1143
    ],
    [
      507,
      1028
    ],
    [
      509,
      1636
    ],
    [
      520,
      1318
    ],
    [
      522,
      514
    ],
    [
      523,
      1321
    ],
    [
      530,
      2302
    ],
    [
      542,
      2244
    ],
    [
      555,
      57
    ],
    [
      558,
      2243
    ],
    [
      563,
      1764
    ],
    [
      565,
      2316
    ],
    [
      566,
      308
    ],
    [
      579,
      1804
    ],
    [
      603,
      1354
    ],
    [
      677,
      245
    ],
    [
      695,
      336
    ],
    [
      750,
      342
    ],
    [
      757,
      748
    ],
    [
      758,
      554
    ],
    [
      760,
      546
    ],
    [
      771,
      764
    ],
    [
      773,
      24
    ],
    [
      774,
      310
    ],
    [
      781,
      340
    ],
    [
      793,
      1479
    ],
    [
      806,
      749
    ],
    [
      809,
      1593
    ],
    [
      814,
      2000
    ],
    [
      816,
      314
    ],
    [
      817,
      1446
    ],
    [
      830,
      89
    ],
    [
      854,
      804
    ],
    [
      928,
      277
    ],
    [
      946,
      392
    ],
    [
      981,
      2287
    ],
    [
      982,
      547
    ],
    [
      986,
      755
    ],
    [
      989,
      919
    ],
    [
      995,
      244
    ],
    [
      1002,
      852
    ],
    [
      1003,
      772
    ],
    [
      1005,
      570
    ],
    [
      1038,
      511
    ],
    [
      1112,
      1262
    ],
    [
      1136,
      2058
    ],
    [
      1149,
      994
    ],
    [
      1152,
      1148
    ],
    [
      1157,
      14
    ],
    [
      1159,
      1151
    ],
    [
      1160,
      1503
    ],
    [
      1173,
      46
    ],
    [
      1185,
      1199
    ],
    [
      1192,
      273
    ],
    [
      1193,
      92
    ],
    [
      1195,
      1538
    ],
    [
      1206,
      1000
    ],
    [
      1208,
      400
    ],
    [
      1209,
      996
    ],
    [
      1216,
      582
    ],
    [
      1271,
      1617
    ],
    [
      1274,
      98
    ],
    [
      1278,
      1103
    ],
    [
      1279,
      178
    ],
    [
      1304,
      1297
    ],
    [
      1306,
      498
    ],
    [
      1307,
      1186
    ],
    [
      1314,
      285
    ],
    [
      1320,
      170
    ],
    [
      1363,
      1482
    ],
    [
      1381,
      2300
    ],
    [
      1455,
      500
    ],
    [
      1484,
      1489
    ],
    [
      1488,
      228
    ],
    [
      1490,
      1372
    ],
    [
      1491,
      238
    ],
    [
      1504,
      549
    ],
    [
      1505,
      1298
    ],
    [
      1507,
      1481
    ],
    [
      1511,
      157
    ],
    [
      1540,
      1164
    ],
    [
      1569,
      435
    ],
    [
      1570,
      1184
    ],
    [
      1574,
      2372
    ],
    [
      1577,
      805
    ],
    [
      1602,
      1601
    ],
    [
      1603,
      1176
    ],
    [
      1605,
      601
    ],
    [
      1609,
      1495
    ],
    [
      1626,
      1022
    ],
    [
      1638,
      343
    ],
    [
      1654,
      513
    ],
    [
      1658,
      1147
    ],
    [
      1659,
      2045
    ],
    [
      1661,
      497
    ],
    [
      1662,
      521
    ],
    [
      1706,
      1649
    ],
    [
      1724,
      798
    ],
    [
      1767,
      171
    ],
    [
      1773,
      1616
    ],
    [
      1780,
      980
    ],
    [
      1781,
      1568
    ],
    [
      1783,
      490
    ],
    [
      1806,
      1771
    ],
    [
      1808,
      36
    ],
    [
      1809,
      1596
    ],
    [
      1816,
      2251
    ],
    [
      1883,
      1614
    ],
    [
      1957,
      1800
    ],
    [
      1969,
      1993
    ],
    [
      1981,
      784
    ],
    [
      1997,
      800
    ],
    [
      2001,
      229
    ],
    [
      2002,
      1610
    ],
    [
      2004,
      821
    ],
    [
      2005,
      686
    ],
    [
      2012,
      432
    ],
    [
      2030,
      2031
    ],
    [
      2037,
      1988
    ],
    [
      2038,
      2035
    ],
    [
      2040,
      944
    ],
    [
      2051,
      1715
    ],
    [
      2053,
      1305
    ],
    [
      2054,
      1774
    ],
    [
      2067,
      769
    ],
    [
      2141,
      484
    ],
    [
      2159,
      307
    ],
    [
      2206,
      56
    ],
    [
      2207,
      1856
    ],
    [
      2211,
      993
    ],
    [
      2220,
      1026
    ],
    [
      2239,
      21
    ],
    [
      2248,
      4
    ],
    [
      2252,
      2049
    ],
    [
      2255,
      808
    ],
    [
      2256,
      2254
    ],
    [
      2260,
      1881
    ],
    [
      2263,
      2279
    ],
    [
      2288,
      1141
    ],
    [
      2289,
      2352
    ],
    [
      2291,
      1029
    ],
    [
      2295,
      2246
    ],
    [
      2318,
      242
    ],
    [
      2353,
      1653
    ],
    [
      2354,
      278
    ],
    [
      2358,
      1207
    ],
    [
      2361,
      3
    ],
    [
      2367,
      1183
    ],
    [
      2374,
      224
    ],
    [
      2375,
      428
    ],
    [
      2377,
      28
    ]
  ]
}

==> anc/rank3/sporadic_exact_audit.txt <==
Row  1 original: (35, 16, 6, 8); B; v=35 <= 195
Row  2 original: (36, 14, 4, 6); B; v=36 <= 195
Row  3 original: (50, 7, 0, 1); B; v=50 <= 195
Row  4 original: (56, 10, 0, 2); B; v=56 <= 195
Row  5 original: (77, 16, 0, 4); B; v=77 <= 195
Row  6 original: (100, 22, 0, 6); B; v=100 <= 195
Row  7 original: (100, 36, 14, 12); B; v=100 <= 195
Row  8 original: (126, 25, 8, 4); B; v=126 <= 195
Row  9 original: (162, 56, 10, 24); B; v=162 <= 195
Row 10 original: (169, 72, 31, 30); B; v=169 <= 195
Row 11 original: (176, 70, 18, 34); B; v=176 <= 195
Row 12 original: (243, 22, 1, 2); M; mu-lambda=1 >= 0
Row 13 original: (243, 110, 37, 60); M; mu-lambda=23 >= 0
Row 14 original: (253, 112, 36, 60); M; mu-lambda=24 >= 0
Row 15 original: (256, 45, 16, 6); H; Folded halved ten-cube: explicit matching proof in the manuscript.
Row 16 original: (256, 45, 16, 6); G; Bilinear graph H_2(2,4): actual partial geometry.
Row 17 original: (256, 102, 38, 42); M; mu-lambda=4 >= 0
Row 18 original: (275, 112, 30, 56); M; mu-lambda=26 >= 0
Row 19 original: (289, 96, 35, 30); S1; mu^2-r^2*s=174 > 0
Row 20 original: (361, 144, 59, 56); S1; mu^2-r^2*s=2168 > 0
Row 21 original: (416, 100, 36, 20); S2; F(mu+1)=15792/5 > 0
Row 22 original: (529, 264, 131, 132); D; 2k+1-v=0 >= 0
Row 23 original: (625, 144, 43, 30); S2; F(mu+1)=713548775/36864 > 0
Row 24 original: (625, 240, 95, 90); S1; mu^2-r^2*s=5850 > 0
Row 25 original: (729, 104, 31, 12); G; OA(27,4): four affine-plane parallel classes.
Row 26 original: (841, 168, 47, 30); S2; F(mu+1)=4521705757/258048 > 0
Row 27 original: (961, 240, 71, 56); S2; F(mu+1)=33228390569/230400 > 0
Row 28 original: (961, 360, 139, 132); S1; mu^2-r^2*s=13092 > 0
Row 29 original: (1288, 792, 476, 504); D; 2k+1-v=297 >= 0
Row 30 original: (1408, 567, 246, 216); S1; mu^2-r^2*s=32967 > 0
Row 31 original: (1681, 480, 149, 132); S1; mu^2-r^2*s=7332 > 0
Row 32 original: (1782, 416, 100, 96); S1; mu^2-r^2*s=2816 > 0
Row 33 original: (2048, 276, 44, 36); S2; F(mu+1)=972389232/25921 > 0
Row 34 original: (2048, 759, 310, 264); S1; mu^2-r^2*s=42471 > 0
Row 35 original: (2209, 1104, 551, 552); D; 2k+1-v=0 >= 0
Row 36 original: (2300, 891, 378, 324); S1; mu^2-r^2*s=69255 > 0
Row 37 original: (2401, 240, 59, 20); C; Rank-three 2401-vertex graph: supplied matching certificate.
Row 38 original: (2401, 480, 119, 90); S2; F(mu+1)=1015564530799/1638400 > 0
Row 39 original: (2401, 720, 229, 210); S1; mu^2-r^2*s=26760 > 0
Row 40 original: (2401, 960, 389, 380); S1; mu^2-r^2*s=127580 > 0
Row 41 original: (3510, 693, 180, 126); S2; F(mu+1)=102885466383/61952 > 0
Row 42 original: (4060, 1755, 730, 780); M; mu-lambda=50 >= 0
Row 43 original: (4096, 1575, 614, 600); S1; mu^2-r^2*s=321975 > 0
Row 44 original: (5041, 840, 179, 132); S2; F(mu+1)=2881216246129/1440000 > 0
Row 45 original: (6241, 1560, 419, 380); S1; mu^2-r^2*s=74780 > 0
Row 46 original: (6561, 1440, 351, 306); S1; mu^2-r^2*s=22194 > 0
Row 47 original: (7921, 2640, 899, 870); S1; mu^2-r^2*s=652470 > 0
Row 48 original: (14080, 3159, 918, 648); S2; F(mu+1)=47403942895872/207025 > 0
Row 49 original: (15625, 7560, 3655, 3660); M; mu-lambda=5 >= 0
Row 50 original: (31671, 3510, 693, 351); S2; F(mu+1)=1312156989/50 > 0
Row 51 original: (137632, 28431, 6030, 5832); S1; mu^2-r^2*s=27707103 > 0
Row 52 original: (306936, 31671, 3510, 3240); S1; mu^2-r^2*s=518319 > 0
Row 53 original: (531441, 65520, 8559, 8010); S1; mu^2-r^2*s=27411210 > 0
Row  1 complement: (35, 18, 9, 9); B; v=35 <= 195
Row  2 complement: (36, 21, 12, 12); B; v=36 <= 195
Row  3 complement: (50, 42, 35, 36); B; v=50 <= 195
Row  4 complement: (56, 45, 36, 36); B; v=56 <= 195
Row  5 complement: (77, 60, 47, 45); B; v=77 <= 195
Row  6 complement: (100, 77, 60, 56); B; v=100 <= 195
Row  7 complement: (100, 63, 38, 42); B; v=100 <= 195
Row  8 complement: (126, 100, 78, 84); B; v=126 <= 195
Row  9 complement: (162, 105, 72, 60); B; v=162 <= 195
Row 10 complement: (169, 96, 53, 56); B; v=169 <= 195
Row 11 complement: (176, 105, 68, 54); B; v=176 <= 195
Row 12 complement: (243, 220, 199, 200); D; 2k+1-v=198 >= 0
Row 13 complement: (243, 132, 81, 60); D; 2k+1-v=22 >= 0
Row 14 complement: (253, 140, 87, 65); D; 2k+1-v=28 >= 0
Row 15 complement: (256, 210, 170, 182); D; 2k+1-v=165 >= 0
Row 16 complement: (256, 210, 170, 182); D; 2k+1-v=165 >= 0
Row 17 complement: (256, 153, 92, 90); D; 2k+1-v=51 >= 0
Row 18 complement: (275, 162, 105, 81); D; 2k+1-v=50 >= 0
Row 19 complement: (289, 192, 125, 132); D; 2k+1-v=96 >= 0
Row 20 complement: (361, 216, 127, 132); D; 2k+1-v=72 >= 0
Row 21 complement: (416, 315, 234, 252); D; 2k+1-v=215 >= 0
Row 22 complement: (529, 264, 131, 132); D; 2k+1-v=0 >= 0
Row 23 complement: (625, 480, 365, 380); D; 2k+1-v=336 >= 0
Row 24 complement: (625, 384, 233, 240); D; 2k+1-v=144 >= 0
Row 25 complement: (729, 624, 531, 552); D; 2k+1-v=520 >= 0
Row 26 complement: (841, 672, 533, 552); D; 2k+1-v=504 >= 0
Row 27 complement: (961, 720, 535, 552); D; 2k+1-v=480 >= 0
Row 28 complement: (961, 600, 371, 380); D; 2k+1-v=240 >= 0
Row 29 complement: (1288, 495, 206, 180); S1; mu^2-r^2*s=21375 > 0
Row 30 complement: (1408, 840, 488, 520); D; 2k+1-v=273 >= 0
Row 31 complement: (1681, 1200, 851, 870); D; 2k+1-v=720 >= 0
Row 32 complement: (1782, 1365, 1044, 1050); D; 2k+1-v=949 >= 0
Row 33 complement: (2048, 1771, 1530, 1540); D; 2k+1-v=1495 >= 0
Row 34 complement: (2048, 1288, 792, 840); D; 2k+1-v=529 >= 0
Row 35 complement: (2209, 1104, 551, 552); D; 2k+1-v=0 >= 0
Row 36 complement: (2300, 1408, 840, 896); D; 2k+1-v=517 >= 0
Row 37 complement: (2401, 2160, 1939, 1980); D; 2k+1-v=1920 >= 0
Row 38 complement: (2401, 1920, 1529, 1560); D; 2k+1-v=1440 >= 0
Row 39 complement: (2401, 1680, 1169, 1190); D; 2k+1-v=960 >= 0
Row 40 complement: (2401, 1440, 859, 870); D; 2k+1-v=480 >= 0
Row 41 complement: (3510, 2816, 2248, 2304); D; 2k+1-v=2123 >= 0
Row 42 complement: (4060, 2304, 1328, 1280); D; 2k+1-v=549 >= 0
Row 43 complement: (4096, 2520, 1544, 1560); D; 2k+1-v=945 >= 0
Row 44 complement: (5041, 4200, 3491, 3540); D; 2k+1-v=3360 >= 0
Row 45 complement: (6241, 4680, 3499, 3540); D; 2k+1-v=3120 >= 0
Row 46 complement: (6561, 5120, 3985, 4032); D; 2k+1-v=3680 >= 0
Row 47 complement: (7921, 5280, 3509, 3540); D; 2k+1-v=2640 >= 0
Row 48 complement: (14080, 10920, 8408, 8680); D; 2k+1-v=7761 >= 0
Row 49 complement: (15625, 8064, 4163, 4160); D; 2k+1-v=504 >= 0
Row 50 complement: (31671, 28160, 25000, 25344); D; 2k+1-v=24650 >= 0
Row 51 complement: (137632, 109200, 86600, 86800); D; 2k+1-v=80769 >= 0
Row 52 complement: (306936, 275264, 246832, 247104); D; 2k+1-v=243593 >= 0
Row 53 complement: (531441, 465920, 408409, 408960); D; 2k+1-v=400400 >= 0
VERIFIED: all 53 rows and 53 complements; routes B=22, C=1, D=44, G=2, H=1, M=7, S1=19, S2=10.
Structural routes G/H/C refer to manuscript proofs; parameter agreement is not used to infer graph isomorphism.


==> anc/rank3/sporadic_parameters.json <==
[
  {
    "row": 1,
    "name": "S8",
    "parameters": [
      35,
      16,
      6,
      8
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 2,
    "name": "G2(2)",
    "parameters": [
      36,
      14,
      4,
      6
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 3,
    "name": "Hoffman-Singleton",
    "parameters": [
      50,
      7,
      0,
      1
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 4,
    "name": "Gewirtz",
    "parameters": [
      56,
      10,
      0,
      2
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 5,
    "name": "M22",
    "parameters": [
      77,
      16,
      0,
      4
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 6,
    "name": "Higman-Sims",
    "parameters": [
      100,
      22,
      0,
      6
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 7,
    "name": "Hall-Janko",
    "parameters": [
      100,
      36,
      14,
      12
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 8,
    "name": "S10-folded-J(10,5)",
    "parameters": [
      126,
      25,
      8,
      4
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 9,
    "name": "U4(3)",
    "parameters": [
      162,
      56,
      10,
      24
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 10,
    "name": "OA-S4-13",
    "parameters": [
      169,
      72,
      31,
      30
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 11,
    "name": "M22",
    "parameters": [
      176,
      70,
      18,
      34
    ],
    "route": "B",
    "complement_route": "B"
  },
  {
    "row": 12,
    "name": "Berlekamp-vanLint-Seidel",
    "parameters": [
      243,
      22,
      1,
      2
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 13,
    "name": "Delsarte-dual-BvLS",
    "parameters": [
      243,
      110,
      37,
      60
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 14,
    "name": "M23",
    "parameters": [
      253,
      112,
      36,
      60
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 15,
    "name": "2^8.S10",
    "parameters": [
      256,
      45,
      16,
      6
    ],
    "route": "H",
    "complement_route": "D"
  },
  {
    "row": 16,
    "name": "2^8.(A8xS3)",
    "parameters": [
      256,
      45,
      16,
      6
    ],
    "route": "G",
    "complement_route": "D"
  },
  {
    "row": 17,
    "name": "2^8.L2(17)",
    "parameters": [
      256,
      102,
      38,
      42
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 18,
    "name": "McLaughlin",
    "parameters": [
      275,
      112,
      30,
      56
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 19,
    "name": "OA-S4-17",
    "parameters": [
      289,
      96,
      35,
      30
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 20,
    "name": "OA-S4-19",
    "parameters": [
      361,
      144,
      59,
      56
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 21,
    "name": "G2(4)",
    "parameters": [
      416,
      100,
      36,
      20
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 22,
    "name": "Sporadic-Peisert",
    "parameters": [
      529,
      264,
      131,
      132
    ],
    "route": "D",
    "complement_route": "D"
  },
  {
    "row": 23,
    "name": "Liebeck",
    "parameters": [
      625,
      144,
      43,
      30
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 24,
    "name": "Liebeck",
    "parameters": [
      625,
      240,
      95,
      90
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 25,
    "name": "OA-S4-27",
    "parameters": [
      729,
      104,
      31,
      12
    ],
    "route": "G",
    "complement_route": "D"
  },
  {
    "row": 26,
    "name": "OA-S4-29",
    "parameters": [
      841,
      168,
      47,
      30
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 27,
    "name": "OA-S4-31",
    "parameters": [
      961,
      240,
      71,
      56
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 28,
    "name": "OA-A5-31",
    "parameters": [
      961,
      360,
      139,
      132
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 29,
    "name": "Dodecad",
    "parameters": [
      1288,
      792,
      476,
      504
    ],
    "route": "D",
    "complement_route": "S1"
  },
  {
    "row": 30,
    "name": "Conway",
    "parameters": [
      1408,
      567,
      246,
      216
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 31,
    "name": "OA-A5-41",
    "parameters": [
      1681,
      480,
      149,
      132
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 32,
    "name": "Suzuki",
    "parameters": [
      1782,
      416,
      100,
      96
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 33,
    "name": "2^11.M24",
    "parameters": [
      2048,
      276,
      44,
      36
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 34,
    "name": "2^11.M24",
    "parameters": [
      2048,
      759,
      310,
      264
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 35,
    "name": "OA-S4-47",
    "parameters": [
      2209,
      1104,
      551,
      552
    ],
    "route": "D",
    "complement_route": "D"
  },
  {
    "row": 36,
    "name": "Conway",
    "parameters": [
      2300,
      891,
      378,
      324
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 37,
    "name": "7^4:(6.O5(3))",
    "parameters": [
      2401,
      240,
      59,
      20
    ],
    "route": "C",
    "complement_route": "D"
  },
  {
    "row": 38,
    "name": "7^4:(6.(2^4:S5))",
    "parameters": [
      2401,
      480,
      119,
      90
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 39,
    "name": "7^4:(3x2.S7)",
    "parameters": [
      2401,
      720,
      229,
      210
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 40,
    "name": "OA-A5-49",
    "parameters": [
      2401,
      960,
      389,
      380
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 41,
    "name": "Fi22",
    "parameters": [
      3510,
      693,
      180,
      126
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 42,
    "name": "Rudvalis",
    "parameters": [
      4060,
      1755,
      730,
      780
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 43,
    "name": "2^12.HJ.S3",
    "parameters": [
      4096,
      1575,
      614,
      600
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 44,
    "name": "OA-A5-71",
    "parameters": [
      5041,
      840,
      179,
      132
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 45,
    "name": "OA-A5-79",
    "parameters": [
      6241,
      1560,
      419,
      380
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 46,
    "name": "3^8.2^(1+6).O6-(2).2",
    "parameters": [
      6561,
      1440,
      351,
      306
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 47,
    "name": "OA-A5-89",
    "parameters": [
      7921,
      2640,
      899,
      870
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 48,
    "name": "Fi22",
    "parameters": [
      14080,
      3159,
      918,
      648
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 49,
    "name": "5^6.4.HJ.2",
    "parameters": [
      15625,
      7560,
      3655,
      3660
    ],
    "route": "M",
    "complement_route": "D"
  },
  {
    "row": 50,
    "name": "Fi23",
    "parameters": [
      31671,
      3510,
      693,
      351
    ],
    "route": "S2",
    "complement_route": "D"
  },
  {
    "row": 51,
    "name": "Fi23",
    "parameters": [
      137632,
      28431,
      6030,
      5832
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 52,
    "name": "Fi24",
    "parameters": [
      306936,
      31671,
      3510,
      3240
    ],
    "route": "S1",
    "complement_route": "D"
  },
  {
    "row": 53,
    "name": "Suz",
    "parameters": [
      531441,
      65520,
      8559,
      8010
    ],
    "route": "S1",
    "complement_route": "D"
  }
]


==> anc/rank3/verification_output.txt <==
VERIFIED: all 53 rows and 53 complements; routes B=22, C=1, D=44, G=2, H=1, M=7, S1=19, S2=10.
Structural routes G/H/C refer to manuscript proofs; parameter agreement is not used to infer graph isomorphism.
VERIFIED: SRG(2401,240,59,20), all 2400 origin intersection counts, and the complete 220-edge matching.
ALL CERTIFICATE CHECKS PASSED.


==> anc/rank3/verify_all.py <==
"""Run both exact verifiers. No third-party dependencies are required."""
from verify_sporadic import verify as verify_sporadic
from verify_matching_2401 import verify as verify_matching

if __name__ == "__main__":
    verify_sporadic()
    verify_matching()
    print("ALL CERTIFICATE CHECKS PASSED.")


==> anc/rank3/verify_matching_2401.py <==
"""Verify the finite matching certificate using only Python's standard library.

The model is the rank-three graph identified in T. Jenrich,
arXiv:2005.12025v5, Section 5 and source SRG2401E.PAS.
Rank-three model identification is a literature input, not a conclusion
inferred by this program merely from the strongly regular parameters.
"""
from itertools import product
import json
from pathlib import Path

PROJECTIVE_INDICES = [
    1, 316, 9, 52, 2, 3, 5, 19, 16, 17, 49, 45, 44, 58, 297, 285,
    383, 107, 150, 199, 236, 205, 261, 262, 264, 117, 114, 115,
    213, 215, 212, 272, 269, 271, 147, 142, 143, 228, 229, 226,
]


def verify():
    if not __debug__:
        raise RuntimeError("Run without -O: this verifier uses assertions.")
    cert = json.loads(Path(__file__).with_name(
        "phi_2401_matching_certificate.json").read_text())
    assert cert["q"] == 7
    assert cert["projective_indices"] == PROJECTIVE_INDICES
    assert cert["a"] == 9
    vertices = list(product(range(7), repeat=4))
    projective = [v for v in vertices if next((a for a in v if a), 0) == 1]
    connection = {
        tuple(a * x % 7 for x in projective[i - 1])
        for i in PROJECTIVE_INDICES for a in range(1, 7)
    }

    def add(u, v):
        return tuple((x + y) % 7 for x, y in zip(u, v))

    def sub(u, v):
        return tuple((x - y) % 7 for x, y in zip(u, v))

    assert len(projective) == 400 and len(connection) == 240
    assert vertices[0] not in connection
    assert {tuple(-x % 7 for x in s) for s in connection} == connection
    for v in vertices[1:]:
        count = len(connection & {add(v, s) for s in connection})
        assert count == (59 if v in connection else 20), (v, count)

    a = vertices[cert["a"]]
    assert a == (0, 0, 1, 2) and a not in connection
    translated = {add(a, s) for s in connection}
    left, right = translated - connection, connection - translated
    assert all(type(i) is int and 0 <= i < 2401
               for pair in cert["pairs"] for i in pair)
    assert all(len(pair) == 2 for pair in cert["pairs"])
    pairs = [(vertices[i], vertices[j]) for i, j in cert["pairs"]]
    assert len(left) == len(right) == len(pairs) == 220
    assert {u for u, v in pairs} == left
    assert {v for u, v in pairs} == right
    assert all(sub(u, v) in connection for u, v in pairs)
    print("VERIFIED: SRG(2401,240,59,20), all 2400 origin intersection "
          "counts, and the complete 220-edge matching.")


if __name__ == "__main__":
    verify()


==> anc/rank3/verify_sporadic.py <==
"""Exact parameter verification of Table 2 in arXiv:2211.02326v2.

The classification and the structural graph identifications are cited
inputs. This script checks arithmetic, not those published theorems.
The first spectral criterion is used only with a STRICT inequality.
"""
from collections import Counter
from fractions import Fraction as Q
import json
from math import isqrt
from pathlib import Path

STRUCTURAL = {
    15: ("H", "Folded halved ten-cube: explicit matching proof in the manuscript."),
    16: ("G", "Bilinear graph H_2(2,4): actual partial geometry."),
    25: ("G", "OA(27,4): four affine-plane parallel classes."),
    37: ("C", "Rank-three 2401-vertex graph: supplied matching certificate."),
}


def parameters(p, complement=False):
    v, k, lam, mu = p
    if complement:
        return v, v-k-1, v-2*k+mu-2, v-2*k+lam
    return v, k, lam, mu


def evaluate(p):
    v, k, lam, mu = p
    assert 0 < k < v-1 and mu > 0 and 0 <= lam < k
    n, t = v-k-1, k-lam-1
    assert n*mu == k*t
    discriminant = (lam-mu)**2 + 4*(k-mu)
    root = isqrt(discriminant)
    assert root*root == discriminant
    r, s = Q(lam-mu+root, 2), Q(mu-lam+root, 2)
    assert r > 0 and s > 1
    assert k == mu + r*s and lam == mu+r-s
    sigma2 = min(Q(mu*t), (r+s)**2/4)
    ell = Q(mu*mu, k) - sigma2/n
    assert ell >= 0
    a = mu+1
    f = mu*mu*a - (r+(k-mu-r)*Q(a, n))*(sigma2+ell*a)
    margin = mu*mu-r*r*s
    return r, s, margin, f


def classify(row, complement=False):
    p = parameters(row["parameters"], complement)
    v, k, lam, mu = p
    r, s, margin, f = evaluate(p)
    if v <= 195:
        code, witness = "B", f"v={v} <= 195"
    elif 2*k+1 >= v:
        code, witness = "D", f"2k+1-v={2*k+1-v} >= 0"
    elif mu >= lam:
        code, witness = "M", f"mu-lambda={mu-lam} >= 0"
    elif margin > 0:
        code, witness = "S1", f"mu^2-r^2*s={margin} > 0"
    elif v-k-1 <= mu or f > 0:
        code, witness = "S2", f"F(mu+1)={f} > 0"
    else:
        assert not complement and row["row"] in STRUCTURAL, (row, complement)
        code, witness = STRUCTURAL[row["row"]]
    return {"row": row["row"], "complement": complement,
            "parameters": p, "r": r, "s": s,
            "margin": margin, "F": f, "code": code, "witness": witness}


def verify(verbose=False):
    if not __debug__:
        raise RuntimeError("Run without -O: this verifier uses assertions.")
    rows = json.loads(Path(__file__).with_name("sporadic_parameters.json").read_text())
    assert [row["row"] for row in rows] == list(range(1, 54))
    results = [classify(row, comp) for comp in (False, True) for row in rows]
    for result in results:
        row = rows[result["row"]-1]
        key = "complement_route" if result["complement"] else "route"
        assert result["code"] == row[key], (result, row[key])
        if verbose:
            suffix = " complement" if result["complement"] else " original"
            print(f"Row {result['row']:2}{suffix}: {result['parameters']}; "
                  f"{result['code']}; {result['witness']}")
    summary = ", ".join(f"{k}={v}" for k, v in sorted(
        Counter(result["code"] for result in results).items()))
    print(f"VERIFIED: all 53 rows and 53 complements; routes {summary}.")
    print("Structural routes G/H/C refer to manuscript proofs; "
          "parameter agreement is not used to infer graph isomorphism.")
    return results


if __name__ == "__main__":
    verify(verbose=True)


==> anc/replay-results.json <==
[
  {
    "name": "even_c4_augmented_verify",
    "exit_code": 0,
    "seconds": 1.33,
    "output": "All 6 exact continuum certificates pass for r>=11.\nAll 15 small-degree pairs have old Delta>0.\nExact inner-shell checks: 3654\n",
    "error": ""
  },
  {
    "name": "odd_c3_augmented_verify",
    "exit_code": 0,
    "seconds": 1.78,
    "output": "Exact continuum certificates: 19 tree checks: 4290\n[{'r': 5, 'eta': Fraction(53375439, 1869505135), 'scaled_eta': Fraction(266877195, 373901027)}, {'r': 6, 'eta': Fraction(199792901, 1901627296), 'scaled_eta': Fraction(1798136109, 475406824)}, {'r': 10, 'eta': Fraction(30329675981, 780853475240), 'scaled_eta': Fraction(151648379905, 39042673762)}, {'r': 100, 'eta': Fraction(270036360575735393801, 676800989563946735023400), 'scaled_eta': Fraction(13501818028786769690050, 3384004947819733675117)}, {'r': 1000, 'eta': Fraction(2670003663660657657335339338001, 667668000998995663994667335002334000), 'scaled_eta': Fraction(1335001831830328828667669669000500, 333834000499497831997333667501167)}, {'r': 100000, 'eta': Fraction(266670000036666366660666576665733335333393333800001, 666676666800000999989999566663999946666733335000023333400000), 'scaled_eta': Fraction(13333500001833318333033328833286666766669666690000050000, 3333383334000004999949997833319999733333666675000116667)}]\n",
    "error": ""
  },
  {
    "name": "even_c3_linear_verify",
    "exit_code": 0,
    "seconds": 0.88,
    "output": "Even c3 linear range: 21 continuum certificates; 2491 exact consistency checks. All small r=5,6,7 use old BE.\n",
    "error": ""
  },
  {
    "name": "even_c3_dense_tail_verify",
    "exit_code": 0,
    "seconds": 0.56,
    "output": "Dense tail exact certificates: 26 ; exact whole-a intervals: 4\n",
    "error": ""
  },
  {
    "name": "even_c3_sharp_verify",
    "exit_code": 0,
    "seconds": 0.23,
    "output": "Exact sharp witnesses replayed: 268 ; integrality: 1 ; unmatched: 0\n",
    "error": ""
  },
  {
    "name": "even_c3_s6_verify",
    "exit_code": 0,
    "seconds": 3.14,
    "output": "s=6 c=3: 8 continuum certificates, 6 small old-BE witnesses, 16971 exact consistency checks.\n",
    "error": ""
  },
  {
    "name": "s3_augmented_tail_verify",
    "exit_code": 0,
    "seconds": 0.56,
    "output": "four continuous c=4 augmented tails pass\n",
    "error": ""
  },
  {
    "name": "even_c3_combined_verify",
    "exit_code": 0,
    "seconds": 4.81,
    "output": "{'even_s': 'every even s>=8', 'c': 3, 'all_feasible_degrees': True, 'all_degrees_from': 6, 'initial_finite_unmatched': 269, 'sharp_exact_repairs': 268, 'cubic_repairs': 3, 'integrality_repairs': [{'r': 16, 'a': 8, 'k': 17, 'residue': 1, 'diameter': 's-1'}], 'small_degree_API_checks': 4278, 'exceptions': [], 'interpretation': 'No uncovered parameter tuple remains; graph existence is not asserted.'}\n",
    "error": ""
  },
  {
    "name": "s3_augmented_finite_verify",
    "exit_code": 0,
    "seconds": 6.77,
    "output": "{'complete': True, 'c': 4, 'k_min': 7, 'k_max': 1999, 'old_checks': 38185, 'new_pairs': 1948836, 'shifted_checks': 0, 'intervals': 4241, 'old_cubic_extension_checks': {5: 36192, 6: 34200}}\n",
    "error": ""
  },
  {
    "name": "s3_c3_sparse_verify",
    "exit_code": 0,
    "seconds": 0.17,
    "output": "PASS: seven exact bivariate Bernstein coefficients, a>=10,k>=15a; terms 456\nPASS: smaller linear augmentation; terms 439\n",
    "error": ""
  },
  {
    "name": "even_c3_finite_verify",
    "exit_code": 0,
    "seconds": 8.52,
    "output": "{'exact_dense_rows': 30729, 'dense_parameter_pairs': 7651775, 'old_or_linear_pairs': 4825460, 'unmatched_pairs': 269, 'last_unmatched_r': 96, 'complete_above_r': 97, 'partition': 'Every pair classified, no omitted parameter'}\n",
    "error": ""
  },
  {
    "name": "s3_c3_tail_verify",
    "exit_code": 0,
    "seconds": 0.34,
    "output": "PASS: dense a>=k/15 and small a=4..9 tails, all k>=2000\n",
    "error": ""
  },
  {
    "name": "s3_c7_independent_verify",
    "exit_code": 0,
    "seconds": 7.53,
    "output": "{\n  \"status\": \"all independent exact replays passed\",\n  \"tails\": [\n    {\n      \"c\": 7,\n      \"k_min\": 3000,\n      \"b\": \"57/100\",\n      \"tau\": \"3/50\",\n      \"margin\": \"3039889/73850286000\"\n    },\n    {\n      \"c\": 8,\n      \"k_min\": 700,\n      \"b\": \"61/100\",\n      \"tau\": \"11/100\",\n      \"margin\": \"25153/33740700\"\n    },\n    {\n      \"c\": 9,\n      \"k_min\": 400,\n      \"b\": \"16/25\",\n      \"tau\": \"4/25\",\n      \"margin\": \"493287/68834150\"\n    }\n  ],\n  \"finite_parts\": [\n    {\n      \"c\": 7,\n      \"old\": 116490,\n      \"shifted\": 108,\n      \"new\": 2984\n    },\n    {\n      \"c\": 8,\n      \"old\": 17676,\n      \"shifted\": 0,\n      \"new\": 681\n    }\n  ],\n  \"c_ge_9_finite\": 388\n}\n",
    "error": ""
  },
  {
    "name": "s3_c3_finite_verify",
    "exit_code": 0,
    "seconds": 5.91,
    "output": "{'complete': True, 'k_min': 6, 'k_max': 1999, 'pairs': {'old': 25604, 'old_augmented': 1856689, 'shifted': 64, 'correlated': 5537, 'sparse': 101121}, 'blocks': {'old': 1994, 'old_augmented': 3979, 'shifted': 64, 'correlated': 5537, 'sparse': 1850}, 'total_pairs': 1989015}\n",
    "error": ""
  },
  {
    "name": "s4_c56_retained_tail_verify",
    "exit_code": 0,
    "seconds": 6.2,
    "output": "all c=5 tail regions passed 2\n",
    "error": ""
  },
  {
    "name": "s4_finite_5",
    "exit_code": 0,
    "seconds": 0.98,
    "output": "PASS s4 finite 5 intervals 2209\n",
    "error": ""
  },
  {
    "name": "large_s_c2_20261020_a3_tail_verify",
    "exit_code": 0,
    "seconds": 0.19,
    "output": "{\n  \"status\": \"PASS\",\n  \"rational_constant_checks\": 32,\n  \"formal_weighted_identity_checks\": 60,\n  \"exact_common_zero_mode_checks\": 60,\n  \"model_caveat\": \"Weighted spectral models check algebra only, not graph existence.\",\n  \"cutoff\": 100000000,\n  \"augmentation\": 100\n}\n",
    "error": ""
  },
  {
    "name": "s4_finite_4",
    "exit_code": 0,
    "seconds": 11.84,
    "output": "PASS s4 finite 4 intervals 18732\n",
    "error": ""
  },
  {
    "name": "s4_c4_tail_verify",
    "exit_code": 0,
    "seconds": 17.58,
    "output": "starting tail 2 3\npassed tail 2 3\nstarting tail 3 4\npassed tail 3 4\nstarting tail 4 5\npassed tail 4 5\nstarting tail 5 6\npassed tail 5 6\nstarting tail 6 10\npassed tail 6 10\nstarting tail 10 None\npassed tail 10 None\n",
    "error": ""
  }
]


==> anc/replay.py <==
"""Replay the long-scale proof without modifying the supplied witness files."""
from pathlib import Path
from fractions import Fraction as Q
from math import isqrt
import concurrent.futures, hashlib, json, shutil, subprocess, sys, tempfile, time

HERE=Path(__file__).resolve().parent
JOBS=[
    'odd_c3_augmented_verify','even_c4_augmented_verify','even_c3_s6_verify',
    'even_c3_linear_verify','even_c3_dense_tail_verify','even_c3_finite_verify',
    'even_c3_sharp_verify','even_c3_combined_verify','s3_augmented_tail_verify',
    's3_augmented_finite_verify','s3_c7_independent_verify','s3_c3_sparse_verify',
    's3_c3_tail_verify','s3_c3_finite_verify','s4_c4_tail_verify',
    's4_c56_retained_tail_verify','s4_finite_4','s4_finite_5',
    'large_s_c2_20261020_a3_tail_verify',
]

def replay_s4(work,c):
    sys.path.insert(0,str(work))
    if c==4:
        from s4_c4_bounds import criterion
        name='s4_c4_finite_certificates.json'
    else:
        from s4_c56_retained_bounds import criterion
        name='s4_c56_retained_finite_certificates.json'
    data=json.loads((work/name).read_text(encoding='utf-8'))
    by={}
    for row in data['rows']:
        out=criterion(row['alo'],c,row['k'],*map(Q,row['parameters']),upper_a=row['ahi'])
        assert out and out['eta']==Q(row['eta'])
        by.setdefault(row['k'],[]).append((row['alo'],row['ahi']))
    for k in range(c+3,data['K']):
        # At s=4, Delta>=0 implies reference curvature >= kappa_0>0.
        pos=max(c+1,(c+isqrt(c*c+4*(2*k*(c-2)+4)))//2+1)
        for a,b in sorted(by.get(k,[])):
            assert a==pos and a<=b<=k-2,(c,k,pos,a,b)
            pos=b+1
        assert pos>=k-1,(c,k,pos)
    print('PASS s4 finite',c,'intervals',len(data['rows']))

def main():
    data=HERE/'proof-data'
    manifest=json.loads((data/'manifest.json').read_text())
    for row in manifest:
        assert hashlib.sha256((data/row['file']).read_bytes()).hexdigest()==row['sha256']
    work=Path(tempfile.mkdtemp(prefix='local-intersections-replay-'))
    shutil.copytree(data,work,dirs_exist_ok=True)
    print('Replay directory:',work,flush=True)
    def run(name):
        start=time.monotonic()
        if name.startswith('s4_finite_'):
            cmd=[sys.executable,'-X','utf8',str(Path(__file__).resolve()),'--s4',str(work),name[-1]]
        else:
            cmd=[sys.executable,'-X','utf8',str(work/(name+'.py'))]
        p=subprocess.run(cmd,cwd=work,capture_output=True,text=True,encoding='utf-8')
        (work/(name+'.log')).write_text(p.stdout+'\n'+p.stderr,encoding='utf-8')
        result=dict(name=name,exit_code=p.returncode,seconds=round(time.monotonic()-start,2),
                    output=p.stdout[-2400:],error=p.stderr[-1600:])
        print(name,'PASS' if p.returncode==0 else 'FAIL',flush=True)
        return result
    results=[]
    with concurrent.futures.ThreadPoolExecutor(max_workers=3) as pool:
        for future in concurrent.futures.as_completed([pool.submit(run,name) for name in JOBS]):
            results.append(future.result())
    (HERE/'replay-results.json').write_text(json.dumps(results,indent=2)+'\n',encoding='utf-8')
    assert all(row['exit_code']==0 for row in results),'Inspect the replay logs.'
    print('All 19 checks passed.')

if __name__=='__main__':
    if len(sys.argv)>1 and sys.argv[1]=='--s4':replay_s4(Path(sys.argv[2]),int(sys.argv[3]))
    else:main()


==> anc/validate.py <==
"""Validate the computational supplement without requiring the manuscript."""
from pathlib import Path
import argparse, ast, hashlib, json, runpy, subprocess, sys

HERE=Path(__file__).resolve().parent

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full',action='store_true',help='also replay all nineteen long-scale checks (requires NumPy)')
    args=parser.parse_args()
    if not __debug__:
        raise SystemExit('Run without -O: verification relies on assertions.')
    counts={}
    for name in ('proof-data','rank3','arg-mu8'):
        directory=HERE/name
        rows=json.loads((directory/'manifest.json').read_text(encoding='utf-8'))
        for row in rows:
            path=directory/row['file']
            assert hashlib.sha256(path.read_bytes()).hexdigest()==row['sha256'],str(path)
            if path.suffix=='.py':
                ast.parse(path.read_text(encoding='utf-8-sig'))
            elif path.suffix=='.json':
                json.loads(path.read_text(encoding='utf-8-sig'))
        counts[name]=len(rows)
    print('Certificate manifests: PASS',flush=True)
    checks={}
    for name in ('logarithmic_constant','logarithmic_additive','logarithmic_mu','parameterized_logarithmic','longscale_degree_constant'):
        checks[name]=runpy.run_path(str(HERE/(name+'.py')))['verify']()
        print(name+': PASS',flush=True)
    rank3=subprocess.run([sys.executable,'-X','utf8',str(HERE/'rank3/verify_all.py')],capture_output=True,text=True,encoding='utf-8',check=True)
    assert 'ALL CERTIFICATE CHECKS PASSED.' in rank3.stdout
    print(rank3.stdout,end='',flush=True)
    mu8=subprocess.run([sys.executable,'-I','-S','-B',str(HERE/'arg-mu8/verify.py')],capture_output=True,text=True,encoding='utf-8')
    if mu8.returncode:
        raise RuntimeError(mu8.stdout+'\n'+mu8.stderr)
    assert 'PASS: 1566 integer rows and 464 closed rational boxes; both ledgers match.' in mu8.stdout
    print('mu >= 8 clique covering: 1566 integer rows and 464 rational boxes PASS',flush=True)
    if args.full:
        subprocess.run([sys.executable,'-X','utf8',str(HERE/'replay.py')],check=True)
    replays=json.loads((HERE/'replay-results.json').read_text(encoding='utf-8'))
    assert len(replays)==19 and all(row['exit_code']==0 for row in replays)
    report={'status':'PASS','manuscript_required':False,'certificate_manifest_files':counts,
            'logarithmic_checks':checks,'rank3_certificates':'PASS',
            'rank3_parameter_orientations_checked':106,'rank3_matching_edges_checked':220,
            'arg_mu8_certificate':'PASS','arg_mu8_integer_rows_checked':1566,'arg_mu8_interval_boxes_checked':464,
            'longscale_replays_passed':len(replays),'longscale_replays_rerun':args.full,
            'longscale_replay_note':('All nineteen checks rerun successfully.' if args.full else 'Saved replay results checked; use --full to rerun them.')}
    (HERE/'validation.json').write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
    print('ALL REQUESTED CERTIFICATE CHECKS PASSED.',flush=True)

if __name__=='__main__':
    main()


==> anc/validation.json <==
{
  "status": "PASS",
  "manuscript_required": false,
  "certificate_manifest_files": {
    "proof-data": 139,
    "rank3": 8,
    "arg-mu8": 10
  },
  "logarithmic_checks": {
    "logarithmic_constant": 5,
    "logarithmic_additive": {
      "status": "PASS",
      "polynomial_identities": 4,
      "tuples": 14016,
      "classical_bound": 144,
      "modified_gradient": 13872
    },
    "logarithmic_mu": {
      "status": "PASS",
      "polynomial_identities": 2,
      "finite_parameter_pairs": 15,
      "infinite_range": "mu >= 6",
      "small_degree_range": "1 <= k/mu <= 4",
      "logarithmic_comparisons": "PASS"
    },
    "parameterized_logarithmic": {
      "status": "PASS",
      "polynomial_identities": 4,
      "degree_coefficient": 16,
      "logarithmic_coefficient": 8,
      "additive_constant": 10,
      "parameter_enumeration": false
    },
    "longscale_degree_constant": {
      "status": "PASS",
      "polynomial_identities": 5,
      "degree_coefficient": 8,
      "local_degree_coefficient": 32,
      "diameter_coefficient": 24,
      "parameter_enumeration": false
    }
  },
  "rank3_certificates": "PASS",
  "rank3_parameter_orientations_checked": 106,
  "rank3_matching_edges_checked": 220,
  "arg_mu8_certificate": "PASS",
  "arg_mu8_integer_rows_checked": 1566,
  "arg_mu8_interval_boxes_checked": 464,
  "longscale_replays_passed": 19,
  "longscale_replays_rerun": true,
  "longscale_replay_note": "All nineteen checks rerun successfully."
}

